Renormalized Cellular Intelligence: When Does Model Reduction Preserve Collective Capability?

As multi-agent systems grow in size and complexity, understanding which features of their interactions support collective capability becomes increasingly difficult. Can a simpler description preserve both task performance and the measured contribution of interactions between agents? Preserving collective dynamics alone is insufficient: reduction can alter decision-relevant information or give a non-communicating baseline access to pooled observations, distorting the measured advantage of interaction. We introduce Renormalized Cellular Intelligence (RCI), a framework for specifying and auditing capability preservation across scales. RCI treats the task, interacting dynamics, matched baseline, decision interfaces, and resource budget as a joint object of reduction. It specifies dynamical closure, decision compatibility, and preservation of the intended baseline comparison, and bounds the resulting error in relative capability gain. An exact analytical construction demonstrates task-score preservation, while a counterexample shows how closed reduced dynamics can erase the measured interaction gain. Using cellular systems as models of locally interacting agents, we evaluate three reduction candidates on five frozen learned models without retraining. The final candidate reduces the evolving state from eight to five dimensions per cell (37.5%). Within-run uncertainty bounds support relative gain above a prespecified threshold for the fixed model collection, yet the candidate fails the closure and decision-preservation requirements for a complete RCI certificate. RCI provides explicit criteria for distinguishing positive interaction gains from

==> anc/rci_supplement/CONDENSATION_CHECK.json <==
{
  "status": "STATIC_CONDENSED_MAIN_TEXT_AUDIT_PASSED_NOT_COMPILED",
  "main_text_word_proxy_before": 11689,
  "main_text_word_proxy_after": 6999,
  "main_text_word_proxy_reduction_percent": 40.1,
  "word_proxy_definition": "Whitespace tokens from Introduction to before Data availability; includes TeX/table tokens, excludes abstract, references and appendices.",
  "page_count_not_measured": true,
  "all_original_tables_preserved": true,
  "all_seven_original_figures_preserved": true,
  "all_original_labels_preserved": true,
  "all_relocated_scientific_blocks_preserved": true,
  "abstract_unchanged": true,
  "bibliography_unchanged": true,
  "author_affiliations_and_email_unchanged": true,
  "conclusion_unchanged": true,
  "all_scientific_evidence_bytewise_unchanged": true,
  "new_experiments": 0,
  "new_model_calls": 0,
  "retraining": false,
  "pdf_compiled": false,
  "uploaded": false,
  "limitation": "Moving detail into appendices shortens the main narrative, not necessarily the complete document. Total page count must be checked in the eventual compiled preview.",
  "scope": "Historical checkpoint of the preceding structural-only main-text condensation; current totals and checks are in REDUNDANCY_REVISION_CHECK.json."
}

==> anc/rci_supplement/FILE_SHA256.json <==
{
  "anc/rci_supplement/CONDENSATION_CHECK.json": "12740a7aa3ffe318cf51c48952afe5d7bd044d546b82af021ee2e55221a5517a",
  "anc/rci_supplement/PACKAGE_CHECK.json": "5d4cded6f950c1ddd7557b1760e15668958c8afbd7475c01c136d66097ebbd03",
  "anc/rci_supplement/README.txt": "6d5c5c50ad79bbf4e746844f3328ec4731a2e6b87c501a155f3b6f9a9401f185",
  "anc/rci_supplement/REDUNDANCY_REVISION_CHECK.json": "2f4a5abca2a7389d52c83acb9441a2386472a90b86464684a4fc0aa3e160510d",
  "anc/rci_supplement/SIX_SECTION_STRUCTURE_CHECK.json": "b7286515c2d054eab939148032cb6b1105eb8ec96c8949476701290ebc6c360a",
  "anc/rci_supplement/analysis_code/archived_figure2_layout.py": "5692a4d6cccea6b2cb2dce27f31f9b1ed25041533103b6b13ce86924f6ad5d97",
  "anc/rci_supplement/analysis_code/archived_horizon_reaggregation.py": "1c76b11bc58b387220e6e524b48b26d27f0ee27707c516ea371f957970b5afbe",
  "anc/rci_supplement/archive_indexes/original_provenance.json": "5bf164de04a39c0515427995c4486a29c59d6dfd15a75878c7d9f9a487751cbe",
  "anc/rci_supplement/evidence/horizon_reanalysis/README.txt": "283e68d4ac080590abc20d7c67985e605c38c7eec986a30781afb7d50ca88ac4",
  "anc/rci_supplement/evidence/horizon_reanalysis/horizon_metrics.csv": "bd5e0bebed49e9fe31a0091fdf240228c196e8bff7fe9eb8db30c0ec1a504302",
  "anc/rci_supplement/evidence/horizon_reanalysis/source_manifest.json": "d64f45fa6b91e0d127e2bdbfc99e5e5a1743053396e3b3165e6fd6e075a726af",
  "anc/rci_supplement/evidence/paper1_pilot/README.md": "47113dcd2a6c3320162313bf40e0afae0ac4e14af05969db50f435b58408209c",
  "anc/rci_supplement/evidence/paper1_pilot/boundary_brackets.csv": "e921c05cf71b3900897654e9f3121992c39c8d157a7d7666d5868b9f21bd8903",
  "anc/rci_supplement/evidence/paper1_pilot/code/analyze.py": "00cdc43d6692fbb34d17b36826daf83b36f4018f3c41f490a1cd1aecbdb7f05e",
  "anc/rci_supplement/evidence/paper1_pilot/code/requirements.txt": "15dbbac3932a5c7610608566e7aff37943bef8ee48bdf44fc6ba779fe8559a00",
  "anc/rci_supplement/evidence/paper1_pilot/code/run.py": "6bdab1c7910b59ed0f9af6618906f6b3bdaa54a9a8083838ca637e08cd4cc7a0",
  "anc/rci_supplement/evidence/paper1_pilot/code/sim.cpp": "260d018b296714b03ecf567e6e2aa4b246247776ffb5734ec51d276334cb145d",
  "anc/rci_supplement/evidence/paper1_pilot/code/validate.py": "7cc5fc04fa90c7bf29b83c49bf4ff0d87a62147860e30257e2d58210c6369db5",
  "anc/rci_supplement/evidence/paper1_pilot/condition_summary.csv": "25453faa1bf02ea6330ec640cb3df35cca8668d2fb27027472c64a886918aea9",
  "anc/rci_supplement/evidence/paper1_pilot/data_dictionary.md": "7b799f7f4ce35426ee43f788d6d4dcdab300416c114d6268d8801065ab0a7212",
  "anc/rci_supplement/evidence/paper1_pilot/environment.json": "e55fbae98e891be5e30bc5a8e69a7bd409e97780ebdd6b5266571de7afc3e7c8",
  "anc/rci_supplement/evidence/paper1_pilot/late_innovation_seed_counts.csv": "13f9a87445189edd60afd021a0174d037f815c2a648477422e7598231508c226",
  "anc/rci_supplement/evidence/paper1_pilot/manifest.json": "8dcfbb869c56a591df00e062fe24013db4263a0a0239d6c8e5cea1c234eea591",
  "anc/rci_supplement/evidence/paper1_pilot/optimum_stability.json": "3c555e661e7059549476067220a648713ac8429f87b7d091f42b6d9b520018e0",
  "anc/rci_supplement/evidence/paper1_pilot/paired_contrasts.csv": "cceaf04eee3687fc01519f9debac942ddd3d33ed97e662b6fbe4ac0427108afe",
  "anc/rci_supplement/evidence/paper1_pilot/protocol.md": "f822c6e12131c88f7a8dc6d6309d0ab3c2154a2c3af72ec401bc3c5bcb3972bc",
  "anc/rci_supplement/evidence/paper1_pilot/report.md": "6da7166d7d5774c393c36253d3076d060621ac613343393c7dffa802f4f36e08",
  "anc/rci_supplement/evidence/paper1_pilot/run_summary.csv": "2e29feda7f73df03a5750e254f7b73fc32eb368607d130b90cf3c7dac6f1faa2",
  "anc/rci_supplement/evidence/paper1_pilot/validation/checks.json": "7e10387b2b207cf4f890a9fdd9cdafe4273dca3bd9ef359972a876ae1fc236cc",
  "anc/rci_supplement/evidence/paper1_pilot/validation/preflight_rho006.csv": "06056b1b08f391f769b25fa994a108b06855467ca96c70089cca2f0d325e8dbd",
  "anc/rci_supplement/evidence/paper1_pilot/validation/preflight_rho012.csv": "bf7c42a5cf8c39c64e33280a12f279162e7ccc05ac26ec10e603bf4b5942b90f",
  "anc/rci_supplement/evidence/paper1_pilot/validation/replay.csv": "3b0cbf01b4562ebc31fb8dfbb0526d21641abb3926a4b31fe36579081d48f684",
  "anc/rci_supplement/evidence/paper1_pilot/validation/replay_final.csv": "e3eb83e7424e02fa86dbc6159fb78d30e9d22645eaffb255cbf744fa1aa7b1c3",
  "anc/rci_supplement/evidence/paper1_pilot/validation/statistical_audit.md": "4e6fbd77f47f8462bc2f4ff3646d93c0885d0b6859199a90590a5eaefb3d8173",
  "anc/rci_supplement/evidence/rci_probe/PROTOCOL.md": "44228b80220a83fee4d6696d204da15ee6ab1eba6eebc7c04d56526d6934b79b",
  "anc/rci_supplement/evidence/rci_probe/README.md": "0b0874c28e463de032e6f8a38c1de5dcfcdf71931b1fb6e8a102c6a14b574331",
  "anc/rci_supplement/evidence/rci_probe/RESEARCH_MEMO.md": "2a9a85b586994b4f484b07cef2605a89ca142b167fe9f6bc8d23d0d270c5a3b3",
  "anc/rci_supplement/evidence/rci_probe/SHA256SUMS.json": "143d5d1321f0629e91c2605a63f68661eb83a304665dc0f2cb92f0a1dc9ea6b8",
  "anc/rci_supplement/evidence/rci_probe/code/analyze.py": "ab64baef629f1447842c9d74df5c1b2f04a3401d0d604d37e1875c71eedc6ebf",
  "anc/rci_supplement/evidence/rci_probe/code/probe.py": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "anc/rci_supplement/evidence/rci_probe/code/reproduce.sh": "6845afdccd5b82574a25bf56ad2549b1585fd8f3c59708dcb931ac3acffa52d1",
  "anc/rci_supplement/evidence/rci_probe/environment.json": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
  "anc/rci_supplement/evidence/rci_probe/requirements.txt": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
  "anc/rci_supplement/evidence/rci_probe/results/checks.json": "68cd545ea6936d18f60448bb96d13b6c8b6df42c510722c98015e72ec4a3fb20",
  "anc/rci_supplement/evidence/rci_probe/results/discover.csv": "f7c30481cf5ae37baf89fac77c48b70071ec3416901cca0f122b2b2ae111c61b",
  "anc/rci_supplement/evidence/rci_probe/results/discover_event.json": "80d08b18c6633395485f697670d7f2d7ff8a742acd9f0b9e7c21a917abbabb11",
  "anc/rci_supplement/evidence/rci_probe/results/frozen_predictors.json": "56523dd96afba95b57e083d8bac7626b2b40ff9ad0dce1929d689247419a51cb",
  "anc/rci_supplement/evidence/rci_probe/results/full_reproduction.json": "c9d40ac092da2cc7369b567e15e812fcfe62d0dc62eaca4228c1412b8cbd1260",
  "anc/rci_supplement/evidence/rci_probe/results/predictions.csv": "e8a2072f505ac4fb009d1682fab0afbfd8e4538348c1cf28a19b8c270d4909a6",
  "anc/rci_supplement/evidence/rci_probe/results/stress.csv": "2538334610cd5b695d107d9250ffa9406879ba2e99d26e129434b09e71afad4c",
  "anc/rci_supplement/evidence/rci_probe/results/stress_event.json": "76ef34abe4c8a57fd365ddc1b11b37ee90a0cfed578ba2bebb90f8bad54dd0e4",
  "anc/rci_supplement/evidence/rci_probe/results/summary.json": "b746d633c7f3b15cd7317e25d5b397a0f2091f357328cf6587c556986ef46941",
  "anc/rci_supplement/evidence/rci_probe/results/test.csv": "fb253c563ede08671f028b2d59d48541df435d5400c859054ad432f8e704bfc7",
  "anc/rci_supplement/evidence/rci_probe/results/test_event.json": "ace26671245c59faa55a4182778a6b6c8bd464591ff171759703c2e3624cff65",
  "anc/rci_supplement/evidence/rci_probe/results/transfer_metrics.csv": "421998bfada614cfa7701da8e9cd98dc0b799864fa1ef0577b358467347bbd1a",
  "anc/rci_supplement/evidence/rci_probe2/PROTOCOL.md": "3e96926a9f18e8713bacacf7a4143a0143503dd556333a0585640d200a10b9aa",
  "anc/rci_supplement/evidence/rci_probe2/PROTOCOL_ERRATA.md": "fd34cdc2899618987c9634375aacc53f9d101289269cbcb27745a19a5cd7e965",
  "anc/rci_supplement/evidence/rci_probe2/README.md": "07579f85e817df090c281b4fb99db9e32dff9d8418886474a48731c624d34f9c",
  "anc/rci_supplement/evidence/rci_probe2/RESEARCH_MEMO.md": "29355d2231422ccff7201c850101fee8e83a97e651cb64264120535fbec41cc6",
  "anc/rci_supplement/evidence/rci_probe2/SHA256SUMS.json": "e6149982f54a6cba5fcc25f598977412444448d8a413a77cdd82ef5d415b3aab",
  "anc/rci_supplement/evidence/rci_probe2/code/analyze.py": "4a0e168ae3f910284c788a1c41ad90a242dc195017e3c55616afd67cb1ba9d1c",
  "anc/rci_supplement/evidence/rci_probe2/code/probe1_reference.py": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "anc/rci_supplement/evidence/rci_probe2/code/probe2.py": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
  "anc/rci_supplement/evidence/rci_probe2/code/reproduce.sh": "3915b414777dfa5c3d5dfff307377e7d16942a77fa0c882b2b66671ce2c2c2c3",
  "anc/rci_supplement/evidence/rci_probe2/environment.json": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
  "anc/rci_supplement/evidence/rci_probe2/requirements.txt": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
  "anc/rci_supplement/evidence/rci_probe2/results/checks.json": "b207e28dacb23b26ab04d5b001286d58aa7e57c88d2c00a3e2cfa2848fb0ba12",
  "anc/rci_supplement/evidence/rci_probe2/results/design.json": "7630475e9936ced8869fe576ee6d97a407efa982b5be81c1cba2f6fd20b3a6a1",
  "anc/rci_supplement/evidence/rci_probe2/results/discover.csv": "8b1b7303e1f788d9676a1de726963e5a09700b827e9f2c9d9a83543bf6ec261d",
  "anc/rci_supplement/evidence/rci_probe2/results/discover_event.json": "775ebabead266d664acfd59802b4d783587e59971b36f3df4f3d2cf981dfeb06",
  "anc/rci_supplement/evidence/rci_probe2/results/frozen.json": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
  "anc/rci_supplement/evidence/rci_probe2/results/full_reproduction.json": "20119d26ec2d2ddb1dd6db51a7b41ae954b657a37a1bf79243374159616c9c1a",
  "anc/rci_supplement/evidence/rci_probe2/results/metrics.csv": "61dddaf1b3cf47635b7e7f2b252ee323cd2f9566dcb55a59ecc71257520b8641",
  "anc/rci_supplement/evidence/rci_probe2/results/predictions.csv": "078373078494cc29d5d2e4d9aadbf34fdaf437875d9701aa187febdcdf183dc7",
  "anc/rci_supplement/evidence/rci_probe2/results/repair_pairs.csv": "4d0f976bc2a3381dbd61fc3aff5753d98132841d6b744bb28c1fecdecea09a33",
  "anc/rci_supplement/evidence/rci_probe2/results/summary.json": "76cb269c04d72e4a88b72a93b1870bcb0c9716bd677592c98e940979c9185be7",
  "anc/rci_supplement/evidence/rci_probe2/results/test.csv": "b72760450c135b243f98fd347e166da2414d3532fdbc639e8886cb8e32319b3f",
  "anc/rci_supplement/evidence/rci_probe2/results/test_event.json": "e082a1b7881f6a3413c7c2a78a47893e498faa09a1195e8b4cd826afa1e9048d",
  "anc/rci_supplement/evidence/rci_probe2/results/worst_conditions.csv": "092f87d35ec9b3ca6410fb4d6df795166810e2e70c32cb2e4f14808d78140bb4",
  "anc/rci_supplement/evidence/rci_probe3/PROTOCOL.md": "ffeb70f0eaf01dfed7a811eb233e45412c5040722f2a55499e87039173c7cd27",
  "anc/rci_supplement/evidence/rci_probe3/README.md": "dd19825a36415d3cd0bb0e4eb4278f0d08e0d69f188e347fc6b4a10767ce2edb",
  "anc/rci_supplement/evidence/rci_probe3/RESEARCH_MEMO.md": "77827400bae148de618453d5e5223cdd4a954fa27dbb42ee6614bdcb3edb68ce",
  "anc/rci_supplement/evidence/rci_probe3/SHA256SUMS.json": "dd414567ae5c09274cb2c9bcc3ff571490109559bc907f483f5dd7b5b137444c",
  "anc/rci_supplement/evidence/rci_probe3/code/analyze.py": "7d1b806ad10ad3a42ed7153106bc2be8e44593b703cb42f5c3db6ddf60928fca",
  "anc/rci_supplement/evidence/rci_probe3/code/probe1_reference.py": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "anc/rci_supplement/evidence/rci_probe3/code/probe2_reference.py": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
  "anc/rci_supplement/evidence/rci_probe3/code/probe3.py": "d855fd9c0a82bc9b6fed12f24fdbeb95fb3bb252950f4aa02bb002793eeb81ae",
  "anc/rci_supplement/evidence/rci_probe3/code/reproduce.sh": "1f048df87e8ee15dcd08bc778bb34633d106e7e76700c3f5601bb84218064797",
  "anc/rci_supplement/evidence/rci_probe3/environment.json": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
  "anc/rci_supplement/evidence/rci_probe3/requirements.txt": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
  "anc/rci_supplement/evidence/rci_probe3/results/checks.json": "b04cf687f02b068a66c579320d06bdb3401ba4b1e297b8197b631c16c73f7a20",
  "anc/rci_supplement/evidence/rci_probe3/results/condition_means.csv": "6a786a7ececdec6d68b039150207056e777c0a3819b87d7f933b222f4d159f9e",
  "anc/rci_supplement/evidence/rci_probe3/results/design.json": "1b3ce60123e0abcde5a16fcd22244beffe89024b9100160ea9f520a45fc20b7f",
  "anc/rci_supplement/evidence/rci_probe3/results/frozen.json": "a289709d4c1bf65fcdf89c4c5edcfae0b7b63ed9ffd7caa58637b17131cfacf4",
  "anc/rci_supplement/evidence/rci_probe3/results/full_reproduction.json": "8560b996fcd61915cc3ed96b2178161b146feedcca8214ed5cf225630ee7f22f",
  "anc/rci_supplement/evidence/rci_probe3/results/matched_moment_pairs.csv": "6b0bac369c54dfecd60298d75fff35c70081902b679d439aca9879dc8d8e24a2",
  "anc/rci_supplement/evidence/rci_probe3/results/metrics.csv": "b5c7b473ad91256a9f33a7c9c1ad3792051ea049b9de2815dd5b3f654d5627a1",
  "anc/rci_supplement/evidence/rci_probe3/results/probe2_frozen.json": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
  "anc/rci_supplement/evidence/rci_probe3/results/raw_index.csv": "9880914068d9e29f9d9508c39061fa200f87e1b3a8d3eabf698c0897e2d67f48",
  "anc/rci_supplement/evidence/rci_probe3/results/run_event.json": "f17c4a68cb11d6244414d9be5af738a7ba240463acc7612c82fa95a2e3618ef2",
  "anc/rci_supplement/evidence/rci_probe3/results/runs.csv": "b51da4961154579aea9e6287c76ea9066818807bb5cbec92d1ff1e841928a862",
  "anc/rci_supplement/evidence/rci_probe3/results/summary.json": "b0cef4b0940ba65b5819d373e818429a778074e453715d93da55137bfe796059",
  "anc/rci_supplement/evidence/rci_probe3/results/worst_conditions.csv": "b59aac7868b39a17514f19a57ccf1370e6e7a652ecd024d246980b038eb94f74",
  "anc/rci_supplement/evidence/reductions/v1/FROZEN_PROTOCOL.txt": "23227f3a1eb5e9c47605fcd2af9c60a5d0955e77d70478c0f3d4f2283c4e82ee",
  "anc/rci_supplement/evidence/reductions/v1/REPORT_ZH.txt": "87ab6f6e04c297dd42b766536f43f58c16dd7936b946dc905898388797ad232b",
  "anc/rci_supplement/evidence/reductions/v1/all_target_cases.csv": "c6d1b58469306d19fa818a99564b2d41ee2ebda33ef8f71c9256ca6b7efd5506",
  "anc/rci_supplement/evidence/reductions/v1/failed_target_cases.csv": "c6d1b58469306d19fa818a99564b2d41ee2ebda33ef8f71c9256ca6b7efd5506",
  "anc/rci_supplement/evidence/reductions/v1/frozen_manifest.json": "092bab161ca3952a97511a42aef564866a0974e2cbafc3997fe0c96184d70d5c",
  "anc/rci_supplement/evidence/reductions/v1/model_task_errors.csv": "9f159e10b6ecd62fb5b2b0746d7c16e13e0b23640de14db1dd32c4d5ce02e9df",
  "anc/rci_supplement/evidence/reductions/v1/per_model_results.json": "8d6a96ed9c4b2d42e6799ccf8178ad76299e24b38a19dd621ce4eaa94f3f251d",
  "anc/rci_supplement/evidence/reductions/v1/primary_result.json": "177a93c0f12031059323ea2bc4fb0ff6296038daf654f7324ca87a998977bae3",
  "anc/rci_supplement/evidence/reductions/v1/timecourse.csv": "b881dba88791a4c10ea937e0ccb672570cf167839e83933c9fdf5a04fe13a8bb",
  "anc/rci_supplement/evidence/reductions/v1/verification.json": "7e516e1524f2a4361b2f114012d7793ef7e9faf6790af3ec774e1e53e2cd301d",
  "anc/rci_supplement/evidence/reductions/v2/FROZEN_PROTOCOL.txt": "1fef69c3352000bfc92cb4d7f25a18cd049940ee7d3542708fd08e38d409098c",
  "anc/rci_supplement/evidence/reductions/v2/REPORT_ZH.txt": "032ee7b3baf8cfc56797fc83e6e8caedfd83506ee5c1dcac7f1a604458796f2e",
  "anc/rci_supplement/evidence/reductions/v2/all_target_cases.csv": "723a9c80fa63e31aa170b3f35bff6bffb1099b05e0e89c9d94fb0e09a307438f",
  "anc/rci_supplement/evidence/reductions/v2/failed_target_cases.csv": "f86b20497220bf21e35dad6aec0b375bbff6b652863162616829d0e0bf92342e",
  "anc/rci_supplement/evidence/reductions/v2/frozen_manifest.json": "f30db7c4d456a9d3b7837045d8d7b30c6d73752f78199cb59bec5fe2902c68bf",
  "anc/rci_supplement/evidence/reductions/v2/model_task_errors.csv": "f7e1da8dda51bb94295bd78a964847f36aaff9fd865f239d8e05913ddf6fae1b",
  "anc/rci_supplement/evidence/reductions/v2/per_model_results.json": "26a210c14340a5d6816f74ee828ec685c0d5775294901774093ecbe7caa1f858",
  "anc/rci_supplement/evidence/reductions/v2/primary_result.json": "5fc234e9a17f70699e4488796c60145df42b159bed0ca5831e173cf00a323de7",
  "anc/rci_supplement/evidence/reductions/v2/projection_matrices.json": "a158ca1083ea5a6144e0c4804f01d3a65467d63b75f16b650c44e1bf8690960f",
  "anc/rci_supplement/evidence/reductions/v2/timecourse.csv": "523f7d5a235928f25698c236c519f8cfccc02252d123764c0c8819d4df38319c",
  "anc/rci_supplement/evidence/reductions/v2/verification.json": "1069bd395adb00b8c8946d9f7c23d77116833858a329aa2e8fd920be483f64ae",
  "anc/rci_supplement/evidence/reductions/v3/FROZEN_PROTOCOL.txt": "d095de84811cca25a4eb13b753de39ff207f2d998318f372ac948baae538597e",
  "anc/rci_supplement/evidence/reductions/v3/REPORT_ZH.txt": "701691b2f9df093f75e69ec46bc5f77c137f94035f11ea7148ca10f0c7902de0",
  "anc/rci_supplement/evidence/reductions/v3/all_target_cases.csv": "9ce8dfa111832e66781cbbbeffabb6732cf612a45c1569717b48c7ca73e0ed54",
  "anc/rci_supplement/evidence/reductions/v3/failed_target_cases.csv": "87a8126e389106c32287fa5aef503ae3bab6bb375eb6414e22d2a5e5f5c6840b",
  "anc/rci_supplement/evidence/reductions/v3/fit_input_sha256.json": "afaaec1f94e16ddd2435566636dfcf6201c2130b8a791d96ca2a89531c62fd99",
  "anc/rci_supplement/evidence/reductions/v3/frozen_manifest.json": "92173fd941a2f6a979e45f02b0b83439bfcc54437e9f1256d996a0ebad3eac5f",
  "anc/rci_supplement/evidence/reductions/v3/model_task_errors.csv": "e863a5bd72a15dadb37da506ba6c9105b7386604d64ebca151f038cc10ae3024",
  "anc/rci_supplement/evidence/reductions/v3/per_model_results.json": "2921c4e6bd78ff8f04afdd254f34a407a9b02bb208058df34f3cbeabf197d18a",
  "anc/rci_supplement/evidence/reductions/v3/primary_result.json": "535949784281c641c6f7bbda818eaff56a2a5477c760cd9b6b22417d6e9e6ea3",
  "anc/rci_supplement/evidence/reductions/v3/projection_derivation.json": "852821eaf1c41df3bcae05887b23d5b26dae47cee98bf8f983e25a60a218e3ed",
  "anc/rci_supplement/evidence/reductions/v3/projection_matrices.json": "4dc3cf1b594f984976bedbc753592c9deba77cdef2ada8b66185a3752ab36c7e",
  "anc/rci_supplement/evidence/reductions/v3/timecourse.csv": "94d75e3c5991cfe3f948bd9d3ec60a9d526bf656793e542cb8613f9b46019e6c",
  "anc/rci_supplement/evidence/reductions/v3/verification.json": "66eb1cccad4fd86843112322a5263c65cc5a33155b6550251bf6bf33ce623cff",
  "anc/rci_supplement/evidence/training/README.txt": "2e81b2128e05776ad72b05444974264f6284836fa246ddcf99cdcdded6580ee4",
  "anc/rci_supplement/evidence/training/checkpoints/seed_1000.pt": "f25a068c3729257df50be07b2132c1adaabe43ed6d0fc5bef925b50fd09f0e8a",
  "anc/rci_supplement/evidence/training/checkpoints/seed_1001.pt": "d25d2e8ebc2ebdc1895060295e11436f2b30800d94ec95e057067127c0dc07a1",
  "anc/rci_supplement/evidence/training/checkpoints/seed_1002.pt": "eef5b8e14008b337376e3cc5c5d0def6e564d78f257aacb2be8564d5c6843a1f",
  "anc/rci_supplement/evidence/training/checkpoints/seed_1003.pt": "02f60cf3ed0b0acea78825435feb95533af6a3a1fab1888be8ea03e3e9c6d9c6",
  "anc/rci_supplement/evidence/training/checkpoints/seed_1004.pt": "4a82773d533762af6c8c5c3dd37177da332863173fb47b37b2ff898547541080",
  "anc/rci_supplement/evidence/training/origin_records/PROTOCOL.md": "30b1dfa5a1f8b8d79670e916d7a346fd1434ce57b72d91e56c80345685964f9b",
  "anc/rci_supplement/evidence/training/origin_records/all_training_complete.json": "f45d4ac0cc5284346a521dc1adc87d0a68c3bd30c64d395654f578924712e41f",
  "anc/rci_supplement/evidence/training/origin_records/config.json": "02bd473dd0b4bcc8d0fb3ba901c623b9e517d492a85277f1c41b64bb21d79d78",
  "anc/rci_supplement/evidence/training/origin_records/manifest.json": "cb3f06bd4226e9e76e9e0a5c30f07361bdcbf75476a98001f9398173e8494463",
  "anc/rci_supplement/evidence/training/origin_records/test_access.json": "4991ac7699491d4cb5974a50ef8f4ddc728627825ae458f6ac80d72088f27f68",
  "anc/rci_supplement/evidence/training/origin_records/verification.json": "3c6b0256f28135442c4394576df7f8e8811426b99e394914fe9115bccc817400",
  "anc/rci_supplement/evidence/training/original_source/rci/__init__.py": "3b1d1faf837cbee80598457fb027e266e808740d5b4545a5302c9eb68939ef66",
  "anc/rci_supplement/evidence/training/original_source/rci/analysis.py": "fafb77a5d5ee080c7317b02d7666d68a36fb8be2d184339c69095f95556a489d",
  "anc/rci_supplement/evidence/training/original_source/rci/baselines.py": "b7df1f828ecf829fd9ff6efa37e760079a4ab99e0e37f1261c721a7d6869a959",
  "anc/rci_supplement/evidence/training/original_source/rci/config.py": "bb6924a906986bbcaca5db19db9814b8e50b448605f0ec357130898c4ee792e8",
  "anc/rci_supplement/evidence/training/original_source/rci/env.py": "20ffc249013afd6c182bf8a38a6a943050b3fd2e301a2ee0e6d7560ed6e9782c",
  "anc/rci_supplement/evidence/training/original_source/rci/figures.py": "787592495eda0313682a6734a5cf6e5f081a6cb3a2fb0447f87112ee8d313859",
  "anc/rci_supplement/evidence/training/original_source/rci/metrics.py": "aea7d5ac9355a079893d08085fab6608c9df50d1b35be1beab40e826a78373dc",
  "anc/rci_supplement/evidence/training/original_source/rci/model.py": "38da216b0277d7030a9a5a351b012163328e19dbdcd4c41ff476e91bf1ea31fa",
  "anc/rci_supplement/evidence/training/original_source/rci/sweep.py": "edb0d2d48419b0fd101fed1e10709ec1b7c49edab2f039535dd6abf04c94842b",
  "anc/rci_supplement/evidence/training/original_source/rci/train.py": "38ffb57a5fc58e99026d64656966c3dc46b509110d1b3c56084d53a6062fd43e",
  "anc/rci_supplement/evidence/training/original_source/rci/utils.py": "5d497d07e15b44b5b4910ca39d57b1acdd343fa9888b7468691292fa69a4e6e3",
  "anc/rci_supplement/evidence/training/original_source/scripts/analyze_communication_confirmation.py": "d6d9c17d8096f4e91ba0b0ca0080a9202239d558efc35bd3bc19727058db7912",
  "anc/rci_supplement/evidence/training/original_source/scripts/check_learning.py": "24b2ccf458239ef2afcdc8efa0d5227e0819a57a0521b5256535c4052b13229c",
  "anc/rci_supplement/evidence/training/original_source/scripts/confirm_communication.py": "e6c82c9ffe0a7cbf2ffc3a5068d5ac3e948cce1aa543e15fbc6399a7fa3c5aad",
  "anc/rci_supplement/evidence/training/original_source/scripts/fixed_weight_check.py": "ba8dce3b1c86a7cf680f98d5d01f5bc61668da6885f01ad357fb15a6b506bb42",
  "anc/rci_supplement/evidence/training/original_source/scripts/paper_style.py": "fa26106333f2e5cf0160eecf73810643ee73a511abe0bf395e5050bff837534c",
  "anc/rci_supplement/evidence/training/runs/seed_1000/history.csv": "40406be23481a45caccd721e868fc39ebd48c8dc074ed54f8690b9ae1e97aa9b",
  "anc/rci_supplement/evidence/training/runs/seed_1000/progress.json": "706fb25e9af0b615c83ca48c9c2fa4d4866a3bf2375fbd5b294af25b4452d865",
  "anc/rci_supplement/evidence/training/runs/seed_1001/history.csv": "44e93739134ddd2c79e7a05ba1a7c0ae6cb20490ca8681a65087cdaba8db9961",
  "anc/rci_supplement/evidence/training/runs/seed_1001/progress.json": "71845330cc72f51e7058e691232006814aa639d418e20cfb1b80e1240daca8d2",
  "anc/rci_supplement/evidence/training/runs/seed_1002/history.csv": "da53b6bbf05f9b9a6cd8b3c4e0f7641cce5619e506d83cf11c17d244f61e36b9",
  "anc/rci_supplement/evidence/training/runs/seed_1002/progress.json": "5c070651a7cd8804b55719059a2c32e01f706ff6269b57e05357de6431ca7343",
  "anc/rci_supplement/evidence/training/runs/seed_1003/history.csv": "9b89e56155192b8a435e0887e5a66ae8f179f0211b68f92ffc7cd1b86d5e526f",
  "anc/rci_supplement/evidence/training/runs/seed_1003/progress.json": "2354c44d2f048f9a651108549ca96d164f74c9170e212d354c707a536a9132b3",
  "anc/rci_supplement/evidence/training/runs/seed_1004/history.csv": "fd0da87e5c485fcf999bb9f7aca514ed6a04f1f729e7e69f7fd132586f0e88bb",
  "anc/rci_supplement/evidence/training/runs/seed_1004/progress.json": "529708db9e6ded86fa7fe3bdef658aee943cc0b16f2eaac456b1af50c43e8ea2",
  "anc/rci_supplement/evidence/training/source_manifest.json": "3a7736d3e50f9a369098d8171c791f38acf767c139cb8cbc85afd33eb3f0eb69",
  "anc/rci_supplement/evidence/training/verified_checkpoint_summary.csv": "cd1cde9d94e3f1cd1a06f24c14ee3d9ab9389bfd70b22a6a46037958c08f6636",
  "anc/rci_supplement/evidence/training/verified_training_metadata.json": "9e0af468a4756a29cf2b9608d2b7031371ed6e2fb3383265180cd0cfd8f4ff06",
  "anc/rci_supplement/figure_data/rci_v3_error_budgets_values.json": "1f9bb573b001af1250665b75fe747d0b5577436c0b74c392d3be0e31ba258297",
  "anc/rci_supplement/provenance.json": "1a0e005fca5e4cae52b982433e03608233b362c0f1e8a2475e9e832648a39c0e",
  "anc/rci_supplement/reference_verification.csv": "d23b34d721c2cc0b64378af8ebd565c4c9c30b14c12df281ec70cf46e3625bf1",
  "anc/rci_supplement/references.bib": "a3921cbd171aa6da177e3c61947c624064c4431e504806bed4ecf0ecb1426293",
  "anc/rci_supplement/result_source_provenance.json": "717f923f9675ef5be6a26a6331c139d4eccb7bed6b193278f4d96f1478d7c8df",
  "figures/ca_controls.png": "95fde8f4408e81f2d02566de626c44f0b642bf2e49630704c833b0f2dc9bff02",
  "figures/rci_horizon_diagnostics.png": "97eca4223a135f005498164800cdefdd15e73fa9e673e653ba884e9384ef206c",
  "figures/rci_probe.png": "f6c33a622256bc6a676c463711c4f1785b913ff5709a087a73f6c76717165dd4",
  "figures/rci_probe2.png": "59256c0ee4e5199f69d0e4dd4c47ef1b4ce41be6ced22767f9748c6a94e0c026",
  "figures/rci_probe3.png": "e9c013ea4f444cc1afe0afdca19c1379f507982fd1cf096342fec2f8a047614a",
  "figures/rci_v3_error_budgets.png": "172fc05a47c7abb5ee3ccdc1aacf038091d0e515eaba6b9a355d5c023d43a4d6",
  "figures/rci_v3_task_trajectories.png": "5c7d616844e91f07caca6beaa3b3bbeacf24c3202725f7641b26e47e6b16f24e",
  "main.tex": "c8ea68f5183ca16bdeafe9d2e3b81ff31bb6a2d12ce912ad0f202d14b059c685"
}

==> anc/rci_supplement/PACKAGE_CHECK.json <==
{
  "status": "STATIC_SIX_SECTION_RESTRUCTURING_CHECK_PASSED_NOT_COMPILED",
  "one_tex_file": "main.tex",
  "abstract_words": 196,
  "abstract_characters": 1486,
  "abstract_ascii": true,
  "abstract_matches_standalone_file": true,
  "figures": [
    "figures/rci_v3_task_trajectories.png",
    "figures/rci_v3_error_budgets.png",
    "figures/rci_probe.png",
    "figures/rci_probe2.png",
    "figures/rci_probe3.png",
    "figures/ca_controls.png",
    "figures/rci_horizon_diagnostics.png"
  ],
  "bibliography_entries": 21,
  "all_scientific_evidence_bytewise_unchanged": true,
  "all_figures_bytewise_unchanged": true,
  "full_certificate_still_failed": true,
  "author_information_not_invented": true,
  "public_links_not_invented": true,
  "new_experiments": 0,
  "new_model_calls": 0,
  "retraining": false,
  "pdf_compiled": false,
  "uploaded": false,
  "limitations": "Static source checks do not establish successful arXiv compilation, final layout, moderation acceptance, or independent external raw-data reproduction.",
  "authors_in_user_supplied_order": [
    "Xuening Wu",
    "Yanlan Kang",
    "Qianya Xu",
    "Shan Yu",
    "Haode Yang",
    "Shenqin Yin"
  ],
  "contact_email": "xuening.wu@pfizer.com",
  "contact_email_for": "Xuening Wu",
  "affiliation_omitted_at_user_request": false,
  "corresponding_author_role_not_assumed": true,
  "author_affiliations_in_user_supplied_order": [
    {
      "name": "Xuening Wu",
      "affiliation": "Pfizer Inc."
    },
    {
      "name": "Yanlan Kang",
      "affiliation": "Fudan University"
    },
    {
      "name": "Qianya Xu",
      "affiliation": "Cornell University"
    },
    {
      "name": "Shan Yu",
      "affiliation": "Independent researcher"
    },
    {
      "name": "Haode Yang",
      "affiliation": "Pfizer Inc."
    },
    {
      "name": "Shenqin Yin",
      "affiliation": "Fudan University"
    }
  ],
  "body_changes_limited_to_abstract_and_ancillary_location_disclosure_and_author_information": false,
  "latest_change": "Six main sections; grouped method subsections; supporting cases merged into experiment subsection 4.5; transitions repaired without extending pasted manuscript",
  "page_count_not_verified": true,
  "condensation_check": "anc/rci_supplement/CONDENSATION_CHECK.json",
  "main_text_word_proxy_before": 11689,
  "main_text_word_proxy_after": 5182,
  "whole_source_word_proxy_before": 15582,
  "whole_source_word_proxy_after": 12872,
  "whole_source_reduction_percent": 17.4,
  "current_revision_check": "anc/rci_supplement/SIX_SECTION_STRUCTURE_CHECK.json",
  "main_sections": [
    "Introduction",
    "Related Work",
    "RCI Framework and Methods",
    "Experiments and Results",
    "Discussion",
    "Conclusion"
  ],
  "current_source_word_proxy": 13000,
  "length_baseline": "Current user-supplied pasted manuscript (13007 whitespace tokens)",
  "certificate_conclusions_unchanged": true
}

==> anc/rci_supplement/README.txt <==
RCI ancillary evidence

Directory layout
- evidence/: unchanged historical summaries, all three reduction result/failure tables and frozen protocols, training provenance, five frozen checkpoint copies, and archived-horizon CSV/source hashes.
- provenance.json: current evidence index; packaged paths are relative to the submission root containing main.tex.
- archive_indexes/original_provenance.json: unchanged index from the prior working package. Its paths refer to that prior layout; use the current index for this submission.
- result_source_provenance.json: unchanged hashes of the original reduction statistics.
- figure_data/: unchanged Figure 2 data sidecar. All seven rendered paper figures are in the submission-root figures/ directory.
- analysis_code/: archived scripts documenting the preceding horizon reaggregation and Figure 2 layout. They retain historical local-directory assumptions; they are not standalone external-reproduction workflows. They were not executed during this packaging step.
- references.bib and reference_verification.csv: existing bibliography and verification metadata; main.tex has an inline bibliography and does not require BibTeX.

Availability limits
The complete original observation-level output/residual arrays and complete task inputs are not included. The horizon CSV supports regenerating plotted summaries, but checking the raw-array-to-summary calculation requires the separate original inputs and five evaluation_arrays.npz files with their recorded ordering, normalization, and code. Historical local paths and SHA-256 hashes identify files; they are not download URLs and do not provide the missing data. There is no public full-array archive URL or DOI in this package, and no independent external reproduction is claimed.
Exact original-training software versions and the complete historical training sample stream remain unavailable as already disclosed.

Scientific boundaries
The primary deadline remains 32 updates. Horizon summaries are post-hoc descriptive analyses. Positive relative-gain margin is not a complete RCI certificate; the five models and fixed-five collection fail the full certificate. State compression is not a measured deployment runtime/FLOP/energy saving.
No new experiment, model call, rollout, neural retraining, PDF compilation, or upload was performed while preparing this submission package.

Revision checks
REDUNDANCY_REVISION_CHECK.json records the current global prose reduction and preservation checks. CONDENSATION_CHECK.json is a historical checkpoint from the prior structural-only main-text condensation. It does not state the current word count. No font or margin compression was used, and no compiled page-count claim is made.

Six-section revision
SIX_SECTION_STRUCTURE_CHECK.json is the current structural check; earlier condensation/redundancy reports are historical checkpoints. The main narrative has Introduction, Related Work, RCI Framework and Methods, Experiments and Results, Discussion, and Conclusion. Supporting cases are subsection 4.5; all detailed appendices, scientific objects and evidence are retained. Source length is compared against the latest user-supplied manuscript, which already contains the expanded case synthesis. No compiled page-count claim is made.


==> anc/rci_supplement/REDUNDANCY_REVISION_CHECK.json <==
{
  "status": "STATIC_GLOBAL_REDUNDANCY_REVISION_CHECK_PASSED_NOT_COMPILED",
  "whole_source_word_proxy_before": 15582,
  "whole_source_word_proxy_after": 12872,
  "whole_source_reduction_percent": 17.4,
  "main_text_word_proxy_before": 6999,
  "main_text_word_proxy_after": 5182,
  "appendix_word_proxy_before": 7323,
  "appendix_word_proxy_after": 6654,
  "word_proxy_definition": "Whitespace tokens in complete source, including TeX/math/table tokens. These are not compiled word or page counts.",
  "main_definitions_added": [
    "Parity target and noisy sign-product decoder",
    "Trajectory-level normalized closure and endpoint distances",
    "G_L: lower confidence bound for expected microscopic gain; U: upper confidence bound for expected error/loss"
  ],
  "preserved_original_objects": {
    "equation": 37,
    "align": 5,
    "table": 14,
    "figure": 7,
    "proposition": 5,
    "corollary": 1,
    "hypothesis": 3,
    "proof": 6
  },
  "all_original_labels_preserved": true,
  "references_resolved": true,
  "bibliography_entries": 21,
  "abstract_words": 196,
  "abstract_characters": 1486,
  "authors_affiliations_email_unchanged": true,
  "all_scientific_evidence_files_bytewise_unchanged": 170,
  "all_seven_figures_bytewise_unchanged": true,
  "all_original_numerical_literals_retained": true,
  "all_primary_result_table_values_unchanged": true,
  "full_certificates_still_fail": true,
  "layout_font_and_margins_unchanged": true,
  "new_experiments": 0,
  "new_model_forward_calls": 0,
  "retraining": false,
  "pdf_compiled": false,
  "uploaded": false,
  "limitation": "Static validation does not confirm PDF layout, page count, arXiv processing, moderation, or external raw-data reproducibility."
}

==> anc/rci_supplement/SIX_SECTION_STRUCTURE_CHECK.json <==
{
  "status": "STATIC_SIX_SECTION_RESTRUCTURING_CHECK_PASSED_NOT_COMPILED",
  "baseline": "User-supplied pasted manuscript, including expanded supporting-case synthesis and supplied author layout",
  "input_source_sha256": "664dbbc976c6949882976050b36151e20a76ca2e9e02f23b627bf01024fd8982",
  "main_sections": [
    "Introduction",
    "Related Work",
    "RCI Framework and Methods",
    "Experiments and Results",
    "Discussion",
    "Conclusion"
  ],
  "source_word_proxy_before": 13007,
  "source_word_proxy_after": 13000,
  "source_word_proxy_not_increased": true,
  "source_word_proxy_note": "Whitespace tokens including TeX/math/table markup; not a PDF page count.",
  "main_section_reference_targets": {
    "sec:methods": "3",
    "sec:rg": "3.2",
    "sec:analytic": "3.3.1",
    "sec:counterexample": "3.3.2",
    "sec:endtoend": "4",
    "sec:experiments": "4.5"
  },
  "scientific_objects_unchanged": {
    "equation": 37,
    "align": 5,
    "table": 14,
    "figure": 7,
    "proposition": 5,
    "corollary": 1,
    "hypothesis": 3,
    "proof": 6
  },
  "all_appendices_bibliography_and_disclosure_unchanged": true,
  "authors_affiliations_email_unchanged_from_user_supplied_source": true,
  "expanded_supporting_cases_retained_as_section": "4.5",
  "abstract_words": 196,
  "abstract_characters": 1486,
  "all_scientific_evidence_files_bytewise_unchanged": 170,
  "labels": 73,
  "references_resolved": true,
  "figure_paths_resolved": [
    "figures/rci_v3_task_trajectories.png",
    "figures/rci_v3_error_budgets.png",
    "figures/rci_probe.png",
    "figures/rci_probe2.png",
    "figures/rci_probe3.png",
    "figures/ca_controls.png",
    "figures/rci_horizon_diagnostics.png"
  ],
  "certificate_conclusions_unchanged": true,
  "new_experiments": 0,
  "new_model_calls": 0,
  "retraining": false,
  "pdf_compiled": false,
  "uploaded": false,
  "limitation": "Source-level validation cannot confirm PDF pagination, float placement, arXiv processing or moderation."
}

==> anc/rci_supplement/analysis_code/archived_figure2_layout.py <==
"""Replot unchanged frozen statistics only; no simulations and no PDF export."""
from pathlib import Path
import json,hashlib
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
R=Path('outputs/rci_end_to_end_v3');O=Path('outputs/rci_arxiv_review_revised/figures')
models=json.loads((R/'per_model_results.json').read_text());primary=json.loads((R/'primary_result.json').read_text());allr=models+[primary]
assert all(not r['all_scientific_gates_passed'] for r in allr)
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'svg.fonttype':'none'})
x=np.arange(6);labels=['1000','1001','1002','1003','1004','Fixed five\nmean']
fig,axes=plt.subplots(3,1,figsize=(6.5,7.2))
for shift,key,color,label in [(-.17,'C_1','#0072B2','Interaction'),(.17,'C_0','#D55E00','Null')]:
 means=np.array([r['bounds'][key]['mean'] for r in allr]);up=np.array([r['bounds'][key]['upper'] for r in allr]);axes[0].bar(x+shift,means,width=.3,color=color,label=label);axes[0].errorbar(x+shift,means,yerr=[np.zeros(6),up-means],fmt='none',ecolor='black',capsize=3,lw=.9)
axes[0].axhline(.05,color='gray',ls=':',lw=1.2);axes[0].set_ylabel('Normalized closure\nerror');axes[0].set_ylim(0,.135);axes[0].legend(frameon=False,fontsize=10,loc='upper right',ncols=2)
a=np.array([r['bounds']['D_1']['mean'] for r in allr]);b=np.array([r['bounds']['D_0']['mean'] for r in allr]);upper=np.array([r['decision_budget_upper'] for r in allr])
axes[1].bar(x,a,color='#0072B2',label='Interaction distance');axes[1].bar(x,b,bottom=a,color='#D55E00',label='Null distance');axes[1].errorbar(x,a+b,yerr=[np.zeros(6),upper-a-b],fmt='none',ecolor='black',capsize=3,lw=.9);axes[1].axhline(.05,color='gray',ls=':',lw=1.2);axes[1].set_ylabel('Decision error\nbudget');axes[1].set_ylim(0,.44);axes[1].legend(frameon=False,fontsize=10,loc='upper right',ncols=2)
margin=np.array([r['capability_margin'] for r in allr]);axes[2].bar(x,margin,color=['#009E73' if v>0 else '#CC79A7' for v in margin]);axes[2].axhline(0,color='black',lw=.8);axes[2].set_ylabel('Relative-gain\nmargin $M$');axes[2].set_ylim(-.285,.335)
axes[2].legend(handles=[Patch(color='#009E73',label='Positive relative-gain margin only'),Patch(color='#CC79A7',label='Nonpositive relative-gain margin')],loc='upper left',frameon=False,fontsize=9)
axes[2].annotate(f'{margin[-1]:+.5f}',xy=(5,margin[-1]),xytext=(5,.075),ha='center',va='bottom',fontsize=10,arrowprops={'arrowstyle':'-','lw':.8,'color':'black'})
for j,ax in enumerate(axes):
 ax.set_xticks(x,labels);ax.tick_params(axis='x',labelsize=10);ax.text(-.11,1.01,'('+chr(97+j)+')',transform=ax.transAxes,fontsize=11);ax.set_xlim(-.6,5.6)
axes[2].set_xlabel('Frozen model seed / fixed-five mean')
fig.tight_layout(pad=.7,h_pad=.8)
for ext in ['png','svg']:fig.savefig(O/f'rci_v3_error_budgets.{ext}',dpi=300)
plt.close(fig)
values=dict(source_primary_sha256=hashlib.sha256((R/'primary_result.json').read_bytes()).hexdigest(),source_per_model_sha256=hashlib.sha256((R/'per_model_results.json').read_bytes()).hexdigest(),models=[1000,1001,1002,1003,1004,'fixed-five mean'],C1_mean=[r['bounds']['C_1']['mean'] for r in allr],C1_upper=[r['bounds']['C_1']['upper'] for r in allr],C0_mean=[r['bounds']['C_0']['mean'] for r in allr],C0_upper=[r['bounds']['C_0']['upper'] for r in allr],D1_mean=a.tolist(),D0_mean=b.tolist(),decision_upper=upper.tolist(),margin=margin.tolist(),full_certificate_pass=[r['all_scientific_gates_passed'] for r in allr],figure_inches=[6.5,7.2],nominal_font_pt=10,no_new_model_calls=True,no_pdf_export=True)
(O/'rci_v3_error_budgets_values.json').write_text(json.dumps(values,indent=2));print('Figure 2 replotted at 6.5 x 7.2 inches; all underlying values unchanged.')


==> anc/rci_supplement/analysis_code/archived_horizon_reaggregation.py <==
"""Post-hoc reaggregation of saved frozen trajectories; no model calls or new data."""
from pathlib import Path
import csv,json,hashlib,shutil
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path('outputs');O=R/'rci_arxiv_four_point_revision';O.mkdir(exist_ok=False)
shutil.copytree(R/'rci_arxiv_review_revised',O,dirs_exist_ok=True)
for n in ['SOURCE_SHA256.json','source_audit.json']:(O/n).unlink(missing_ok=True)
shutil.rmtree(O/'revision_code');(O/'revision_code').mkdir()
E=O/'evidence/horizon_reanalysis';E.mkdir(parents=True);rows=[];sources=[]
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
p=R/'rci_end_to_end_v3/test_inputs.npz';sources.append(dict(path=str(p.resolve()),sha256=sha(p)))
with np.load(p,allow_pickle=False) as z:target=z['target'].astype(float)
for seed in range(1000,1005):
 p=R/f'rci_end_to_end_v3/models/seed_{seed}/evaluation_arrays.npz';sources.append(dict(path=str(p.resolve()),sha256=sha(p)))
 with np.load(p,allow_pickle=False) as z:
  pred=z['pred'].astype(float);c=z['closure_max'].astype(float)/(2*np.sqrt(8));cp=np.maximum.accumulate(c,axis=1)
  loss=np.linalg.norm(pred-target[:,None,None],axis=-1)/np.sqrt(2);d=np.linalg.norm(pred[:,:,:2]-pred[:,:,2:],axis=-1)/np.sqrt(2)
  for t in range(33):
   rows.append(dict(seed=str(seed),time=t,C_1_prefix_mean=0. if t==0 else float(cp[:,t-1,0].mean()),C_0_prefix_mean=0. if t==0 else float(cp[:,t-1,1].mean()),D_1_mean=float(d[:,t,0].mean()),D_0_mean=float(d[:,t,1].mean()),G_micro_mean=float((loss[:,t,1]-loss[:,t,0]).mean()),G_macro_mean=float((loss[:,t,3]-loss[:,t,2]).mean()),micro1_loss=float(loss[:,t,0].mean()),micro0_loss=float(loss[:,t,1].mean()),macro1_loss=float(loss[:,t,2].mean()),macro0_loss=float(loss[:,t,3].mean())))
ensemble=[]
for t in range(33):
 rr=[r for r in rows if r['time']==t];ensemble.append(dict(seed='fixed_five_mean',time=t,**{k:float(np.mean([r[k] for r in rr])) for k in rr[0] if k not in ['seed','time']}))
rows+=ensemble
with (E/'horizon_metrics.csv').open('w',newline='') as f:
 w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
primary=json.loads((R/'rci_end_to_end_v3/primary_result.json').read_text());last=ensemble[-1]
for c,k in [('C_1_prefix_mean','C_1'),('C_0_prefix_mean','C_0'),('D_1_mean','D_1'),('D_0_mean','D_0'),('G_micro_mean','G_micro'),('macro1_loss','macro_interaction_loss')]:assert abs(last[c]-primary['bounds'][k]['mean'])<2e-7
(E/'source_manifest.json').write_text(json.dumps(dict(status='POST_HOC_DESCRIPTIVE_REAGGREGATION_ONLY',input_files=sources,independent_targets=1024,repeats=4,fixed_models=5,new_network_calls=0,new_rollouts=0,new_random_inputs=0,new_training=0,primary_deadline_unchanged=32,no_new_confidence_or_pass_claims=True,normalization='All C values are time-prefix maxima of stored portwise residual norms / (2 sqrt(8)); D is stored-output distance / sqrt(2).',t32_crosscheck_tolerance=2e-7),indent=2))
(E/'README.txt').write_text('Descriptive reaggregation of the already saved v3 trajectories only.\nAll models, observations and original maps retained. Horizon 32 remains the frozen primary deadline.\nIntermediate horizons are post-hoc diagnostics, not new certificates or choices used to rescue a failed gate.\nPrefix maxima are nondecreasing by definition; they do not establish unstable or linearly accumulating dynamics.\n')
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'svg.fonttype':'none'})
t=np.arange(33);fig,axes=plt.subplots(2,1,figsize=(6.5,5.0),sharex=True)
for key,col,ls,label in [('C_1_prefix_mean','#0072B2','-','Interaction'),('C_0_prefix_mean','#D55E00','--','Null')]:axes[0].plot(t,[r[key] for r in ensemble],color=col,ls=ls,lw=1.8,label=label)
for key,col,ls,label in [('D_1_mean','#0072B2','-','Interaction'),('D_0_mean','#D55E00','--','Null')]:axes[1].plot(t,[r[key] for r in ensemble],color=col,ls=ls,lw=1.8,label=label)
axes[0].set_ylabel('Mean prefix-maximum\nclosure error');axes[1].set_ylabel('Mean endpoint\ndecision distance');axes[1].set_xlabel('Update step (primary deadline remains 32)')
for j,ax in enumerate(axes):
 ax.legend(frameon=False,ncols=2,fontsize=10,loc='lower right');ax.set_xlim(0,32);ax.set_ylim(bottom=0);ax.text(-.1,1.01,'('+chr(97+j)+')',transform=ax.transAxes,fontsize=11)
fig.tight_layout(pad=.8,h_pad=1.0)
for ext in ['png','svg']:fig.savefig(O/f'figures/rci_horizon_diagnostics.{ext}',dpi=300)
plt.close(fig)
print('Exploratory existing-data means:')
for r in ensemble:
 if r['time'] in [8,16,24,32]:print(r['time'],*[round(r[k],6) for k in ['C_1_prefix_mean','C_0_prefix_mean','D_1_mean','D_0_mean','G_micro_mean','G_macro_mean']])


==> anc/rci_supplement/archive_indexes/original_provenance.json <==
{
  "schema": "rci-manuscript-evidence-index-v2",
  "scope": "Historical evidence, unchanged frozen reductions and archived-horizon summaries; final textual corrections and explicit limits on external raw recomputation. No public full-array archive link is supplied.",
  "historical_sources": [
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/figures/03_failure_controls.png",
      "packaged": "figures/rci_probe.png",
      "sha256": "f6c33a622256bc6a676c463711c4f1785b913ff5709a087a73f6c76717165dd4",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/figures/01_transfer.png",
      "packaged": "figures/rci_probe2.png",
      "sha256": "59256c0ee4e5199f69d0e4dd4c47ef1b4ce41be6ced22767f9748c6a94e0c026",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/figures/01_calibration_transfer.png",
      "packaged": "figures/rci_probe3.png",
      "sha256": "e9c013ea4f444cc1afe0afdca19c1379f507982fd1cf096342fec2f8a047614a",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/plots/random_controls.png",
      "packaged": "figures/ca_controls.png",
      "sha256": "95fde8f4408e81f2d02566de626c44f0b642bf2e49630704c833b0f2dc9bff02",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/requirements.txt",
      "packaged": "evidence/rci_probe/requirements.txt",
      "sha256": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/README.md",
      "packaged": "evidence/rci_probe/README.md",
      "sha256": "0b0874c28e463de032e6f8a38c1de5dcfcdf71931b1fb6e8a102c6a14b574331",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/SHA256SUMS.json",
      "packaged": "evidence/rci_probe/SHA256SUMS.json",
      "sha256": "143d5d1321f0629e91c2605a63f68661eb83a304665dc0f2cb92f0a1dc9ea6b8",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/RESEARCH_MEMO.md",
      "packaged": "evidence/rci_probe/RESEARCH_MEMO.md",
      "sha256": "2a9a85b586994b4f484b07cef2605a89ca142b167fe9f6bc8d23d0d270c5a3b3",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/environment.json",
      "packaged": "evidence/rci_probe/environment.json",
      "sha256": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/PROTOCOL.md",
      "packaged": "evidence/rci_probe/PROTOCOL.md",
      "sha256": "44228b80220a83fee4d6696d204da15ee6ab1eba6eebc7c04d56526d6934b79b",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/code/probe.py",
      "packaged": "evidence/rci_probe/code/probe.py",
      "sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/code/reproduce.sh",
      "packaged": "evidence/rci_probe/code/reproduce.sh",
      "sha256": "6845afdccd5b82574a25bf56ad2549b1585fd8f3c59708dcb931ac3acffa52d1",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/code/analyze.py",
      "packaged": "evidence/rci_probe/code/analyze.py",
      "sha256": "ab64baef629f1447842c9d74df5c1b2f04a3401d0d604d37e1875c71eedc6ebf",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/stress.csv",
      "packaged": "evidence/rci_probe/results/stress.csv",
      "sha256": "2538334610cd5b695d107d9250ffa9406879ba2e99d26e129434b09e71afad4c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/discover_event.json",
      "packaged": "evidence/rci_probe/results/discover_event.json",
      "sha256": "80d08b18c6633395485f697670d7f2d7ff8a742acd9f0b9e7c21a917abbabb11",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/summary.json",
      "packaged": "evidence/rci_probe/results/summary.json",
      "sha256": "b746d633c7f3b15cd7317e25d5b397a0f2091f357328cf6587c556986ef46941",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/full_reproduction.json",
      "packaged": "evidence/rci_probe/results/full_reproduction.json",
      "sha256": "c9d40ac092da2cc7369b567e15e812fcfe62d0dc62eaca4228c1412b8cbd1260",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/test_event.json",
      "packaged": "evidence/rci_probe/results/test_event.json",
      "sha256": "ace26671245c59faa55a4182778a6b6c8bd464591ff171759703c2e3624cff65",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/test.csv",
      "packaged": "evidence/rci_probe/results/test.csv",
      "sha256": "fb253c563ede08671f028b2d59d48541df435d5400c859054ad432f8e704bfc7",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/predictions.csv",
      "packaged": "evidence/rci_probe/results/predictions.csv",
      "sha256": "e8a2072f505ac4fb009d1682fab0afbfd8e4538348c1cf28a19b8c270d4909a6",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/stress_event.json",
      "packaged": "evidence/rci_probe/results/stress_event.json",
      "sha256": "76ef34abe4c8a57fd365ddc1b11b37ee90a0cfed578ba2bebb90f8bad54dd0e4",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/checks.json",
      "packaged": "evidence/rci_probe/results/checks.json",
      "sha256": "68cd545ea6936d18f60448bb96d13b6c8b6df42c510722c98015e72ec4a3fb20",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/frozen_predictors.json",
      "packaged": "evidence/rci_probe/results/frozen_predictors.json",
      "sha256": "56523dd96afba95b57e083d8bac7626b2b40ff9ad0dce1929d689247419a51cb",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/transfer_metrics.csv",
      "packaged": "evidence/rci_probe/results/transfer_metrics.csv",
      "sha256": "421998bfada614cfa7701da8e9cd98dc0b799864fa1ef0577b358467347bbd1a",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/discover.csv",
      "packaged": "evidence/rci_probe/results/discover.csv",
      "sha256": "f7c30481cf5ae37baf89fac77c48b70071ec3416901cca0f122b2b2ae111c61b",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/PROTOCOL_ERRATA.md",
      "packaged": "evidence/rci_probe2/PROTOCOL_ERRATA.md",
      "sha256": "fd34cdc2899618987c9634375aacc53f9d101289269cbcb27745a19a5cd7e965",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/requirements.txt",
      "packaged": "evidence/rci_probe2/requirements.txt",
      "sha256": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/README.md",
      "packaged": "evidence/rci_probe2/README.md",
      "sha256": "07579f85e817df090c281b4fb99db9e32dff9d8418886474a48731c624d34f9c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/SHA256SUMS.json",
      "packaged": "evidence/rci_probe2/SHA256SUMS.json",
      "sha256": "e6149982f54a6cba5fcc25f598977412444448d8a413a77cdd82ef5d415b3aab",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/RESEARCH_MEMO.md",
      "packaged": "evidence/rci_probe2/RESEARCH_MEMO.md",
      "sha256": "29355d2231422ccff7201c850101fee8e83a97e651cb64264120535fbec41cc6",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/environment.json",
      "packaged": "evidence/rci_probe2/environment.json",
      "sha256": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/PROTOCOL.md",
      "packaged": "evidence/rci_probe2/PROTOCOL.md",
      "sha256": "3e96926a9f18e8713bacacf7a4143a0143503dd556333a0585640d200a10b9aa",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/code/probe1_reference.py",
      "packaged": "evidence/rci_probe2/code/probe1_reference.py",
      "sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/code/probe2.py",
      "packaged": "evidence/rci_probe2/code/probe2.py",
      "sha256": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/code/reproduce.sh",
      "packaged": "evidence/rci_probe2/code/reproduce.sh",
      "sha256": "3915b414777dfa5c3d5dfff307377e7d16942a77fa0c882b2b66671ce2c2c2c3",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/code/analyze.py",
      "packaged": "evidence/rci_probe2/code/analyze.py",
      "sha256": "4a0e168ae3f910284c788a1c41ad90a242dc195017e3c55616afd67cb1ba9d1c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/discover_event.json",
      "packaged": "evidence/rci_probe2/results/discover_event.json",
      "sha256": "775ebabead266d664acfd59802b4d783587e59971b36f3df4f3d2cf981dfeb06",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/summary.json",
      "packaged": "evidence/rci_probe2/results/summary.json",
      "sha256": "76cb269c04d72e4a88b72a93b1870bcb0c9716bd677592c98e940979c9185be7",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/full_reproduction.json",
      "packaged": "evidence/rci_probe2/results/full_reproduction.json",
      "sha256": "20119d26ec2d2ddb1dd6db51a7b41ae954b657a37a1bf79243374159616c9c1a",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/frozen.json",
      "packaged": "evidence/rci_probe2/results/frozen.json",
      "sha256": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/test_event.json",
      "packaged": "evidence/rci_probe2/results/test_event.json",
      "sha256": "e082a1b7881f6a3413c7c2a78a47893e498faa09a1195e8b4cd826afa1e9048d",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/test.csv",
      "packaged": "evidence/rci_probe2/results/test.csv",
      "sha256": "b72760450c135b243f98fd347e166da2414d3532fdbc639e8886cb8e32319b3f",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/predictions.csv",
      "packaged": "evidence/rci_probe2/results/predictions.csv",
      "sha256": "078373078494cc29d5d2e4d9aadbf34fdaf437875d9701aa187febdcdf183dc7",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/metrics.csv",
      "packaged": "evidence/rci_probe2/results/metrics.csv",
      "sha256": "61dddaf1b3cf47635b7e7f2b252ee323cd2f9566dcb55a59ecc71257520b8641",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/checks.json",
      "packaged": "evidence/rci_probe2/results/checks.json",
      "sha256": "b207e28dacb23b26ab04d5b001286d58aa7e57c88d2c00a3e2cfa2848fb0ba12",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/worst_conditions.csv",
      "packaged": "evidence/rci_probe2/results/worst_conditions.csv",
      "sha256": "092f87d35ec9b3ca6410fb4d6df795166810e2e70c32cb2e4f14808d78140bb4",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/repair_pairs.csv",
      "packaged": "evidence/rci_probe2/results/repair_pairs.csv",
      "sha256": "4d0f976bc2a3381dbd61fc3aff5753d98132841d6b744bb28c1fecdecea09a33",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/design.json",
      "packaged": "evidence/rci_probe2/results/design.json",
      "sha256": "7630475e9936ced8869fe576ee6d97a407efa982b5be81c1cba2f6fd20b3a6a1",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/discover.csv",
      "packaged": "evidence/rci_probe2/results/discover.csv",
      "sha256": "8b1b7303e1f788d9676a1de726963e5a09700b827e9f2c9d9a83543bf6ec261d",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/requirements.txt",
      "packaged": "evidence/rci_probe3/requirements.txt",
      "sha256": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/README.md",
      "packaged": "evidence/rci_probe3/README.md",
      "sha256": "dd19825a36415d3cd0bb0e4eb4278f0d08e0d69f188e347fc6b4a10767ce2edb",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/SHA256SUMS.json",
      "packaged": "evidence/rci_probe3/SHA256SUMS.json",
      "sha256": "dd414567ae5c09274cb2c9bcc3ff571490109559bc907f483f5dd7b5b137444c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/RESEARCH_MEMO.md",
      "packaged": "evidence/rci_probe3/RESEARCH_MEMO.md",
      "sha256": "77827400bae148de618453d5e5223cdd4a954fa27dbb42ee6614bdcb3edb68ce",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/environment.json",
      "packaged": "evidence/rci_probe3/environment.json",
      "sha256": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/PROTOCOL.md",
      "packaged": "evidence/rci_probe3/PROTOCOL.md",
      "sha256": "ffeb70f0eaf01dfed7a811eb233e45412c5040722f2a55499e87039173c7cd27",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/probe1_reference.py",
      "packaged": "evidence/rci_probe3/code/probe1_reference.py",
      "sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/probe3.py",
      "packaged": "evidence/rci_probe3/code/probe3.py",
      "sha256": "d855fd9c0a82bc9b6fed12f24fdbeb95fb3bb252950f4aa02bb002793eeb81ae",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/reproduce.sh",
      "packaged": "evidence/rci_probe3/code/reproduce.sh",
      "sha256": "1f048df87e8ee15dcd08bc778bb34633d106e7e76700c3f5601bb84218064797",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/probe2_reference.py",
      "packaged": "evidence/rci_probe3/code/probe2_reference.py",
      "sha256": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/analyze.py",
      "packaged": "evidence/rci_probe3/code/analyze.py",
      "sha256": "7d1b806ad10ad3a42ed7153106bc2be8e44593b703cb42f5c3db6ddf60928fca",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/summary.json",
      "packaged": "evidence/rci_probe3/results/summary.json",
      "sha256": "b0cef4b0940ba65b5819d373e818429a778074e453715d93da55137bfe796059",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/full_reproduction.json",
      "packaged": "evidence/rci_probe3/results/full_reproduction.json",
      "sha256": "8560b996fcd61915cc3ed96b2178161b146feedcca8214ed5cf225630ee7f22f",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/runs.csv",
      "packaged": "evidence/rci_probe3/results/runs.csv",
      "sha256": "b51da4961154579aea9e6287c76ea9066818807bb5cbec92d1ff1e841928a862",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/raw_index.csv",
      "packaged": "evidence/rci_probe3/results/raw_index.csv",
      "sha256": "9880914068d9e29f9d9508c39061fa200f87e1b3a8d3eabf698c0897e2d67f48",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/probe2_frozen.json",
      "packaged": "evidence/rci_probe3/results/probe2_frozen.json",
      "sha256": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/frozen.json",
      "packaged": "evidence/rci_probe3/results/frozen.json",
      "sha256": "a289709d4c1bf65fcdf89c4c5edcfae0b7b63ed9ffd7caa58637b17131cfacf4",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/metrics.csv",
      "packaged": "evidence/rci_probe3/results/metrics.csv",
      "sha256": "b5c7b473ad91256a9f33a7c9c1ad3792051ea049b9de2815dd5b3f654d5627a1",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/run_event.json",
      "packaged": "evidence/rci_probe3/results/run_event.json",
      "sha256": "f17c4a68cb11d6244414d9be5af738a7ba240463acc7612c82fa95a2e3618ef2",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/checks.json",
      "packaged": "evidence/rci_probe3/results/checks.json",
      "sha256": "b04cf687f02b068a66c579320d06bdb3401ba4b1e297b8197b631c16c73f7a20",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/worst_conditions.csv",
      "packaged": "evidence/rci_probe3/results/worst_conditions.csv",
      "sha256": "b59aac7868b39a17514f19a57ccf1370e6e7a652ecd024d246980b038eb94f74",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/matched_moment_pairs.csv",
      "packaged": "evidence/rci_probe3/results/matched_moment_pairs.csv",
      "sha256": "6b0bac369c54dfecd60298d75fff35c70081902b679d439aca9879dc8d8e24a2",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/design.json",
      "packaged": "evidence/rci_probe3/results/design.json",
      "sha256": "1b3ce60123e0abcde5a16fcd22244beffe89024b9100160ea9f520a45fc20b7f",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/condition_means.csv",
      "packaged": "evidence/rci_probe3/results/condition_means.csv",
      "sha256": "6a786a7ececdec6d68b039150207056e777c0a3819b87d7f933b222f4d159f9e",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/data_dictionary.md",
      "packaged": "evidence/paper1_pilot/data_dictionary.md",
      "sha256": "7b799f7f4ce35426ee43f788d6d4dcdab300416c114d6268d8801065ab0a7212",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/condition_summary.csv",
      "packaged": "evidence/paper1_pilot/condition_summary.csv",
      "sha256": "25453faa1bf02ea6330ec640cb3df35cca8668d2fb27027472c64a886918aea9",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/run_summary.csv",
      "packaged": "evidence/paper1_pilot/run_summary.csv",
      "sha256": "2e29feda7f73df03a5750e254f7b73fc32eb368607d130b90cf3c7dac6f1faa2",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/optimum_stability.json",
      "packaged": "evidence/paper1_pilot/optimum_stability.json",
      "sha256": "3c555e661e7059549476067220a648713ac8429f87b7d091f42b6d9b520018e0",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/report.md",
      "packaged": "evidence/paper1_pilot/report.md",
      "sha256": "6da7166d7d5774c393c36253d3076d060621ac613343393c7dffa802f4f36e08",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/boundary_brackets.csv",
      "packaged": "evidence/paper1_pilot/boundary_brackets.csv",
      "sha256": "e921c05cf71b3900897654e9f3121992c39c8d157a7d7666d5868b9f21bd8903",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/late_innovation_seed_counts.csv",
      "packaged": "evidence/paper1_pilot/late_innovation_seed_counts.csv",
      "sha256": "13f9a87445189edd60afd021a0174d037f815c2a648477422e7598231508c226",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/README.md",
      "packaged": "evidence/paper1_pilot/README.md",
      "sha256": "47113dcd2a6c3320162313bf40e0afae0ac4e14af05969db50f435b58408209c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/paired_contrasts.csv",
      "packaged": "evidence/paper1_pilot/paired_contrasts.csv",
      "sha256": "cceaf04eee3687fc01519f9debac942ddd3d33ed97e662b6fbe4ac0427108afe",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/manifest.json",
      "packaged": "evidence/paper1_pilot/manifest.json",
      "sha256": "8dcfbb869c56a591df00e062fe24013db4263a0a0239d6c8e5cea1c234eea591",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/environment.json",
      "packaged": "evidence/paper1_pilot/environment.json",
      "sha256": "e55fbae98e891be5e30bc5a8e69a7bd409e97780ebdd6b5266571de7afc3e7c8",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/protocol.md",
      "packaged": "evidence/paper1_pilot/protocol.md",
      "sha256": "f822c6e12131c88f7a8dc6d6309d0ab3c2154a2c3af72ec401bc3c5bcb3972bc",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/run.py",
      "packaged": "evidence/paper1_pilot/code/run.py",
      "sha256": "6bdab1c7910b59ed0f9af6618906f6b3bdaa54a9a8083838ca637e08cd4cc7a0",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/requirements.txt",
      "packaged": "evidence/paper1_pilot/code/requirements.txt",
      "sha256": "15dbbac3932a5c7610608566e7aff37943bef8ee48bdf44fc6ba779fe8559a00",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/validate.py",
      "packaged": "evidence/paper1_pilot/code/validate.py",
      "sha256": "7cc5fc04fa90c7bf29b83c49bf4ff0d87a62147860e30257e2d58210c6369db5",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/sim.cpp",
      "packaged": "evidence/paper1_pilot/code/sim.cpp",
      "sha256": "260d018b296714b03ecf567e6e2aa4b246247776ffb5734ec51d276334cb145d",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/analyze.py",
      "packaged": "evidence/paper1_pilot/code/analyze.py",
      "sha256": "00cdc43d6692fbb34d17b36826daf83b36f4018f3c41f490a1cd1aecbdb7f05e",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/statistical_audit.md",
      "packaged": "evidence/paper1_pilot/validation/statistical_audit.md",
      "sha256": "4e6fbd77f47f8462bc2f4ff3646d93c0885d0b6859199a90590a5eaefb3d8173",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/preflight_rho006.csv",
      "packaged": "evidence/paper1_pilot/validation/preflight_rho006.csv",
      "sha256": "06056b1b08f391f769b25fa994a108b06855467ca96c70089cca2f0d325e8dbd",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/preflight_rho012.csv",
      "packaged": "evidence/paper1_pilot/validation/preflight_rho012.csv",
      "sha256": "bf7c42a5cf8c39c64e33280a12f279162e7ccc05ac26ec10e603bf4b5942b90f",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/checks.json",
      "packaged": "evidence/paper1_pilot/validation/checks.json",
      "sha256": "7e10387b2b207cf4f890a9fdd9cdafe4273dca3bd9ef359972a876ae1fc236cc",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/replay_final.csv",
      "packaged": "evidence/paper1_pilot/validation/replay_final.csv",
      "sha256": "e3eb83e7424e02fa86dbc6159fb78d30e9d22645eaffb255cbf744fa1aa7b1c3",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/replay.csv",
      "packaged": "evidence/paper1_pilot/validation/replay.csv",
      "sha256": "3b0cbf01b4562ebc31fb8dfbb0526d21641abb3926a4b31fe36579081d48f684",
      "current_source_status": "current_source_hash_matches"
    }
  ],
  "excluded_non_scientific_files": [
    {
      "packaged": "evidence/paper1_pilot/code/.mplcache/fontlist-v390.json",
      "reason": "Non-scientific font cache omitted from manuscript package"
    }
  ],
  "indexes": [
    {
      "packaged": "evidence/horizon_reanalysis/source_manifest.json",
      "sha256": "d64f45fa6b91e0d127e2bdbfc99e5e5a1743053396e3b3165e6fd6e075a726af"
    },
    {
      "packaged": "evidence/horizon_reanalysis/horizon_metrics.csv",
      "sha256": "bd5e0bebed49e9fe31a0091fdf240228c196e8bff7fe9eb8db30c0ec1a504302"
    },
    {
      "packaged": "result_source_provenance.json",
      "sha256": "717f923f9675ef5be6a26a6331c139d4eccb7bed6b193278f4d96f1478d7c8df"
    },
    {
      "packaged": "evidence/training/source_manifest.json",
      "sha256": "3a7736d3e50f9a369098d8171c791f38acf767c139cb8cbc85afd33eb3f0eb69"
    },
    {
      "packaged": "evidence/training/verified_training_metadata.json",
      "sha256": "9e0af468a4756a29cf2b9608d2b7031371ed6e2fb3383265180cd0cfd8f4ff06"
    },
    {
      "packaged": "evidence/training/verified_checkpoint_summary.csv",
      "sha256": "cd1cde9d94e3f1cd1a06f24c14ee3d9ab9389bfd70b22a6a46037958c08f6636"
    },
    {
      "packaged": "figures/rci_v3_error_budgets_values.json",
      "sha256": "1f9bb573b001af1250665b75fe747d0b5577436c0b74c392d3be0e31ba258297"
    }
  ],
  "original_training_missing_information": [
    "Full historical per-update training samples were not archived as an enumerated dataset.",
    "Original-training Python/PyTorch/NumPy versions are not recorded in the inspected checkpoint/config/frozen-manifest files; present runtime versions are not substituted.",
    "Recorded historical elapsed seconds are not a new hardware-normalized timing benchmark.",
    "No claim of bitwise training reproducibility across unrecorded original environments or of complete exclusion of all original training targets."
  ],
  "new_experiments": 0,
  "new_neural_training_updates": 0,
  "new_network_forward_calls": 0,
  "pdf_compilation": false
}

==> anc/rci_supplement/evidence/horizon_reanalysis/README.txt <==
Descriptive reaggregation of the already saved v3 trajectories only.
All models, observations and original maps retained. Horizon 32 remains the frozen primary deadline.
Intermediate horizons are post-hoc diagnostics, not new certificates or choices used to rescue a failed gate.
Prefix maxima are nondecreasing by definition; they do not establish unstable or linearly accumulating dynamics.


==> anc/rci_supplement/evidence/horizon_reanalysis/horizon_metrics.csv <==
seed,time,C_1_prefix_mean,C_0_prefix_mean,D_1_mean,D_0_mean,G_micro_mean,G_macro_mean,micro1_loss,micro0_loss,macro1_loss,macro0_loss
1000,0,0.0,0.0,0.0,0.0,0.0,0.0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945
1000,1,0.0,0.0,3.343777059646547e-08,3.343777059646547e-08,0.0,0.0,0.29886829110718427,0.29886829110718427,0.2988682923932723,0.2988682923932723
1000,2,0.02120554268137059,0.025440145841030045,0.0009744636989572621,0.0010612032304303568,-0.003594432104979564,-0.003566417171756665,0.3681954132490684,0.36460098114408884,0.3683406418279749,0.3647742246562182
1000,3,0.027009777704424157,0.03817547203021285,0.0007783922665563308,0.0007132689627682169,-0.011496204226648623,-0.011430845964157534,0.427830008403184,0.4163338041765354,0.42827319717465795,0.41684235121050045
1000,4,0.029860106873738735,0.043416241625405506,0.003598423790438446,0.0016015918610186434,-0.017024163660621358,-0.01730628583060826,0.457188326018625,0.4401641623580037,0.45830873680571454,0.44100245097510626
1000,5,0.03272362329135564,0.04631583729170542,0.005687963487530118,0.0010932044837466163,-0.015780770801314535,-0.01607097691197082,0.45079891849262793,0.43501814769131336,0.45112808840822916,0.43505711149625836
1000,6,0.036885568398120315,0.04876464751968444,0.006260528322521615,0.001551245989682981,-0.007377495988058449,-0.006912468238017864,0.4311750081993333,0.4237975122112749,0.42995826698940365,0.4230457987513858
1000,7,0.04032692440165167,0.05106723427172569,0.006490179023604856,0.0026694997140786414,0.004971378056870321,0.005421956080378848,0.40927150744505914,0.4142428855019295,0.40763707391742,0.41305902999779887
1000,8,0.04300415196782934,0.052886638970708236,0.006390153759696687,0.0041213903872321205,0.018551053421444766,0.017438932371195745,0.38842083438381625,0.40697188780526106,0.38804276697911244,0.40548169935030814
1000,9,0.04460471463778761,0.05361292534698905,0.0067340231469066505,0.005274751703019607,0.03133170452779068,0.028011998455285583,0.3701693179123419,0.4015010224401326,0.3718605158831293,0.39987251433841486
1000,10,0.04531135120869287,0.05396435946489759,0.008061744015885646,0.006064114344204796,0.04261247892089046,0.03721806309061669,0.3547423064561538,0.3973547853770443,0.3584888443759191,0.3957069074665358
1000,11,0.04570934972704289,0.054184842051125226,0.009901418247645347,0.006651653338011677,0.05227905174996098,0.04533928600763259,0.34159714883182596,0.3938762005817869,0.3470008846857867,0.39234017069341925
1000,12,0.04592068381296564,0.05433798407668855,0.011965642873340598,0.007092163743727425,0.06104845330712082,0.053267838648367226,0.3299466794482365,0.39099513275535736,0.33654625834731844,0.38981409699568564
1000,13,0.04605954461724755,0.05445439971107732,0.014095908680768324,0.007193758550273018,0.06863855223900187,0.06111295705907176,0.3189383241296716,0.38757687636867355,0.3263158742397487,0.3874288312988205
1000,14,0.046148678864000314,0.054553803978082266,0.01622413581880545,0.00790759509375966,0.07513013804745594,0.0695031153882491,0.3077108577409904,0.3828409957884463,0.3154990400242555,0.3850021554125046
1000,15,0.0462495691939243,0.05464899214668062,0.018404614235845655,0.011590177879057403,0.08171556618052789,0.07884206636575851,0.2953448158667433,0.37706038204727127,0.3033885799340598,0.3822306462998183
1000,16,0.04633897972839499,0.05476900198708577,0.020766799385781187,0.015354235388476554,0.09030086797209876,0.08930466731098709,0.281244108927227,0.37154497689932575,0.2898203022145763,0.37912496952556335
1000,17,0.046436698313106234,0.054877508157226786,0.023207590230198707,0.018333924043787857,0.10129850845951643,0.10084421085652073,0.26571951003186806,0.3670180184913845,0.2752307112271344,0.3760749220836551
1000,18,0.04655816846180942,0.054986226102162125,0.025627256787256553,0.021001582088278535,0.11354695373770782,0.11315952173497021,0.2496225547965501,0.3631695085342579,0.260252482280386,0.3734120040153562
1000,19,0.04663500960935532,0.05508902029068978,0.028043227185901604,0.023410102175784597,0.12613092184931662,0.12569983040508395,0.23373284421941576,0.3598637660687324,0.24544422034631191,0.3711440507513959
1000,20,0.04667120655261117,0.05518447534988463,0.030494262692358314,0.025794717634507178,0.13836351248479373,0.13803186209496726,0.21861992988124432,0.3569834423660381,0.23120705072037928,0.3692389128153466
1000,21,0.04669939237395572,0.05526682935807939,0.03295614656277508,0.02804322562835011,0.14989091653189224,0.14996534560782898,0.20459834067905566,0.35448925721094793,0.21777411408355407,0.36773945969138305
1000,22,0.0467149864178622,0.05535326544444225,0.035211227686014035,0.02983512470093007,0.160763713513894,0.16135866022845216,0.19175465969216143,0.35251837320605545,0.20515105193661615,0.36650971216506834
1000,23,0.04672968438462981,0.05543805374568991,0.03688253260438415,0.03141878534286785,0.17100617532092788,0.17236899803895284,0.18004635694506024,0.3510525322659881,0.1932437006958319,0.36561269873478475
1000,24,0.0467431375048426,0.05550118418115214,0.03770746770042678,0.03353462040236463,0.1807622343079721,0.1836062217662235,0.1693596855055126,0.3501219198134847,0.1820247488444644,0.3656309706106879
1000,25,0.046758646231221154,0.055543237360710304,0.037699942619372415,0.035464731382095556,0.19086060960437648,0.195382737217864,0.15959000028925935,0.35045060989363586,0.17161850195789896,0.367001239175763
1000,26,0.046774541406179884,0.05560716085354116,0.03709017162492827,0.034760843315204897,0.20198945615201286,0.20663006289518537,0.15071757784449435,0.3527070339965072,0.16217849978428792,0.36880856267947326
1000,27,0.04678407871141954,0.05566364589836626,0.03617612098227593,0.03137681975529841,0.2133416074948854,0.21628684967929285,0.14278928141318709,0.35613088890807254,0.15380739231637422,0.37009424199566704
1000,28,0.04680018573127157,0.05569642609470045,0.0350671294858093,0.028058283077355216,0.2230412756309273,0.22406996576631746,0.13585723972165528,0.3588985153525826,0.1465634034205534,0.37063336918687084
1000,29,0.04681762168300784,0.055725616092878974,0.033782016026211927,0.025345678720441765,0.23094384971177573,0.2303374241163262,0.12999043817885242,0.3609342878906282,0.14038562201996357,0.3707230461362898
1000,30,0.046830552826952435,0.05575250274675034,0.03227405689678254,0.022653477581521635,0.23761151266022545,0.23529792574525715,0.12524137739057223,0.3628528900507977,0.13518013253572617,0.3704780582809833
1000,31,0.0468414413233952,0.05577861494584921,0.03050661053429367,0.020780065075639398,0.24262119630143147,0.23926567451794833,0.12163772488555649,0.364258921186988,0.130865396580868,0.3701310710988163
1000,32,0.04685443193056468,0.05579074777821755,0.028425216238618687,0.019465924847242185,0.2459509018197545,0.24209455543805092,0.11928081302819415,0.3652317148479487,0.12755313797200468,0.36964769341005554
1001,0,0.0,0.0,0.0,0.0,0.0,0.0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945
1001,1,0.0,0.0,2.2512078758614674e-08,2.2512078758614674e-08,0.0,0.0,0.26789012187413025,0.26789012187413025,0.26789012154387254,0.26789012154387254
1001,2,0.019636128328346186,0.026308206725079282,0.0017079382241913478,0.0016787614774541756,-0.0009452981354017216,-0.0008529216801001743,0.27845588085042616,0.2775105827150245,0.2779867591417998,0.2771338374616996
1001,3,0.03718005317385212,0.04154894943417797,0.005200586573195327,0.005754117267293308,-0.003325775192950068,-0.003145770419058863,0.30238231585706343,0.29905654066411336,0.3001035822583259,0.29695781183926706
1001,4,0.0575541511789769,0.05796226771920418,0.010369919773622189,0.01189074062637811,-0.006126630677527684,-0.006579521707110568,0.33593732211803473,0.329810691440507,0.33050666229651293,0.32392714058940236
1001,5,0.06953873914361901,0.07093558057741065,0.01611812664048796,0.019070477460754152,-0.007647951438476628,-0.009735431517218238,0.3662342883158115,0.3585863368773349,0.3574252541379953,0.347689822620777
1001,6,0.07423138332420726,0.07664883171280701,0.019966331049851148,0.024605665314747123,-0.007368052922212366,-0.01138896651844756,0.3875681687847745,0.38020011586256214,0.376679979723274,0.36529101320482643
1001,7,0.0760484840846491,0.07788142876097741,0.019780433468551073,0.025615909602464702,-0.006237740398261051,-0.01174556203289016,0.39938655686152064,0.39314881646325955,0.3891404608034932,0.377394898770603
1001,8,0.07695256199521511,0.08110729288870056,0.016065638914191167,0.021145412833027982,-0.004803102663020374,-0.010968634328518906,0.403198713441708,0.39839561077868757,0.39631065927448184,0.385342024945963
1001,9,0.07743564361380526,0.08174558408671495,0.011649295898615773,0.011861983680817704,-0.003270321562439689,-0.008914002083979963,0.4008707319347164,0.3976004103722767,0.3990243729924491,0.3901103709084691
1001,10,0.07760472312195327,0.08179662917189683,0.012408930227797741,0.003971857156710253,-0.001689525691815615,-0.0052894518099194186,0.3928268935451362,0.3911373678533206,0.39769233068842647,0.392402878878507
1001,11,0.07771462776151955,0.08181472691777528,0.023174494578128937,0.024635028185816858,0.00021461558145769257,9.902670193411398e-05,0.37833625075465926,0.378550866336117,0.392690753571207,0.3927897802731411
1001,12,0.07778780801962966,0.0818252422542171,0.03912272967418069,0.04830806937355969,0.004507992922483415,0.007637922862054369,0.3592893335456186,0.363797326468102,0.3843802260061139,0.3920181488681682
1001,13,0.07784804361948433,0.08182721569216395,0.05573248894855758,0.06806129898724343,0.0132994518130094,0.016665607058265922,0.3376309398444264,0.3509303916574358,0.3731572053883586,0.3898228124466246
1001,14,0.07786601134398147,0.08182865244463364,0.07080316278822263,0.08328122195228141,0.025725483310785967,0.02618560775121486,0.31450838512013185,0.34023386843091785,0.3598675319563661,0.38605313970758093
1001,15,0.07788402972752939,0.08183002347127448,0.0829568551368206,0.0947788828892792,0.04072573405657827,0.035350808233400255,0.2910140168044077,0.33173975086098595,0.34578587055589366,0.3811366787892939
1001,16,0.07789028831201723,0.08183006299037605,0.09187791369521478,0.10538580271139952,0.05696930441077436,0.04330468662697334,0.2680912612367363,0.3250605656475106,0.332039224293867,0.3753439109208404
1001,17,0.07789274680915324,0.08183006299037605,0.09846617217627776,0.11993052727113494,0.07344038872907954,0.04971411525298568,0.2463730955059203,0.3198134842349999,0.31910294317606513,0.36881705842905077
1001,18,0.07789745797096614,0.08183006299037605,0.103934687971349,0.14135912060398598,0.08989367742543936,0.056417173785769756,0.2261458797363462,0.31603955716178556,0.3069074205822135,0.36332459436798326
1001,19,0.07789953006325342,0.0818301217140246,0.10903583132001096,0.16702487629579524,0.10737575422921285,0.06472548394865338,0.20709669706363876,0.3144724512928516,0.29505488550866404,0.3597803694573174
1001,20,0.07790375257217921,0.0818301217140246,0.11425796475492098,0.1884080090321879,0.12561034711072877,0.0739502169199262,0.1881340245947393,0.3137443717054681,0.2830988272939528,0.357049044213879
1001,21,0.07790382608992723,0.0818301217140246,0.12013716516792494,0.20020323741502863,0.14253428678395064,0.08356029041744006,0.1688654143161495,0.3113997011001001,0.2707123585099822,0.3542726489274223
1001,22,0.07790382608992723,0.0818301217140246,0.12635344869787626,0.20337083501656394,0.1565150459299154,0.09334916995502321,0.15057615094970062,0.307091196879616,0.25786295634091194,0.3512121262959352
1001,23,0.07790385622862822,0.0818301217140246,0.13193991811814582,0.20023882037822324,0.16709014380256965,0.10256614102672884,0.13452353309377424,0.3016136768963439,0.24494643272717934,0.3475125737539082
1001,24,0.07790385622862822,0.0818301217140246,0.13642963635658284,0.19263405201141137,0.17462410959113236,0.11039090041865918,0.12107116022156827,0.29569526981270067,0.23260895784796556,0.3429998582666247
1001,25,0.07790385622862822,0.0818301217140246,0.14012527963659344,0.18160561053415764,0.17986179714798936,0.11598078533316758,0.10999767999327886,0.28985947714126825,0.2215038964073061,0.3374846817404737
1001,26,0.07790385622862822,0.0818301217140246,0.14352223674953857,0.17049669350594945,0.18419530685638227,0.11899208541982995,0.10089295669152173,0.28508826354790395,0.21200610415114696,0.3309981895709769
1001,27,0.07790385622862822,0.0818301217140246,0.14688589777945998,0.16090484082038875,0.18792502403939343,0.11995910227316799,0.0934696029776032,0.28139462701699663,0.2041409201041583,0.32410002237732627
1001,28,0.07790385622862822,0.0818301217140246,0.15025476105103133,0.15324017658488248,0.19061031740436668,0.12026583108474101,0.08759266547591223,0.27820298288027895,0.1977716893319022,0.31803752041664324
1001,29,0.07790385622862822,0.0818301217140246,0.15354474610446842,0.14771573361147877,0.19184393878038142,0.1208202465386525,0.08319762657370829,0.2750415653540897,0.19271520844186169,0.31353545498051416
1001,30,0.07790385622862822,0.0818301217140246,0.1566610197734713,0.14481163226883634,0.19159641470655076,0.12187251973495583,0.08024204616722772,0.2718384608737785,0.18881511933978679,0.3106876390747426
1001,31,0.07790385622862822,0.0818301217140246,0.1595576879970627,0.14656687275996327,0.1900298478934763,0.12407919488041866,0.07863682701426056,0.2686666749077368,0.18598724353077545,0.3100664384111941
1001,32,0.07790385622862822,0.0818301217140246,0.16220349465040745,0.1527254394007997,0.18730867928257938,0.12783902504750355,0.07838776967306153,0.26569644895564093,0.18416244513386715,0.3120014701813707
1002,0,0.0,0.0,0.0,0.0,0.0,0.0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945
1002,1,0.0,0.0,2.943688135517754e-08,2.943688135517754e-08,0.0,0.0,0.28795236135333624,0.28795236135333624,0.2879523623852541,0.2879523623852541
1002,2,0.01859480793582096,0.020292315517096475,0.0017555650425620272,0.0020279150082684444,-0.002211337203852696,-0.002643654501293893,0.3289305229761179,0.32671918577226516,0.3288663193849693,0.3262226648836754
1002,3,0.02345934108443542,0.025761387677241527,0.0009277534742935922,0.0017827188910677207,-0.006639729497925116,-0.008161690289243427,0.36403718802149604,0.35739745852357097,0.36442654047730866,0.3562648501880653
1002,4,0.02404006392001154,0.028573181353550962,0.002849379797425016,0.0014051985576537171,-0.0075452868302417824,-0.00945375152606814,0.37998229125742433,0.3724370044271825,0.3824074599611455,0.37295370843507736
1002,5,0.025918091138193072,0.03250577379823358,0.007619181332613458,0.006770062209266856,-0.004790012049258286,-0.0067240316714198235,0.3717050331245811,0.3669150210753228,0.3781771304738066,0.37145309880238675
1002,6,0.02981481713313947,0.036843268812622815,0.011889926004897319,0.011275203892038194,0.0030423385355677077,-0.0002871549946096368,0.3510310427738282,0.3540733813093959,0.3601574813931476,0.359870326398538
1002,7,0.03426307957011428,0.04159208206979609,0.014136259486019879,0.019230490256254673,0.015747975963766685,0.009478721694947118,0.33626274945007256,0.35201072541383926,0.3439155790311702,0.3533943007261173
1002,8,0.03718490375352464,0.0448902000134148,0.015545528366735749,0.032900003494788214,0.025479942307779935,0.014179078469998108,0.3351592220559664,0.3606391643637463,0.338112713203694,0.35229179167369207
1002,9,0.03894154311244809,0.04651836780158532,0.01641715698151927,0.04464758315743743,0.02619474994816645,0.00953472301834297,0.3423328672730053,0.3685276172211718,0.3407382408630124,0.3502729638813554
1002,10,0.040208641646310606,0.0476430400027049,0.016753947446219747,0.05295568591073168,0.01867806956273599,-0.0016414975690068182,0.351365647876114,0.3700437174388499,0.34630221904720915,0.34466072147820237
1002,11,0.04123506085770938,0.04878224712294649,0.016804636096981053,0.058887696287617926,0.008593149058455016,-0.013884361138062327,0.3592940841637569,0.36788723322221195,0.3519140770248555,0.33802971588679315
1002,12,0.04222266332196912,0.04917595956996352,0.016600896480225592,0.06280166863475814,0.001235827540509691,-0.023306572955225285,0.36514574157116136,0.3663815691116711,0.3563499701405669,0.3330433971853416
1002,13,0.043236543164239444,0.05071176091512687,0.016012702658009907,0.06426601733554098,-0.002026644420224092,-0.028801721459898434,0.3690164521296193,0.3669898077093952,0.3594844492565066,0.33068272779660823
1002,14,0.044312130140145276,0.05139173785444705,0.0150326879248834,0.06425637887703772,-0.0026448848246854294,-0.03111728490934499,0.3710908313832102,0.3684459465585248,0.3614514407509676,0.33033415584162257
1002,15,0.04543791949449613,0.052008250689751886,0.014103900583451262,0.0635450085100171,-0.0017677760530911489,-0.03144885086927099,0.3716022211516903,0.36983444509859914,0.3622473610860766,0.3307985102168056
1002,16,0.04681405462394535,0.0527531056101389,0.014038728199024336,0.06282126221320988,0.0005065619829251962,-0.02980197429671955,0.370327242927734,0.3708338049106592,0.3612361611241757,0.33143418682745623
1002,17,0.04823292330075108,0.05310644736620786,0.015122340812993212,0.06223623438777068,0.005157442379352254,-0.025255867367965458,0.36631418001730376,0.371471622396656,0.3572751166546314,0.33201924928666593
1002,18,0.04972200781621442,0.05434454738464038,0.016626494446298518,0.06190859242521492,0.012976041229797366,-0.017614010693134147,0.3589060809654887,0.37188212219528605,0.35020000326714906,0.33258599257401494
1002,19,0.05119264258604249,0.05519797296236762,0.018898105249882516,0.06205535281912319,0.02363771963406306,-0.007986175280840148,0.3485313702588149,0.37216908989287795,0.34116686045365296,0.33318068517281285
1002,20,0.052491885700527444,0.055852700242834244,0.023971661493915684,0.062475193076973114,0.03633137983274245,0.0025763102897204118,0.3361415344604817,0.37247291429322416,0.33127834630620123,0.3338546565959216
1002,21,0.053320721471994584,0.055852700242834244,0.032656765859569205,0.06334194460295695,0.05061023890768821,0.013912514732595324,0.3224521982374748,0.37306243714516296,0.3213055515971396,0.33521806632973483
1002,22,0.05368841476440578,0.055852700242834244,0.04402651094153729,0.0631816556488467,0.06670991514934826,0.026082390979557432,0.3076754065059,0.3743853216552482,0.31145881338940345,0.33754120436896096
1002,23,0.053853497587800586,0.055852700242834244,0.05619170442439837,0.0596978123364946,0.08600298212575987,0.03960108558171237,0.2912042614839007,0.3772072436096606,0.3012932778826731,0.34089436346438545
1002,24,0.05391539739779658,0.055852700242834244,0.06751330944478703,0.05590405124516959,0.10961747838992215,0.054667049603581944,0.2719727181209518,0.38159019651087395,0.2902568607154778,0.3449239103190597
1002,25,0.05394043870898833,0.055852700242834244,0.07724443867995676,0.05305203044657074,0.13660268360902234,0.0717005190965942,0.24948325803801655,0.38608594164703885,0.2780863896657689,0.34978690876236307
1002,26,0.05395374192479194,0.055852700242834244,0.08566789537853901,0.04846677665079502,0.16541794175282626,0.09142976526762037,0.22418880327960233,0.38960674503242854,0.26470160863866377,0.35613137390628413
1002,27,0.05396275201241794,0.055852700242834244,0.09345248464931111,0.0407441627073768,0.19436565529094346,0.11460672789429227,0.19717195257812498,0.3915376078690684,0.24997372092194065,0.36458044881623286
1002,28,0.05396627569950762,0.055852700242834244,0.10086035417142838,0.032444889953472236,0.22064992779682052,0.1401754567868797,0.16983261345548473,0.39048254125230525,0.23373349169914817,0.37390894848602785
1002,29,0.05396861484959997,0.055852700242834244,0.10713046589731068,0.031540978339540365,0.24064374982501086,0.16566869502884543,0.14411672391638172,0.38476047374139255,0.21605252440370606,0.3817212194325515
1002,30,0.05397131965395795,0.055852700242834244,0.11080792779056131,0.04235969245515239,0.25363395251239407,0.18942270283406004,0.12266664758766516,0.3763006001000592,0.19756799257504443,0.38699069540910447
1002,31,0.0539717831278074,0.055852700242834244,0.1107031735987794,0.05642289382550533,0.2572959008031881,0.20962207096867586,0.10985653831769598,0.36715243912088413,0.17968925870292363,0.38931132967159954
1002,32,0.053972063015654395,0.055852700242834244,0.10737259408219402,0.06670689954660614,0.24759279443789733,0.221926683735522,0.11059125233207245,0.35818404676996973,0.1648599770114664,0.38678666074698836
1003,0,0.0,0.0,0.0,0.0,0.0,0.0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945
1003,1,0.0,0.0,2.842840270162896e-08,2.842840270162896e-08,0.0,0.0,0.2761163319851088,0.2761163319851088,0.27611633269771413,0.27611633269771413
1003,2,0.03311305214622823,0.0337420345655232,0.006518639838580981,0.006432004995067357,-0.0006436014066088548,-0.0006977958461790014,0.30303101292605933,0.3023874115194505,0.3057155971364144,0.3050178012902354
1003,3,0.04493542026277694,0.0491178477960835,0.01037257577944475,0.010062145206854918,-0.001988746423703879,-0.002268316830099544,0.3260349684415676,0.32404622201786376,0.3319800253481259,0.32971170851802634
1003,4,0.045794325373913314,0.04935632251154167,0.012152886794229094,0.012014583679047001,-0.002781960411241535,-0.0031700938890967304,0.3421258358342271,0.3393438754229856,0.3501968756587197,0.3470267817696229
1003,5,0.0459323930159997,0.049393340234703355,0.011544781745378603,0.01327462302206039,0.0018454527508978522,0.0024529964264736305,0.3573094790451019,0.3591549317959998,0.36604644032479466,0.3684994367512683
1003,6,0.04595545341502167,0.049397147936476066,0.00939639868226989,0.009260115348084482,0.01742786167158718,0.016583970654691922,0.3748607483803762,0.39228861005196336,0.3829183667831914,0.3995023374378833
1003,7,0.04595825957156599,0.049397147936476066,0.00862617857306424,0.005475388527609595,0.0330880362661998,0.02996694739508106,0.3930980988552034,0.4261861351214032,0.40086057720561374,0.43082752460069484
1003,8,0.04595831612793427,0.049397147936476066,0.00875454435543398,0.0034094594743855214,0.04492230041214572,0.03991056304915544,0.40931330306770797,0.4542356034798537,0.41714590370290516,0.45705646675206063
1003,9,0.04595831612793427,0.049397147936476066,0.009288033836628165,0.0025052048286297976,0.05377249478208784,0.04729667485331487,0.4196629460838112,0.4734354408658991,0.4279097190376915,0.47520639389100633
1003,10,0.04595831612793427,0.049397147936476066,0.009962774212202126,0.002147018350589082,0.06083696697861819,0.05325482901715092,0.4240460180082547,0.4848829849868729,0.4328734808915575,0.4861283099087084
1003,11,0.04595905525925398,0.049397147936476066,0.010619849188616953,0.0020082292428961032,0.06711043732634282,0.05867532123809378,0.4240930301950721,0.49120346752141497,0.4334984566751159,0.49217377791320965
1003,12,0.04596037268976129,0.049397147936476066,0.011224878086730708,0.0019701190244973657,0.07308029198368514,0.06394561353635689,0.4214935162234663,0.49457380820715147,0.4314307405944303,0.4953763541307872
1003,13,0.04596037268976129,0.049397147936476066,0.011825816341577136,0.0019773209154238165,0.07900601089194435,0.06923626253159165,0.41731964170022795,0.4963256525921723,0.42778025774639317,0.49701652027798476
1003,14,0.04596037268976129,0.049397147936476066,0.012499443919300782,0.0020033200974388017,0.08506535393473197,0.07463553410893536,0.4121311120112042,0.49719646594593614,0.42317585840268435,0.49781139251161965
1003,15,0.04596037268976129,0.049397147936476066,0.013363571245334369,0.002033449962842192,0.09149890170832607,0.08026423947459252,0.4060920266118521,0.4975909283201782,0.4178915142836096,0.4981557537582021
1003,16,0.04596037268976129,0.049397147936476066,0.014593375710588503,0.0020637319418604413,0.0986687022630934,0.08633293314395357,0.3990692793847728,0.4977379816478662,0.4119280428494224,0.49826097599337593
1003,17,0.04596037268976129,0.049397147936476066,0.016389189542310327,0.0020929110623354404,0.10704030767102216,0.09316777848627776,0.39070974452611806,0.4977500521971402,0.4050814053598033,0.4982491838460811
1003,18,0.04596037268976129,0.049397147936476066,0.018853602846395645,0.002119938224742306,0.11715923918231555,0.10118581839378865,0.3805314581750462,0.49769069735736166,0.39699324335799063,0.49817906175177923
1003,19,0.04596037268976129,0.049397147936476066,0.022023153383462696,0.002153524204514357,0.1298163591837578,0.11097893563564334,0.3677777683392024,0.4975941275229602,0.3871092807848652,0.4980882164205085
1003,20,0.04596037268976129,0.049397147936476066,0.02580340742172082,0.0021784131659731507,0.14583899959509028,0.12335149780704005,0.3516480084037977,0.497487007998888,0.37464021985224594,0.49799171765928596
1003,21,0.04596037268976129,0.049397147936476066,0.03002893676319074,0.0021969629292493634,0.16570865341705338,0.1390516767871082,0.3316668213232501,0.4973754747403035,0.35884904378029836,0.49790072056740653
1003,22,0.04596037268976129,0.049397147936476066,0.034193181289566166,0.0022147103215314073,0.18921892346755792,0.1586093080155388,0.3080416878185567,0.49726061128611454,0.3392111942870694,0.4978205023026082
1003,23,0.04596037268976129,0.049397147936476066,0.03755220462641294,0.0022283866452993866,0.21525847335054415,0.18175937413407933,0.28188824842045546,0.4971467217709996,0.3159912224239489,0.4977505965580281
1003,24,0.04596037268976129,0.049397147936476066,0.039834223414014755,0.0022370632504523655,0.24244443948361796,0.2073344257320956,0.25459207522979066,0.4970365147134086,0.2903544233934856,0.49768884912558126
1003,25,0.04596037268976129,0.049397147936476066,0.04110210029950237,0.0022556968811291017,0.2694858511938818,0.2339623651130691,0.2274403101295193,0.49692616132340106,0.26367436641173103,0.4976367315248001
1003,26,0.04596037268976129,0.049397147936476066,0.04152693868051646,0.002281287429666326,0.2953399225992467,0.2604165632840295,0.20147218511807968,0.4968121077173264,0.23717281400398899,0.49758937728801844
1003,27,0.04596037268976129,0.049397147936476066,0.04131715732839865,0.002313216945018786,0.31920056915667316,0.2857171712996529,0.17749068826739461,0.4966912574240677,0.2118268880149467,0.49754405931459966
1003,28,0.04596037268976129,0.049397147936476066,0.04070584526133011,0.002355813609806293,0.34053006752303916,0.3092047542848625,0.15602479597039648,0.4965548634934356,0.1882947193232979,0.4974994736081604
1003,29,0.04596037268976129,0.049397147936476066,0.039814201950698014,0.0024132830039737298,0.3586879624611057,0.3304973564975656,0.13770519106461532,0.496393153525721,0.1669573449864063,0.4974547014839719
1003,30,0.04596037268976129,0.049397147936476066,0.038760088119349105,0.002497888281572839,0.37268312017908056,0.34914368360428516,0.12351578341932555,0.49619890359840607,0.1482641198479068,0.49740780345219204
1003,31,0.04596037268976129,0.049397147936476066,0.037659752213918984,0.0026369440426714675,0.3814630271029247,0.36446187679293995,0.1144974856252929,0.4959605127282176,0.1329000665414865,0.49736194333442646
1003,32,0.04596037268976129,0.049397147936476066,0.03657640122108742,0.0028157486560519513,0.3849556258582644,0.37559516667230464,0.11073280670877879,0.4956884325670432,0.1217218728349648,0.4973170395072694
1004,0,0.0,0.0,0.0,0.0,0.0,0.0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945
1004,1,0.0,0.0,3.40751674838656e-08,3.40751674838656e-08,0.0,0.0,0.2805586369093268,0.2805586369093268,0.2805586375691478,0.2805586375691478
1004,2,0.022079804629196145,0.022881763811782967,0.0051673508658231886,0.0052991174341188805,0.0005569981346934431,0.0005933242185773888,0.30515708966770294,0.30571408780239634,0.3059652918518649,0.3065586160704423
1004,3,0.03152464970447569,0.03635948261764945,0.010717697283787833,0.011015831786920855,0.0036021945021731524,0.003996691944412465,0.3329925122582512,0.33659470676042436,0.3375466476147062,0.3415433395591187
1004,4,0.04559591019226809,0.05470943346001908,0.021888571813973468,0.021161006341448997,0.003638084328039147,0.004453581332531903,0.3483974454130204,0.35203552974105956,0.3602265500445663,0.3646801313770981
1004,5,0.06063513807837979,0.06679533235358572,0.03602047153159514,0.031438807417029535,0.0024897402806505877,0.0019112321840345458,0.3507325170207966,0.35322225730144724,0.37132419371329667,0.3732354258973312
1004,6,0.06930316940625415,0.07019024342365923,0.04797616373357272,0.04028444920344883,0.0055746317185682084,0.0030467998563185068,0.35240501132189306,0.35797964304046126,0.3824892452643245,0.385536045120643
1004,7,0.07230856570647809,0.07047644630217806,0.04728380322235645,0.03338169845383186,0.012845432700058744,0.006304475523728501,0.35512538796694093,0.3679708206669997,0.3856354220583529,0.39193989758208136
1004,8,0.07244777666993639,0.07049652962663149,0.0406069397345336,0.02214127605079326,0.020448719417726084,0.011656918602651844,0.3540858135895431,0.3745345330072692,0.37882199419229223,0.39047891279494407
1004,9,0.07245056207782694,0.0706106516958418,0.03179571904996317,0.024534958415028445,0.030042453447968152,0.020532208703685356,0.3477279064699012,0.37777035991786934,0.36518979865988044,0.3857220073635658
1004,10,0.07245056207782694,0.0706106516958418,0.022742686992316623,0.043874841278883185,0.04235366989900359,0.03300686206064425,0.3369716939429544,0.3793253638419579,0.34750489664913026,0.3805117587097745
1004,11,0.07245056207782694,0.07061091819928615,0.017036975468880104,0.06407514056088981,0.05658900828701331,0.04782841342864758,0.32334410337850567,0.37993311166551896,0.32785763903340515,0.37568605246205267
1004,12,0.07245056207782694,0.07061091819928615,0.01752152154357707,0.08085271843068685,0.07209883337204762,0.06310937241574488,0.30807094951536784,0.3801697828874155,0.30754865975822293,0.37065803217396776
1004,13,0.07245056207782694,0.07061091819928615,0.022628987099723177,0.09425785907247389,0.08812056387022241,0.07729155418830626,0.29188545541123445,0.38000601928145683,0.28726881389903897,0.3645603680873452
1004,14,0.07245056207782694,0.07061091819928615,0.029414773001325802,0.10502655615651618,0.10437337354563353,0.08986070798337191,0.27529023970686584,0.3796636132524994,0.2673706392091191,0.35723134719249106
1004,15,0.07245056207782694,0.07061091819928615,0.03601109453325681,0.11417057489223369,0.12049001021058603,0.10044765587452159,0.25869082598394244,0.3791808361945284,0.24809457018100242,0.34854222605552404
1004,16,0.07245056207782694,0.07061091819928615,0.04161666743799989,0.12225910713595198,0.13560167612027302,0.10899832731627634,0.2424344091495595,0.37803608526983246,0.22959988276742177,0.33859821008369817
1004,17,0.07245056207782694,0.07061091819928615,0.04597863682736368,0.129578408329995,0.14911780466875282,0.11595055734174588,0.22673096264609677,0.37584876731484956,0.2119205962278038,0.32787115356954966
1004,18,0.07245056207782694,0.07061091819928615,0.049191661471569434,0.1362648797301128,0.16105472028941592,0.1222103520759783,0.21156321298057185,0.3726179332699877,0.19498833046757819,0.3171986825435565
1004,19,0.07245056207782694,0.07061091819928615,0.051620571568674736,0.14208643012526773,0.17176845651327882,0.12857243868229698,0.1967616945662352,0.36853015107951403,0.17874009763323767,0.3073125363155347
1004,20,0.07245056207782694,0.07061134619533646,0.053799838617313876,0.14744437504306424,0.18180989762289615,0.13539704345961814,0.18222532931949809,0.3640352269423942,0.16324059432240587,0.298637637782024
1004,21,0.07245056207782694,0.07061134619533646,0.05596706091720192,0.15300852852895425,0.19126928310979918,0.14226049862093457,0.1680570401481832,0.3593263232579824,0.1489561797591274,0.29121667838006193
1004,22,0.07245056207782694,0.07061134619533646,0.0580290098338041,0.15847411124759053,0.19992886186939152,0.14833128303286253,0.15450765166775346,0.35443651353714495,0.13654457548270205,0.2848758585155645
1004,23,0.07245056207782694,0.07061134619533646,0.060064728855730824,0.16319172781009225,0.20745247682192725,0.15300503453826758,0.14183005212670552,0.34928252894863276,0.12645231576903798,0.27945735030730556
1004,24,0.07245056207782694,0.07061134619533646,0.06235803615480844,0.16661293766446328,0.2137040316650896,0.15604185324414183,0.1302092806964048,0.3439133123614944,0.11894093236711775,0.27498278561125955
1004,25,0.07245056207782694,0.07061134619533646,0.06518203970225904,0.16857313090991727,0.2185085634639055,0.15709221281198008,0.1197422174742793,0.3382507809381848,0.11417306369572068,0.27126527650770077
1004,26,0.07245056207782694,0.07061134619533646,0.0686303100966336,0.1686768180573153,0.22175032470476996,0.15621791785143352,0.11043799170513584,0.33218831640990576,0.11214953097162983,0.2683674488230633
1004,27,0.07245056207782694,0.07061134619533646,0.072655438774961,0.1680382861104041,0.2239493117537612,0.1533625438561444,0.10229736875479423,0.32624668050855543,0.11262103057808659,0.26598357443423104
1004,28,0.07245056207782694,0.07061134619533646,0.0770842203223908,0.1673691974023649,0.22546672211840685,0.14881093167104434,0.09534400860866843,0.3208107307270752,0.11515240719833224,0.26396333886937656
1004,29,0.07245056207782694,0.07061134619533646,0.08170833751877718,0.16669832473186988,0.22622563660753495,0.1431615687532839,0.08955737194746723,0.3157830085550022,0.11920406981921346,0.26236563857249734
1004,30,0.07245056207782694,0.07061134619533646,0.08633749944710564,0.1665592055685287,0.22607748822643287,0.13671325566605516,0.08498611581890247,0.31106360404533534,0.12430588173064827,0.26101913739670346
1004,31,0.07245056207782694,0.07061134619533646,0.09078039656248052,0.16808028846942324,0.22527948290793695,0.1296121691280625,0.08170025166637397,0.30697973457431094,0.13010463157591784,0.25971680070398034
1004,32,0.07245056207782694,0.07061134619533646,0.09487282606918938,0.17267004602446512,0.2240728084288513,0.12199465984993399,0.07977723785563992,0.3038500462844912,0.13632705526890265,0.2583217151188366
fixed_five_mean,0,0.0,0.0,0.0,0.0,0.0,0.0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945
fixed_five_mean,1,0.0,0.0,2.957806017915045e-08,2.957806017915045e-08,0.0,0.0,0.28227714864581727,0.28227714864581727,0.2822771493178522,0.2822771493178522
fixed_five_mean,2,0.022925867144192424,0.025732893292102394,0.003224791534022961,0.0032998004290678423,-0.0013675341432298786,-0.001433492996150469,0.316753983933875,0.315386449790645,0.3173749218686047,0.3159414288724542
fixed_five_mean,3,0.03282184838599286,0.03819262791107306,0.005599401075455567,0.005865616422981003,-0.003969652167810906,-0.004201986311629381,0.35065539859631245,0.3466857464285016,0.3524659985746249,0.3482640122629955
fixed_five_mean,4,0.04056891150778171,0.04680348933394428,0.010171836393937641,0.009614624213109293,-0.005967991450318643,-0.006411214324070359,0.3727262441282663,0.3667582526779477,0.3763292569533318,0.36991804262926137
fixed_five_mean,5,0.04694959693350943,0.053189172851127745,0.015398104947521057,0.014329434918571509,-0.004776708251500203,-0.00563324229802014,0.3793560471997838,0.37457933894828355,0.3848202214116245,0.3791869791136043
fixed_five_mean,6,0.05123807833534857,0.05636882788104991,0.019097869558622537,0.01739533594960032,0.0022598566030904562,0.00020843615198707402,0.379407995892041,0.38166785249513147,0.38644066803066823,0.3866491041826553
fixed_five_mean,7,0.053781062666891824,0.05808286786823066,0.0192633707547193,0.017274597310847895,0.0120830165177269,0.007885307732249073,0.3786288601157593,0.39071187663348617,0.38543782260321,0.39332313033545907
fixed_five_mean,8,0.05510954210288795,0.059755561887186226,0.017472561026118237,0.016743508448045417,0.020919782579215222,0.014443371632896445,0.37803557730774834,0.39895535988696357,0.3836868074704972,0.39813017910339354
fixed_five_mean,9,0.055878155913960434,0.06037693537352144,0.015176845782726605,0.0177648963569866,0.02761421622871469,0.019292320589329764,0.3761527539347552,0.4037669701634699,0.38094452948723256,0.40023685007656234
fixed_five_mean,10,0.05630671883654359,0.06068236565436345,0.013986016578884375,0.0218027034082238,0.03255833193388652,0.02330976095789713,0.37199051196572264,0.4045488438996091,0.37657235433044856,0.39988211528834555
fixed_five_mean,11,0.05661373113667054,0.060957976445521846,0.01550747471605048,0.03125154952304647,0.03695725240064597,0.02761153724764915,0.3653329234647639,0.40229017586540994,0.37059236219807407,0.39820389944572315
fixed_five_mean,12,0.05686841798443052,0.061069450407326274,0.019287133731610933,0.04020494784144589,0.042394279825169336,0.032930834901459614,0.3567892440607701,0.3991835238859395,0.3632511709693305,0.39618200587079
fixed_five_mean,13,0.057111013233711906,0.06140028849082607,0.024059180745727226,0.04715125097219103,0.04940758687879079,0.039100931875467426,0.3469581626430359,0.3963657495218267,0.3548013201060092,0.39390225198147666
fixed_five_mean,14,0.05734755102314306,0.061556452082585034,0.02879484069050761,0.05249501443540676,0.0575298928027844,0.04581353606448525,0.33614628519248047,0.3936761779952649,0.34547290206867853,0.39128643813316377
fixed_five_mean,15,0.0575964906367076,0.061699066488693846,0.03296800714694174,0.05722361882668592,0.06653248722058543,0.05269118381580038,0.3245487812837272,0.3910812685043126,0.33548157920812843,0.3881727630239288
fixed_five_mean,16,0.05789085148638915,0.06187204734467259,0.03657869688572173,0.061576827878179675,0.07640942254983293,0.05962772802029416,0.31223326032520593,0.38864268287503884,0.3249247226498926,0.38455245067018684
fixed_five_mean,17,0.058194660638119754,0.06196441692991458,0.03983278591782874,0.06643440101900479,0.08721089038154464,0.06688415891391292,0.2991694985454614,0.38638038892700605,0.3137221545290876,0.3806063134430005
fixed_five_mean,18,0.05851771380331565,0.062233780522588156,0.042846740704573824,0.0725308226144669,0.09892612637293521,0.07507177105947456,0.2853538373308006,0.3842799637037358,0.30186829599106346,0.37694006705053795
fixed_five_mean,19,0.0588276234052479,0.062425036220568844,0.045924177741586504,0.07934605712409702,0.11174584228192583,0.0843981026781675,0.2707800748894614,0.38252591717138723,0.28950306894534633,0.3739011716235139
fixed_five_mean,20,0.0590955559185812,0.0625751582877112,0.04966542699604594,0.08526014159054113,0.12559082732925025,0.09466138611425441,0.25535376533195225,0.38094459266120256,0.27669300769903704,0.3713543938132914
fixed_five_mean,21,0.05926697494069315,0.06259162908935015,0.05434921505413237,0.08935877982090785,0.14000267575007672,0.10575006523318142,0.23912796294082264,0.3791306386908994,0.26351944954602036,0.3692695147792017
fixed_five_mean,22,0.05934363240795668,0.06260891630662271,0.05956267568975957,0.09141528738709254,0.15462729198602143,0.11754616244228684,0.22251111132681442,0.3771384033128358,0.2500457182873406,0.36759188072962745
fixed_five_mean,23,0.059379594593729365,0.06262587396687226,0.06452621772581443,0.09135510650259546,0.16936205028434576,0.1298601266639482,0.20589849041397926,0.37526054069832504,0.23638538989973426,0.3662455165636825
fixed_five_mean,24,0.05939466517977112,0.0626385000539647,0.06876853461412397,0.09018454491477225,0.1842304586875468,0.1424080901529404,0.18944098395484563,0.3736714426423925,0.22283718463370222,0.3652452747866427
fixed_five_mean,25,0.059402775187285185,0.06264691068987634,0.07227076018753681,0.08819024003077405,0.1990639010038351,0.15482372391453497,0.17325069318487066,0.3723145941887057,0.20981124362768516,0.36463496754222013
fixed_five_mean,26,0.05940861486543765,0.0626596953884425,0.07528751050603119,0.0849364837917862,0.2137385904130476,0.16673727894361975,0.15754190292776676,0.37128049334081437,0.1976417115099435,0.3643789904535632
fixed_five_mean,27,0.05941232434401078,0.06267099239740752,0.07809741990288133,0.08067546526769738,0.22775643354713132,0.17798647900051007,0.14264377879822082,0.3704002123453522,0.18647399038710127,0.36446046938761134
fixed_five_mean,28,0.059416250485399134,0.06267754843667436,0.08079446205839799,0.07669367212557623,0.2400596620947121,0.188505387918769,0.12893026464642343,0.3689899267411355,0.17630314219464677,0.36480853011341574
fixed_five_mean,29,0.05942020550576486,0.06268338643631007,0.08319595349949324,0.0747427996814609,0.24966902747716174,0.19809705818693474,0.116913470336205,0.3665824978133667,0.1670629539342302,0.36516001212116495
fixed_five_mean,30,0.059423332695425365,0.06268876376708435,0.08496811840545397,0.07577637923112239,0.25632049765693676,0.20649001751692264,0.10733039407673864,0.3636508917336754,0.15882664920582248,0.36531666672274515
fixed_five_mean,31,0.05942560308948382,0.06269398620690411,0.08584152418130706,0.07889741283464055,0.2593378910017915,0.21340819725760904,0.101265765501836,0.3606036565036275,0.1519093193863943,0.36531751664400336
fixed_five_mean,32,0.0594282571884871,0.06269641277337779,0.08589010645229939,0.08287681169503301,0.25797616196546935,0.21789001814866302,0.09975397591954938,0.35773013788501873,0.14692489764424116,0.36481491579290415


==> anc/rci_supplement/evidence/horizon_reanalysis/source_manifest.json <==
{
  "status": "POST_HOC_DESCRIPTIVE_REAGGREGATION_ONLY",
  "input_files": [
    {
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/test_inputs.npz",
      "sha256": "43e1782883d030b7a0b4fce1d9cfcb639dd3b2a0d01e1b31c230d70f410bf016"
    },
    {
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/models/seed_1000/evaluation_arrays.npz",
      "sha256": "11a0fda061f2a454c0b968337758de6600bbd5e3aa7e09208e1dadda3fed2bd1"
    },
    {
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/models/seed_1001/evaluation_arrays.npz",
      "sha256": "42e2ce113e6c8599b6860a4661eafd934d286dc358ff9a64d41b79b9a00bb8fa"
    },
    {
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/models/seed_1002/evaluation_arrays.npz",
      "sha256": "ee4bb96ddd086f4262d37b1f8aca9e22b213e34c7048f244bf09f03eafbb127e"
    },
    {
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/models/seed_1003/evaluation_arrays.npz",
      "sha256": "fca51533503e499633520b3cc938e5d199601bbf954cdc903bd7a20204450352"
    },
    {
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/models/seed_1004/evaluation_arrays.npz",
      "sha256": "8955938cb7cc159a1dfae8e32c553ac19eba51699fc9b9ddeded2b7eb0cb337f"
    }
  ],
  "independent_targets": 1024,
  "repeats": 4,
  "fixed_models": 5,
  "new_network_calls": 0,
  "new_rollouts": 0,
  "new_random_inputs": 0,
  "new_training": 0,
  "primary_deadline_unchanged": 32,
  "no_new_confidence_or_pass_claims": true,
  "normalization": "All C values are time-prefix maxima of stored portwise residual norms / (2 sqrt(8)); D is stored-output distance / sqrt(2).",
  "t32_crosscheck_tolerance": 2e-07
}

==> anc/rci_supplement/evidence/paper1_pilot/README.md <==
# Paper 1 adaptive cellular pilot

先读 `report.md` 或单文件 `report.html`。这是首次实现的有限时长 pilot，不是已发表模型的精确复现。

## 复现

需要 Python 3、NumPy、pandas、SciPy、Matplotlib，以及支持 C++17 的 clang++。本机实际版本见 `environment.json`。在本目录执行：

```sh
python3 code/run.py --workers 4
python3 code/analyze.py
python3 code/validate.py
```

首条命令会重建模拟器并覆盖 raw、manifest；请在复制目录中运行。运行参数在 `protocol.md` 冻结。单轨迹示例：

```sh
clang++ -O3 -std=c++17 code/sim.cpp -o code/sim
code/sim raw/example 64 10000 0 0.05 0.5 0.08 0
```

参数依次为输出前缀、格点边长、sweep数、种子、eta、lambda_A、mu、随机写回开关。mu是高斯标准差，非概率。默认完整试验180条；本机4路并发模拟用时约115秒，分析另计。原始CSV约420MB，下载ZIP压缩后较小。C++标准库对normal_distribution实现可能不同，跨编译器/平台不保证逐字节相同；原平台同编译环境重跑已验证一致。输出中的平台信息未包含个人凭据。

## 文件

- `code/`：完整C++模拟器、Python批处理/分析/验证脚本、依赖版本。
- `protocol.md`：数学操作、所有假设、技术预检校准、主实验冻结参数。
- `manifest.json`：180条运行参数、源码/协议SHA256、编译器、平台、起止时间。
- `raw/*.csv`：每20 sweep的原始统计序列；`*_final.csv`：4096格点最终g/theta/能量/资源/深度；`*.json`：退出码/计时。没有保存每一步的个体历史或完整祖先树。
- `run_summary.csv`、`condition_summary.csv`：种子级与条件级统计及描述性区间。
- `timeseries_all.csv.gz`：合并原始时间序列。
- `paired_contrasts.csv`：方向对照与lambda×mu配对差分。
- `optimum_stability.json`：联合种子bootstrap、平局处理、赢家稳定性。
- `boundary_brackets.csv`：预设人口占据阈值交叉检查（此次均无交叉）。
- `late_innovation_seed_counts.csv`：探索性晚期创新/饱和区间图的种子计数。
- `plots/`：PNG与可编辑SVG图。
- `validation/`：两次预检、精确重跑、12项核验记录、统计解释限制。
- `data_dictionary.md`：字段含义及测量限制。
- `checksums.sha256`：交付文件校验值（不含自身）。


==> anc/rci_supplement/evidence/paper1_pilot/boundary_brackets.csv <==
threshold,lambda_A,crossings
0.2,0.0,[]
0.2,0.25,[]
0.2,0.5,[]
0.2,0.75,[]
0.2,1.0,[]
0.5,0.0,[]
0.5,0.25,[]
0.5,0.5,[]
0.5,0.75,[]
0.5,1.0,[]
0.8,0.0,[]
0.8,0.25,[]
0.8,0.5,[]
0.8,0.75,[]
0.8,1.0,[]


==> anc/rci_supplement/evidence/paper1_pilot/code/analyze.py <==
"""Summarize raw runs; plots and descriptive uncertainty use independent seeds."""
import os
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
os.environ.setdefault('MPLCONFIGDIR',str(ROOT/'code'/'.mplcache'))
import json, itertools
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.stats import t as student_t
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'figure.dpi':140})
manifest=json.loads((ROOT/'manifest.json').read_text()); rows=[]; series=[]
for c in manifest['conditions']:
    d=pd.read_csv(ROOT/'raw'/f"{c['id']}.csv");early=d[(d.t>0)&(d.t<=200)];late=d[d.t>=5000]; pre=d[d.t<5000]
    slope=lambda x,y:float(np.dot(np.asarray(x)-np.mean(x), np.asarray(y)-np.mean(y))/np.sum((np.asarray(x)-np.mean(x))**2))
    plateau=late.harvest_per_visit.mean();smooth=d.harvest_per_visit.rolling(3).mean();hit=d.loc[(d.t>0)&(smooth>=.9*plateau),'t']
    div=late.diversity.to_numpy(); ac=np.corrcoef(div[:-1],div[1:])[0,1] if np.std(div)>1e-12 else 0
    r=dict(c,adaptation=early.harvest_per_visit.mean(),adaptation_gain=early.harvest_per_visit.iloc[-1]-early.harvest_per_visit.iloc[0],adaptation_slope=slope(early.t,early.harvest_per_visit),T90=float(hit.iloc[0]) if len(hit) and plateau>0 else np.nan,late_harvest=plateau,diversity=late.diversity.mean(),novelty_rate=1000*slope(late.t,late.novelty),novelty_coarse_rate=1000*slope(late.t,late.novelty_coarse),novelty_total=d.novelty.iloc[-1],novelty_late=late.novelty.iloc[-1]-late.novelty.iloc[0],complexity=late.complexity.mean(),complexity_slope=1000*slope(late.t,late.complexity),occupancy=late.population.mean()/4096,final_population=d.population.iloc[-1],mean_depth=d.mean_depth.iloc[-1],births=d.births.sum(),deaths=d.deaths.sum(),chi_diversity=late.population.mean()*late.diversity.var(ddof=1),diversity_lag1=ac,learning_gap=late.learning_gap.mean(),norm_error=d.norm_error.max())
    r['novelty_per_1000_births']=1000*r['novelty_late']/late.births.iloc[1:].sum() if late.births.iloc[1:].sum() else 0
    rows.append(r);series.append(d.assign(**c))
s=pd.DataFrame(rows);s.to_csv(ROOT/'run_summary.csv',index=False); pd.concat(series).to_csv(ROOT/'timeseries_all.csv.gz',index=False,compression='gzip')
metrics=['adaptation','adaptation_gain','adaptation_slope','T90','late_harvest','diversity','novelty_rate','novelty_coarse_rate','novelty_total','complexity','complexity_slope','occupancy','mean_depth','chi_diversity','novelty_per_1000_births']
groups=['group','lambda_A','mu','mu_label']; summaries=[]
for key,g in s.groupby(groups):
    r=dict(zip(groups,key));r['n']=len(g)
    for m in metrics:
        a=g[m].dropna();mean=a.mean();h=student_t.ppf(.975,len(a)-1)*a.std(ddof=1)/np.sqrt(len(a)) if len(a)>1 else 0
        r[m]=mean;r[m+'_lo']=mean-h;r[m+'_hi']=mean+h
    summaries.append(r)
g=pd.DataFrame(summaries);g.to_csv(ROOT/'condition_summary.csv',index=False);main=g[g.group=='main'];muvals=[.01,.08,.4];lams=[0,.25,.5,.75,1]
def save(fig,name):
    fig.savefig(ROOT/'plots'/f'{name}.png',bbox_inches='tight');fig.savefig(ROOT/'plots'/f'{name}.svg',bbox_inches='tight');plt.close(fig)
fig,axes=plt.subplots(2,3,figsize=(13,7.5),layout='constrained')
for ax,(m,title) in zip(axes.flat,[('adaptation','Early harvest (sweeps 20-200)'),('diversity','Late genotype diversity'),('novelty_rate','Persistent novelty / 1000 sweeps'),('complexity','Predictive persistence (bits)'),('occupancy','Late occupied fraction'),('novelty_total','Total persistent types')]):
    a=main.pivot(index='mu',columns='lambda_A',values=m).reindex(index=muvals,columns=lams).to_numpy();im=ax.imshow(a,origin='lower',aspect='auto',cmap='viridis');ax.set(xticks=range(5),xticklabels=lams,yticks=range(3),yticklabels=muvals,xlabel=r'$\lambda_A$',ylabel=r'$\mu$ (Gaussian SD)',title=title)
    for i,j in itertools.product(range(3),range(5)):ax.text(j,i,f'{a[i,j]:.3g}',ha='center',va='center',color='white' if a[i,j]<(np.nanmin(a)+np.nanmax(a))/2 else 'black',fontsize=9)
    fig.colorbar(im,ax=ax,shrink=.8)
fig.suptitle('Pilot parameter maps: means of 5 seeds; not established thermodynamic phases',fontsize=14);save(fig,'phase_maps')
fig,axes=plt.subplots(1,3,figsize=(12,3.8),layout='constrained');cross=[]
for ax,threshold in zip(axes,[.2,.5,.8]):
    a=main.pivot(index='mu',columns='lambda_A',values='occupancy').reindex(index=muvals,columns=lams).to_numpy();ax.imshow(a>=threshold,origin='lower',aspect='auto',vmin=0,vmax=1,cmap='coolwarm');ax.set(xticks=range(5),xticklabels=lams,yticks=range(3),yticklabels=muvals,xlabel=r'$\lambda_A$',ylabel=r'$\mu$',title=f'Occupied fraction >= {threshold}')
    for j,lam in enumerate(lams):
        bands=[(muvals[i],muvals[i+1]) for i in range(2) if (a[i,j]>=threshold)!=(a[i+1,j]>=threshold)]
        cross.append(dict(threshold=threshold,lambda_A=lam,crossings=str(bands)))
fig.suptitle('Operational population regimes only; thresholds are not critical points');save(fig,'regime_thresholds');pd.DataFrame(cross).to_csv(ROOT/'boundary_brackets.csv',index=False)
fig,axes=plt.subplots(1,2,figsize=(12,5),layout='constrained');colors=plt.cm.viridis(np.linspace(.1,.9,5));markers=['o','s','^']
for ax,y,title in zip(axes,['novelty_rate','complexity'],['Late novelty proxy','Late predictive persistence proxy']):
    for _,r in main.iterrows():
        i=lams.index(r.lambda_A);j=muvals.index(r.mu);ax.errorbar(r.adaptation,r[y],xerr=[[r.adaptation-r.adaptation_lo],[r.adaptation_hi-r.adaptation]],yerr=[[r[y]-r[y+'_lo']],[r[y+'_hi']-r[y]]],color=colors[i],marker=markers[j],capsize=2,alpha=.8,linestyle='none');ax.annotate(f'{r.lambda_A:g}',(r.adaptation,r[y]),xytext=(3,3),textcoords='offset points',fontsize=8)
    ax.set(xlabel='Early mean harvest (adaptation proxy)',ylabel=title,title=title)
for j,mu in enumerate(muvals):axes[0].plot([],[],marker=markers[j],ls='',color='gray',label=f'mu={mu}')
axes[0].legend(title='Labels: lambda_A');fig.suptitle('Adaptation versus evolvability proxies; descriptive 95% t intervals, n=5');save(fig,'adaptation_vs_evolvability')
fig,axes=plt.subplots(2,3,figsize=(13,7),layout='constrained')
for j,mu in enumerate(muvals):
    for lam in lams:
        for ax,metric in [(axes[0,j],'harvest_per_visit'),(axes[1,j],'novelty')]:
            for d in series:
                if d.group.iloc[0]=='main' and d.mu.iloc[0]==mu and d.lambda_A.iloc[0]==lam:ax.plot(d.t,d[metric],color=colors[lams.index(lam)],alpha=.25,lw=.65)
            ds=[d for d in series if d.group.iloc[0]=='main' and d.mu.iloc[0]==mu and d.lambda_A.iloc[0]==lam];ax.plot(ds[0].t,np.mean([d[metric] for d in ds],axis=0),color=colors[lams.index(lam)],label=f'{lam:g}')
    axes[0,j].set(title=f'mu={mu}',ylabel='Harvest per visit',xlabel='Sweep');axes[1,j].set(ylabel='Cumulative persistent types',xlabel='Sweep')
axes[0,2].legend(title='lambda_A');save(fig,'trajectories')
# Paired control differences: seed is the unit; no confirmatory p values.
contr=[]
def contrast(name,a,b,extra):
    a=a.sort_values('seed');b=b.sort_values('seed');assert list(a.seed)==list(b.seed)
    for m in ['adaptation','novelty_rate','complexity','diversity','occupancy']:
        v=a[m].to_numpy()-b[m].to_numpy();h=student_t.ppf(.975,4)*v.std(ddof=1)/np.sqrt(5)
        contr.append(dict(contrast=name,metric=m,mean=v.mean(),lo=v.mean()-h,hi=v.mean()+h,**extra))
for lam in [.5,1]:
    for mu in muvals:contrast('learned_minus_random',s[(s.group=='main')&(s.lambda_A==lam)&(s.mu==mu)],s[(s.group=='random')&(s.lambda_A==lam)&(s.mu==mu)],dict(lambda_A=lam,mu=mu))
for lam in lams[1:]:
    base=s[(s.group=='main')&(s.lambda_A==0)].pivot(index='seed',columns='mu',values=metrics);target=s[(s.group=='main')&(s.lambda_A==lam)].pivot(index='seed',columns='mu',values=metrics)
    for m in ['adaptation','novelty_rate','diversity','occupancy']:
        v=((target[m][.4]-target[m][.01])-(base[m][.4]-base[m][.01])).to_numpy();h=student_t.ppf(.975,4)*v.std(ddof=1)/np.sqrt(5);contr.append(dict(contrast='lambda_by_high_minus_low_mu',metric=m,mean=v.mean(),lo=v.mean()-h,hi=v.mean()+h,lambda_A=lam,mu=np.nan))
pd.DataFrame(contr).to_csv(ROOT/'paired_contrasts.csv',index=False)
fig,axes=plt.subplots(1,3,figsize=(12,4),layout='constrained')
for ax,m in zip(axes,['adaptation','novelty_rate','diversity']):
    sub=pd.DataFrame(contr);sub=sub[(sub.contrast=='learned_minus_random')&(sub.metric==m)].reset_index(drop=True)
    ax.errorbar(range(len(sub)),sub['mean'],yerr=[sub['mean']-sub.lo,sub.hi-sub['mean']],fmt='o',capsize=3);ax.axhline(0,color='gray',ls='--');ax.set(title=m,ylabel='Learned minus random',xticks=range(len(sub)),xticklabels=[f'{r.lambda_A:g}/{r.mu:g}' for _,r in sub.iterrows()],xlabel='lambda_A / mu');ax.tick_params(axis='x',rotation=45)
fig.suptitle('Matched-seed control differences; descriptive 95% intervals');save(fig,'random_controls')
# Joint seed bootstrap preserves within-seed dependence across conditions.
ms=s[s.group=='main'];pairs=[(l,m) for l in lams for m in muvals];rng=np.random.default_rng(98173);idx=rng.integers(0,5,size=(10000,5));wins={};est={}
for metric in ['adaptation','adaptation_gain','novelty_rate','novelty_coarse_rate','complexity']:
    ar=np.array([ms[(ms.lambda_A==l)&(ms.mu==m)].sort_values('seed')[metric] for l,m in pairs]);boot=ar[:,idx].mean(axis=2);mx=boot.max(axis=0);tie=np.isclose(boot,mx[None,:],atol=1e-12,rtol=1e-10);wins[metric]=tie;prob=(tie/tie.sum(axis=0)).mean(axis=1);est[metric]=dict(best_conditions=[pairs[i] for i in np.flatnonzero(np.isclose(ar.mean(axis=1),ar.mean(axis=1).max(),atol=1e-12,rtol=1e-10))],win_shares=[dict(lambda_A=l,mu=m,share=float(v)) for (l,m),v in zip(pairs,prob)])
est['bootstrap_no_shared_maximizer_fraction']=float(np.mean(~np.any(wins['adaptation']&wins['novelty_rate'],axis=0)));est['note']='Exploratory bootstrap stability, not a probability that the hypothesis is true; ties split equally.'
(ROOT/'optimum_stability.json').write_text(json.dumps(est,indent=2));print(main[['lambda_A','mu','adaptation','novelty_rate','complexity','occupancy']].to_string(index=False));print(json.dumps({k:v['best_conditions'] for k,v in est.items() if isinstance(v,dict)},indent=2))
# Explicitly exploratory operational classification, added after observing results.
# No fitted threshold: count seeds with ANY new persistent type in the late window.
counts=ms.groupby(['mu','lambda_A']).novelty_late.apply(lambda v:int((v>0).sum())).unstack().reindex(index=muvals,columns=lams)
counts.to_csv(ROOT/'late_innovation_seed_counts.csv');fig,ax=plt.subplots(figsize=(7,4),layout='constrained');im=ax.imshow(counts,origin='lower',aspect='auto',vmin=0,vmax=5,cmap='viridis')
for i,j in itertools.product(range(3),range(5)):ax.text(j,i,f'{counts.iloc[i,j]}/5',ha='center',va='center',color='white' if counts.iloc[i,j]<3 else 'black',fontsize=14)
ax.set(xticks=range(5),xticklabels=lams,yticks=range(3),yticklabels=muvals,xlabel=r'$\lambda_A$',ylabel=r'$\mu$ (Gaussian SD)',title='Seeds with new persistent types during sweeps 5000-10000')
fig.colorbar(im,ax=ax,label='Number of seeds');fig.suptitle('Exploratory innovation/saturation map; not a phase-transition test',fontsize=11);save(fig,'innovation_regimes')


==> anc/rci_supplement/evidence/paper1_pilot/code/requirements.txt <==
numpy==2.2.6
pandas==3.0.3
scipy==1.17.1
matplotlib==3.10.6


==> anc/rci_supplement/evidence/paper1_pilot/code/run.py <==
"""Compile and run the frozen pilot. Usage: python3 code/run.py [--workers 4]."""
import argparse, concurrent.futures, hashlib, json, os, platform, subprocess, time
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
def run_one(c):
    start=time.time(); prefix=ROOT/'raw'/c['id']
    cmd=[str(ROOT/'code'/'sim'),str(prefix),'64','10000',str(c['seed']),str(c['eta']),str(c['lambda_A']),str(c['mu']),str(int(c['group']=='random'))]
    r=subprocess.run(cmd,capture_output=True,text=True,timeout=600)
    record=dict(c,seconds=time.time()-start,returncode=r.returncode,stderr=r.stderr)
    (ROOT/'raw'/f"{c['id']}.json").write_text(json.dumps(record,indent=2))
    if r.returncode: raise RuntimeError(record)
    return record
if __name__=='__main__':
    a=argparse.ArgumentParser();a.add_argument('--workers',type=int,default=4);args=a.parse_args()
    subprocess.run(['clang++','-O3','-std=c++17',str(ROOT/'code/sim.cpp'),'-o',str(ROOT/'code/sim')],check=True)
    conditions=[]
    for group,lams,eta in [('main',[0,.25,.5,.75,1],.05),('random',[.5,1],.05),('no_learning',[0,.25,.5,.75,1],0)]:
        for lam in lams:
            for label,mu in [('low',.01),('mid',.08),('high',.4)]:
                for seed in range(5):
                    conditions.append(dict(id=f'{group}_l{lam:g}_{label}_s{seed}',group=group,lambda_A=lam,mu_label=label,mu=mu,eta=eta,seed=seed))
    manifest=dict(started_utc=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime()),L=64,T=10000,sample_every=20,conditions=conditions,platform=platform.platform(),python=platform.python_version(),compiler=subprocess.check_output(['clang++','--version'],text=True),code_sha256=hashlib.sha256((ROOT/'code/sim.cpp').read_bytes()).hexdigest(),protocol_sha256=hashlib.sha256((ROOT/'protocol.md').read_bytes()).hexdigest())
    (ROOT/'manifest.json').write_text(json.dumps(manifest,indent=2));start=time.time()
    with concurrent.futures.ThreadPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(run_one,c) for c in conditions]
        for i,f in enumerate(concurrent.futures.as_completed(futures),1):
            r=f.result();print(f"{i}/180 {r['id']} {r['seconds']:.2f}s elapsed={time.time()-start:.1f}s",flush=True)
    manifest['elapsed_seconds']=time.time()-start;manifest['completed_utc']=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime());(ROOT/'manifest.json').write_text(json.dumps(manifest,indent=2))


==> anc/rci_supplement/evidence/paper1_pilot/code/sim.cpp <==
#include <array>
#include <vector>
#include <random>
#include <fstream>
#include <iostream>
#include <cmath>
#include <algorithm>
#include <iomanip>
using namespace std;
constexpr int D=18,K=6;
struct Cell{bool alive=false; double e=0,last=0; int depth=0,act=0; array<double,D> g{},th{};};
array<double,3> policy(const array<double,D>& w,const array<double,K>& z){array<double,3> p{}; for(int a=0;a<3;a++)for(int k=0;k<K;k++)p[a]+=w[a*K+k]*z[k]; double m=*max_element(p.begin(),p.end()),s=0;for(auto&v:p){v=exp(v-m);s+=v;}for(auto&v:p)v/=s;return p;}
double mi(const vector<int>&a,const vector<int>&b,int shift){double n=a.size(),h[4][4]={},x[4]={},y[4]={};for(int i=0;i<n;i++){int u=a[i],v=b[(i+shift)%a.size()];h[u][v]++;x[u]++;y[v]++;}double r=0;for(int i=0;i<4;i++)for(int j=0;j<4;j++)if(h[i][j])r+=h[i][j]/n*log2(h[i][j]*n/x[i]/y[j]);return r;}
int signature(const array<double,D>& w,int bins){int code=0;for(int q=0;q<4;q++){array<double,K>z={1.,q&1?.8:.3,q&2?.8:.2,.5,.5,0.};auto p=policy(w,z);for(int a=1;a<3;a++)code=code*bins+min(bins-1,int(p[a]*bins));}return code;}
struct Track{int streak=0,firstdepth=0;bool seen=false,counted=false;};
int main(int argc,char**argv){if(argc<8){cerr<<"sim outprefix L T seed eta lambda mu [random]\n";return 2;}string out=argv[1];int L=stoi(argv[2]),T=stoi(argv[3]),seed=stoi(argv[4]),M=L*L;double eta=stod(argv[5]),lambda=stod(argv[6]),mu=stod(argv[7]);bool random=argc>8&&stoi(argv[8]);mt19937_64 rng(seed),mut(seed+100003),rot(seed+200003),measure(seed+300003);uniform_real_distribution<double> U(0,1);normal_distribution<double> G(0,1);vector<Cell>c(M);vector<double>R(M,1.);vector<array<int,8>> nb(M);for(int i=0;i<M;i++){int k=0;for(int dx=-1;dx<=1;dx++)for(int dy=-1;dy<=1;dy++)if(dx||dy)nb[i][k++]=((i/L+dx+L)%L)*L+(i%L+dy+L)%L; if(U(rng)<.25){c[i].alive=true;c[i].e=1.5;for(int j=0;j<D;j++)c[i].th[j]=c[i].g[j]=.1*G(mut);}}
 vector<Track>tr(6561),coarse(256);vector<int>prev(M,0);int novel=0,ncoarse=0;long births=0,deaths=0,visits=0;double harvest=0,wn=0,mn=0,nerr=0,alignment=0;ofstream f(out+".csv");f<<setprecision(12)<<"t,population,harvest_per_visit,births,deaths,diversity,novelty,novelty_coarse,complexity,complexity_raw,mean_depth,learning_gap,writeback_norm,mutation_norm,writeback_cosine,norm_error\n";
 for(int t=0;t<=T;t++){
 if(t%20==0){vector<int>ids,state(M),count(6561),dep(6561),cc(256),dd(256);double depth=0,gap=0;for(int i=0;i<M;i++)if(c[i].alive){ids.push_back(i);state[i]=c[i].act+1;depth+=c[i].depth;for(int j=0;j<D;j++)gap+=pow(c[i].th[j]-c[i].g[j],2);int s=signature(c[i].g,3);count[s]++;dep[s]=max(dep[s],c[i].depth);s=signature(c[i].g,2);cc[s]++;dd[s]=max(dd[s],c[i].depth);}
 auto track=[&](vector<Track>&v,vector<int>&co,vector<int>&de,int&total){for(int s=0;s<(int)v.size();s++){auto &x=v[s];if(co[s]>=3){if(!x.streak)x.firstdepth=de[s];x.streak++;if(!x.seen){x.seen=true;if(t==0)x.counted=true;}if(!x.counted&&x.streak>=4&&de[s]>=x.firstdepth+2){x.counted=true;total++;}}else x.streak=0;}};track(tr,count,dep,novel);track(coarse,cc,dd,ncoarse);
 double diversity=0;if(ids.size()>1)for(int k=0;k<512;k++){int a=measure()%ids.size(),b=measure()%(ids.size()-1);if(b>=a)b++;double d=0;for(int j=0;j<D;j++)d+=pow(c[ids[a]].g[j]-c[ids[b]].g[j],2);diversity+=sqrt(d)/512;}
 double raw=t?mi(prev,state,0):0,sh=0;if(t)for(int k=1;k<=8;k++)sh+=mi(prev,state,(k*509)%M)/8;double N=ids.size();f<<t<<','<<N<<','<<(visits?harvest/visits:0)<<','<<births<<','<<deaths<<','<<diversity<<','<<novel<<','<<ncoarse<<','<<max(0.,raw-sh)<<','<<raw<<','<<(N?depth/N:0)<<','<<(N?sqrt(gap/N):0)<<','<<(births?wn/births:0)<<','<<(births?mn/births:0)<<','<<(births?alignment/births:0)<<','<<nerr<<'\n';prev=state;harvest=0;visits=0;births=deaths=0;wn=mn=alignment=nerr=0;}
 if(t==T)break;
 for(auto&r:R)r=min(1.,r+.12);
 for(int it=0;it<M;it++){int i=rng()%M;auto &x=c[i];if(!x.alive)continue;if(U(rng)<.002){x.alive=false;deaths++;continue;}int occ=0;double nr=0;for(int j:nb[i]){occ+=c[j].alive;nr+=R[j];}array<double,K>z={1.,x.e/4.,R[i],occ/8.,nr/8.,x.last/.5};auto p=policy(x.th,z);double u=U(rng);int a=u<p[0]?0:(u<p[0]+p[1]?1:2);double reward=0;if(a==1){reward=min(.5,R[i]);R[i]-=reward;}x.e=min(4.,x.e+reward-(a==0?.04:a==1?.08:.12));x.last=reward;x.act=a;visits++;harvest+=reward;for(int aa=0;aa<3;aa++)for(int k=0;k<K;k++)x.th[aa*K+k]+=eta*reward*((aa==a)-p[aa])*z[k];
 if(x.e<=0){x.alive=false;deaths++;continue;}
 if(a==2&&x.e>2.){int empty[8],n=0;for(int j:nb[i])if(!c[j].alive)empty[n++]=j;if(n){int j=empty[rng()%n];auto &y=c[j];array<double,D>delta{},noise{};double norm=0,rnorm=0;for(int k=0;k<D;k++){delta[k]=x.th[k]-x.g[k];norm+=delta[k]*delta[k];noise[k]=G(rot);rnorm+=noise[k]*noise[k];}double cosn=0,actual=0,mutn=0;for(int k=0;k<D;k++){double d=random?noise[k]*sqrt(norm/rnorm):delta[k];double eps=mu*G(mut);y.g[k]=x.g[k]+lambda*d+eps;y.th[k]=y.g[k];actual+=d*d;cosn+=delta[k]*d;mutn+=eps*eps;}nerr=max(nerr,abs(sqrt(actual)-sqrt(norm)));wn+=lambda*sqrt(norm);mn+=sqrt(mutn);alignment+=norm>1e-20?cosn/norm:0;y.alive=true;y.e=x.e/2;x.e/=2;y.depth=x.depth+1;y.last=0;y.act=0;births++;}
 }
 }
 }
 ofstream snap(out+"_final.csv");snap<<setprecision(12)<<"site,alive,resource,energy,depth";for(int k=0;k<D;k++)snap<<",g"<<k;for(int k=0;k<D;k++)snap<<",theta"<<k;snap<<'\n';for(int i=0;i<M;i++){auto&x=c[i];snap<<i<<','<<x.alive<<','<<R[i]<<','<<x.e<<','<<x.depth;for(double v:x.g)snap<<','<<v;for(double v:x.th)snap<<','<<v;snap<<'\n';}
}


==> anc/rci_supplement/evidence/paper1_pilot/code/validate.py <==
"""Independent output invariants, negative controls, and exact replay."""
from pathlib import Path
import json, subprocess, hashlib
import numpy as np
import pandas as pd
ROOT=Path(__file__).resolve().parents[1];manifest=json.loads((ROOT/'manifest.json').read_text());checks=[]
def check(name,ok,detail):
    checks.append(dict(check=name,passed=bool(ok),detail=detail))
check('180 unique completed runs',len(manifest['conditions'])==180 and len(set(c['id'] for c in manifest['conditions']))==180,'75 main + 30 random + 75 no-learning')
maxerr=0;allfinite=True;bounds=True;monotone=True;dimensions=True;nogap=True
for c in manifest['conditions']:
    d=pd.read_csv(ROOT/'raw'/f"{c['id']}.csv");f=pd.read_csv(ROOT/'raw'/f"{c['id']}_final.csv");meta=json.loads((ROOT/'raw'/f"{c['id']}.json").read_text())
    dimensions &= len(d)==501 and list(d.t)==list(range(0,10001,20)) and len(f)==4096 and meta['returncode']==0
    allfinite &= np.isfinite(d.to_numpy()).all() and np.isfinite(f.to_numpy()).all()
    bounds &= f.resource.between(0,1).all() and f.loc[f.alive==1,'energy'].between(0,4,inclusive='right').all() and d.population.between(0,4096).all()
    monotone &= (d.novelty.diff().dropna()>=0).all() and (d.novelty_coarse.diff().dropna()>=0).all()
    maxerr=max(maxerr,d.norm_error.max())
    if c['group']=='no_learning':nogap &= (d.learning_gap==0).all() and np.array_equal(f[[f'g{k}' for k in range(18)]].to_numpy(),f[[f'theta{k}' for k in range(18)]].to_numpy())
for name,ok,detail in [('complete_dimensions',dimensions,'501 samples, 4096 terminal sites, exit code zero'),('finite_values',allfinite,'all raw and terminal numeric fields'),('physical_bounds',bounds,'resources [0,1], living energy (0,4], population [0,4096]'),('monotone_novelty',monotone,'no archive reset'),('eta_zero_gap',nogap,'theta equals g at every sampled time and terminal site'),('random_writeback_norm',maxerr<1e-10,f'max norm error = {maxerr:.3g}')]:check(name,ok,detail)
identical=True
for label in ['low','mid','high']:
    for seed in range(5):
        for suffix in ['.csv','_final.csv']:
            base=(ROOT/'raw'/f'no_learning_l0_{label}_s{seed}{suffix}').read_bytes()
            for lam in [.25,.5,.75,1]:identical &= base==(ROOT/'raw'/f'no_learning_l{lam:g}_{label}_s{seed}{suffix}').read_bytes()
check('eta_zero_lambda_invariance',identical,'60 matched comparisons, both time series and complete terminal states byte-identical')
prefix=ROOT/'validation'/'replay';subprocess.run([str(ROOT/'code/sim'),str(prefix),'64','10000','0','.05','.5','.08','0'],check=True,timeout=600)
check('exact_replay_main_l0.5_mid_s0',all((Path(str(prefix)+ext)).read_bytes()==(ROOT/'raw'/f'main_l0.5_mid_s0{ext}').read_bytes() for ext in ['.csv','_final.csv']),'fresh process, complete time series and final state exact byte match')
# Independent finite difference check of the local policy-gradient formula.
z=np.array([1,.2,.7,.4,.8,.1]);w=np.arange(18).reshape(3,6)/20
soft=lambda w: np.exp(w@z-np.max(w@z))/np.exp(w@z-np.max(w@z)).sum()
p=soft(w);analytic=((np.arange(3)==1)-p)[:,None]*z;numeric=np.empty((3,6))
for a in range(3):
    for k in range(6):
        u=w.copy();v=w.copy();u[a,k]+=1e-6;v[a,k]-=1e-6;numeric[a,k]=(np.log(soft(u)[1])-np.log(soft(v)[1]))/2e-6
check('policy_gradient_finite_difference',np.max(abs(analytic-numeric))<1e-8,f'max error {np.max(abs(analytic-numeric)):.3g}')
# Mechanical endpoint algebra and direction independence, separate from ecological outcomes.
rng=np.random.default_rng(7451);g=rng.normal(size=(10000,18));th=g+rng.normal(size=g.shape);eps=.08*rng.normal(size=g.shape);delta=th-g;u=rng.normal(size=g.shape);u*=np.linalg.norm(delta,axis=1)[:,None]/np.linalg.norm(u,axis=1)[:,None]
check('inheritance_endpoints',np.allclose(g+0*delta+eps,g+eps) and np.allclose(g+delta+eps,th+eps),'lambda=0 gives parent+noise; lambda=1 gives learned phenotype+noise; algebraic check, not simulation instrumentation')
cos=np.sum(delta*u,axis=1)/np.sum(delta**2,axis=1);check('isotropic_direction_sanity',abs(cos.mean())<.02,f'10000 independent rotations mean cosine={cos.mean():.5f}')
(ROOT/'validation'/'checks.json').write_text(json.dumps(checks,indent=2));print(json.dumps(checks,indent=2));assert all(c['passed'] for c in checks)


==> anc/rci_supplement/evidence/paper1_pilot/condition_summary.csv <==
group,lambda_A,mu,mu_label,n,adaptation,adaptation_lo,adaptation_hi,adaptation_gain,adaptation_gain_lo,adaptation_gain_hi,adaptation_slope,adaptation_slope_lo,adaptation_slope_hi,T90,T90_lo,T90_hi,late_harvest,late_harvest_lo,late_harvest_hi,diversity,diversity_lo,diversity_hi,novelty_rate,novelty_rate_lo,novelty_rate_hi,novelty_coarse_rate,novelty_coarse_rate_lo,novelty_coarse_rate_hi,novelty_total,novelty_total_lo,novelty_total_hi,complexity,complexity_lo,complexity_hi,complexity_slope,complexity_slope_lo,complexity_slope_hi,occupancy,occupancy_lo,occupancy_hi,mean_depth,mean_depth_lo,mean_depth_hi,chi_diversity,chi_diversity_lo,chi_diversity_hi,novelty_per_1000_births,novelty_per_1000_births_lo,novelty_per_1000_births_hi
main,0.0,0.01,low,5,0.12044421868586,0.12025560629615678,0.12063283107556322,-0.008903791333999999,-0.010507282918609603,-0.007300299749390394,-2.580960803072728e-05,-3.039259024307818e-05,-2.1226625818376375e-05,60.0,60.0,60.0,0.11952646145628527,0.11947975339752084,0.1195731695150497,0.6659705485354032,0.6575290146675052,0.6744120824033011,2.1026977803073423,1.0213641180281894,3.1840314425864955,0.10169607285145132,-0.06237082139051989,0.2657629670934225,62.0,55.48865906114783,68.51134093885217,0.02236729332817745,0.02167909596035788,0.023055490695997022,0.00021108888481614495,-0.00022242462079267138,0.0006446023904249612,0.9970142866035857,0.9969224251397346,0.9971061480674368,37.59969559234,37.36027615791007,37.839115026769925,0.6859481491190058,0.44565223367364387,0.9262440645643677,0.25902631958866446,0.12874048771457347,0.38931215146275544
main,0.0,0.08,mid,5,0.12028228135621999,0.12015563771435796,0.12040892499808202,-0.008730431181799994,-0.009975881341330218,-0.00748498102226977,-2.480297862381816e-05,-2.7777678054051127e-05,-2.182827919358519e-05,60.0,60.0,60.0,0.11910946403761594,0.11904143133506835,0.11917749674016352,2.5248037873859284,2.48175049169366,2.567857083078197,6.414760007588693,5.130053478007628,7.699466537169757,2.1829557958641628,1.5592655677947302,2.8066460239335953,105.2,99.28415185314205,111.11584814685796,0.0317481603719565,0.030659926568866937,0.03283639417504606,0.0010931516366816877,0.0006634911917169128,0.0015228120816464627,0.9976352402888446,0.9975526920346869,0.9977177885430024,40.53126116157999,39.81808789202602,41.24443443113396,230.1056692763822,197.5956200912609,262.6157184615035,0.7668148577456887,0.6253224422030447,0.9083072732883327
main,0.0,0.4,high,5,0.11803111975306,0.11778334445658266,0.11827889504953733,-0.0071399992963999985,-0.007838098306671384,-0.006441900286128613,-1.0379551807696975e-05,-1.2966151063113501e-05,-7.792952552280449e-06,60.0,60.0,60.0,0.11853414486601752,0.11830191879636191,0.11876637093567312,11.889642408577394,11.592795195567078,12.186489621587711,4.931102257636122,4.03574103379162,5.826463481480625,0.06577120091064313,-0.05975106675931362,0.19129346858059987,254.6,246.91571478575435,262.28428521424564,0.04965905766930877,0.047069471235723956,0.05224864410289358,-0.0022865788157297026,-0.002864404196860941,-0.0017087534345984643,0.9991360728959163,0.9991259178912695,0.9991462279005632,36.38746039348,35.83455603157814,36.94036475538186,3142.8616105773626,2654.198340086965,3631.5248810677604,0.6632230716728011,0.5686713271814625,0.7577748161641398
main,0.25,0.01,low,5,0.12138672529892,0.12121027644162191,0.12156317415621809,-0.008925197354800008,-0.010428220889571134,-0.007422173820028881,-3.251587580933336e-05,-3.675889666347507e-05,-2.8272854955191647e-05,60.0,60.0,60.0,0.12120029350776973,0.12119441946144642,0.12120616755409304,0.6210219108127666,0.6156767383509452,0.626367083274588,0.0,0.0,0.0,0.0,0.0,0.0,7.8,5.108136597662099,10.4918634023379,0.003634855227678685,0.0035090998289103504,0.00376061062644702,0.0015069656635608893,0.0014353737202345996,0.001578557606887179,0.9837818647285858,0.983629864620935,0.9839338648362365,23.699635555980002,23.249282743408877,24.149988368551128,0.13405823409322987,0.10040303134442163,0.1677134368420381,0.0,0.0,0.0
main,0.25,0.08,mid,5,0.12124419430779998,0.12111882923447063,0.12136955938112932,-0.009046623649800004,-0.010296810932629016,-0.007796436366970992,-3.137195609272728e-05,-3.380502291542361e-05,-2.8938889270030954e-05,60.0,60.0,60.0,0.12097875616455141,0.12095957370498547,0.12099793862411734,2.25965974927604,2.208376150245972,2.310943348306108,0.4374274331246443,-0.20088897657939614,1.0757438428286847,0.0,0.0,0.0,21.8,16.880126738864597,26.719873261135405,0.0006748689101216979,0.0005861878607730884,0.0007635499594703073,2.2869864000522203e-05,-2.7026985647946984e-05,7.27667136489914e-05,0.9907868525896415,0.9903810997144412,0.9911926054648418,32.91691175708,31.357017520904062,34.47680599325594,212.03944982446265,175.77264581695002,248.30625383197528,0.05392182509171702,-0.02771978112357048,0.13556343130700452
main,0.25,0.4,high,5,0.1189810818438,0.11876210858861339,0.11920005509898662,-0.007340075433799997,-0.007905053280790114,-0.00677509758680988,-1.3874428255878772e-05,-1.5580764568343674e-05,-1.2168091943413868e-05,60.0,60.0,60.0,0.12018284142477768,0.12016358443314677,0.1202020984164086,12.448468933873306,12.132022036395396,12.764915831351216,5.005092012900778,2.9346606362481373,7.0755233895534175,0.031371656232214,-0.05573002515566441,0.1184733376200924,226.2,211.8159777248773,240.58402227512266,0.01879580034685203,0.017914399538675827,0.019677201155028235,-0.0014680718096139757,-0.002325606022281059,-0.0006105375969468923,0.9989039934013944,0.9988759880879488,0.99893199871484,39.954703180879996,39.01623210725942,40.89317425450057,4432.993724159181,3312.915523822091,5553.07192449627,0.6911458958024447,0.4119038872266811,0.9703879043782082
main,0.5,0.01,low,5,0.1219765669379,0.12178991988782692,0.12216321398797308,-0.0095423462688,-0.01078629218704087,-0.00829840035055913,-3.917449602757575e-05,-4.297428113113142e-05,-3.537471092402008e-05,60.0,60.0,60.0,0.12145273593023904,0.12144284652294322,0.12146262533753487,0.6034113689839744,0.5960713088649544,0.6107514291029944,0.0,0.0,0.0,0.0,0.0,0.0,3.8,2.439825238683489,5.160174761316511,0.0396167615267821,0.037773825225222754,0.04145969782834144,0.013399568795832498,0.012397845813262247,0.014401291778402749,0.9621021772285857,0.9612241062903962,0.9629802481667752,21.605132920960003,21.282769288335768,21.927496553584238,0.13070631027230034,0.10321203431371606,0.15820058623088462,0.0,0.0,0.0
main,0.5,0.08,mid,5,0.12188698278065999,0.12171568657880746,0.12205827898251251,-0.009519862327799994,-0.010829485532026051,-0.008210239123573937,-3.795148413933332e-05,-4.204587444449543e-05,-3.385709383417121e-05,60.0,60.0,60.0,0.12126947307078009,0.12125529854825733,0.12128364759330286,2.161427300555474,2.1095320029536047,2.2133225981573434,0.0,0.0,0.0,0.0,0.0,0.0,9.8,7.578843915841766,12.021156084158235,0.007020483750419772,0.006205626732696887,0.007835340768142657,0.0005551335126594651,0.0002615332872661931,0.0008487337380527372,0.9807136687624501,0.9800491346170086,0.9813782029078917,30.55051843168,29.867370073961148,31.233666789398853,206.6839354046404,172.47561318992132,240.8922576193595,0.0,0.0,0.0
main,0.5,0.4,high,5,0.11980253774926,0.11966486581652336,0.11994020968199665,-0.0072179669556000055,-0.007827605304040114,-0.006608328607159896,-1.7807538553636387e-05,-1.9799967436297526e-05,-1.5815109670975247e-05,60.0,60.0,60.0,0.12036142780006136,0.1203541682089268,0.12036868739119591,12.669337418511713,12.36778246050382,12.970892376519606,4.222394232593436,1.821656336834708,6.623132128352163,0.12881047239612978,-0.03820924958499586,0.29583019437725544,172.4,162.17604484337312,182.6239551566269,0.010499589697720144,0.009823546966843831,0.011175632428596457,-0.00011493452690837644,-0.0004503434535570131,0.00022047439974026022,0.9983305061005977,0.9982190324110818,0.9984419797901136,42.45309401912,41.95279277923297,42.95339525900703,6369.411772135101,4480.830710447253,8257.99283382295,0.5333182621691761,0.250993533366784,0.8156429909715682
main,0.75,0.01,low,5,0.12249542723312001,0.12230629722355109,0.12268455724268894,-0.010254513395399994,-0.011542827688936216,-0.008966199101863772,-4.667303144715151e-05,-5.08135319683919e-05,-4.253253092591112e-05,60.0,60.0,60.0,0.12156081151104861,0.121546876482535,0.12157474653956223,0.6001692371728176,0.5914073434722461,0.608931130873389,0.0,0.0,0.0,0.0,0.0,0.0,3.0,1.758336001796236,4.241663998203764,0.12041871518065728,0.11758567125784833,0.12325175910346622,0.03140435326410805,0.030668446305636747,0.032140260222579355,0.9298195888321713,0.9284701039232249,0.9311690737411177,21.20889468902,20.81098571239124,21.60680366564876,0.14515082730196027,0.09356826117094386,0.1967333934329767,0.0,0.0,0.0
main,0.75,0.08,mid,5,0.12236675366538001,0.12222809814033035,0.12250540919042967,-0.010344685674800003,-0.011362282487633787,-0.00932708886196622,-4.481677884078789e-05,-4.786380123579429e-05,-4.176975644578149e-05,60.0,60.0,60.0,0.12140640629943904,0.12138596054983074,0.12142685204904734,2.167006605852781,2.127988100922488,2.206025110783074,0.0,0.0,0.0,0.0,0.0,0.0,6.8,3.0338466233031225,10.566153376696878,0.02541200070038673,0.022716876109273025,0.02810712529150043,0.0003893871644346865,-0.00016607478868292918,0.0009448491175523022,0.9694586886827687,0.9679349679882985,0.970982409377239,31.30191672932,29.223788614137664,33.380044844502336,230.39683492156064,200.34571249458256,260.4479573485387,0.0,0.0,0.0
main,0.75,0.4,high,5,0.1204336701622,0.12026242442943215,0.12060491589496784,-0.0075541615172000035,-0.008141792800552515,-0.006966530233847493,-2.1981195707030305e-05,-2.525601181489664e-05,-1.870637959916397e-05,60.0,60.0,60.0,0.1204247027606478,0.12040248096554393,0.12044692455575168,12.906446264741593,12.506074838340545,13.30681769114264,4.301028267880858,1.9259294453524225,6.676127090409293,0.5034111174350218,0.32428803751027924,0.6825341973597643,134.2,121.19508844926045,147.20491155073952,0.007792256865808071,0.007238947987854582,0.00834556574376156,-3.78568943638087e-05,-0.00032124275173490264,0.0002455289630072852,0.9978828825323705,0.9976824325614797,0.9980833325032612,45.07290181604,43.75192512073753,46.39387851134247,5977.577149814162,5149.40434170133,6805.749957926994,0.5128255994654782,0.2854369481767455,0.740214250754211
main,1.0,0.01,low,5,0.12286066943712,0.12268296196939728,0.12303837690484272,-0.010982832745199997,-0.012516352063848973,-0.009449313426551021,-5.256943282739391e-05,-5.658822646288123e-05,-4.855063919190659e-05,60.0,60.0,60.0,0.12161167437190279,0.12158853233955268,0.1216348164042529,0.6035216054183243,0.5965359022819747,0.6105073085546739,0.0,0.0,0.0,0.0,0.0,0.0,1.6,0.48942195792088294,2.710578042079117,0.24240809450790096,0.2383939871569722,0.24642220185882974,0.0558584396937136,0.054114219049770415,0.05760266033765679,0.8817497587773906,0.8797614821712215,0.8837380353835597,21.21784502782,20.921244346430537,21.514445709209465,0.227752458121868,0.14515792453124204,0.31034699171249397,0.0,0.0,0.0
main,1.0,0.08,mid,5,0.12276621338712002,0.12261075819229308,0.12292166858194695,-0.010718764987800005,-0.011674140814084976,-0.009763389161515035,-5.095157985006062e-05,-5.38428457739111e-05,-4.806031392621014e-05,60.0,60.0,60.0,0.12148033787187491,0.12146291091716868,0.12149776482658114,2.168590969582566,2.1372612767742516,2.19992066239088,0.0,0.0,0.0,0.0,0.0,0.0,3.4,1.7341329368813239,5.0658670631186755,0.05281478483487275,0.04753750822232197,0.05809206144742353,-0.0017287360767732727,-0.0032870299088519498,-0.00017044224469459535,0.9570116020293824,0.9546298054182811,0.9593933986404837,32.048647365639994,29.930918686187375,34.16637604509261,234.76087944477595,218.5262088067965,250.99555008275541,0.0,0.0,0.0
main,1.0,0.4,high,5,0.12098173622732,0.12083714349452931,0.12112632896011069,-0.007940626904199999,-0.008690007896723214,-0.007191245911676782,-2.6822119657575764e-05,-2.8602858487108257e-05,-2.504138082804327e-05,60.0,60.0,60.0,0.12051290902572669,0.12048780825938125,0.12053800979207212,12.973500099576336,12.693873680830675,13.253126518321997,5.33570859419465,3.6999950698935957,6.971422118495704,0.2617112502371467,0.07186890141842275,0.45155359905587067,116.0,102.0347295127852,129.9652704872148,0.005037553162817324,0.004723276984023587,0.005351829341611061,0.00017022434121711567,-4.664184890509112e-05,0.00038709053133932246,0.9971732211777888,0.9969421379077381,0.9974043044478396,45.24654725754,43.481178654107275,47.01191586097273,7058.305346025893,5660.585072525726,8456.02561952606,0.6486564735590725,0.41176419706593365,0.8855487500522115
no_learning,0.0,0.01,low,5,0.11134564260088002,0.11102408361797787,0.11166720158378217,-0.015554367213600002,-0.01720354317937293,-0.013905191247827072,-6.114865841236363e-05,-6.758477991152861e-05,-5.4712536913198655e-05,60.0,60.0,60.0,0.10867229964621754,0.10829961286354226,0.10904498642889282,0.6268127024782972,0.6215407203515078,0.6320846846050867,2.8948510719028646,2.459463215854144,3.3302389279515854,0.0,0.0,0.0,66.6,63.48344809894929,69.71655190105069,0.00033719097582497016,0.0002745480262792921,0.0003998339253706482,-2.1932592444604537e-05,-4.230622915816782e-05,-1.558955731041255e-06,0.9991973512201195,0.9991568480732174,0.9992378543670217,21.44369974348,21.301124840627608,21.58627464633239,0.33132193567758195,0.18755114164201872,0.4750927297131452,0.34655536121366703,0.30287559504309025,0.3902351273842438
no_learning,0.0,0.08,mid,5,0.1111825222003,0.11081412936559609,0.11155091503500392,-0.015782405157999994,-0.017111445765115547,-0.014453364550884444,-6.235658730406058e-05,-6.776361009043102e-05,-5.6949564517690135e-05,60.0,60.0,60.0,0.11090937153296654,0.11067250322963744,0.11114623983629564,1.9327074437732192,1.9059863098892678,1.9594285776571707,4.612308859798899,3.635200785379445,5.589416934218354,2.2682299373932837,1.8981732905687914,2.638286584217776,82.2,77.5210515413202,86.8789484586798,0.002799616806533211,0.002569711728855258,0.003029521884211164,0.00013227312488944622,2.024529326651152e-05,0.00024430095651238094,0.9992265313745019,0.9991808573998613,0.9992722053491425,22.23316239166,21.98049916914661,22.485825614173386,105.92857325537571,99.11390723746862,112.7432392732828,0.5662745359974058,0.4813412168761305,0.6512078551186812
no_learning,0.0,0.4,high,5,0.10984542385194,0.10942677322763308,0.11026407447624692,-0.0131496295612,-0.014229667064812528,-0.01206959205758747,-4.379814886987878e-05,-4.7240667140336154e-05,-4.035563059942141e-05,60.0,60.0,60.0,0.1150486885202486,0.11473588216008657,0.11536149488041064,9.729124277314702,9.555568439880332,9.90268011474907,8.754612028078164,6.438645744952105,11.070578311204223,0.1210775943843673,-0.07439529291478125,0.31655048168351585,248.0,239.9053410764565,256.09465892354353,0.03437971853231857,0.03373596410831707,0.035023472956320065,-0.0013346438594204206,-0.0019793287863265866,-0.0006899589325142548,0.9993607600846615,0.9993474093236271,0.9993741108456958,25.062758634020003,24.758129942287464,25.367387325752542,2889.7604615946466,2519.74879384948,3259.772129339813,1.0650997870627847,0.8398196161839292,1.2903799579416402
no_learning,0.25,0.01,low,5,0.11134564260088002,0.11102408361797787,0.11166720158378217,-0.015554367213600002,-0.01720354317937293,-0.013905191247827072,-6.114865841236363e-05,-6.758477991152861e-05,-5.4712536913198655e-05,60.0,60.0,60.0,0.10867229964621754,0.10829961286354226,0.10904498642889282,0.6268127024782972,0.6215407203515078,0.6320846846050867,2.8948510719028646,2.459463215854144,3.3302389279515854,0.0,0.0,0.0,66.6,63.48344809894929,69.71655190105069,0.00033719097582497016,0.0002745480262792921,0.0003998339253706482,-2.1932592444604537e-05,-4.230622915816782e-05,-1.558955731041255e-06,0.9991973512201195,0.9991568480732174,0.9992378543670217,21.44369974348,21.301124840627608,21.58627464633239,0.33132193567758195,0.18755114164201872,0.4750927297131452,0.34655536121366703,0.30287559504309025,0.3902351273842438
no_learning,0.25,0.08,mid,5,0.1111825222003,0.11081412936559609,0.11155091503500392,-0.015782405157999994,-0.017111445765115547,-0.014453364550884444,-6.235658730406058e-05,-6.776361009043102e-05,-5.6949564517690135e-05,60.0,60.0,60.0,0.11090937153296654,0.11067250322963744,0.11114623983629564,1.9327074437732192,1.9059863098892678,1.9594285776571707,4.612308859798899,3.635200785379445,5.589416934218354,2.2682299373932837,1.8981732905687914,2.638286584217776,82.2,77.5210515413202,86.8789484586798,0.002799616806533211,0.002569711728855258,0.003029521884211164,0.00013227312488944622,2.024529326651152e-05,0.00024430095651238094,0.9992265313745019,0.9991808573998613,0.9992722053491425,22.23316239166,21.98049916914661,22.485825614173386,105.92857325537571,99.11390723746862,112.7432392732828,0.5662745359974058,0.4813412168761305,0.6512078551186812
no_learning,0.25,0.4,high,5,0.10984542385194,0.10942677322763308,0.11026407447624692,-0.0131496295612,-0.014229667064812528,-0.01206959205758747,-4.379814886987878e-05,-4.7240667140336154e-05,-4.035563059942141e-05,60.0,60.0,60.0,0.1150486885202486,0.11473588216008657,0.11536149488041064,9.729124277314702,9.555568439880332,9.90268011474907,8.754612028078164,6.438645744952105,11.070578311204223,0.1210775943843673,-0.07439529291478125,0.31655048168351585,248.0,239.9053410764565,256.09465892354353,0.03437971853231857,0.03373596410831707,0.035023472956320065,-0.0013346438594204206,-0.0019793287863265866,-0.0006899589325142548,0.9993607600846615,0.9993474093236271,0.9993741108456958,25.062758634020003,24.758129942287464,25.367387325752542,2889.7604615946466,2519.74879384948,3259.772129339813,1.0650997870627847,0.8398196161839292,1.2903799579416402
no_learning,0.5,0.01,low,5,0.11134564260088002,0.11102408361797787,0.11166720158378217,-0.015554367213600002,-0.01720354317937293,-0.013905191247827072,-6.114865841236363e-05,-6.758477991152861e-05,-5.4712536913198655e-05,60.0,60.0,60.0,0.10867229964621754,0.10829961286354226,0.10904498642889282,0.6268127024782972,0.6215407203515078,0.6320846846050867,2.8948510719028646,2.459463215854144,3.3302389279515854,0.0,0.0,0.0,66.6,63.48344809894929,69.71655190105069,0.00033719097582497016,0.0002745480262792921,0.0003998339253706482,-2.1932592444604537e-05,-4.230622915816782e-05,-1.558955731041255e-06,0.9991973512201195,0.9991568480732174,0.9992378543670217,21.44369974348,21.301124840627608,21.58627464633239,0.33132193567758195,0.18755114164201872,0.4750927297131452,0.34655536121366703,0.30287559504309025,0.3902351273842438
no_learning,0.5,0.08,mid,5,0.1111825222003,0.11081412936559609,0.11155091503500392,-0.015782405157999994,-0.017111445765115547,-0.014453364550884444,-6.235658730406058e-05,-6.776361009043102e-05,-5.6949564517690135e-05,60.0,60.0,60.0,0.11090937153296654,0.11067250322963744,0.11114623983629564,1.9327074437732192,1.9059863098892678,1.9594285776571707,4.612308859798899,3.635200785379445,5.589416934218354,2.2682299373932837,1.8981732905687914,2.638286584217776,82.2,77.5210515413202,86.8789484586798,0.002799616806533211,0.002569711728855258,0.003029521884211164,0.00013227312488944622,2.024529326651152e-05,0.00024430095651238094,0.9992265313745019,0.9991808573998613,0.9992722053491425,22.23316239166,21.98049916914661,22.485825614173386,105.92857325537571,99.11390723746862,112.7432392732828,0.5662745359974058,0.4813412168761305,0.6512078551186812
no_learning,0.5,0.4,high,5,0.10984542385194,0.10942677322763308,0.11026407447624692,-0.0131496295612,-0.014229667064812528,-0.01206959205758747,-4.379814886987878e-05,-4.7240667140336154e-05,-4.035563059942141e-05,60.0,60.0,60.0,0.1150486885202486,0.11473588216008657,0.11536149488041064,9.729124277314702,9.555568439880332,9.90268011474907,8.754612028078164,6.438645744952105,11.070578311204223,0.1210775943843673,-0.07439529291478125,0.31655048168351585,248.0,239.9053410764565,256.09465892354353,0.03437971853231857,0.03373596410831707,0.035023472956320065,-0.0013346438594204206,-0.0019793287863265866,-0.0006899589325142548,0.9993607600846615,0.9993474093236271,0.9993741108456958,25.062758634020003,24.758129942287464,25.367387325752542,2889.7604615946466,2519.74879384948,3259.772129339813,1.0650997870627847,0.8398196161839292,1.2903799579416402
no_learning,0.75,0.01,low,5,0.11134564260088002,0.11102408361797787,0.11166720158378217,-0.015554367213600002,-0.01720354317937293,-0.013905191247827072,-6.114865841236363e-05,-6.758477991152861e-05,-5.4712536913198655e-05,60.0,60.0,60.0,0.10867229964621754,0.10829961286354226,0.10904498642889282,0.6268127024782972,0.6215407203515078,0.6320846846050867,2.8948510719028646,2.459463215854144,3.3302389279515854,0.0,0.0,0.0,66.6,63.48344809894929,69.71655190105069,0.00033719097582497016,0.0002745480262792921,0.0003998339253706482,-2.1932592444604537e-05,-4.230622915816782e-05,-1.558955731041255e-06,0.9991973512201195,0.9991568480732174,0.9992378543670217,21.44369974348,21.301124840627608,21.58627464633239,0.33132193567758195,0.18755114164201872,0.4750927297131452,0.34655536121366703,0.30287559504309025,0.3902351273842438
no_learning,0.75,0.08,mid,5,0.1111825222003,0.11081412936559609,0.11155091503500392,-0.015782405157999994,-0.017111445765115547,-0.014453364550884444,-6.235658730406058e-05,-6.776361009043102e-05,-5.6949564517690135e-05,60.0,60.0,60.0,0.11090937153296654,0.11067250322963744,0.11114623983629564,1.9327074437732192,1.9059863098892678,1.9594285776571707,4.612308859798899,3.635200785379445,5.589416934218354,2.2682299373932837,1.8981732905687914,2.638286584217776,82.2,77.5210515413202,86.8789484586798,0.002799616806533211,0.002569711728855258,0.003029521884211164,0.00013227312488944622,2.024529326651152e-05,0.00024430095651238094,0.9992265313745019,0.9991808573998613,0.9992722053491425,22.23316239166,21.98049916914661,22.485825614173386,105.92857325537571,99.11390723746862,112.7432392732828,0.5662745359974058,0.4813412168761305,0.6512078551186812
no_learning,0.75,0.4,high,5,0.10984542385194,0.10942677322763308,0.11026407447624692,-0.0131496295612,-0.014229667064812528,-0.01206959205758747,-4.379814886987878e-05,-4.7240667140336154e-05,-4.035563059942141e-05,60.0,60.0,60.0,0.1150486885202486,0.11473588216008657,0.11536149488041064,9.729124277314702,9.555568439880332,9.90268011474907,8.754612028078164,6.438645744952105,11.070578311204223,0.1210775943843673,-0.07439529291478125,0.31655048168351585,248.0,239.9053410764565,256.09465892354353,0.03437971853231857,0.03373596410831707,0.035023472956320065,-0.0013346438594204206,-0.0019793287863265866,-0.0006899589325142548,0.9993607600846615,0.9993474093236271,0.9993741108456958,25.062758634020003,24.758129942287464,25.367387325752542,2889.7604615946466,2519.74879384948,3259.772129339813,1.0650997870627847,0.8398196161839292,1.2903799579416402
no_learning,1.0,0.01,low,5,0.11134564260088002,0.11102408361797787,0.11166720158378217,-0.015554367213600002,-0.01720354317937293,-0.013905191247827072,-6.114865841236363e-05,-6.758477991152861e-05,-5.4712536913198655e-05,60.0,60.0,60.0,0.10867229964621754,0.10829961286354226,0.10904498642889282,0.6268127024782972,0.6215407203515078,0.6320846846050867,2.8948510719028646,2.459463215854144,3.3302389279515854,0.0,0.0,0.0,66.6,63.48344809894929,69.71655190105069,0.00033719097582497016,0.0002745480262792921,0.0003998339253706482,-2.1932592444604537e-05,-4.230622915816782e-05,-1.558955731041255e-06,0.9991973512201195,0.9991568480732174,0.9992378543670217,21.44369974348,21.301124840627608,21.58627464633239,0.33132193567758195,0.18755114164201872,0.4750927297131452,0.34655536121366703,0.30287559504309025,0.3902351273842438
no_learning,1.0,0.08,mid,5,0.1111825222003,0.11081412936559609,0.11155091503500392,-0.015782405157999994,-0.017111445765115547,-0.014453364550884444,-6.235658730406058e-05,-6.776361009043102e-05,-5.6949564517690135e-05,60.0,60.0,60.0,0.11090937153296654,0.11067250322963744,0.11114623983629564,1.9327074437732192,1.9059863098892678,1.9594285776571707,4.612308859798899,3.635200785379445,5.589416934218354,2.2682299373932837,1.8981732905687914,2.638286584217776,82.2,77.5210515413202,86.8789484586798,0.002799616806533211,0.002569711728855258,0.003029521884211164,0.00013227312488944622,2.024529326651152e-05,0.00024430095651238094,0.9992265313745019,0.9991808573998613,0.9992722053491425,22.23316239166,21.98049916914661,22.485825614173386,105.92857325537571,99.11390723746862,112.7432392732828,0.5662745359974058,0.4813412168761305,0.6512078551186812
no_learning,1.0,0.4,high,5,0.10984542385194,0.10942677322763308,0.11026407447624692,-0.0131496295612,-0.014229667064812528,-0.01206959205758747,-4.379814886987878e-05,-4.7240667140336154e-05,-4.035563059942141e-05,60.0,60.0,60.0,0.1150486885202486,0.11473588216008657,0.11536149488041064,9.729124277314702,9.555568439880332,9.90268011474907,8.754612028078164,6.438645744952105,11.070578311204223,0.1210775943843673,-0.07439529291478125,0.31655048168351585,248.0,239.9053410764565,256.09465892354353,0.03437971853231857,0.03373596410831707,0.035023472956320065,-0.0013346438594204206,-0.0019793287863265866,-0.0006899589325142548,0.9993607600846615,0.9993474093236271,0.9993741108456958,25.062758634020003,24.758129942287464,25.367387325752542,2889.7604615946466,2519.74879384948,3259.772129339813,1.0650997870627847,0.8398196161839292,1.2903799579416402
random,0.5,0.01,low,5,0.12048785819574,0.12028775716353789,0.12068795922794211,-0.008963876815599996,-0.010415105586176447,-0.007512648045023546,-2.66762204360606e-05,-3.167028459145783e-05,-2.168215628066337e-05,60.0,60.0,60.0,0.1191106532450518,0.11904909348855205,0.11917221300155154,4.008926294118167,3.9334306236224394,4.084421964613894,13.23751090874597,12.24557886567587,14.229442951816068,1.7386909504837793,1.0436668505412556,2.433715050426303,159.0,154.61005483457458,163.38994516542542,0.0369837121550992,0.03604736361817284,0.03792006069202556,0.0016503635717765267,0.0009578787346027359,0.0023428484089503174,0.9979982414093624,0.9979054816490734,0.9980910011696514,40.546213091940004,39.68493120534587,41.40749497853414,1081.4443868444578,985.0603452801364,1177.828428408779,1.5956016265464334,1.5538927970494065,1.6373104560434604
random,0.5,0.08,mid,5,0.12025512818897999,0.12012659571866469,0.12038366065929529,-0.008834901886799997,-0.010131312455891453,-0.007538491317708541,-2.513535529763636e-05,-2.6965363825307243e-05,-2.3305346769965476e-05,60.0,60.0,60.0,0.11903804969154741,0.11901967445443187,0.11905642492866295,4.727587532343227,4.700383199079005,4.754791865607449,13.24251944602542,12.343189237699983,14.141849654350859,0.7515993170176437,0.226430033857844,1.2767686001774434,178.2,169.18616930324606,187.21383069675392,0.04076545134483578,0.03880194690225295,0.04272895578741861,0.0026083195519660944,0.0021653157703740724,0.0030513233335581163,0.9982622245393425,0.9982152967463277,0.9983091523323574,40.30993688502,39.92906439380821,40.69080937623179,1350.477292479657,1218.1763304352269,1482.7782545240873,1.5058254235593727,1.4086542718394184,1.602996575279327
random,0.5,0.4,high,5,0.11799061079383999,0.11772375399891502,0.11825746758876496,-0.006996740169599997,-0.007999101883034604,-0.00599437845616539,-1.0945044157090901e-05,-1.3837078935378722e-05,-8.05300937880308e-06,60.0,60.0,60.0,0.11860916301098168,0.11840405082073363,0.11881427520122972,12.683564466038566,12.514957065715228,12.852171866361905,6.15754126351736,4.218703426292294,8.096379100742427,0.05066211345095808,-0.04339479786372138,0.14471902476563753,264.2,254.68687639435103,273.71312360564895,0.047845524581528284,0.044607451948796874,0.051083597214259695,-0.0026845664803586953,-0.003021367791076562,-0.0023477651696408286,0.9991594170194222,0.9991359143023719,0.9991829197364726,35.427563047679996,35.13142149419913,35.72370460116086,4349.90681333646,4109.348651538705,4590.464975134215,0.7700410599840178,0.6535855273853355,0.8864965925827002
random,1.0,0.01,low,5,0.12038689391318,0.12022918913260917,0.12054459869375082,-0.0091076519798,-0.010436068422725445,-0.007779235536874554,-2.7683564391212123e-05,-3.1107571124544656e-05,-2.425955765787959e-05,60.0,60.0,60.0,0.11898610334311792,0.11880563663885417,0.11916657004738167,8.429917756263427,8.18803676296032,8.671798749566534,13.989208878770631,11.828288748384747,16.150129009156515,0.32824890912540317,0.0395974703210169,0.6169003479297894,251.4,241.87877667078442,260.9212233292156,0.04639935156990829,0.04317711168976895,0.04962159145004764,-1.1010839041419835e-05,-0.0006189673716871358,0.000596945693604296,0.9987839656997011,0.9987464442960924,0.9988214871033098,38.543085533580005,37.824922964163804,39.261248102996205,5282.534976334663,4407.844069295904,6157.225883373422,1.6630474547529956,1.5092192679073348,1.8168756415986564
random,1.0,0.08,mid,5,0.12023574748884,0.12009606666344291,0.12037542831423709,-0.009098399561600004,-0.010352758180158437,-0.007844040943041572,-2.623664655042426e-05,-2.892757402033238e-05,-2.354571908051614e-05,60.0,60.0,60.0,0.11892512565994182,0.11884976588833035,0.11900048543155328,8.842830379604294,8.576511682141762,9.109149077066826,12.750278884462151,9.851480359211454,15.649077409712849,0.3050275090115728,-0.06069672003655735,0.6707517380597029,256.8,241.58264909512204,272.017350904878,0.049139079089913065,0.04713079605906667,0.05114736212075946,-5.197783235711639e-05,-0.0012006956847990706,0.001096740020084838,0.9988477729706176,0.9987772751638205,0.9989182707774146,38.25455849048,37.37317082171917,39.13594615924083,5753.305858429489,4716.87675473785,6789.734962121127,1.5394248566208248,1.157554337088826,1.9212953761528238
random,1.0,0.4,high,5,0.11790703138001998,0.11755421490429067,0.11825984785574929,-0.007188368758800004,-0.00807158723124098,-0.006305150286359029,-1.094613673872729e-05,-1.3899153576218108e-05,-7.993119901236471e-06,60.0,60.0,60.0,0.11877574001670996,0.1186647492272271,0.11888673080619282,14.537728335074183,14.317008644454104,14.758448025694262,4.802921646746348,3.9863021681771693,5.619541125315526,0.048400682982356294,-0.08598115637223695,0.18278252233694953,260.2,247.9584271481514,272.4415728518486,0.046450922962806215,0.04417842564592779,0.04872342027968464,-0.0030744215941168737,-0.0038025454280688807,-0.0023462977601648666,0.9992068834038845,0.9991766346099507,0.9992371321978184,35.1482897999,34.566177723311384,35.730401876488614,6684.680455343386,5936.600273702126,7432.760636984645,0.5962183642894845,0.5134337674628557,0.6790029611161132


==> anc/rci_supplement/evidence/paper1_pilot/data_dictionary.md <==
# 数据字典

每一条独立实验单位是(condition, seed)，不是单个细胞或采样时间。时间序列初始t=0的区间统计填0；分析早期表现时排除。

| 原始字段 | 定义 |
|---|---|
| t | sweep；每sweep L²次随机有放回格点访问 |
| population | 当前存活个体数 |
| harvest_per_visit | 最近20 sweep总收获/执行动作次数；不包含背景死亡后未执行动作的访问 |
| births, deaths | 最近20 sweep出生/死亡计数（非累积） |
| diversity | 512个均匀抽样、对内无重复个体的g欧氏距离均值 |
| novelty | 三箱固定g策略描述符通过持续性筛选后的累计类型数 |
| novelty_coarse | 同一筛选，用两箱描述符 |
| complexity | 20 sweep滞后格点状态互信息减去8个空间平移基线，截断到非负 |
| complexity_raw | 未扣基线的互信息，单位bit |
| mean_depth | 现存个体相对初始个体的平均繁殖深度 |
| learning_gap | sqrt(mean_i ||theta_i-g_i||²)，不是向量范数均值 |
| writeback_norm | 最近区间所有出生的lambda×||theta-g||均值 |
| mutation_norm | 最近区间出生噪声向量范数均值 |
| writeback_cosine | 出生时实际写回方向与所学方向余弦均值；零学习向量记0 |
| norm_error | 区间内写回方向随机化前后未乘lambda的最大范数误差 |

特征6维、每动作6个系数，总18维；g0..g17与theta0..theta17以rest/harvest/divide为行的顺序存储。dead格点保留旧参数和能量作为诊断记录，分析当前策略必须筛alive=1。环境资源即使空位也更新。

固定探针为[1,E,R,.5,.5,0]，E∈{.3,.8}、R∈{.2,.8}。以q=0..3顺序、先harvest后divide，将概率floor(bins*p)并封顶bins-1拼接成整数类型码。学习theta的变化本身不直接计入遗传新颖性。

汇总adaptation是前200 sweep非初始10个记录的收获率均值；adaptation_gain是t200减t20；adaptation_slope为早期OLS斜率。novelty_rate是后5000 sweep累计novelty的OLS斜率×1000；novelty_per_1000_births是同一晚期窗口新增类型/同期出生×1000；complexity_slope单位bit/1000 sweep。数值斜率使用中心化内积，常数轨迹严格为零。T90使用3点移动均值首次达到本轨迹晚期均值90%的时间，起始高资源导致此次全部主实验在最早可用窗口60 sweep即满足，不能用于速度排序。

chi_diversity=晚期平均N×晚期D时间方差，受漂移影响，不能视为平衡态热力学易感率；diversity_lag1为采样间隔20 sweep的一阶相关系数，未作去趋势，不是可靠的临界相关时间。softmax共同平移方向不改变行为，所以g距离包含中性漂移。


==> anc/rci_supplement/evidence/paper1_pilot/environment.json <==
{
  "python": "3.13.0 (main, Aug  4 2025, 21:12:37) [Clang 16.0.0 (clang-1600.0.26.6)]",
  "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
  "packages": {
    "numpy": "2.2.6",
    "pandas": "3.0.3",
    "scipy": "1.17.1",
    "matplotlib": "3.10.6"
  }
}

==> anc/rci_supplement/evidence/paper1_pilot/late_innovation_seed_counts.csv <==
mu,0.0,0.25,0.5,0.75,1.0
0.01,5,0,0,0,0
0.08,5,3,0,0,0
0.4,5,5,5,5,5


==> anc/rci_supplement/evidence/paper1_pilot/manifest.json <==
{
  "started_utc": "2026-09-27T22:42:20Z",
  "L": 64,
  "T": 10000,
  "sample_every": 20,
  "conditions": [
    {
      "id": "main_l0_low_s0",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0_low_s1",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0_low_s2",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0_low_s3",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0_low_s4",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0_mid_s0",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0_mid_s1",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0_mid_s2",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0_mid_s3",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0_mid_s4",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0_high_s0",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0_high_s1",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0_high_s2",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0_high_s3",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0_high_s4",
      "group": "main",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.25_low_s0",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.25_low_s1",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.25_low_s2",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.25_low_s3",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.25_low_s4",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.25_mid_s0",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.25_mid_s1",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.25_mid_s2",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.25_mid_s3",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.25_mid_s4",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.25_high_s0",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.25_high_s1",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.25_high_s2",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.25_high_s3",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.25_high_s4",
      "group": "main",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.5_low_s0",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.5_low_s1",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.5_low_s2",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.5_low_s3",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.5_low_s4",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.5_mid_s0",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.5_mid_s1",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.5_mid_s2",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.5_mid_s3",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.5_mid_s4",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.5_high_s0",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.5_high_s1",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.5_high_s2",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.5_high_s3",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.5_high_s4",
      "group": "main",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.75_low_s0",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.75_low_s1",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.75_low_s2",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.75_low_s3",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.75_low_s4",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.75_mid_s0",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.75_mid_s1",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.75_mid_s2",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.75_mid_s3",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.75_mid_s4",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l0.75_high_s0",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l0.75_high_s1",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l0.75_high_s2",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l0.75_high_s3",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l0.75_high_s4",
      "group": "main",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l1_low_s0",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l1_low_s1",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l1_low_s2",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l1_low_s3",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l1_low_s4",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l1_mid_s0",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l1_mid_s1",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l1_mid_s2",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l1_mid_s3",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l1_mid_s4",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "main_l1_high_s0",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "main_l1_high_s1",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "main_l1_high_s2",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "main_l1_high_s3",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "main_l1_high_s4",
      "group": "main",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "random_l0.5_low_s0",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "random_l0.5_low_s1",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "random_l0.5_low_s2",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "random_l0.5_low_s3",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "random_l0.5_low_s4",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "random_l0.5_mid_s0",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "random_l0.5_mid_s1",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "random_l0.5_mid_s2",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "random_l0.5_mid_s3",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "random_l0.5_mid_s4",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "random_l0.5_high_s0",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "random_l0.5_high_s1",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "random_l0.5_high_s2",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "random_l0.5_high_s3",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "random_l0.5_high_s4",
      "group": "random",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "random_l1_low_s0",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "random_l1_low_s1",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "random_l1_low_s2",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "random_l1_low_s3",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "random_l1_low_s4",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "random_l1_mid_s0",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "random_l1_mid_s1",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "random_l1_mid_s2",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "random_l1_mid_s3",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "random_l1_mid_s4",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "random_l1_high_s0",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 0
    },
    {
      "id": "random_l1_high_s1",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 1
    },
    {
      "id": "random_l1_high_s2",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 2
    },
    {
      "id": "random_l1_high_s3",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 3
    },
    {
      "id": "random_l1_high_s4",
      "group": "random",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0.05,
      "seed": 4
    },
    {
      "id": "no_learning_l0_low_s0",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0_low_s1",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0_low_s2",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0_low_s3",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0_low_s4",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0_mid_s0",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0_mid_s1",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0_mid_s2",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0_mid_s3",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0_mid_s4",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0_high_s0",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0_high_s1",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0_high_s2",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0_high_s3",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0_high_s4",
      "group": "no_learning",
      "lambda_A": 0,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.25_low_s0",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.25_low_s1",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.25_low_s2",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.25_low_s3",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.25_low_s4",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.25_mid_s0",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.25_mid_s1",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.25_mid_s2",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.25_mid_s3",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.25_mid_s4",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.25_high_s0",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.25_high_s1",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.25_high_s2",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.25_high_s3",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.25_high_s4",
      "group": "no_learning",
      "lambda_A": 0.25,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.5_low_s0",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.5_low_s1",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.5_low_s2",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.5_low_s3",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.5_low_s4",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.5_mid_s0",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.5_mid_s1",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.5_mid_s2",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.5_mid_s3",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.5_mid_s4",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.5_high_s0",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.5_high_s1",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.5_high_s2",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.5_high_s3",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.5_high_s4",
      "group": "no_learning",
      "lambda_A": 0.5,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.75_low_s0",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.75_low_s1",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.75_low_s2",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.75_low_s3",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.75_low_s4",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.75_mid_s0",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.75_mid_s1",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.75_mid_s2",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.75_mid_s3",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.75_mid_s4",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l0.75_high_s0",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l0.75_high_s1",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l0.75_high_s2",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l0.75_high_s3",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l0.75_high_s4",
      "group": "no_learning",
      "lambda_A": 0.75,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l1_low_s0",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l1_low_s1",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l1_low_s2",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l1_low_s3",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l1_low_s4",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "low",
      "mu": 0.01,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l1_mid_s0",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l1_mid_s1",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l1_mid_s2",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l1_mid_s3",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l1_mid_s4",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "mid",
      "mu": 0.08,
      "eta": 0,
      "seed": 4
    },
    {
      "id": "no_learning_l1_high_s0",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 0
    },
    {
      "id": "no_learning_l1_high_s1",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 1
    },
    {
      "id": "no_learning_l1_high_s2",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 2
    },
    {
      "id": "no_learning_l1_high_s3",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 3
    },
    {
      "id": "no_learning_l1_high_s4",
      "group": "no_learning",
      "lambda_A": 1,
      "mu_label": "high",
      "mu": 0.4,
      "eta": 0,
      "seed": 4
    }
  ],
  "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
  "python": "3.13.0",
  "compiler": "Apple clang version 21.0.0 (clang-2100.1.1.101)\nTarget: arm64-apple-darwin25.6.0\nThread model: posix\nInstalledDir: /Library/Developer/CommandLineTools/usr/bin\n",
  "code_sha256": "260d018b296714b03ecf567e6e2aa4b246247776ffb5734ec51d276334cb145d",
  "protocol_sha256": "f822c6e12131c88f7a8dc6d6309d0ab3c2154a2c3af72ec401bc3c5bcb3972bc",
  "elapsed_seconds": 114.56822299957275,
  "completed_utc": "2026-09-27T22:44:15Z"
}

==> anc/rci_supplement/evidence/paper1_pilot/optimum_stability.json <==
{
  "adaptation": {
    "best_conditions": [
      [
        1,
        0.01
      ]
    ],
    "win_shares": [
      {
        "lambda_A": 0,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.01,
        "share": 1.0
      },
      {
        "lambda_A": 1,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.4,
        "share": 0.0
      }
    ]
  },
  "adaptation_gain": {
    "best_conditions": [
      [
        0,
        0.4
      ]
    ],
    "win_shares": [
      {
        "lambda_A": 0,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0,
        "mu": 0.4,
        "share": 0.833
      },
      {
        "lambda_A": 0.25,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.4,
        "share": 0.0708
      },
      {
        "lambda_A": 0.5,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.4,
        "share": 0.0962
      },
      {
        "lambda_A": 0.75,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.4,
        "share": 0.0
      }
    ]
  },
  "novelty_rate": {
    "best_conditions": [
      [
        0,
        0.08
      ]
    ],
    "win_shares": [
      {
        "lambda_A": 0,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0,
        "mu": 0.08,
        "share": 0.9076
      },
      {
        "lambda_A": 0,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.4,
        "share": 0.0218
      },
      {
        "lambda_A": 0.5,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.4,
        "share": 0.0114
      },
      {
        "lambda_A": 0.75,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.4,
        "share": 0.0059
      },
      {
        "lambda_A": 1,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.4,
        "share": 0.0533
      }
    ]
  },
  "novelty_coarse_rate": {
    "best_conditions": [
      [
        0,
        0.08
      ]
    ],
    "win_shares": [
      {
        "lambda_A": 0,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0,
        "mu": 0.08,
        "share": 1.0
      },
      {
        "lambda_A": 0,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.4,
        "share": 0.0
      }
    ]
  },
  "complexity": {
    "best_conditions": [
      [
        1,
        0.01
      ]
    ],
    "win_shares": [
      {
        "lambda_A": 0,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.25,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.5,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.01,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 0.75,
        "mu": 0.4,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.01,
        "share": 1.0
      },
      {
        "lambda_A": 1,
        "mu": 0.08,
        "share": 0.0
      },
      {
        "lambda_A": 1,
        "mu": 0.4,
        "share": 0.0
      }
    ]
  },
  "bootstrap_no_shared_maximizer_fraction": 1.0,
  "note": "Exploratory bootstrap stability, not a probability that the hypothesis is true; ties split equally."
}

==> anc/rci_supplement/evidence/paper1_pilot/paired_contrasts.csv <==
contrast,metric,mean,lo,hi,lambda_A,mu
learned_minus_random,adaptation,0.0014887087421600026,0.0013738284938305421,0.001603588990489463,0.5,0.01
learned_minus_random,novelty_rate,-13.23751090874597,-14.229442951816068,-12.24557886567587,0.5,0.01
learned_minus_random,complexity,0.002633049371682891,0.0008667604498557864,0.004399338293509996,0.5,0.01
learned_minus_random,diversity,-3.405514925134193,-3.4812313547674236,-3.3297984955009623,0.5,0.01
learned_minus_random,occupancy,-0.035896064180776885,-0.03683830482040155,-0.03495382354115222,0.5,0.01
learned_minus_random,adaptation,0.001631854591680007,0.0014979109723007608,0.001765798211059253,0.5,0.08
learned_minus_random,novelty_rate,-13.24251944602542,-14.141849654350859,-12.343189237699983,0.5,0.08
learned_minus_random,complexity,-0.033744967594416,-0.03567484036295951,-0.0318150948258725,0.5,0.08
learned_minus_random,diversity,-2.5661602317877525,-2.633121296267416,-2.499199167308089,0.5,0.08
learned_minus_random,occupancy,-0.017548555776892426,-0.018214919742739748,-0.016882191811045104,0.5,0.08
learned_minus_random,adaptation,0.0018119269554199985,0.0016389367428146255,0.0019849171680253715,0.5,0.4
learned_minus_random,novelty_rate,-1.935147030923924,-4.357873092337407,0.4875790304895591,0.5,0.4
learned_minus_random,complexity,-0.03734593488380814,-0.04067793663818598,-0.0340139331294303,0.5,0.4
learned_minus_random,diversity,-0.014227047526854265,-0.4560826438290868,0.42762854877537826,0.5,0.4
learned_minus_random,occupancy,-0.000828910918824688,-0.0009359788941011029,-0.000721842943548273,0.5,0.4
learned_minus_random,adaptation,0.00247377552394,0.002430292982986644,0.002517258064893356,1.0,0.01
learned_minus_random,novelty_rate,-13.989208878770631,-16.150129009156515,-11.828288748384747,1.0,0.01
learned_minus_random,complexity,0.1960087429379927,0.19099441788191715,0.20102306799406824,1.0,0.01
learned_minus_random,diversity,-7.826396150845103,-8.074475982032183,-7.578316319658024,1.0,0.01
learned_minus_random,occupancy,-0.11703420692231074,-0.11902733007147857,-0.11504108377314291,1.0,0.01
learned_minus_random,adaptation,0.002530465898280007,0.0024465129932722397,0.0026144188032877747,1.0,0.08
learned_minus_random,novelty_rate,-12.750278884462151,-15.649077409712849,-9.851480359211454,1.0,0.08
learned_minus_random,complexity,0.003675705744959683,-0.0008707993370214422,0.008222210826940808,1.0,0.08
learned_minus_random,diversity,-6.6742394100217295,-6.963403064332221,-6.385075755711238,1.0,0.08
learned_minus_random,occupancy,-0.04183617094123506,-0.044163293496591365,-0.03950904838587876,1.0,0.08
learned_minus_random,adaptation,0.0030747048472999972,0.0028059079086629,0.0033435017859370945,1.0,0.4
learned_minus_random,novelty_rate,0.5327869474483024,-1.0588993690003763,2.1244732638969808,1.0,0.4
learned_minus_random,complexity,-0.04141336979998889,-0.043685045659659125,-0.03914169394031866,1.0,0.4
learned_minus_random,diversity,-1.5642282354978483,-2.0128055427775946,-1.115650928218102,1.0,0.4
learned_minus_random,occupancy,-0.0020336622260956226,-0.002269165856821126,-0.0017981585953701193,1.0,0.4
lambda_by_high_minus_low_mu,adaptation,7.455477680010092e-06,-8.509675416039155e-05,0.00010000770952041174,0.25,
lambda_by_high_minus_low_mu,novelty_rate,2.1766875355719977,-0.2548288031056831,4.6082038742496785,0.25,
lambda_by_high_minus_low_mu,diversity,0.6037751630185483,0.09645596001177215,1.1110943660253243,0.25,
lambda_by_high_minus_low_mu,occupancy,0.013000342380478114,0.012812503038408717,0.013188181722547512,0.25,
lambda_by_high_minus_low_mu,adaptation,0.00023906974416000593,1.4224362539949089e-05,0.00046391512578006276,0.5,
lambda_by_high_minus_low_mu,novelty_rate,1.3939897552646556,-0.9714844602504509,3.759463970779762,0.5,
lambda_by_high_minus_low_mu,diversity,0.8422541894857467,0.31904358675317446,1.365464792218319,0.5,
lambda_by_high_minus_low_mu,occupancy,0.03410654257968131,0.033360225345837144,0.03485285981352547,0.5,
lambda_by_high_minus_low_mu,adaptation,0.00035134186188000847,0.00019931082499203165,0.0005033728987679853,0.75,
lambda_by_high_minus_low_mu,novelty_rate,1.4726237905520771,-1.9916676849063233,4.936915266010478,0.75,
lambda_by_high_minus_low_mu,diversity,1.082605167526785,0.46034062582152424,1.7048697092320455,0.75,
lambda_by_high_minus_low_mu,occupancy,0.06594150740786855,0.06467349611730362,0.06720951869843349,0.75,
lambda_by_high_minus_low_mu,adaptation,0.0005341657230000102,0.0003282144143369559,0.0007401170316630645,1.0,
lambda_by_high_minus_low_mu,novelty_rate,2.5073041168658703,1.4503054538033604,3.56430277992838,1.0,
lambda_by_high_minus_low_mu,diversity,1.1463066341160189,0.7134280513819373,1.5791852168501004,1.0,
lambda_by_high_minus_low_mu,occupancy,0.11330167610806774,0.11143173922702473,0.11517161298911074,1.0,


==> anc/rci_supplement/evidence/paper1_pilot/protocol.md <==
# Paper 1 pilot：运行前冻结协议

冻结日期：2026-09-28。来源：用户指定对话 Evolutionary Information Architecture，及本次明确实施请求。以下是该概念设计的首次独立实现，不是既有代码的复跑。

## 问题与证据边界
Q1：lambda_A 是否改变 mu 所控制的有限系统行为区间？Q2：早期适应与晚期持久行为新颖性的样本最优参数是否不同？不预设正结果。不把三个 mu 点的热图称为已证明的相变，不以新颖性代理代替实际新任务适应能力。先前研究包括 Sasaki & Tokoro (1999), （文献页面：https://direct.mit.edu/artl/article/5/3/203/2321/），以及 Bedau & Packard (2003), https://doi.org/10.1016/S0303-2647(02)00137-5。既有文献中的相结构不会自动在本模型中重现。本文不做独立新颖性认证。

## 已给定的结构
64×64 二维周期边界、Moore 八邻域、局部 rest/harvest/divide；g 与 theta 为18维（三动作×六特征）线性 softmax 参数；出生 theta=g；theta += eta × harvest_reward × grad log pi；g_child=g_parent+lambda_A(theta_parent-g_parent)+Normal(0,mu²I)。保持精确加法，无参数截断。mu 是每坐标高斯标准差，不是突变发生概率。每个出生均突变。

## 本次补充且固定的实现选择
每个 sweep 先资源恢复，再随机有放回抽取 L² 格点进行异步更新。新生可在同 sweep 获选。初始独立占据概率0.25，能量1.5，g~N(0,0.1²I)，资源1。特征=[1,energy/4,local_resource,neighbor_occupancy_fraction,neighbor_mean_resource,last_harvest/0.5]；内部状态为上次收获和动作。资源上限1、每 sweep 恢复0.12；harvest最多0.5。三种动作成本依次0.04/0.08/0.12，能量上限4，能量≤0死亡；divide后能量>2才可在随机空邻位繁殖，父子平分剩余能量。学习奖励为实际收获，无全球适应度、不直接奖励繁殖。额外背景死亡概率0.002/被选中个体更新，避免完全拥挤、无更新的吸收态；这是本次新增假设，不是原聊天已规定参数。

eta=0.05；lambda_A={0,.25,.5,.75,1}；mu={.01,.08,.4}（low/mid/high；非文献临界点）；种子0..4。主实验75，随机写回lambda={.5,1}×3mu×5seed=30，eta=0×全部5lambda×3mu×5seed=75；总180。各条件复用种子；动态、突变、旋转、测量使用独立随机流。随机方向均匀于18维球面，逐出生精确保留该控制轨迹自己的 ||theta-g||；不同处理轨迹上的总体幅度分布不保证相同。

## 测量（运行前固定）
每20 sweep保存原始时间序列，最终保存完整格点g/theta/资源/能量/代际深度。D_g：512个随机不重复个体对的欧氏距离均值，测量不改变动态随机流。
A_short：前200 sweep人口个体被更新时的平均收获率，对记录等权平均；另报20到200 sweep的收获率变化、早期线性斜率，以及相对本条轨迹晚期平台的T90（描述性，不能跨平台无条件比较速度）。A_short 是早期表现面积代理，不等同纯粹学习速度。
持久新颖性：在四个固定探针条件上用遗传g产生动作概率，将harvest/divide概率分别分三箱，构成8位三进制行为类型（最多6561）。每类型至少3个体、连续4次采样存在（60 sweep），期间最大代际深度至少增加2，才首次计数；初始达到支持阈值的类型不计。累计计数不因灭绝重置；另用两箱256类型作敏感性分析。该指标是群体行为类型的持续存在与代际延伸代理，不追踪同一条祖先链，不能证明自适应功能创新。阈值以sweep及深度增量操作化，不声称精确存活若干代。
v_N：后半程累计持久新颖性对sweep的OLS斜率×1000。另报出生数归一化的新颖性。
C：同位置离散状态{empty,rest,harvest,divide}相隔20 sweep的互信息，减去8个非零空间平移下互信息平均并截断为非负。是预测持续性代理，可能受长寿/密度影响，不是组织复杂度或开放式进化的证明。另报原始MI及C的晚期斜率。

## 推断与可视化
按种子为独立单位；时间点不是独立重复。展示所有种子、条件均值与描述性95% t区间（n=5）。主图为连续测量热图，不强行贴“有序/临界/混沌”标签。另画基于晚期占据率0.2/0.5/0.8的操作性区间图并检查阈值依赖；这是人口状态界线，不是进化有序/无序边界。只在网格实际跨阈值时报告交叉区间，不外推mu_c。对mu高低差的lambda交互和learned-random差报配对差值与描述性区间，不做确认性显著性声称。对适应与新颖性最佳点作按种子联合重采样的探索性bootstrap，并报告赢家不稳定性。

## 执行与核验
先独立seed999计时，不用于分析或调参。必须检查负对照不同lambda轨迹逐字节一致、随机旋转范数误差、精确重跑、非负资源/能量、出生theta=g（代码更新顺序）、无NaN、数量完整。初始假设检查与技术调试不算主实验。只按运行时间确定有限pilot时长，冻结后不按结果更改。规模/eta稳健性、新环境可进化性测试、长时间极限不在本轮内。

## 正式运行前修订日志
技术预检seed999、200 sweep发现原拟rho=.06低于均匀动作成本均值.08，种群从993降到18。因此在主实验前按能量可行性把rho改为.12（可支持随机策略的正能量预算）。这是一次已披露的生存可行性校准，不是完全未经数据查看的预注册；未根据lambda/mu对比或目标结论选参。预检输出保存在validation目录。

## 最终冻结规模
T=10000 sweep（每sweep4096次随机格点更新尝试），采样间隔20，共501个时间点。早期200，晚期5000..10000；为原讨论10^5 sweep建议的十分之一，按本地计时控制pilot成本，并明确不作为渐近长期证据。所有180条件使用同一时长，无按表现提前停止；灭绝亦保留零人口后的完整序列。每运行硬超时600秒，4个并行工作进程。


==> anc/rci_supplement/evidence/paper1_pilot/report.md <==
# Paper 1：后天信息写回与进化动态——pilot 实验报告

## Material Passport
- 状态：180/180运行完成；技术核验12/12通过；选定一条主实验完整精确复跑通过。
- 类型：新实现的局部细胞模拟，探索性数值实验；2026-09-28。
- 来源：用户给定的 Evolutionary Information Architecture 对话；全部结果来自本次本地实际执行。
- 范围：64×64环面、10,000 sweep、每条件5种子；主实验75、随机写回30、无学习75。模拟用时约115秒（4路并发），不含分析与核验。
- 判断：有条件的有限时间行为区间变化；未验证相变或对新环境的长期可进化性。

## 核心结论

**写回强度明显改变了“持续产生行为类型”和“新颖性停止增长”的分布，但这不是已确证的临界边界移动。早期收获表现与晚期新颖性的样本最优点不同；真正的适应速度—长期可进化性分离仍未得到验证。**

| 主实验结果 | 参数 (lambda_A, mu) | 均值 [描述性95%区间] |
|---|---|---|
| 最高早期平均收获 | (1, .01) | 0.122861 [0.122683, 0.123038] |
| 最高晚期持久新颖性 | (0, .08) | 6.415 [5.130, 7.699] 类型/1000 sweep |
| 最高预测持续性代理C | (1, .01) | 0.2424 bit（与早期表现最优点相同） |

相对于(0,.01)，(1,.01)的早期收获提高约2.01%；这是有限的性能差异，不能称为大幅加速。短期曲线从初始高资源状态回落：各条件t200−t20的平均变化均为负，T90全部为最早可用的60 sweep。因此此环境下，**速度指标不能辨别哪个系统适应得更快**。A_short报告为早期收获面积代理，不偷换为学习速度。

## 1. lambda_A是否移动mutation控制的边界？

当lambda_A=0时，三个mu档位的所有种子在后半程均有新持久类型；晚期新颖性均值依次为2.10、6.41、4.93类型/1000 sweep，呈现中间档位最高，而非单调随噪声增加。

lambda_A=.25时，low档五个种子全部停止新增，mid档为混合结果，high档五个种子仍有新增。lambda_A≥.5时，low和mid档全部停止新增，high档全部继续新增。例如lambda_A=1、mu=.4的晚期新颖性为5.34 [3.70,6.97]。

因此可描述为：在当前时长与行为分箱下，较强写回使“继续产生新类型”需要更高的突变档位；对于lambda_A≥.5，观察到的饱和/继续创新分界被网格夹在mu=.08与.4之间。lambda_A=0没有出现这个交叉，无法估计其临界值，也不能向网格外推断。这一创新/饱和图是看过结果后增加的**探索性分类**，并非预注册的相变检验。

预先规定的人口占据率阈值.2/.5/.8均未被跨越：所有主条件晚期占据率约.882–.999，所有180条轨迹最终都未灭绝。**人口状态边界移动未被观察到**；也没有多尺寸标度、临界减速或可靠非解析性证据。基线没有完成对Bedau–Packard模型相结构的复现，当前结果应称有限系统的行为区间变化。

![参数图](plots/phase_maps.png)
![探索性创新区间](plots/innovation_regimes.png)

## 2. 最优点是否不同？

以早期收获面积和晚期持久新颖性为代理，样本最优点分别为(1,.01)和(0,.08)。对五个种子联合重采样10,000次，早期收获赢家为(1,.01)的比例100%，新颖性赢家为(0,.08)的比例90.76%；两个指标的最大值集合在全部重采样中不相交。**这是小样本内赢家稳定性，不是“假设为真概率100%”，也不涵盖模型、参数网格、初始条件分布与测量定义的不确定性。**

两箱新颖性敏感性分析的最高点也为(0,.08)，但新颖性绝对数值明显受分箱影响。复杂度代理的最优点却与早期表现重合，不能统称所有“长期指标”都有相同的权衡。C可能主要反映稳定占据与动作持续性，而非组织结构越来越复杂。

![适应与可进化性代理](plots/adaptation_vs_evolvability.png)

## 3. 对照告诉我们什么？

**随机写回。** 相比保持同次写回向量长度、随机化方向的对照，真实写回在全部六个对应条件中提高早期收获。以lambda_A=1、mu=.01为例，配对差为+0.002474 [0.002430,0.002517]；晚期新颖性差为−13.99 [−16.15,−11.83]类型/1000 sweep。在高mu档，新颖性差的区间跨零。方向保留与随机方向确实产生不同动态，但随机对照的新颖性更高也提醒：**新增行为类型本身可能是噪声产生的探索，而非有用适应。**

范数匹配是相对于控制组各自的父代学习向量进行的。轨迹分化后，两组整体学习差值和写回幅度分布会变化，所以不能声称长期总体扰动预算已严格匹配，也不能据此单独证明“语义信息”效应。

**eta=0负对照。** 五个lambda在每个mu与seed下的501点轨迹、完整最终g/theta状态均逐字节一致，学习差值严格为零。60组相对lambda=0的比较全部通过；符合无学习时写回通道失效的预期。

![随机写回对照](plots/random_controls.png)

## 4. 实现、校准及局限

使用18维线性softmax策略、局部收获奖励梯度、每出生高斯突变，精确执行g_child=g_parent+lambda_A(theta_parent−g_parent)+epsilon_mu。mu=.01/.08/.4是标准差，eta=.05。原对话未指定的成本、特征、资源与背景死亡率见protocol.md。

正式实验前，独立seed999技术预检发现原拟资源恢复.06低于均匀动作平均成本.08，200 sweep内人口从993降至18；于是按能量可行性把恢复量改为.12。两次预检原始输出均保留，未按lambda/mu对比选择参数。此研究不能标为完全未看数据的正式预注册。10,000 sweep也是原讨论10^5建议的十分之一；最终平均代际深度约21–45，不能代替渐近长期结论。

持久类型必须至少3个体、连续60 sweep被采样到，且最大代际深度增加至少2；不追踪同一祖先链，不证明适应性价值。固定特征空间与有限分箱会造成饱和，不能声称开放式进化。g距离包含不改变softmax策略的共同平移方向，遗传多样性增大可含中性漂移。C也受密度及寿命影响。背景死亡.002、环境静态、仅一种eta和一个格点尺寸的选择均限制外推。

置信区间以种子为单位，n=5，基于t分布；不把时间点当重复。全部区间为未校正多重比较的描述性区间，分布近似未经强验证，不能用不跨零直接宣布确认性发现。没有过滤失败或灭绝种子；全部180条均纳入。

## 5. 核验与可复现性

完整性、有限数值、资源/能量边界、累计新颖性单调、eta=0时theta=g、lambda负对照不变、随机写回范数、局部梯度有限差分等12项核验通过。最大范数误差2.66×10⁻¹⁵，梯度误差1.61×10⁻¹⁰；一条独立进程复跑的全部采样值和终态逐字节相同。遗传公式端点与随机方向另做代数/抽样检查，不冒充对全部出生事件的逐事件审计。标准库跨平台随机数实现差异可能影响逐字节复现。

完整代码、冻结参数、180组原始时间序列、全格点终态、所有种子汇总、配对差分、bootstrap结果和SVG/PNG图均随包提供。原始记录是采样统计与终态，不含每一步完整个体历史。详见README.md、data_dictionary.md与validation/checks.json。

## 下一轮需要回答的具体问题

先加入资源或任务突变后的独立适应挑战，直接检验恢复速度与未来任务表现；否则A_short与E_long仍只是当前环境内的代理。其次在mu=.08–.4间加密，并改变格点尺寸、时长及行为描述符，区分真正动态转变和有限分箱饱和。最后增加按共同预定扰动预算配对的方向对照和祖先链持续性分析。这些扩展本轮没有执行。

## 相关文献的有限定位

[Sasaki与Tokoro，1999](https://direct.mit.edu/artl/article/5/3/203/2321/Evolving-Learnable-Neural-Networks-Under-Changing)已研究后天性状的不同遗传率；[Bedau与Packard，2003](https://pubmed.ncbi.nlm.nih.gov/12689727/)已研究突变率控制的进化行为变化。本试验不把部分拉马克式继承本身当作新贡献，也不声称已完成全面新颖性审查。


==> anc/rci_supplement/evidence/paper1_pilot/run_summary.csv <==
id,group,lambda_A,mu_label,mu,eta,seed,adaptation,adaptation_gain,adaptation_slope,T90,late_harvest,diversity,novelty_rate,novelty_coarse_rate,novelty_total,novelty_late,complexity,complexity_slope,occupancy,final_population,mean_depth,births,deaths,chi_diversity,diversity_lag1,learning_gap,norm_error,novelty_per_1000_births
main_l0_low_s0,main,0.0,low,0.01,0.05,0,0.1203342953266,-0.008309001735999993,-2.3488295747878772e-05,60.0,0.11948950270254581,0.6567807581895019,0.9818250806298615,0.02333523050654525,57,5,0.02297621589309482,0.0005609508136783951,0.9968952315737052,4092,37.7558651026,85491,82430,0.5192593135048782,0.7605962421601595,1.3518233316342232,0.0,0.12127386063207936
main_l0_low_s1,main,0.0,low,0.01,0.05,1,0.12059551180940001,-0.010144412655000018,-2.8445315587272755e-05,60.0,0.11956266362728686,0.6610559838153347,3.0831720736103203,0.28332384746727374,64,16,0.021849758907976493,-0.00014208425245006254,0.9970946292953188,4087,37.7560557866,85041,81907,0.5483867433343821,0.7750187813562363,1.340118916357211,0.0,0.3897970619046459
main_l0_low_s2,main,0.0,low,0.01,0.05,2,0.12061605490110001,-0.009758420798999995,-2.8875456694848487e-05,60.0,0.11957116998754583,0.6732464515056533,2.84204135837602,0.0,68,13,0.021742402950670116,-0.00018731143958625697,0.9970216789093626,4088,37.5364481409,84747,81668,0.6617656667524863,0.8376836941432069,1.3403253734064142,0.0,0.3201655009358684
main_l0_low_s3,main,0.0,low,0.01,0.05,3,0.1202872710975,-0.006944860564999988,-2.0442120443333335e-05,60.0,0.11950140639617529,0.6692749367463268,1.591083285904003,0.0,56,8,0.022464690400317133,0.0004348470241910377,0.9970489137201195,4082,37.6550710436,84786,81720,1.0060237078402192,0.8864049834663168,1.34672228266251,0.0,0.19480835727852724
main_l0_low_s4,main,0.0,low,0.01,0.05,4,0.1203879602947,-0.009362260915000004,-2.779685168030305e-05,60.0,0.11950756456787252,0.6694946124201991,2.0153671030165055,0.20182128628343768,65,11,0.022803398488828685,0.0003890422782476114,0.9970109795194223,4091,37.295037888,84911,81822,0.6943053141630636,0.833567803330303,1.3509023290535458,0.0,0.2690868171922014
main_l0_mid_s0,main,0.0,mid,0.08,0.05,0,0.12030435529700001,-0.008335530788999998,-2.380608033636363e-05,60.0,0.11908759619774104,2.4912320953769322,6.814722064124455,2.3040030354771392,98,32,0.03180623253723905,0.0007395789632454222,0.997535249626494,4084,39.8663075416,86740,83687,214.04204155422738,0.9932355701135804,1.4437285282581673,0.0,0.7643981558894489
main_l0_mid_s1,main,0.0,mid,0.08,0.05,1,0.12037344101450001,-0.009947742080999994,-2.6901597643333316e-05,60.0,0.11917673446601992,2.555317450626813,7.7988996395370895,2.465528362739518,110,35,0.030409358778072906,0.001239706616524777,0.9976860137574701,4084,40.8371694417,86428,83297,265.3534272621347,0.9927526823378917,1.427225026951952,0.0,0.8350033400133601
main_l0_mid_s2,main,0.0,mid,0.08,0.05,2,0.12038107193459999,-0.009225558152999996,-2.7524812219393928e-05,60.0,0.11914281517214342,2.498063634749721,6.251792828685259,2.506621134509581,107,35,0.031586981838332265,0.0009432733542607815,0.9976957404755976,4090,40.4877750611,86236,83155,211.78880142577097,0.9919221596476085,1.4554147072261354,0.0,0.8369601606963508
main_l0_mid_s3,main,0.0,mid,0.08,0.05,3,0.120159269943,-0.007273685018999984,-2.1699136351515087e-05,60.0,0.11910744740143027,2.567916042057251,6.262113450958073,2.341567065073041,108,35,0.03214412138780319,0.000920657470603381,0.9976033366533864,4092,41.3245356794,87087,84011,250.95343315030522,0.99226592770066,1.44518540647498,0.0,0.8275601163313078
main_l0_mid_s4,main,0.0,mid,0.08,0.05,4,0.12019326859200001,-0.008869639866999998,-2.408326656848482e-05,60.0,0.11903272695074502,2.5114897141189245,4.946272054638588,1.297059381521533,103,24,0.03279410731833506,0.0016225417787740773,0.9976558609312749,4092,40.1405180841,86831,83741,208.3906429894727,0.9901933173556344,1.4596796735320319,0.0,0.570152515797976
main_l0_high_s0,main,0.0,high,0.4,0.05,0,0.11795306154749999,-0.007294953805000004,-1.0506512970606058e-05,60.0,0.11823165782413148,11.789719368664542,4.460937203566686,0.22936824132043254,252,25,0.052773459074809174,-0.002459812648814991,0.9991275133839641,4093,35.6413388712,90679,87617,2539.661210408757,0.981808401818126,1.905181454753984,0.0,0.5854252529037093
main_l0_high_s1,main,0.0,high,0.4,0.05,1,0.11792893801610001,-0.0076530067720000094,-9.275766981515181e-06,60.0,0.11847334177953785,12.197404246434262,5.7293492695883135,0.0,260,31,0.04731747558460797,-0.0022594723762177117,0.9991459941484063,4093,36.5861226484,90277,87137,3109.391344067849,0.9849137422027054,1.8677710060262551,0.0,0.73147711184521
main_l0_high_s2,main,0.0,high,0.4,0.05,2,0.11826286803849999,-0.007321322632999991,-1.2338764865151491e-05,60.0,0.11865800429968128,11.581196983009681,3.979889963953709,0.09948776323278315,245,25,0.05035931982440079,-0.00237018699547885,0.9991294587275896,4095,36.3162393162,90119,87033,3367.7405971208304,0.9872529455059067,1.8480039252921514,0.0,0.5886369522733159
main_l0_high_s3,main,0.0,high,0.4,0.05,3,0.11779594447689998,-0.006175127291000004,-7.459067465757615e-06,60.0,0.11863491370485257,11.83104100287012,5.490381331815595,0.0,257,32,0.049488502267695224,-0.0015384143707640034,0.9991430761329682,4089,36.6806065053,90293,87220,3592.9038352840453,0.986009594305798,1.863401624864422,0.0,0.7464079119238664
main_l0_high_s4,main,0.0,high,0.4,0.05,4,0.11821478668629999,-0.0072555859809999845,-1.2317646755454535e-05,60.0,0.11867280672188446,12.048850441908366,4.994953519256308,0.0,259,28,0.048356531595030686,-0.002805007687372957,0.9991343220866534,4094,36.7129946263,89743,86651,3104.611066005333,0.9854639551894031,1.8706613996395618,0.0,0.664168129417904
main_l0.25_low_s0,main,0.25,low,0.01,0.05,0,0.1212884997435,-0.008165759097,-2.9426752802727252e-05,60.0,0.12119756353646614,0.6177940189674541,0.0,0.0,6,0,0.0034768402338361606,0.0014852645997843323,0.9838448938620518,4008,23.7647205589,83872,80895,0.11345905017159387,0.3091939737479278,0.27059140083370115,0.0,0.0
main_l0.25_low_s1,main,0.25,low,0.01,0.05,1,0.12149078765240003,-0.010374137925000013,-3.553835812606067e-05,60.0,0.1211970855102749,0.6183142822562231,0.0,0.0,9,0,0.0036859719782678,0.001523521671494229,0.9838818553909362,3975,23.120754717,84037,81015,0.13061364752211907,0.26125698130283903,0.2718138171844662,0.0,0.0
main_l0.25_low_s2,main,0.25,low,0.01,0.05,2,0.12156915846050001,-0.009759894144000011,-3.644818004515157e-05,60.0,0.12120090390098008,0.6271935458726814,0.0,0.0,10,0,0.003590336782076705,0.0014177152572594795,0.9838701833291833,4004,23.6690809191,83589,80594,0.11167863388611482,0.09412712494316704,0.26759102301187654,0.0,0.0
main_l0.25_low_s3,main,0.25,low,0.01,0.05,3,0.121224416082,-0.0073486434310000015,-2.898673653030304e-05,60.0,0.12120830581089641,0.6178823217207172,0.0,0.0,5,0,0.003711843870400697,0.0015460428793157227,0.9835988078934262,3991,24.1092458031,84129,81154,0.1357745255642881,0.29994174425366676,0.2666338546731315,0.0,0.0
main_l0.25_low_s4,main,0.25,low,0.01,0.05,4,0.1213607645562,-0.008977552177000012,-3.2179351542424265e-05,60.0,0.12119760878023109,0.623925385246757,0.0,0.0,9,0,0.003709283273812063,0.001562283909950683,0.9837135831673307,3997,23.8343757818,83933,80938,0.1787653133220334,0.4698941353102213,0.2705649899087251,0.0,0.0
main_l0.25_mid_s0,main,0.25,mid,0.08,0.05,0,0.12120830985629998,-0.008553329894000011,-3.056388099666667e-05,60.0,0.12098077362236255,2.2459235163037046,0.23824701195219125,0.0,16,1,0.0005887373295618393,3.4001293386279784e-05,0.9907528090761952,4059,31.6661739345,84284,81256,173.15395805416634,0.990624977839666,0.34200557237381674,0.0,0.024781919111816018
main_l0.25_mid_s1,main,0.25,mid,0.08,0.05,1,0.121313224107,-0.010424589600999998,-3.405322548303029e-05,60.0,0.12095873938183666,2.2959099355249006,0.0,0.0,22,0,0.0006119373487552856,2.5732533118279256e-05,0.991273188496016,4062,34.6240768095,84106,80997,248.31347649433255,0.994671412818511,0.3491434165879641,0.0,0.0
main_l0.25_mid_s2,main,0.25,mid,0.08,0.05,2,0.12138414316499999,-0.009331686364000016,-3.258916494000005e-05,60.0,0.120991608752251,2.2936443823910357,0.8041737810662113,0.0,27,6,0.0007019475401504773,-2.3181896328534446e-05,0.990505750435757,4073,33.775349865,84248,81184,232.4692889451794,0.9929639151100755,0.33514125822035057,0.0,0.14738031490260617
main_l0.25_mid_s3,main,0.25,mid,0.08,0.05,3,0.1211487945892,-0.007704268835999992,-2.9033089625454527e-05,60.0,0.12096770032803186,2.2672557121431476,1.1447163726048188,0.0,23,4,0.00071522721954189,8.186829167104427e-05,0.9909201086279881,4063,32.6007875954,84475,81428,205.18818421610808,0.99307769298953,0.3473034595898844,0.0,0.09744689144416294
main_l0.25_mid_s4,main,0.25,mid,0.08,0.05,4,0.12116649982149999,-0.009219243554,-3.062041941848485e-05,60.0,0.12099495873827491,2.1955652000174104,0.0,0.0,21,0,0.0007564951125989971,-4.070901844457848e-06,0.990482406312251,4045,31.918170581,84342,81299,201.07234141252695,0.9925497636258368,0.3316220445535219,0.0,0.0
main_l0.25_high_s0,main,0.25,high,0.4,0.05,0,0.118900950688,-0.007404433336999985,-1.3829136301818176e-05,60.0,0.12019418806622707,12.19271267041235,4.90840447732878,0.0,227,31,0.019424022007691912,-0.002150066580566336,0.9989018535234063,4093,39.8790618129,86045,82983,3802.6534814895053,0.9867817371592728,1.0621393686859362,0.0,0.7537444077027815
main_l0.25_high_s1,main,0.25,high,0.4,0.05,1,0.11891273752990002,-0.007329440627000014,-1.2764146510606073e-05,60.0,0.12020257585022709,12.23900638120518,3.37632327831531,0.0,210,21,0.01855835772904849,-0.0005347091457595485,0.9988775367280877,4094,38.9924279433,85617,82476,3981.970972330292,0.9874176158811067,1.032737387532231,0.0,0.513083632632119
main_l0.25_high_s2,main,0.25,high,0.4,0.05,2,0.1191048174182,-0.007680267418,-1.607353223818177e-05,60.0,0.12016957107660957,12.742819877554581,6.244014418516411,0.0,236,40,0.019583030851260837,-0.002128144532894706,0.9989037988670318,4092,40.4816715543,85724,82641,4772.808593942385,0.988975914484759,1.0384186736088568,0.0,0.974184120798831
main_l0.25_high_s3,main,0.25,high,0.4,0.05,3,0.11877243661150001,-0.006581606274999999,-1.2667550594242419e-05,60.0,0.1201665464788526,12.376927769053784,7.0931132612407515,0.15685828116107,238,33,0.018561018118383347,-0.0014255797853390984,0.9988969901643426,4088,39.5227495108,86126,83054,3739.8575372348814,0.9886776186947255,1.0499436111676055,0.0,0.7977951842181608
main_l0.25_high_s4,main,0.25,high,0.4,0.05,4,0.1192144669714,-0.007704629511999989,-1.4037775634545418e-05,60.0,0.1201813256519721,12.690877971140637,3.4036046291026367,0.0,220,17,0.017852573027875577,-0.0011018590035101906,0.9989397877241036,4092,40.8976050831,85533,82443,5867.678035798837,0.992570313527612,1.0430676372763348,0.0,0.4169221336603311
main_l0.5_low_s0,main,0.5,low,0.01,0.05,0,0.12194866244569999,-0.009046104301000002,-3.729766946636364e-05,60.0,0.12144227155352191,0.6035019186473864,0.0,0.0,3,0,0.04056736923372526,0.013853472800681128,0.9619578327315738,3873,21.4838626388,82706,79864,0.15179458537596463,0.29386760003746704,0.13393299237017012,0.0,0.0
main_l0.5_low_s1,main,0.5,low,0.01,0.05,1,0.12209740258030002,-0.010736245608000003,-4.215107832939396e-05,60.0,0.12145127101477689,0.6000234388762828,0.0,0.0,5,0,0.03710103111406072,0.012184797281133895,0.9633370813620518,3870,21.2772609819,82486,79569,0.10329311318961114,0.17015516732364624,0.1348423732539235,0.0,0.0
main_l0.5_low_s2,main,0.5,low,0.01,0.05,2,0.12215883258910001,-0.010075630946000003,-4.273052395000002e-05,60.0,0.1214502870880279,0.6034413271958685,0.0,0.0,5,0,0.040715312644503655,0.014283438558509016,0.9615463925547809,3875,21.8836129032,82276,79410,0.12067614787015286,0.2402387506519723,0.13360996953886572,0.0,0.0
main_l0.5_low_s3,main,0.5,low,0.01,0.05,3,0.12179471244589998,-0.008120320097000006,-3.595380895666666e-05,60.0,0.12145587959080079,0.6128858945853506,0.0,0.0,3,0,0.040213190056457286,0.013595893080531656,0.9617983145542829,3886,21.5241893978,82853,79983,0.12259400555661365,0.17694531687804982,0.13065200251179443,0.0,0.0
main_l0.5_low_s4,main,0.5,low,0.01,0.05,4,0.12188322462849999,-0.00973343039199999,-3.773939943545449e-05,60.0,0.12146397040406773,0.5972042656149841,0.0,0.0,3,0,0.039486904585163546,0.013080242258306793,0.961871264940239,3888,21.8567386831,82947,80061,0.15517369936915942,0.28572798267118443,0.13237251118304144,0.0,0.0
main_l0.5_mid_s0,main,0.5,mid,0.08,0.05,0,0.12183160952090002,-0.009203312109999987,-3.668828505181816e-05,60.0,0.12125717812601992,2.1633763953309164,0.0,0.0,8,0,0.006574441435209629,0.000511059775695724,0.9811340575199203,4013,30.5345128333,83710,80728,187.89425225738847,0.9931154493701084,0.17983946059745418,0.0,0.0
main_l0.5_mid_s1,main,0.5,mid,0.08,0.05,1,0.1221095154174,-0.010682156507999988,-4.284814172181816e-05,60.0,0.12125842961646215,2.155458993881235,0.0,0.0,10,0,0.006109462277972251,0.00016458398434765942,0.9814112689865537,4007,30.0741202895,83719,80665,205.1000906187059,0.9930410502356195,0.1799930337625737,0.0,0.0
main_l0.5_mid_s2,main,0.5,mid,0.08,0.05,2,0.12189093406740001,-0.009642694470000004,-3.799762052787882e-05,60.0,0.12127495355134263,2.160456454034024,0.0,0.0,11,0,0.0074659996846902785,0.0006600325478550527,0.9802002925796812,4012,30.2285643071,83622,80619,237.64987481699555,0.9931632033955762,0.17489562240298007,0.0,0.0
main_l0.5_mid_s3,main,0.5,mid,0.08,0.05,3,0.12173476979089999,-0.007914291066999993,-3.375061392636359e-05,60.0,0.12128381799293225,2.1050391305024303,0.0,0.0,8,0,0.007676084716131502,0.0007636620076247858,0.9802771336528885,4027,30.4340700273,83073,80062,172.52992928941646,0.9928201092936424,0.1762884991137809,0.0,0.0
main_l0.5_mid_s4,main,0.5,mid,0.08,0.05,4,0.1218680851067,-0.010156857483999998,-3.8472759468787874e-05,60.0,0.12127298606714344,2.222805529028765,0.0,0.0,12,0,0.0072764306380951995,0.0006763292477741031,0.9805455910732072,4016,31.4813247012,83865,80851,230.2455300406956,0.9925204673217186,0.1781115611402948,0.0,0.0
main_l0.5_high_s0,main,0.5,high,0.4,0.05,0,0.11979572124289999,-0.007138181388999992,-1.793060833e-05,60.0,0.12036108991274104,12.673038760665339,2.005615632707266,0.23824701195219125,159,9,0.010754061904051633,3.791826847645112e-05,0.9982958789840638,4089,42.1389092688,85459,82401,6756.809486690841,0.9918871085513795,0.6896593468735578,0.0,0.22008118550398592
main_l0.5_high_s1,main,0.5,high,0.4,0.05,1,0.1197808312202,-0.007681219487000013,-1.529558347030307e-05,60.0,0.12035725195554182,12.379311378470119,5.4341491178144565,0.2929994308480365,179,27,0.01077223197824514,-0.00044671459030523435,0.9984826319721115,4091,42.3647030066,84884,81746,4763.527696224713,0.9895283461107314,0.7002285165854223,0.0,0.6598401720472152
main_l0.5_high_s2,main,0.5,high,0.4,0.05,2,0.11998679015559999,-0.007391159142999995,-1.9693416130303033e-05,60.0,0.12035742862145418,12.915428424964542,2.3898311515841395,0.0,170,17,0.011120224962554421,-0.00035738674208151777,0.9983250591384463,4091,42.0818870692,85467,82385,7980.160146036421,0.9920748821569753,0.7008251598511395,0.0,0.4135850525496302
main_l0.5_high_s3,main,0.5,high,0.4,0.05,3,0.11976060631779999,-0.006411259655000015,-1.7677319757575805e-05,60.0,0.12037147017710757,12.476813836860156,4.870878391197117,0.0,177,23,0.009888123278753465,2.2024658411562858e-05,0.9982462727216136,4092,43.0698924731,84930,81854,4785.210620641731,0.9892786406610622,0.6668910874294303,0.0,0.5612767826638684
main_l0.5_high_s4,main,0.5,high,0.4,0.05,4,0.1196887398098,-0.0074680151040000115,-1.8440765080000045e-05,60.0,0.12035989833346215,12.902094691598407,6.4114968696642,0.1128059191804212,177,33,0.009963306364996056,0.00016948577095685603,0.998302687686753,4088,42.6100782779,84876,81790,7561.3509110817995,0.9926681445104056,0.6922554999201554,0.0,0.8118081180811808
main_l0.75_low_s0,main,0.75,low,0.01,0.05,0,0.12245783011479998,-0.009627680757999982,-4.487537156848484e-05,60.0,0.12154222983659761,0.6035904968256695,0.0,0.0,2,0,0.11638715579023665,0.031234065782753125,0.9317349741658366,3664,21.3307860262,80787,78154,0.14898671813984038,0.49241083231991617,0.08436626020121633,0.0,0.0
main_l0.75_low_s1,main,0.75,low,0.01,0.05,1,0.1226628855947,-0.011219177950000006,-5.0617308368787895e-05,60.0,0.12156996584536654,0.5892000158328685,0.0,0.0,4,0,0.12188339758702628,0.03095700217539672,0.9292001914218128,3699,21.2700729927,80612,77866,0.09404938164080161,0.11174106103119903,0.08264328242654342,0.0,0.0
main_l0.75_low_s2,main,0.75,low,0.01,0.05,2,0.122644286908,-0.011220152972999997,-4.97180846351515e-05,60.0,0.12155855955880478,0.5970204716712431,0.0,0.0,3,0,0.12137257546638844,0.031592527141163264,0.9293383108192231,3658,21.6432476763,81030,78381,0.1691167569013033,0.3765656253976311,0.08278994127776931,0.0,0.0
main_l0.75_low_s3,main,0.75,low,0.01,0.05,3,0.1223218063045,-0.008827943167999994,-4.2864495973636376e-05,60.0,0.12156579787315139,0.6056346331195857,0.0,0.0,2,0,0.1208979630198781,0.032343074127001145,0.9296456751120518,3696,20.8198051948,80738,78058,0.11537938149291598,0.10699940218748476,0.08341717462183545,0.0,0.0
main_l0.75_low_s4,main,0.75,low,0.01,0.05,4,0.12239032724360002,-0.010377612127999994,-4.52898966896969e-05,60.0,0.12156750444132271,0.6054005684147212,0.0,0.0,4,0,0.12155248403975698,0.030895097094226,0.9291787926419323,3704,20.9805615551,80684,77982,0.19822189833494006,0.5367098939443312,0.08262542668203027,0.0,0.0
main_l0.75_mid_s0,main,0.75,mid,0.08,0.05,0,0.1223270129018,-0.010038880600000008,-4.449678937030302e-05,60.0,0.1213815540486733,2.2136835637596413,0.0,0.0,10,0,0.022160273835026213,-0.00018364273232728437,0.9713567604581673,3982,34.179558011,83197,80246,251.95488939964403,0.9937209326800452,0.12143794843999202,0.0,0.0
main_l0.75_mid_s1,main,0.75,mid,0.08,0.05,1,0.12253528455389998,-0.011430955126000009,-4.8533869037878813e-05,60.0,0.12140169097430677,2.1735914132556577,0.0,0.0,6,0,0.026261191982153823,0.0008161453831026481,0.96903304749751,3968,30.306703629,82717,79702,214.79963656662213,0.9937880883138025,0.11560956878366056,0.0,0.0
main_l0.75_mid_s2,main,0.75,mid,0.08,0.05,2,0.12241847002949999,-0.010663358269,-4.556768879909091e-05,60.0,0.12142543406729085,2.1412296906700794,0.0,0.0,4,0,0.028139988705995617,4.911424768796053e-05,0.9679679718625498,3988,30.5190571715,83192,80213,255.08136649515382,0.9952393811529969,0.11291252697693466,0.0,0.0
main_l0.75_mid_s3,main,0.75,mid,0.08,0.05,3,0.12225491221270002,-0.009200348159000005,-4.203491892515155e-05,60.0,0.12140799501019522,2.134747872041833,0.0,0.0,4,0,0.02541637970015399,0.0007997882175981143,0.9693744553037849,3972,30.1538267875,82918,79962,198.39950969952278,0.9929414441510573,0.11548371998837052,0.0,0.0
main_l0.75_mid_s4,main,0.75,mid,0.08,0.05,4,0.122298088629,-0.010389886219999991,-4.345062807151514e-05,60.0,0.12141535739672908,2.1717804895366934,0.0,0.0,10,0,0.02508216927860398,0.0004655307061119939,0.9695612082918327,3995,31.3504380476,82825,79832,231.74877244686053,0.9930213536141945,0.11626507807590437,0.0,0.0
main_l0.75_high_s0,main,0.75,high,0.4,0.05,0,0.1203754068043,-0.007664044297000003,-2.0078566339090936e-05,60.0,0.12039573281091633,13.374430997774102,4.403566685638399,0.6113830392714854,137,19,0.008080254631183625,-6.144176298005461e-05,0.9981353881349602,4093,45.0439775226,84877,81815,5773.722968798275,0.9914122690476983,0.5261852596923108,0.0,0.4651959944176481
main_l0.75_high_s1,main,0.75,high,0.4,0.05,1,0.12049155678729999,-0.008127316098999998,-2.2949372692424214e-05,60.0,0.12042677168468925,12.746228269830679,4.407816353633087,0.25232403718459495,130,21,0.007595337279773936,-5.552208798869296e-06,0.9979496078187251,4090,46.7537897311,84712,81575,6569.046093823975,0.9918878157358095,0.530223168498506,0.0,0.5130084279956028
main_l0.75_high_s2,main,0.75,high,0.4,0.05,2,0.12063524107939998,-0.007751961034000013,-2.6024149576363658e-05,60.0,0.12042708763232272,12.980815443301992,7.204059950673496,0.562322140011383,151,33,0.007975912595330798,-0.0004019571190734282,0.9978134337649402,4090,45.2151589242,85399,82318,6745.865298488901,0.9918628539953747,0.5181707046788246,0.0,0.8024316109422492
main_l0.75_high_s3,main,0.75,high,0.4,0.05,3,0.12026800470770001,-0.006860501626999985,-1.9404653936060557e-05,60.0,0.12044506740517132,12.930628494951794,3.5642572566875357,0.5178903433883514,124,20,0.008203121522995738,6.553458596333142e-05,0.9977550734561753,4090,44.3645476773,84876,81802,5654.3491881362725,0.9897154841853307,0.5258959595994821,0.0,0.4884124154436006
main_l0.75_high_s4,main,0.75,high,0.4,0.05,4,0.12039814143229999,-0.0073669845290000174,-2.1449235991212165e-05,60.0,0.12042885427013944,12.500128117849401,1.92544109277177,0.5731360273192943,129,12,0.0071066582997562555,0.00021413203306997722,0.9977609094870518,4088,43.987035225,84656,81570,5144.902199823387,0.9897690075406134,0.5208612864899761,0.0,0.29507954852829077
main_l1_low_s0,main,1.0,low,0.01,0.05,0,0.12278810625389999,-0.010552127295999997,-5.133086782696968e-05,60.0,0.12160392364653387,0.5979706378780716,0.0,0.0,1,0,0.2437990973848797,0.056164738677327616,0.8808836917953188,3345,21.0215246637,78148,75834,0.18652769656129628,0.5518649443629389,0.06013826135258566,0.0,0.0
main_l1_low_s1,main,1.0,low,0.01,0.05,1,0.123052492327,-0.012006783412999988,-5.663761102909086e-05,60.0,0.12163482010452988,0.5976600940869004,0.0,0.0,3,0,0.245897205386255,0.05747349639932495,0.8799586809013944,3397,21.5369443627,78114,75670,0.17937243453598792,0.5346788696592754,0.059212487711562165,0.0,0.0
main_l1_low_s2,main,1.0,low,0.01,0.05,2,0.12295684081630001,-0.012026478330000007,-5.436040880333334e-05,60.0,0.12159835780696414,0.6046380336348646,0.0,0.0,2,0,0.238392309131702,0.0545492385368645,0.8841324156499004,3398,21.0055915244,77735,75346,0.18755712802429997,0.597001552155812,0.06043971559751993,0.0,0.0
main_l1_low_s3,main,1.0,low,0.01,0.05,3,0.1226920516508,-0.009060184580000005,-4.803021661757578e-05,60.0,0.12162815939783268,0.6067735973409242,0.0,0.0,1,0,0.23960988914921474,0.054269859659556774,0.8824273219621513,3359,21.401905329,78139,75796,0.33519323088898706,0.671979531467498,0.05757130858443825,0.0,0.0
main_l1_low_s4,main,1.0,low,0.01,0.05,4,0.12281385613760001,-0.011268590106999987,-5.248805985999993e-05,60.0,0.12159311090365338,0.6105656641508606,0.0,0.0,1,0,0.24434197148745337,0.056834865195494196,0.8813466835781872,3375,21.1232592593,77810,75437,0.2501118005987689,0.6001155244709041,0.05920814124504144,0.0,0.0
main_l1_mid_s0,main,1.0,mid,0.08,0.05,0,0.12273602444940002,-0.010480225709999999,-5.105219551757577e-05,60.0,0.12146363201325897,2.1401620464083266,0.0,0.0,4,0,0.053114397111868134,-0.00022076158533907423,0.9572082762699203,3926,30.2832399389,82017,79122,216.79764497092123,0.9931045697454375,0.08657270194039482,0.0,0.0
main_l1_mid_s1,main,1.0,mid,0.08,0.05,1,0.1228916724906,-0.011391630111,-5.303829744242425e-05,60.0,0.12147128777802789,2.1620692421286853,0.0,0.0,2,0,0.05233023253916892,-0.0018791640218132875,0.957093500996016,3920,31.5670918367,81825,78858,239.75397311025537,0.9931971280080887,0.09120642635525378,0.0,0.0
main_l1_mid_s2,main,1.0,mid,0.08,0.05,2,0.1228779439443,-0.011231670187000012,-5.2560575630000024e-05,60.0,0.1214841919370717,2.1898579923581276,0.0,0.0,5,0,0.05177890609192908,-0.0016135229803874822,0.9574738156748008,3930,34.0839694656,82061,79140,225.42133908497988,0.9937510994781645,0.08825806319788805,0.0,0.0
main_l1_mid_s3,main,1.0,mid,0.08,0.05,3,0.12258480437220001,-0.00948793154700002,-4.71131859157576e-05,60.0,0.12148200837996416,2.1994116904751393,0.0,0.0,2,0,0.04750434965158048,-0.0036704673852424774,0.9593043840263944,3928,33.5901221996,82205,79293,245.67229098908302,0.9944694447205191,0.0871115954829773,0.0,0.0
main_l1_mid_s4,main,1.0,mid,0.08,0.05,4,0.1227406216791,-0.011002367383999997,-5.099364474454547e-05,60.0,0.1215005692510518,2.1514538765425493,0.0,0.0,4,0,0.05934603877981713,-0.001259764411084041,0.9539780331797809,3944,30.7188133874,81737,78795,246.15914906864043,0.9953793405955673,0.08682195213659484,0.0,0.0
main_l1_high_s0,main,1.0,high,0.4,0.05,0,0.12095928752010002,-0.007691754669999995,-2.6057266918484837e-05,60.0,0.12052433178109163,12.94402690605219,5.090836653386454,0.29159552267121996,112,22,0.00480790953798312,0.0002543036147178549,0.9970440503610558,4089,46.0630961115,84604,81546,7378.077512076429,0.9927731522478344,0.42283570629152584,0.0,0.5394669086094014
main_l1_high_s1,main,1.0,high,0.4,0.05,1,0.12090243584489999,-0.008637834469999994,-2.7585530813636357e-05,60.0,0.12051756091228684,12.921053806180478,4.955644090305445,0.366306203756403,134,30,0.005353003370056131,9.974500944830419e-05,0.997093656623506,4086,43.2004405286,84735,81602,7228.260073021364,0.9920443977861393,0.42150466418600396,0.0,0.7304779760890209
main_l1_high_s2,main,1.0,high,0.4,0.05,2,0.1211865291134,-0.008520649854,-2.8928226209696972e-05,60.0,0.12048652907809562,13.182496418568924,4.154240182128628,0.0,105,21,0.0048140496454960055,2.5480976704613762e-05,0.9974185290089641,4085,45.8034271726,84892,81816,8613.695138894827,0.9931201552032859,0.41313246711746615,0.0,0.5114715767938038
main_l1_high_s3,main,1.0,high,0.4,0.05,3,0.12094025168769999,-0.007278513322999988,-2.5317617040909085e-05,60.0,0.12053721282818326,12.638399072009165,7.600872699677481,0.37575412635173594,119,39,0.004957107726674112,3.525346170927674e-05,0.9969895807395418,4087,44.4218252997,84803,81732,5573.673919181244,0.9915150468720986,0.405110682023741,0.0,0.9484435797665369
main_l1_high_s4,main,1.0,high,0.4,0.05,4,0.12092017697049999,-0.007574382204000016,-2.6221957305151578e-05,60.0,0.12049891052897609,13.181524295070917,4.876949345475242,0.27490039840637454,110,21,0.005255695533877247,0.00043633864350552874,0.9973202891558764,4089,46.7439471753,84651,81564,6497.8200869556,0.9917045742838964,0.42048165323203185,0.0,0.5134223265365997
random_l0.5_low_s0,random,0.5,low,0.01,0.05,0,0.1203690103859,-0.008279908199999991,-2.3235229582727243e-05,60.0,0.11917699035403587,3.90757269583757,13.435932460633655,2.3293872130525517,162,67,0.036368211455538646,0.0017061076001068942,0.9979505804905379,4088,41.4068003914,87036,83979,1067.6422643737308,0.9963859716660198,1.482417144446494,1.33226762955e-15,1.5983205706242993
random_l0.5_low_s1,random,0.5,low,0.01,0.05,1,0.1206315504382,-0.010093811830999985,-2.9263036534545423e-05,60.0,0.11908102389688446,4.061792693218248,14.418933788654904,0.919977233921457,159,69,0.03675704400517689,0.001893724494298676,0.9979243183515937,4089,40.3993641477,87262,84126,1134.7534459517688,0.9952032157215926,1.4951025666005577,8.881784196999999e-16,1.6351873355925777
random_l0.5_low_s2,random,0.5,low,0.01,0.05,2,0.12062492119950001,-0.009916148385000004,-3.121481550757576e-05,60.0,0.11906176364651395,4.045566989075418,12.696566116486434,2.140884082716752,155,66,0.03822849318878964,0.0020858424563508214,0.9980925905751992,4090,39.6136919315,87410,84329,1133.5591872879183,0.9940352435848063,1.500270770705259,8.881784196999999e-16,1.561427996877144
random_l0.5_low_s3,random,0.5,low,0.01,0.05,3,0.12027048803069999,-0.007306832986000003,-2.1768887833636364e-05,60.0,0.11908442402535459,4.027247544409482,12.331663820906849,1.482564978182508,156,66,0.03710948921572948,0.0006820856425507572,0.9979603072086654,4084,41.0222820764,87286,84218,1119.7671060954658,0.9949329217053693,1.4898937279650997,8.881784196999999e-16,1.5620562340244248
random_l0.5_low_s4,random,0.5,low,0.01,0.05,4,0.12054332092439998,-0.009222682676000002,-2.7899132721818214e-05,60.0,0.11914906430247012,4.002451548050119,13.304458357047999,1.820641244545627,163,68,0.03645532291026136,0.0018840576655754847,0.9980634104208167,4091,40.2889269127,87204,84115,951.4999305134039,0.9953606425300542,1.489153296368247,8.881784196999999e-16,1.6210159956137213
random_l0.5_mid_s0,random,0.5,mid,0.08,0.05,0,0.1202014126128,-0.008617578825,-2.4891008843636353e-05,60.0,0.11906106011632273,4.69427301474741,14.11728324796054,1.0678808575222918,173,64,0.038150885817613944,0.0030009479949685792,0.9982180652390438,4092,39.8340664712,87944,84883,1268.08544642603,0.9950002623831787,1.4903598289130675,8.881784196999999e-16,1.520153915583953
random_l0.5_mid_s1,random,0.5,mid,0.08,0.05,1,0.12031880444379998,-0.010149412080999995,-2.7057346239393942e-05,60.0,0.11902418730049004,4.743470198310637,12.412293682413203,0.35936254980079674,175,58,0.04154231938098367,0.0025745182720246823,0.9982842069223108,4096,40.4736328125,87782,84639,1240.3698347453744,0.9942480415545355,1.5448102437856175,1.33226762955e-15,1.378228738445453
random_l0.5_mid_s2,random,0.5,mid,0.08,0.05,2,0.12039951650450001,-0.009038592044999988,-2.6063024280909055e-05,60.0,0.11904335671980477,4.721163676400438,13.502181749193703,0.70464807436919,186,65,0.04076728658783226,0.0020609843194563083,0.9982666988296812,4090,40.5987775061,87660,84579,1419.4732077846295,0.9957771722761891,1.5515929405746216,1.33226762955e-15,1.5331635059911313
random_l0.5_mid_s3,random,0.5,mid,0.08,0.05,3,0.1201381876123,-0.0072631300760000045,-2.324934124151517e-05,60.0,0.11903411935355777,4.750290097724582,12.575526465566305,1.288408271675204,171,68,0.04102081677411195,0.002567422898598186,0.9982316826444223,4091,40.4619897336,88107,85032,1496.2340559763566,0.9944156441796896,1.5351231154613547,1.33226762955e-15,1.5910526685228947
random_l0.5_mid_s4,random,0.5,mid,0.08,0.05,4,0.1202177197715,-0.009105796407000002,-2.4416055882727273e-05,60.0,0.11902752496756175,4.728740674533068,13.605312084993358,0.33769683172073606,186,63,0.04234594816363706,0.0028377242747827133,0.998310469061255,4089,40.1812179017,87335,84248,1328.2239174658944,0.9951784443185857,1.559749503891753,8.881784196999999e-16,1.5065282892534315
random_l0.5_high_s0,random,0.5,high,0.4,0.05,0,0.11811306158670001,-0.007759297475999988,-1.4282547902121198e-05,60.0,0.11843061312322312,12.715596167296017,5.4141149686966425,0.08362739518118005,254,31,0.04978018188524223,-0.0031037018591847055,0.9991314040712151,4091,35.4451234417,90957,87897,4428.62498984947,0.9909935383278122,1.8812301607605577,1.7763568393999998e-15,0.7244514033324765
random_l0.5_high_s1,random,0.5,high,0.4,0.05,1,0.1179176425562,-0.007342480808000013,-9.438386058787894e-06,60.0,0.11878010017854185,12.733042846018726,4.748321001707456,0.0,261,29,0.04597707284941594,-0.002582259056422538,0.9991742016309761,4093,35.1426826289,90451,87311,4085.266059709509,0.989036175612713,1.8238613397668129,1.7763568393999998e-15,0.6819517930629042
random_l0.5_high_s2,random,0.5,high,0.4,0.05,2,0.11829225561679999,-0.007328232150999994,-1.2431663336363636e-05,60.0,0.11848422087790836,12.46268041447291,5.20952380952381,0.0,265,30,0.047456312378959364,-0.0024047078571135315,0.9991644749128487,4096,35.3247070312,89910,86823,4502.030497323265,0.9874185797668982,1.8644207238905577,1.7763568393999998e-15,0.7022800692916336
random_l0.5_high_s3,random,0.5,high,0.4,0.05,3,0.11773821355449998,-0.0056606700919999975,-8.748639800909103e-06,60.0,0.11878419994340637,12.830000573196017,8.57636122177955,0.0,266,38,0.04486331599148725,-0.0025453327457998216,0.9991771196464143,4091,35.7956489856,90757,87682,4525.227217237095,0.9883579914642344,1.7983255294384461,1.7763568393999998e-15,0.8860493855947024
random_l0.5_high_s4,random,0.5,high,0.4,0.05,4,0.11789188065499998,-0.00689302032099999,-9.823983687272677e-06,60.0,0.11856668093182869,12.676502329209164,6.83938531587934,0.16968317207361033,275,36,0.05115073980253665,-0.002786830883272878,0.9991498848356574,4094,35.429653151,89908,86816,4208.385302562962,0.9893310804766665,1.8731469509713945,1.7763568393999998e-15,0.8554726486383727
random_l1_low_s0,random,1.0,low,0.01,0.05,0,0.1203465077011,-0.008608752617999996,-2.6040962128181828e-05,60.0,0.11875460100988444,8.663646395986534,13.52058432934927,0.0,261,68,0.049987391022914746,-0.0008055270296885108,0.9987569254233067,4092,38.0063538612,88951,85890,4978.942551331953,0.994190205224925,1.6736495231383268,1.33226762955e-15,1.598946576373213
random_l1_low_s1,random,1.0,low,0.01,0.05,1,0.1205559092923,-0.010230575884999996,-3.121539200999997e-05,60.0,0.11893487173060557,8.511421145831912,15.469284765699108,0.16968317207361033,243,78,0.04629602607840757,0.0002351646701266059,0.9987744335159362,4092,38.5493646139,88618,85479,6401.15948532763,0.99491600160624,1.6160445169478088,1.33226762955e-15,1.828625014652444
random_l1_low_s2,random,1.0,low,0.01,0.05,2,0.12048064791039999,-0.009879611630999985,-2.963840916181813e-05,60.0,0.11908927860988845,8.402352965601834,14.047429330297858,0.5172832479605388,257,71,0.044726966348456174,0.00019336610525717317,0.9987617887823705,4094,39.2449926722,89095,86010,4931.673358161383,0.9947884099167315,1.6133711422868526,1.33226762955e-15,1.6523924781232544
random_l1_low_s3,random,1.0,low,0.01,0.05,3,0.12025554276830001,-0.007544124526000007,-2.4341050200909117e-05,60.0,0.11904836804723905,8.44162565147542,11.317852399924112,0.4370707645608044,245,64,0.04768570780642869,0.00044921414414646183,0.9987958322958167,4090,38.9782396088,88808,85734,5503.595561356157,0.9956173321486272,1.6600784285988446,1.7763568393999998e-15,1.5044310194870831
random_l1_low_s4,random,1.0,low,0.01,0.05,4,0.1202958618938,-0.009275195239000014,-2.7182008455151562e-05,60.0,0.11910339731797212,8.130542622421434,15.59089356858281,0.5172073610320622,251,73,0.04330066659333426,-0.00012727208504882933,0.9988308484810757,4093,37.9364769118,88655,85564,4597.303925496192,0.995503957146236,1.5943929282752987,1.33226762955e-15,1.7308421851289832
random_l1_mid_s0,random,1.0,mid,0.08,0.05,0,0.12017746385060002,-0.00869295478700001,-2.424151347333338e-05,60.0,0.11898236686737051,9.110167733977729,11.868525896414344,0.0,251,61,0.04808451924809641,-0.000761423591550499,0.9988901814616534,4092,37.9543010753,89118,86057,6099.074497533635,0.9943692774214353,1.6924557670849003,1.7763568393999998e-15,1.4361389052383755
random_l1_mid_s1,random,1.0,mid,0.08,0.05,1,0.1204193774003,-0.010283105344999988,-2.8652755628181797e-05,60.0,0.11888155887372112,9.029093363385298,13.590210586226522,0.6527793587554545,259,69,0.05129295604681474,0.0011167525471898877,0.998822094434761,4096,37.1616210938,88588,85445,7070.490580115298,0.9959302745827663,1.6921951061273706,1.7763568393999998e-15,1.629664619744922
random_l1_mid_s2,random,1.0,mid,0.08,0.05,2,0.1202520264568,-0.009349422575000002,-2.7349561417575777e-05,60.0,0.11884331743170916,8.613032131563308,13.830013280212484,0.0,255,70,0.049232984214552585,0.0006239934600734395,0.9988123677166335,4094,38.6231069858,89210,86125,5225.211748814048,0.9955442534457716,1.66916138059502,1.7763568393999998e-15,1.634826474847027
random_l1_mid_s3,random,1.0,mid,0.08,0.05,3,0.12012487495319998,-0.007603323692000008,-2.3659480138181856e-05,60.0,0.11897571579782071,8.731857706893864,9.180572946309999,0.38322898880667805,243,46,0.047129650889418326,-0.001095515784616919,0.9989242249750996,4092,38.954056696,88533,85457,5255.136930115262,0.9951793019880604,1.6559975421100002,1.7763568393999998e-15,1.0816912006772328
random_l1_mid_s4,random,1.0,mid,0.08,0.05,4,0.1202049947833,-0.009563191409000013,-2.727992209484852e-05,60.0,0.11894266932908765,8.730000962201276,15.28207171314741,0.4891291974957314,276,81,0.04995528505068327,-0.0001436957928814912,0.9987899962649402,4090,38.5797066015,89169,86081,5116.615535569199,0.9947097225056108,1.6621147176552988,1.7763568393999998e-15,1.9148030825965676
random_l1_high_s0,random,1.0,high,0.4,0.05,0,0.1176800993933,-0.007690626167000003,-1.2422078288181846e-05,60.0,0.1187971454665219,14.32132049974303,4.427622841965471,0.0,250,23,0.0480872912319024,-0.0029993926437236348,0.9991907370517928,4094,35.0129457743,91238,88175,6570.0329322274565,0.9916378184485386,1.7747034348931872,2.6645352591e-15,0.5347220607723246
random_l1_high_s1,random,1.0,high,0.4,0.05,1,0.1179405741611,-0.007756412885000008,-9.209841473636399e-06,60.0,0.11866109933189244,14.63659501639721,4.635932460633656,0.0,266,24,0.045665141415786446,-0.003358605065811835,0.9991878190363546,4093,35.6889811874,90308,87168,7173.665089102758,0.9894409119522908,1.8143071321408366,1.7763568393999998e-15,0.5655842013479757
random_l1_high_s2,random,1.0,high,0.4,0.05,2,0.1183216164614,-0.007507933800999997,-1.4038863150303024e-05,60.0,0.11881728572869721,14.401541750457369,4.102978561942705,0.24200341491178146,250,25,0.04591993517048168,-0.0031477886347338613,0.9991887917081673,4096,35.5983886719,90970,87883,7258.800412507646,0.9929246435146107,1.7927823978078885,1.7763568393999998e-15,0.5844398728258837
random_l1_high_s3,random,1.0,high,0.4,0.05,3,0.1176040890288,-0.006056988122999998,-8.141517036363629e-06,60.0,0.11888904552131474,14.76219739389721,5.036767216846898,0.0,263,25,0.04408087461619641,-0.003721774754593163,0.9992325619397411,4094,34.7188568637,90828,87750,5752.0367282644565,0.9882779465987224,1.7698553092277691,1.7763568393999998e-15,0.5868406844909744
random_l1_high_s4,random,1.0,high,0.4,0.05,4,0.1179887778555,-0.006929882818000013,-1.0918383745151549e-05,60.0,0.1187141240351235,14.566987014876096,5.811307152343009,0.0,272,30,0.04850137237966415,-0.0021445468717218746,0.9992345072833665,4094,34.7222765022,90301,87209,6668.867114614605,0.9900710022506374,1.8043128201849403,1.7763568393999998e-15,0.7095050020102641
no_learning_l0_low_s0,no_learning,0.0,low,0.01,0.0,0,0.11099052805110002,-0.014417733473000002,-5.58726018809091e-05,60.0,0.10834496767301195,0.6315585044981156,3.0717510908745966,0.0,68,14,0.0004162312598200948,-2.4070511983068847e-05,0.9991664202564741,4088,21.4887475538,86574,83517,0.230475159052261,0.5699430444906479,0.0,0.0,0.33573946617424877
no_learning_l0_low_s1,no_learning,0.0,low,0.01,0.0,1,0.11160907136380001,-0.016916921151999997,-6.782759091636362e-05,60.0,0.10880201895826296,0.6288251182974104,2.7207361032062227,0.0,68,14,0.00032831219222652147,-3.978335355572905e-05,0.9992160265189243,4093,21.4270706084,85875,82735,0.42467502564002896,0.7622359332392703,0.0,0.0,0.3386141008586286
no_learning_l0_low_s2,no_learning,0.0,low,0.01,0.0,2,0.1114591125305,-0.015811132901000002,-6.225657615303031e-05,60.0,0.10848382858952989,0.6202128570359959,3.3987099222158985,0.0,65,17,0.0003266935300714348,-4.064927525012594e-06,0.9991887917081673,4092,21.6143695015,86234,83151,0.4507229170711998,0.7890662990075246,0.0,0.0,0.4062612020552037
no_learning_l0_low_s3,no_learning,0.0,low,0.01,0.0,3,0.11116204143930002,-0.013948192494000006,-5.5978623076060587e-05,60.0,0.10861400737433069,0.625741614469255,2.4866249288560045,0.0,63,13,0.0002760153689828845,-6.171567082807229e-06,0.9991712836155379,4093,21.3168824823,85931,82854,0.35970423740136126,0.7230946904882166,0.0,0.0,0.31253756461113114
no_learning_l0_low_s4,no_learning,0.0,low,0.01,0.0,4,0.11150745961970002,-0.016677856047999998,-6.380790003545455e-05,60.0,0.10911667563595219,0.6277254180907091,2.796433314361601,0.0,69,14,0.00033870252802391514,-3.557260207640497e-05,0.999244234001494,4095,21.3714285714,85610,82517,0.19103233922305868,0.5570077967530109,0.0,0.0,0.3396244723691233
no_learning_l0_mid_s0,no_learning,0.0,mid,0.08,0.0,0,0.1107961415455,-0.015372287302999998,-5.992654230090907e-05,60.0,0.11066848133449801,1.931879996233785,3.7020299753367483,2.63915765509391,80,21,0.00286497583957264,0.00013691063970562448,0.999240343314243,4095,22.5196581197,88850,85786,105.17348990551052,0.9928453252125304,0.0,0.0,0.4912510526808272
no_learning_l0_mid_s1,no_learning,0.0,mid,0.08,0.0,1,0.11140055331649998,-0.017297296453999994,-6.982188082878785e-05,60.0,0.11111110329429481,1.9467556348453783,5.828571428571428,2.405995067349649,88,29,0.002915903753656846,0.00018834842004650262,0.9992296439243028,4092,22.0347018573,88543,85404,107.85289264737818,0.9908073750699343,0.0,0.0,0.6758331391284083
no_learning_l0_mid_s2,no_learning,0.0,mid,0.08,0.0,2,0.11146488117360001,-0.015507506711999991,-6.054233613878784e-05,60.0,0.11101829137103586,1.8959478859949006,4.218212862834377,2.289774236387782,84,23,0.0026102432581497203,1.2189342444176143e-05,0.9991936550672311,4095,22.0478632479,88772,85686,99.01795964545565,0.9879794317006808,0.0,0.0,0.533803699491726
no_learning_l0_mid_s3,no_learning,0.0,mid,0.08,0.0,3,0.1109397039288,-0.014445576949999997,-5.9052341289696966e-05,60.0,0.11100205901608766,1.9480945176764144,4.726958831341301,1.833276418136976,79,24,0.002599215391940071,8.067845054046553e-05,0.999279250186753,4093,22.3322746152,88747,85670,113.89709345471269,0.992850630155065,0.0,0.0,0.5615217238716923
no_learning_l0_mid_s4,no_learning,0.0,mid,0.08,0.0,4,0.1113113310371,-0.016289358371,-6.243983596212121e-05,60.0,0.11074692264891633,1.9408591841156178,4.585771200910643,2.172946309998103,80,24,0.0030077457893467768,0.00024323877171046227,0.9991897643799801,4094,22.2313141182,87798,84706,103.70143062382148,0.9863862928098531,0.0,0.0,0.5689630648143758
no_learning_l0_high_s0,no_learning,0.0,high,0.4,0.0,0,0.10960926424689998,-0.012632438470999999,-4.477432109969696e-05,60.0,0.11487998529396813,9.599088837298606,8.504306583191045,0.15021817491937015,248,42,0.03460798194676016,-0.001344908229653364,0.9993570639317729,4094,24.9338055691,93053,89990,3254.5219043284815,0.9914225397292894,0.0,0.0,0.974477958236659
no_learning_l0_high_s1,no_learning,0.0,high,0.4,0.0,1,0.10954265118760001,-0.013345978829000002,-4.166445589515152e-05,60.0,0.11524892328352988,9.705685867717213,11.780383228988807,0.37970024663251756,254,57,0.03439477067880359,-0.0020285836407348814,0.999349282557271,4092,25.144916911,92544,89405,2763.932360011148,0.9901532816050768,0.0,0.0,1.3342696629213484
no_learning_l0_high_s2,no_learning,0.0,high,0.4,0.0,2,0.11027330762830001,-0.014006466423999997,-4.685663733606061e-05,60.0,0.11538770431211953,9.967173679060997,8.433807626636312,0.0,250,44,0.034425838649475696,-0.0009869686574999507,0.9993716540089641,4095,25.452014652,93176,90090,3162.814912638844,0.9897241784912079,0.0,0.0,1.0222098318000186
no_learning_l0_high_s3,no_learning,0.0,high,0.4,0.0,3,0.10965800909680001,-0.011921796743999999,-4.0194331011515156e-05,60.0,0.11489279146570917,9.701796886911154,6.6377537469170935,0.0,237,37,0.034934594550244225,-0.0016103759200499221,0.9993531732445219,4094,24.9516365413,93045,89967,2615.0606209821194,0.9894213944055403,0.0,0.0,0.8559069143399107
no_learning_l0_high_s4,no_learning,0.0,high,0.4,0.0,4,0.1101438871001,-0.013841467338,-4.5500999006969706e-05,60.0,0.11483403824591633,9.671876115585539,8.416808954657562,0.07546955036994878,251,49,0.033535406836309165,-0.000702382849163984,0.9993726266807769,4093,24.8314194967,92784,89693,2652.47251001264,0.9912550401860634,0.0,0.0,1.1386345680159873
no_learning_l0.25_low_s0,no_learning,0.25,low,0.01,0.0,0,0.11099052805110002,-0.014417733473000002,-5.58726018809091e-05,60.0,0.10834496767301195,0.6315585044981156,3.0717510908745966,0.0,68,14,0.0004162312598200948,-2.4070511983068847e-05,0.9991664202564741,4088,21.4887475538,86574,83517,0.230475159052261,0.5699430444906479,0.0,0.0,0.33573946617424877
no_learning_l0.25_low_s1,no_learning,0.25,low,0.01,0.0,1,0.11160907136380001,-0.016916921151999997,-6.782759091636362e-05,60.0,0.10880201895826296,0.6288251182974104,2.7207361032062227,0.0,68,14,0.00032831219222652147,-3.978335355572905e-05,0.9992160265189243,4093,21.4270706084,85875,82735,0.42467502564002896,0.7622359332392703,0.0,0.0,0.3386141008586286
no_learning_l0.25_low_s2,no_learning,0.25,low,0.01,0.0,2,0.1114591125305,-0.015811132901000002,-6.225657615303031e-05,60.0,0.10848382858952989,0.6202128570359959,3.3987099222158985,0.0,65,17,0.0003266935300714348,-4.064927525012594e-06,0.9991887917081673,4092,21.6143695015,86234,83151,0.4507229170711998,0.7890662990075246,0.0,0.0,0.4062612020552037
no_learning_l0.25_low_s3,no_learning,0.25,low,0.01,0.0,3,0.11116204143930002,-0.013948192494000006,-5.5978623076060587e-05,60.0,0.10861400737433069,0.625741614469255,2.4866249288560045,0.0,63,13,0.0002760153689828845,-6.171567082807229e-06,0.9991712836155379,4093,21.3168824823,85931,82854,0.35970423740136126,0.7230946904882166,0.0,0.0,0.31253756461113114
no_learning_l0.25_low_s4,no_learning,0.25,low,0.01,0.0,4,0.11150745961970002,-0.016677856047999998,-6.380790003545455e-05,60.0,0.10911667563595219,0.6277254180907091,2.796433314361601,0.0,69,14,0.00033870252802391514,-3.557260207640497e-05,0.999244234001494,4095,21.3714285714,85610,82517,0.19103233922305868,0.5570077967530109,0.0,0.0,0.3396244723691233
no_learning_l0.25_mid_s0,no_learning,0.25,mid,0.08,0.0,0,0.1107961415455,-0.015372287302999998,-5.992654230090907e-05,60.0,0.11066848133449801,1.931879996233785,3.7020299753367483,2.63915765509391,80,21,0.00286497583957264,0.00013691063970562448,0.999240343314243,4095,22.5196581197,88850,85786,105.17348990551052,0.9928453252125304,0.0,0.0,0.4912510526808272
no_learning_l0.25_mid_s1,no_learning,0.25,mid,0.08,0.0,1,0.11140055331649998,-0.017297296453999994,-6.982188082878785e-05,60.0,0.11111110329429481,1.9467556348453783,5.828571428571428,2.405995067349649,88,29,0.002915903753656846,0.00018834842004650262,0.9992296439243028,4092,22.0347018573,88543,85404,107.85289264737818,0.9908073750699343,0.0,0.0,0.6758331391284083
no_learning_l0.25_mid_s2,no_learning,0.25,mid,0.08,0.0,2,0.11146488117360001,-0.015507506711999991,-6.054233613878784e-05,60.0,0.11101829137103586,1.8959478859949006,4.218212862834377,2.289774236387782,84,23,0.0026102432581497203,1.2189342444176143e-05,0.9991936550672311,4095,22.0478632479,88772,85686,99.01795964545565,0.9879794317006808,0.0,0.0,0.533803699491726
no_learning_l0.25_mid_s3,no_learning,0.25,mid,0.08,0.0,3,0.1109397039288,-0.014445576949999997,-5.9052341289696966e-05,60.0,0.11100205901608766,1.9480945176764144,4.726958831341301,1.833276418136976,79,24,0.002599215391940071,8.067845054046553e-05,0.999279250186753,4093,22.3322746152,88747,85670,113.89709345471269,0.992850630155065,0.0,0.0,0.5615217238716923
no_learning_l0.25_mid_s4,no_learning,0.25,mid,0.08,0.0,4,0.1113113310371,-0.016289358371,-6.243983596212121e-05,60.0,0.11074692264891633,1.9408591841156178,4.585771200910643,2.172946309998103,80,24,0.0030077457893467768,0.00024323877171046227,0.9991897643799801,4094,22.2313141182,87798,84706,103.70143062382148,0.9863862928098531,0.0,0.0,0.5689630648143758
no_learning_l0.25_high_s0,no_learning,0.25,high,0.4,0.0,0,0.10960926424689998,-0.012632438470999999,-4.477432109969696e-05,60.0,0.11487998529396813,9.599088837298606,8.504306583191045,0.15021817491937015,248,42,0.03460798194676016,-0.001344908229653364,0.9993570639317729,4094,24.9338055691,93053,89990,3254.5219043284815,0.9914225397292894,0.0,0.0,0.974477958236659
no_learning_l0.25_high_s1,no_learning,0.25,high,0.4,0.0,1,0.10954265118760001,-0.013345978829000002,-4.166445589515152e-05,60.0,0.11524892328352988,9.705685867717213,11.780383228988807,0.37970024663251756,254,57,0.03439477067880359,-0.0020285836407348814,0.999349282557271,4092,25.144916911,92544,89405,2763.932360011148,0.9901532816050768,0.0,0.0,1.3342696629213484
no_learning_l0.25_high_s2,no_learning,0.25,high,0.4,0.0,2,0.11027330762830001,-0.014006466423999997,-4.685663733606061e-05,60.0,0.11538770431211953,9.967173679060997,8.433807626636312,0.0,250,44,0.034425838649475696,-0.0009869686574999507,0.9993716540089641,4095,25.452014652,93176,90090,3162.814912638844,0.9897241784912079,0.0,0.0,1.0222098318000186
no_learning_l0.25_high_s3,no_learning,0.25,high,0.4,0.0,3,0.10965800909680001,-0.011921796743999999,-4.0194331011515156e-05,60.0,0.11489279146570917,9.701796886911154,6.6377537469170935,0.0,237,37,0.034934594550244225,-0.0016103759200499221,0.9993531732445219,4094,24.9516365413,93045,89967,2615.0606209821194,0.9894213944055403,0.0,0.0,0.8559069143399107
no_learning_l0.25_high_s4,no_learning,0.25,high,0.4,0.0,4,0.1101438871001,-0.013841467338,-4.5500999006969706e-05,60.0,0.11483403824591633,9.671876115585539,8.416808954657562,0.07546955036994878,251,49,0.033535406836309165,-0.000702382849163984,0.9993726266807769,4093,24.8314194967,92784,89693,2652.47251001264,0.9912550401860634,0.0,0.0,1.1386345680159873
no_learning_l0.5_low_s0,no_learning,0.5,low,0.01,0.0,0,0.11099052805110002,-0.014417733473000002,-5.58726018809091e-05,60.0,0.10834496767301195,0.6315585044981156,3.0717510908745966,0.0,68,14,0.0004162312598200948,-2.4070511983068847e-05,0.9991664202564741,4088,21.4887475538,86574,83517,0.230475159052261,0.5699430444906479,0.0,0.0,0.33573946617424877
no_learning_l0.5_low_s1,no_learning,0.5,low,0.01,0.0,1,0.11160907136380001,-0.016916921151999997,-6.782759091636362e-05,60.0,0.10880201895826296,0.6288251182974104,2.7207361032062227,0.0,68,14,0.00032831219222652147,-3.978335355572905e-05,0.9992160265189243,4093,21.4270706084,85875,82735,0.42467502564002896,0.7622359332392703,0.0,0.0,0.3386141008586286
no_learning_l0.5_low_s2,no_learning,0.5,low,0.01,0.0,2,0.1114591125305,-0.015811132901000002,-6.225657615303031e-05,60.0,0.10848382858952989,0.6202128570359959,3.3987099222158985,0.0,65,17,0.0003266935300714348,-4.064927525012594e-06,0.9991887917081673,4092,21.6143695015,86234,83151,0.4507229170711998,0.7890662990075246,0.0,0.0,0.4062612020552037
no_learning_l0.5_low_s3,no_learning,0.5,low,0.01,0.0,3,0.11116204143930002,-0.013948192494000006,-5.5978623076060587e-05,60.0,0.10861400737433069,0.625741614469255,2.4866249288560045,0.0,63,13,0.0002760153689828845,-6.171567082807229e-06,0.9991712836155379,4093,21.3168824823,85931,82854,0.35970423740136126,0.7230946904882166,0.0,0.0,0.31253756461113114
no_learning_l0.5_low_s4,no_learning,0.5,low,0.01,0.0,4,0.11150745961970002,-0.016677856047999998,-6.380790003545455e-05,60.0,0.10911667563595219,0.6277254180907091,2.796433314361601,0.0,69,14,0.00033870252802391514,-3.557260207640497e-05,0.999244234001494,4095,21.3714285714,85610,82517,0.19103233922305868,0.5570077967530109,0.0,0.0,0.3396244723691233
no_learning_l0.5_mid_s0,no_learning,0.5,mid,0.08,0.0,0,0.1107961415455,-0.015372287302999998,-5.992654230090907e-05,60.0,0.11066848133449801,1.931879996233785,3.7020299753367483,2.63915765509391,80,21,0.00286497583957264,0.00013691063970562448,0.999240343314243,4095,22.5196581197,88850,85786,105.17348990551052,0.9928453252125304,0.0,0.0,0.4912510526808272
no_learning_l0.5_mid_s1,no_learning,0.5,mid,0.08,0.0,1,0.11140055331649998,-0.017297296453999994,-6.982188082878785e-05,60.0,0.11111110329429481,1.9467556348453783,5.828571428571428,2.405995067349649,88,29,0.002915903753656846,0.00018834842004650262,0.9992296439243028,4092,22.0347018573,88543,85404,107.85289264737818,0.9908073750699343,0.0,0.0,0.6758331391284083
no_learning_l0.5_mid_s2,no_learning,0.5,mid,0.08,0.0,2,0.11146488117360001,-0.015507506711999991,-6.054233613878784e-05,60.0,0.11101829137103586,1.8959478859949006,4.218212862834377,2.289774236387782,84,23,0.0026102432581497203,1.2189342444176143e-05,0.9991936550672311,4095,22.0478632479,88772,85686,99.01795964545565,0.9879794317006808,0.0,0.0,0.533803699491726
no_learning_l0.5_mid_s3,no_learning,0.5,mid,0.08,0.0,3,0.1109397039288,-0.014445576949999997,-5.9052341289696966e-05,60.0,0.11100205901608766,1.9480945176764144,4.726958831341301,1.833276418136976,79,24,0.002599215391940071,8.067845054046553e-05,0.999279250186753,4093,22.3322746152,88747,85670,113.89709345471269,0.992850630155065,0.0,0.0,0.5615217238716923
no_learning_l0.5_mid_s4,no_learning,0.5,mid,0.08,0.0,4,0.1113113310371,-0.016289358371,-6.243983596212121e-05,60.0,0.11074692264891633,1.9408591841156178,4.585771200910643,2.172946309998103,80,24,0.0030077457893467768,0.00024323877171046227,0.9991897643799801,4094,22.2313141182,87798,84706,103.70143062382148,0.9863862928098531,0.0,0.0,0.5689630648143758
no_learning_l0.5_high_s0,no_learning,0.5,high,0.4,0.0,0,0.10960926424689998,-0.012632438470999999,-4.477432109969696e-05,60.0,0.11487998529396813,9.599088837298606,8.504306583191045,0.15021817491937015,248,42,0.03460798194676016,-0.001344908229653364,0.9993570639317729,4094,24.9338055691,93053,89990,3254.5219043284815,0.9914225397292894,0.0,0.0,0.974477958236659
no_learning_l0.5_high_s1,no_learning,0.5,high,0.4,0.0,1,0.10954265118760001,-0.013345978829000002,-4.166445589515152e-05,60.0,0.11524892328352988,9.705685867717213,11.780383228988807,0.37970024663251756,254,57,0.03439477067880359,-0.0020285836407348814,0.999349282557271,4092,25.144916911,92544,89405,2763.932360011148,0.9901532816050768,0.0,0.0,1.3342696629213484
no_learning_l0.5_high_s2,no_learning,0.5,high,0.4,0.0,2,0.11027330762830001,-0.014006466423999997,-4.685663733606061e-05,60.0,0.11538770431211953,9.967173679060997,8.433807626636312,0.0,250,44,0.034425838649475696,-0.0009869686574999507,0.9993716540089641,4095,25.452014652,93176,90090,3162.814912638844,0.9897241784912079,0.0,0.0,1.0222098318000186
no_learning_l0.5_high_s3,no_learning,0.5,high,0.4,0.0,3,0.10965800909680001,-0.011921796743999999,-4.0194331011515156e-05,60.0,0.11489279146570917,9.701796886911154,6.6377537469170935,0.0,237,37,0.034934594550244225,-0.0016103759200499221,0.9993531732445219,4094,24.9516365413,93045,89967,2615.0606209821194,0.9894213944055403,0.0,0.0,0.8559069143399107
no_learning_l0.5_high_s4,no_learning,0.5,high,0.4,0.0,4,0.1101438871001,-0.013841467338,-4.5500999006969706e-05,60.0,0.11483403824591633,9.671876115585539,8.416808954657562,0.07546955036994878,251,49,0.033535406836309165,-0.000702382849163984,0.9993726266807769,4093,24.8314194967,92784,89693,2652.47251001264,0.9912550401860634,0.0,0.0,1.1386345680159873
no_learning_l0.75_low_s0,no_learning,0.75,low,0.01,0.0,0,0.11099052805110002,-0.014417733473000002,-5.58726018809091e-05,60.0,0.10834496767301195,0.6315585044981156,3.0717510908745966,0.0,68,14,0.0004162312598200948,-2.4070511983068847e-05,0.9991664202564741,4088,21.4887475538,86574,83517,0.230475159052261,0.5699430444906479,0.0,0.0,0.33573946617424877
no_learning_l0.75_low_s1,no_learning,0.75,low,0.01,0.0,1,0.11160907136380001,-0.016916921151999997,-6.782759091636362e-05,60.0,0.10880201895826296,0.6288251182974104,2.7207361032062227,0.0,68,14,0.00032831219222652147,-3.978335355572905e-05,0.9992160265189243,4093,21.4270706084,85875,82735,0.42467502564002896,0.7622359332392703,0.0,0.0,0.3386141008586286
no_learning_l0.75_low_s2,no_learning,0.75,low,0.01,0.0,2,0.1114591125305,-0.015811132901000002,-6.225657615303031e-05,60.0,0.10848382858952989,0.6202128570359959,3.3987099222158985,0.0,65,17,0.0003266935300714348,-4.064927525012594e-06,0.9991887917081673,4092,21.6143695015,86234,83151,0.4507229170711998,0.7890662990075246,0.0,0.0,0.4062612020552037
no_learning_l0.75_low_s3,no_learning,0.75,low,0.01,0.0,3,0.11116204143930002,-0.013948192494000006,-5.5978623076060587e-05,60.0,0.10861400737433069,0.625741614469255,2.4866249288560045,0.0,63,13,0.0002760153689828845,-6.171567082807229e-06,0.9991712836155379,4093,21.3168824823,85931,82854,0.35970423740136126,0.7230946904882166,0.0,0.0,0.31253756461113114
no_learning_l0.75_low_s4,no_learning,0.75,low,0.01,0.0,4,0.11150745961970002,-0.016677856047999998,-6.380790003545455e-05,60.0,0.10911667563595219,0.6277254180907091,2.796433314361601,0.0,69,14,0.00033870252802391514,-3.557260207640497e-05,0.999244234001494,4095,21.3714285714,85610,82517,0.19103233922305868,0.5570077967530109,0.0,0.0,0.3396244723691233
no_learning_l0.75_mid_s0,no_learning,0.75,mid,0.08,0.0,0,0.1107961415455,-0.015372287302999998,-5.992654230090907e-05,60.0,0.11066848133449801,1.931879996233785,3.7020299753367483,2.63915765509391,80,21,0.00286497583957264,0.00013691063970562448,0.999240343314243,4095,22.5196581197,88850,85786,105.17348990551052,0.9928453252125304,0.0,0.0,0.4912510526808272
no_learning_l0.75_mid_s1,no_learning,0.75,mid,0.08,0.0,1,0.11140055331649998,-0.017297296453999994,-6.982188082878785e-05,60.0,0.11111110329429481,1.9467556348453783,5.828571428571428,2.405995067349649,88,29,0.002915903753656846,0.00018834842004650262,0.9992296439243028,4092,22.0347018573,88543,85404,107.85289264737818,0.9908073750699343,0.0,0.0,0.6758331391284083
no_learning_l0.75_mid_s2,no_learning,0.75,mid,0.08,0.0,2,0.11146488117360001,-0.015507506711999991,-6.054233613878784e-05,60.0,0.11101829137103586,1.8959478859949006,4.218212862834377,2.289774236387782,84,23,0.0026102432581497203,1.2189342444176143e-05,0.9991936550672311,4095,22.0478632479,88772,85686,99.01795964545565,0.9879794317006808,0.0,0.0,0.533803699491726
no_learning_l0.75_mid_s3,no_learning,0.75,mid,0.08,0.0,3,0.1109397039288,-0.014445576949999997,-5.9052341289696966e-05,60.0,0.11100205901608766,1.9480945176764144,4.726958831341301,1.833276418136976,79,24,0.002599215391940071,8.067845054046553e-05,0.999279250186753,4093,22.3322746152,88747,85670,113.89709345471269,0.992850630155065,0.0,0.0,0.5615217238716923
no_learning_l0.75_mid_s4,no_learning,0.75,mid,0.08,0.0,4,0.1113113310371,-0.016289358371,-6.243983596212121e-05,60.0,0.11074692264891633,1.9408591841156178,4.585771200910643,2.172946309998103,80,24,0.0030077457893467768,0.00024323877171046227,0.9991897643799801,4094,22.2313141182,87798,84706,103.70143062382148,0.9863862928098531,0.0,0.0,0.5689630648143758
no_learning_l0.75_high_s0,no_learning,0.75,high,0.4,0.0,0,0.10960926424689998,-0.012632438470999999,-4.477432109969696e-05,60.0,0.11487998529396813,9.599088837298606,8.504306583191045,0.15021817491937015,248,42,0.03460798194676016,-0.001344908229653364,0.9993570639317729,4094,24.9338055691,93053,89990,3254.5219043284815,0.9914225397292894,0.0,0.0,0.974477958236659
no_learning_l0.75_high_s1,no_learning,0.75,high,0.4,0.0,1,0.10954265118760001,-0.013345978829000002,-4.166445589515152e-05,60.0,0.11524892328352988,9.705685867717213,11.780383228988807,0.37970024663251756,254,57,0.03439477067880359,-0.0020285836407348814,0.999349282557271,4092,25.144916911,92544,89405,2763.932360011148,0.9901532816050768,0.0,0.0,1.3342696629213484
no_learning_l0.75_high_s2,no_learning,0.75,high,0.4,0.0,2,0.11027330762830001,-0.014006466423999997,-4.685663733606061e-05,60.0,0.11538770431211953,9.967173679060997,8.433807626636312,0.0,250,44,0.034425838649475696,-0.0009869686574999507,0.9993716540089641,4095,25.452014652,93176,90090,3162.814912638844,0.9897241784912079,0.0,0.0,1.0222098318000186
no_learning_l0.75_high_s3,no_learning,0.75,high,0.4,0.0,3,0.10965800909680001,-0.011921796743999999,-4.0194331011515156e-05,60.0,0.11489279146570917,9.701796886911154,6.6377537469170935,0.0,237,37,0.034934594550244225,-0.0016103759200499221,0.9993531732445219,4094,24.9516365413,93045,89967,2615.0606209821194,0.9894213944055403,0.0,0.0,0.8559069143399107
no_learning_l0.75_high_s4,no_learning,0.75,high,0.4,0.0,4,0.1101438871001,-0.013841467338,-4.5500999006969706e-05,60.0,0.11483403824591633,9.671876115585539,8.416808954657562,0.07546955036994878,251,49,0.033535406836309165,-0.000702382849163984,0.9993726266807769,4093,24.8314194967,92784,89693,2652.47251001264,0.9912550401860634,0.0,0.0,1.1386345680159873
no_learning_l1_low_s0,no_learning,1.0,low,0.01,0.0,0,0.11099052805110002,-0.014417733473000002,-5.58726018809091e-05,60.0,0.10834496767301195,0.6315585044981156,3.0717510908745966,0.0,68,14,0.0004162312598200948,-2.4070511983068847e-05,0.9991664202564741,4088,21.4887475538,86574,83517,0.230475159052261,0.5699430444906479,0.0,0.0,0.33573946617424877
no_learning_l1_low_s1,no_learning,1.0,low,0.01,0.0,1,0.11160907136380001,-0.016916921151999997,-6.782759091636362e-05,60.0,0.10880201895826296,0.6288251182974104,2.7207361032062227,0.0,68,14,0.00032831219222652147,-3.978335355572905e-05,0.9992160265189243,4093,21.4270706084,85875,82735,0.42467502564002896,0.7622359332392703,0.0,0.0,0.3386141008586286
no_learning_l1_low_s2,no_learning,1.0,low,0.01,0.0,2,0.1114591125305,-0.015811132901000002,-6.225657615303031e-05,60.0,0.10848382858952989,0.6202128570359959,3.3987099222158985,0.0,65,17,0.0003266935300714348,-4.064927525012594e-06,0.9991887917081673,4092,21.6143695015,86234,83151,0.4507229170711998,0.7890662990075246,0.0,0.0,0.4062612020552037
no_learning_l1_low_s3,no_learning,1.0,low,0.01,0.0,3,0.11116204143930002,-0.013948192494000006,-5.5978623076060587e-05,60.0,0.10861400737433069,0.625741614469255,2.4866249288560045,0.0,63,13,0.0002760153689828845,-6.171567082807229e-06,0.9991712836155379,4093,21.3168824823,85931,82854,0.35970423740136126,0.7230946904882166,0.0,0.0,0.31253756461113114
no_learning_l1_low_s4,no_learning,1.0,low,0.01,0.0,4,0.11150745961970002,-0.016677856047999998,-6.380790003545455e-05,60.0,0.10911667563595219,0.6277254180907091,2.796433314361601,0.0,69,14,0.00033870252802391514,-3.557260207640497e-05,0.999244234001494,4095,21.3714285714,85610,82517,0.19103233922305868,0.5570077967530109,0.0,0.0,0.3396244723691233
no_learning_l1_mid_s0,no_learning,1.0,mid,0.08,0.0,0,0.1107961415455,-0.015372287302999998,-5.992654230090907e-05,60.0,0.11066848133449801,1.931879996233785,3.7020299753367483,2.63915765509391,80,21,0.00286497583957264,0.00013691063970562448,0.999240343314243,4095,22.5196581197,88850,85786,105.17348990551052,0.9928453252125304,0.0,0.0,0.4912510526808272
no_learning_l1_mid_s1,no_learning,1.0,mid,0.08,0.0,1,0.11140055331649998,-0.017297296453999994,-6.982188082878785e-05,60.0,0.11111110329429481,1.9467556348453783,5.828571428571428,2.405995067349649,88,29,0.002915903753656846,0.00018834842004650262,0.9992296439243028,4092,22.0347018573,88543,85404,107.85289264737818,0.9908073750699343,0.0,0.0,0.6758331391284083
no_learning_l1_mid_s2,no_learning,1.0,mid,0.08,0.0,2,0.11146488117360001,-0.015507506711999991,-6.054233613878784e-05,60.0,0.11101829137103586,1.8959478859949006,4.218212862834377,2.289774236387782,84,23,0.0026102432581497203,1.2189342444176143e-05,0.9991936550672311,4095,22.0478632479,88772,85686,99.01795964545565,0.9879794317006808,0.0,0.0,0.533803699491726
no_learning_l1_mid_s3,no_learning,1.0,mid,0.08,0.0,3,0.1109397039288,-0.014445576949999997,-5.9052341289696966e-05,60.0,0.11100205901608766,1.9480945176764144,4.726958831341301,1.833276418136976,79,24,0.002599215391940071,8.067845054046553e-05,0.999279250186753,4093,22.3322746152,88747,85670,113.89709345471269,0.992850630155065,0.0,0.0,0.5615217238716923
no_learning_l1_mid_s4,no_learning,1.0,mid,0.08,0.0,4,0.1113113310371,-0.016289358371,-6.243983596212121e-05,60.0,0.11074692264891633,1.9408591841156178,4.585771200910643,2.172946309998103,80,24,0.0030077457893467768,0.00024323877171046227,0.9991897643799801,4094,22.2313141182,87798,84706,103.70143062382148,0.9863862928098531,0.0,0.0,0.5689630648143758
no_learning_l1_high_s0,no_learning,1.0,high,0.4,0.0,0,0.10960926424689998,-0.012632438470999999,-4.477432109969696e-05,60.0,0.11487998529396813,9.599088837298606,8.504306583191045,0.15021817491937015,248,42,0.03460798194676016,-0.001344908229653364,0.9993570639317729,4094,24.9338055691,93053,89990,3254.5219043284815,0.9914225397292894,0.0,0.0,0.974477958236659
no_learning_l1_high_s1,no_learning,1.0,high,0.4,0.0,1,0.10954265118760001,-0.013345978829000002,-4.166445589515152e-05,60.0,0.11524892328352988,9.705685867717213,11.780383228988807,0.37970024663251756,254,57,0.03439477067880359,-0.0020285836407348814,0.999349282557271,4092,25.144916911,92544,89405,2763.932360011148,0.9901532816050768,0.0,0.0,1.3342696629213484
no_learning_l1_high_s2,no_learning,1.0,high,0.4,0.0,2,0.11027330762830001,-0.014006466423999997,-4.685663733606061e-05,60.0,0.11538770431211953,9.967173679060997,8.433807626636312,0.0,250,44,0.034425838649475696,-0.0009869686574999507,0.9993716540089641,4095,25.452014652,93176,90090,3162.814912638844,0.9897241784912079,0.0,0.0,1.0222098318000186
no_learning_l1_high_s3,no_learning,1.0,high,0.4,0.0,3,0.10965800909680001,-0.011921796743999999,-4.0194331011515156e-05,60.0,0.11489279146570917,9.701796886911154,6.6377537469170935,0.0,237,37,0.034934594550244225,-0.0016103759200499221,0.9993531732445219,4094,24.9516365413,93045,89967,2615.0606209821194,0.9894213944055403,0.0,0.0,0.8559069143399107
no_learning_l1_high_s4,no_learning,1.0,high,0.4,0.0,4,0.1101438871001,-0.013841467338,-4.5500999006969706e-05,60.0,0.11483403824591633,9.671876115585539,8.416808954657562,0.07546955036994878,251,49,0.033535406836309165,-0.000702382849163984,0.9993726266807769,4093,24.8314194967,92784,89693,2652.47251001264,0.9912550401860634,0.0,0.0,1.1386345680159873


==> anc/rci_supplement/evidence/paper1_pilot/validation/checks.json <==
[
  {
    "check": "180 unique completed runs",
    "passed": true,
    "detail": "75 main + 30 random + 75 no-learning"
  },
  {
    "check": "complete_dimensions",
    "passed": true,
    "detail": "501 samples, 4096 terminal sites, exit code zero"
  },
  {
    "check": "finite_values",
    "passed": true,
    "detail": "all raw and terminal numeric fields"
  },
  {
    "check": "physical_bounds",
    "passed": true,
    "detail": "resources [0,1], living energy (0,4], population [0,4096]"
  },
  {
    "check": "monotone_novelty",
    "passed": true,
    "detail": "no archive reset"
  },
  {
    "check": "eta_zero_gap",
    "passed": true,
    "detail": "theta equals g at every sampled time and terminal site"
  },
  {
    "check": "random_writeback_norm",
    "passed": true,
    "detail": "max norm error = 2.66e-15"
  },
  {
    "check": "eta_zero_lambda_invariance",
    "passed": true,
    "detail": "60 matched comparisons, both time series and complete terminal states byte-identical"
  },
  {
    "check": "exact_replay_main_l0.5_mid_s0",
    "passed": true,
    "detail": "fresh process, complete time series and final state exact byte match"
  },
  {
    "check": "policy_gradient_finite_difference",
    "passed": true,
    "detail": "max error 1.61e-10"
  },
  {
    "check": "inheritance_endpoints",
    "passed": true,
    "detail": "lambda=0 gives parent+noise; lambda=1 gives learned phenotype+noise; algebraic check, not simulation instrumentation"
  },
  {
    "check": "isotropic_direction_sanity",
    "passed": true,
    "detail": "10000 independent rotations mean cosine=-0.00135"
  }
]

==> anc/rci_supplement/evidence/paper1_pilot/validation/preflight_rho006.csv <==
t,population,harvest_per_visit,births,deaths,diversity,novelty,novelty_coarse,complexity,complexity_raw,mean_depth,learning_gap,writeback_norm,mutation_norm,writeback_cosine,norm_error
0,993,0,0,0,0.586987580694,0,0,0,0,0,0,0,0,0,0
20,1488,0.0954173246543,556,61,0.654486783822,0,0,0.376067715272,0.376678004478,0.366935483871,0.102337943454,0.0412245678803,0.334204187398,1,0
40,1322,0.0635562128094,68,234,0.663385302569,0,0,0.576076066876,0.577262104628,0.46293494705,0.15849999913,0.0656979783826,0.343336948275,1,0
60,1000,0.0604516323283,19,341,0.667139014383,0,0,0.500994306499,0.502588132937,0.538,0.212189662993,0.0851739833919,0.351064257518,1,0
80,665,0.0592294906803,4,339,0.701953602685,0,0,0.405033081482,0.407217342202,0.601503759398,0.263632542533,0.119013138645,0.347761240382,1,0
100,412,0.0596246856258,2,255,0.692128985178,0,0,0.309183455489,0.310970189531,0.638349514563,0.315576061593,0.0988517845207,0.27647413113,1,0
120,229,0.06,0,183,0.704852499432,0,0,0.210591056027,0.212000773048,0.729257641921,0.363810245556,0,0,0,0
140,128,0.0596349557522,0,101,0.698342986266,0,0,0.143979927649,0.145804392896,0.6953125,0.412330824913,0,0,0,0
160,51,0.0581348314607,0,77,0.723940118347,0,0,0.066537868786,0.0678323174503,0.803921568627,0.453445771188,0,0,0,0
180,33,0.0631362467866,0,18,0.720237792136,0,0,0.0567094619419,0.0569301272557,0.818181818182,0.50022400969,0,0,0,0
200,18,0.0621428571429,0,15,0.739402617593,0,0,0.0340239157267,0.0340753149271,0.888888888889,0.531458552438,0,0,0,0


==> anc/rci_supplement/evidence/paper1_pilot/validation/preflight_rho012.csv <==
t,population,harvest_per_visit,births,deaths,diversity,novelty,novelty_coarse,complexity,complexity_raw,mean_depth,learning_gap,writeback_norm,mutation_norm,writeback_cosine,norm_error
0,993,0,0,0,0.586987580694,0,0,0,0,0,0,0,0,0,0
20,1845,0.128878455184,910,58,0.673635107469,0,0,0.291121111372,0.291594976403,0.568021680217,0.131344701373,0.0513891475568,0.337611116527,1,0
40,2976,0.123725695608,1231,100,0.768609968491,0,0,0.235036347158,0.236409956432,1.06552419355,0.201542876755,0.0858998185861,0.33438985579,1,0
60,3922,0.123683071931,1083,137,0.787137174316,0,0,0.0562596368391,0.057815928085,1.3929117797,0.270728232315,0.101422071597,0.332279864334,1,0
80,4084,0.120222098283,348,186,0.813371165565,0,2,0,0.00135397324864,1.49461312439,0.35766102125,0.126565246299,0.333352082035,1,0
100,4091,0.119755825772,157,150,0.836146086796,1,4,0,0.000769803866251,1.5392324615,0.445210714251,0.189872814899,0.328936005506,1,0
120,4087,0.12047470331,162,166,0.84190373923,1,4,0,0.00163813682883,1.58062148275,0.522846878633,0.236983708663,0.33049053411,1,0
140,4086,0.120418091142,169,170,0.845517751346,1,5,0.000821261502433,0.00220871979053,1.6328928047,0.590662839161,0.257207645571,0.334072891434,1,0
160,4094,0.120210500521,163,155,0.851624585486,1,5,0.000724511078141,0.0021804427941,1.66756228627,0.649355352032,0.311364017281,0.336913456664,1,0
180,4092,0.120312959514,147,149,0.856680334739,1,5,0.000889276840043,0.00224371496695,1.6945259042,0.701550618982,0.308512728167,0.329058297698,1,0
200,4091,0.120276967573,175,176,0.84373528543,1,5,0.000432157850736,0.00201969575722,1.7352725495,0.745950501471,0.335239916306,0.340348057195,1,0
220,4087,0.120235230698,143,147,0.872768474423,1,5,0,0.00149224717761,1.77489601174,0.785350416092,0.344584372404,0.323995369464,1,0
240,4084,0.120613368991,195,198,0.900404936927,1,5,0.00138360180711,0.00317336589527,1.82345739471,0.814776434055,0.369887450169,0.333669971871,1,0
260,4078,0.120484652269,169,175,0.872147398117,1,5,0,0.000948160746063,1.86414909269,0.842719861291,0.369813780527,0.337190587432,1,0
280,4089,0.120276048051,166,155,0.889801592228,1,5,0.00215288075367,0.00328174271307,1.90266568843,0.867842474804,0.391564147972,0.339860713587,1,0
300,4080,0.12031560993,167,176,0.903618165944,1,5,0.00112119774251,0.00246941049225,1.93823529412,0.890080123381,0.366492854512,0.330769950577,1,0
320,4088,0.120419527266,163,155,0.914695203391,3,5,0,0.00109683851269,1.9897260274,0.909090311698,0.381887192284,0.333036252689,1,0
340,4082,0.12067817827,167,173,0.939634526488,3,5,0,0.00132830731279,2.0311121999,0.923779885269,0.378376991725,0.331383460687,1,0
360,4080,0.120407827741,173,175,0.943970840641,4,5,0.00195124049411,0.00389209344595,2.07671568627,0.934532997705,0.387303402848,0.335382965654,1,0
380,4085,0.12051450183,171,166,0.94787922459,4,5,0,0.00104013394818,2.1299877601,0.945381998165,0.375930760416,0.330670420058,1,0
400,4082,0.120628443125,156,159,0.976666046971,4,5,0.000398535508918,0.00188080717444,2.17662910338,0.956671412232,0.375410047025,0.341117094697,1,0
420,4083,0.12045808644,143,142,0.974559532325,5,5,0.00140023153633,0.0032777435779,2.21993632133,0.966387411846,0.36720006349,0.338870137373,1,0
440,4082,0.120472581911,152,153,0.981240532114,5,5,0,0.0011646782687,2.26433121019,0.975389883689,0.365044630531,0.334122334658,1,0
460,4087,0.120373242374,157,152,0.973749570044,5,5,0.00129213764291,0.00293634245443,2.29752874969,0.983405159042,0.412693600543,0.33493073184,1,0
480,4076,0.12060263006,163,174,0.984043575135,5,5,0,0.00146654005889,2.34126594701,0.989032105315,0.368835846117,0.33701037859,1,0
500,4078,0.120478937549,158,156,0.992329211271,5,5,0.000862858032699,0.00232348921137,2.38450220696,0.993685085368,0.384988534138,0.333659128976,1,0


==> anc/rci_supplement/evidence/paper1_pilot/validation/replay.csv <==
t,population,harvest_per_visit,births,deaths,diversity,novelty,novelty_coarse,complexity,complexity_raw,mean_depth,learning_gap,writeback_norm,mutation_norm,writeback_cosine,norm_error
0,1031,0,0,0,0.597562637113,0,0,0,0,0,0,0,0,0,0
20,1938,0.129574190894,971,64,0.686642330871,0,0,0.281828593103,0.282496845783,0.577915376677,0.1305338606,0.0520265837441,0.335870422644,1,0
40,3075,0.12407220363,1250,113,0.758123393715,0,0,0.209729697591,0.211166156393,1.06666666667,0.20102805511,0.08656493766,0.334383026225,1,0
60,3885,0.122555256827,946,136,0.797634736474,0,0,0.0916402373601,0.0933565699678,1.37297297297,0.27569725412,0.100714933108,0.335551176664,1,0
80,4084,0.120633344532,353,154,0.819385047213,2,3,0.000497761841771,0.00168739053593,1.48310479922,0.36391564089,0.126117637825,0.335930336505,1,0
100,4090,0.119998775065,177,171,0.839131140001,3,6,0,0.00108489230039,1.53056234719,0.450891532563,0.191951794816,0.329767616937,1,0
120,4092,0.12014966503,156,154,0.834430684931,3,6,0.000109047455511,0.00142511972988,1.57502443793,0.52946069656,0.235842742603,0.32705258776,1,0
140,4088,0.120335975886,162,166,0.840262158272,3,6,0,0.0011539211557,1.61570450098,0.597615954144,0.265004530593,0.333825953781,1,0
160,4088,0.120299619045,164,164,0.859895455126,3,6,0.000921375727346,0.00207603816382,1.6511741683,0.656045621925,0.30960188186,0.342855773831,1,0
180,4089,0.120326185516,174,173,0.858853098138,3,6,0.00145512195788,0.00309454636949,1.70114942529,0.704732166998,0.314678764876,0.333477989305,1,0
200,4088,0.120370878784,174,175,0.883756666796,3,6,0.000246468152269,0.00202486854849,1.74119373777,0.748416182019,0.33335891045,0.327439515291,1,0
220,4087,0.120181557573,159,160,0.883785901047,3,6,3.94670442937e-05,0.0013844527739,1.79153413262,0.785774556311,0.34456366845,0.341098633756,1,0
240,4085,0.120347745052,152,154,0.900288831898,3,6,0.000985314128733,0.00288260047819,1.82692778458,0.819400368153,0.381491957217,0.32332316209,1,0
260,4086,0.120569985039,175,174,0.900959010707,3,6,0,0.00050929119718,1.87347038669,0.846674009869,0.352657679135,0.33124483718,1,0
280,4087,0.120304705406,151,150,0.913833435848,3,6,0,0.00121326830019,1.92904330805,0.871328672043,0.360363188223,0.334316464707,1,0
300,4086,0.12033964809,168,169,0.924277145936,3,6,0.000946358584647,0.0024437274163,1.97307880568,0.892293900021,0.39616757721,0.333238546757,1,0
320,4086,0.12045039517,173,173,0.932720028621,5,6,0.00128673376862,0.00294736447691,2.0154185022,0.910029255985,0.387330413254,0.335949348886,1,0
340,4092,0.12057353825,159,153,0.937942786939,6,6,0.000465031021313,0.00207788051241,2.06207233627,0.927615061829,0.401964165684,0.342874442201,1,0
360,4085,0.120549965642,169,176,0.944285899482,6,6,0.000777166565523,0.0027227497807,2.10820073439,0.942311866823,0.342448834535,0.339101497597,1,0
380,4084,0.120663965623,182,183,0.968596699895,7,6,0.00156606193107,0.00317925732197,2.15842311459,0.950332467682,0.37849240576,0.331538135553,1,0
400,4079,0.120432258619,169,174,0.971022975331,7,6,0,0.000895406617585,2.19392007845,0.959607154076,0.397983764667,0.331684680787,1,0
420,4073,0.120634328358,164,170,0.985046376874,7,6,0.000539502159126,0.00152967859619,2.24109992634,0.967668166173,0.373105656164,0.333240901404,1,0
440,4083,0.120434029697,184,174,0.978201654673,7,6,0.000514788144874,0.00220339814053,2.29782023022,0.972444982872,0.361553712505,0.339103478529,1,0
460,4082,0.120527103629,145,146,1.0029444562,7,6,0.0002325047731,0.00140829208101,2.34125428711,0.979065806791,0.363668064849,0.336969829595,1,0
480,4088,0.120522261744,147,141,0.997961274017,7,6,0.000740037632531,0.00252370320127,2.37915851272,0.986032926252,0.35803736928,0.338918303407,1,0
500,4082,0.120632178966,165,171,1.00446169693,7,6,0,0.000953301138659,2.43189612935,0.986320361988,0.372804772024,0.335328227768,1,0
520,4078,0.120505035618,171,175,1.02827900739,7,6,0,0.000963609407326,2.47278077489,0.987659777232,0.348493424563,0.330148033569,1,0
540,4077,0.120626488863,161,162,1.03434139729,7,6,0,0.000889256993741,2.51263183714,0.990969091793,0.371221235611,0.336618014632,1,0
560,4078,0.120555692096,178,177,1.02860411702,7,6,0.00171269739953,0.00307312356146,2.56866110839,0.987678961078,0.378390464316,0.337891134795,1,0
580,4067,0.120676600292,160,171,1.04159729946,7,6,0.00130918941872,0.00273777005344,2.61027784608,0.987618672077,0.332661600167,0.331877206132,1,0
600,4076,0.120670576519,189,180,1.05800555706,7,6,0.00136893909317,0.00299277526326,2.66781157998,0.984079484208,0.345777868461,0.331489183471,1,0
620,4075,0.120593185979,170,171,1.078574148,7,6,0.00268371910036,0.00384293426549,2.72392638037,0.981015085319,0.315415939644,0.338665257793,1,0
640,4081,0.120757586927,171,165,1.05805294599,8,6,0.00137953098525,0.00295589732777,2.7794658172,0.97798646682,0.320371942203,0.338369525379,1,0
660,4079,0.120592144867,152,154,1.07110749247,8,6,0.00133482709441,0.00336169761579,2.82691836234,0.976969252507,0.378361275956,0.332528441469,1,0
680,4077,0.120599560159,159,161,1.07389300181,8,6,0.000778569476004,0.00235417549922,2.8722099583,0.975140916717,0.308165507505,0.329899184349,1,0
700,4072,0.120858351159,166,171,1.07758878019,8,6,0.0018477548163,0.00398057886892,2.91576620825,0.971890362644,0.327444538346,0.335667674609,1,0
720,4077,0.120518905626,168,163,1.10095884584,8,6,0,0.00198967083993,2.98013245033,0.967139107303,0.349656698869,0.33480095868,1,0
740,4073,0.120972495572,179,183,1.08392875293,8,6,0.000103484908016,0.00167178918863,3.01915050331,0.961424925079,0.359163945457,0.331746836002,1,0
760,4086,0.120758798917,202,189,1.11566738748,8,6,0.000200814274007,0.00164887106455,3.06926089085,0.953036273025,0.334602883235,0.329979745798,1,0
780,4069,0.120542659474,158,175,1.09947724417,8,6,0,0.000899986104068,3.11821086262,0.950234269279,0.280732105629,0.334068135015,1,0
800,4078,0.120754077422,163,154,1.13843396714,8,6,0,0.0017148461759,3.16993624326,0.943712294285,0.265290931802,0.332097754892,1,0
820,4068,0.120618736705,154,164,1.12257939295,8,6,0,0.00130968686606,3.22000983284,0.941161783076,0.298218154654,0.338798549536,1,0
840,4079,0.120782451435,183,172,1.11853562524,8,6,0.00182615354277,0.00348084173652,3.26820299093,0.936531239649,0.352413729626,0.334088975576,1,0
860,4081,0.120626513131,168,166,1.1367728675,8,6,0.00208187825874,0.00329531600165,3.32492036266,0.930173893483,0.275296573398,0.330106036032,1,0
880,4070,0.12060867104,168,179,1.12205482991,8,6,0,0.0014065468626,3.37985257985,0.92664523149,0.268241265587,0.334676805798,1,0
900,4078,0.12092869805,185,177,1.14016281583,8,6,0.00131646653908,0.00377144923664,3.44531633154,0.921529497484,0.27212514313,0.330460040931,1,0
920,4072,0.120976299704,171,177,1.1256031401,8,6,0.000542754518585,0.00191116499015,3.49901768173,0.917186717925,0.246458922735,0.333500300615,1,0
940,4076,0.12067365159,163,159,1.15652014955,8,6,0.00286056442909,0.00444372823885,3.54710500491,0.910829933442,0.309202421041,0.337801406163,1,0
960,4069,0.120560995687,150,157,1.15962196955,8,6,0,0.00122468093491,3.60235930204,0.903091068357,0.25644038844,0.333314252228,1,0
980,4072,0.120706018376,169,166,1.14569027704,8,6,0.00152901625169,0.00338962085408,3.64931237721,0.897001358106,0.271705746279,0.336972193292,1,0
1000,4069,0.120902263045,169,172,1.15785459183,8,6,0,0.000505856323265,3.69353649545,0.892163037338,0.298641616791,0.33162713696,1,0
1020,4070,0.120785317758,161,160,1.18333468117,8,6,0.000484262716636,0.00217225840061,3.73538083538,0.889128112004,0.239606131871,0.339042900864,1,0
1040,4059,0.120834953368,149,160,1.18598016499,8,6,0.0027878484941,0.00455620647816,3.77383592018,0.885233440049,0.26792036598,0.329882765757,1,0
1060,4072,0.120880146814,185,172,1.16639356568,8,6,0.000632550720106,0.00240889927448,3.81900785855,0.876545751295,0.280374246005,0.339760324887,1,0
1080,4075,0.120861640023,179,176,1.17086972894,8,6,0,0.000942267967154,3.87312883436,0.871451857166,0.254603450897,0.336835015608,1,0
1100,4079,0.12053785644,136,132,1.17857198523,8,6,0.00012261203434,0.00172370932035,3.91664623682,0.866953140451,0.220061093735,0.336856193281,1,0
1120,4074,0.120946289987,142,147,1.18542535052,8,6,0.00277276355987,0.00415534842501,3.95802650957,0.863429340713,0.268342042377,0.337411682691,1,0
1140,4067,0.120921485313,165,172,1.1971507517,8,6,0.00211165116637,0.00328334117646,4.01401524465,0.857844739391,0.267765337037,0.330938524793,1,0
1160,4072,0.120583822932,172,167,1.18079811623,8,6,0.000667428852801,0.00242266384559,4.07269155206,0.850673794785,0.248134333594,0.341988606547,1,0
1180,4067,0.121040727326,193,198,1.18306139357,8,6,0.00116358285183,0.00292949637748,4.12466191296,0.84002630033,0.271250295225,0.335141857547,1,0
1200,4067,0.120726575086,139,139,1.20971416034,8,6,0.00174444015087,0.00303670634565,4.16744529137,0.834234675391,0.245974790312,0.334840223434,1,0
1220,4072,0.120734213668,150,145,1.20594639343,8,6,0,0.00136591644537,4.20702357564,0.828728944086,0.234712603345,0.337045242019,1,0
1240,4062,0.120705632987,165,175,1.21069436432,8,6,0.000356985987952,0.00241978062456,4.25061546036,0.823647779994,0.267730136341,0.333956287099,1,0
1260,4067,0.121098703348,174,169,1.22759558066,8,6,3.44346234779e-05,0.00137460625066,4.30390951561,0.81766703788,0.243529829709,0.339343980899,1,0
1280,4070,0.120822089817,167,164,1.19249043457,8,6,0,0.00165510242172,4.35872235872,0.810119595984,0.234629626731,0.336403336118,1,0
1300,4074,0.120994540503,173,169,1.21706126114,8,6,0.000397540151087,0.00179743591983,4.40942562592,0.803662413027,0.212090360423,0.337758208333,1,0
1320,4064,0.120711148295,140,150,1.22122413912,8,6,0,0.00115294503292,4.45250984252,0.799933880243,0.194627161764,0.33448416716,1,0
1340,4071,0.120860982574,149,142,1.20394028734,8,6,0.00071906925216,0.00226891862089,4.49398182265,0.796047813559,0.264790764344,0.334936327866,1,0
1360,4070,0.120878936595,170,171,1.21279389452,8,6,0,0.00178365833106,4.54889434889,0.789967823417,0.22908675935,0.338652668086,1,0
1380,4066,0.120785371924,168,172,1.23370777038,8,6,0.000115127998931,0.0015108858977,4.60993605509,0.781210128769,0.210229311639,0.330230406054,1,0
1400,4074,0.12069434018,168,160,1.26193501544,8,6,0.00283080479904,0.00451295590606,4.65193912617,0.775946786421,0.220440434617,0.334810999694,1,0
1420,4061,0.120905427885,153,166,1.24071364032,8,6,0.000316235601073,0.00160176715478,4.69613395715,0.771767487691,0.217797156407,0.337540602917,1,0
1440,4068,0.120901927954,161,154,1.25692093725,8,6,0.000559418199606,0.00183595289472,4.74631268437,0.764536309291,0.193933794071,0.323221342397,1,0
1460,4065,0.120819098326,168,171,1.23539469349,8,6,0,0.00105941857167,4.78105781058,0.756441629967,0.204173719097,0.324138779352,1,0
1480,4069,0.120969422312,160,156,1.24716654673,8,6,0,0.00101992247217,4.829687884,0.751500792326,0.217437592003,0.335920231888,1,0
1500,4061,0.120810511006,157,165,1.25815151359,8,6,0.000350339634295,0.00188765943956,4.89140605762,0.742741767365,0.21835920483,0.333559610783,1,0
1520,4066,0.120935825253,162,157,1.255440922,8,6,0,0.00136405379021,4.94490900148,0.732929678907,0.227480387107,0.32627978443,1,0
1540,4075,0.120781442284,165,156,1.25649121048,8,6,0.000402433981989,0.001832348152,4.99950920245,0.721875941003,0.197903890085,0.340115932571,1,0
1560,4066,0.120660867851,156,165,1.27020463331,8,6,0.00150589183317,0.00277808120727,5.06369896704,0.712411466425,0.209740536987,0.33365185122,1,0
1580,4064,0.121229729563,170,172,1.24160603072,8,6,0.00113495060323,0.00258531541171,5.11909448819,0.705393155427,0.21081373429,0.331715078353,1,0
1600,4071,0.120785636883,152,145,1.25833990285,8,6,0.000277789046716,0.00202388776799,5.16752640629,0.69905532834,0.183505513714,0.337565590964,1,0
1620,4062,0.120903786131,164,173,1.25613038421,8,6,0.000288627725925,0.00222203785907,5.22427375677,0.692745049546,0.176901080555,0.329147700969,1,0
1640,4059,0.120666132314,157,160,1.26919501083,8,6,0.00248464249226,0.00396612654918,5.27716186253,0.683089631846,0.2151953781,0.328648099392,1,0
1660,4064,0.121155016696,166,161,1.27120628853,8,6,0.0012640758578,0.00289970337433,5.33390748031,0.676360231578,0.165141063048,0.33637740315,1,0
1680,4060,0.12077571004,165,169,1.28407660678,8,6,0,0.000437874707674,5.3881773399,0.672330236544,0.202947628812,0.325475147722,1,0
1700,4063,0.121040489526,166,163,1.28767401753,8,6,0,0.00142329719945,5.41964065961,0.668895611278,0.190070880807,0.33624510795,1,0
1720,4058,0.12099087096,138,143,1.29601082115,8,6,0.00101128594107,0.00247982872562,5.47387875801,0.665668139327,0.198166470732,0.338542843497,1,0
1740,4064,0.120927794361,165,159,1.29239491947,8,6,0.000565917636845,0.00195403007127,5.52632874016,0.65895049924,0.171440173138,0.33823766448,1,0
1760,4070,0.120877929519,190,184,1.26730153407,8,6,0,0.00103606468095,5.57272727273,0.655756674271,0.192173879539,0.334122316517,1,0
1780,4053,0.120917485483,152,169,1.29182231814,8,6,0.000467316438367,0.00204956162407,5.62299531211,0.6504355147,0.150280539249,0.328045181153,1,0
1800,4054,0.121312604959,176,175,1.28667208239,8,6,0.000500257966226,0.00231293373174,5.6827824371,0.647571383317,0.151061739022,0.341210780013,1,0
1820,4058,0.120850144448,150,146,1.30088736302,8,6,0.000790736246234,0.00259175715426,5.72301626417,0.641821801248,0.197126148151,0.332087677933,1,0
1840,4059,0.120927409385,193,192,1.27885724094,8,6,0,0.00139427163552,5.78270509978,0.633492698063,0.146943298664,0.341329204837,1,0
1860,4046,0.12086804055,155,168,1.30010720855,8,6,0.000204138792667,0.00177208672264,5.83168561542,0.630643737947,0.170245140173,0.341393671218,1,0
1880,4063,0.121141247266,191,174,1.30214442169,8,6,0.00268672881026,0.00424230262956,5.89072114201,0.621925957215,0.16418204723,0.331732397496,1,0
1900,4058,0.120930140608,179,184,1.31021664561,8,6,0.000289327966389,0.00206517876519,5.94529324791,0.61469102411,0.158603061805,0.335836680439,1,0
1920,4060,0.121073528685,166,164,1.31296107331,8,6,0.000159291257484,0.00217264401371,5.97807881773,0.60963750108,0.16382614803,0.338389082366,1,0
1940,4066,0.120854709283,154,148,1.30994721318,8,6,0.000822051184764,0.00264340381897,6.02434825381,0.604798188381,0.152183448466,0.338768494295,1,0
1960,4071,0.120860541448,155,150,1.33184589941,8,6,0,0.00148762587801,6.06190125276,0.595399812553,0.164168395584,0.341554539142,1,0
1980,4061,0.120880000986,147,157,1.31815928582,8,6,0.000653742235054,0.00285886575724,6.1031765575,0.590700797492,0.189411054766,0.331213155124,1,0
2000,4057,0.121141551948,153,157,1.30975493756,8,6,0,0.0011633183023,6.13852600444,0.587883019509,0.164102681017,0.337202179126,1,0
2020,4064,0.120689978415,147,140,1.32851731512,8,6,0.000472642314504,0.00181402382924,6.1749507874,0.585349161603,0.162272107296,0.328573148619,1,0
2040,4046,0.121033090006,156,174,1.33430918252,8,6,0,0.00122510089575,6.21453287197,0.578786972623,0.154782076285,0.332470723353,1,0
2060,4056,0.120973472083,175,165,1.33917163147,8,6,0.000718667230874,0.00182389320946,6.2657790927,0.573238882176,0.15320921658,0.331012954843,1,0
2080,4062,0.121065527206,177,171,1.32319192824,8,6,0.00151026146814,0.00282210524165,6.29788281635,0.569483272578,0.17487224887,0.331456183292,1,0
2100,4051,0.120949027747,160,171,1.33614601241,8,6,0.000236463564563,0.0019109376639,6.34682794372,0.563894979574,0.167401786249,0.327939135807,1,0
2120,4053,0.121052696654,177,175,1.35107163347,8,6,0,0.000885362129536,6.39180853689,0.561130219775,0.153840759791,0.336486979153,1,0
2140,4059,0.121004654149,158,152,1.3131507028,8,6,3.26389568448e-06,0.00143492069533,6.45355999015,0.555663505759,0.150767184811,0.327816129494,1,0
2160,4058,0.121052019977,167,168,1.33741770702,8,6,0.000134685889662,0.00222395460316,6.51256776737,0.548973268358,0.13379008976,0.33818901589,1,0
2180,4053,0.121089703134,169,174,1.35084986657,8,6,1.55872358117e-06,0.00133752602367,6.58475203553,0.542952544521,0.150062309552,0.337098549355,1,0
2200,4057,0.121027976095,174,170,1.34301979606,8,6,8.74830914139e-05,0.00162612467437,6.63298003451,0.539665862079,0.144072031016,0.340674852234,1,0
2220,4056,0.121066528349,154,155,1.38524461379,8,6,0.00170334191253,0.0035517612045,6.67948717949,0.535660047068,0.154448165356,0.344016778591,1,0
2240,4036,0.121001695062,163,183,1.36250893007,8,6,0.000318414575731,0.00171006496124,6.72373637265,0.535105731905,0.152125684621,0.333429848983,1,0
2260,4065,0.121026852528,199,170,1.37823513194,8,6,0.000853170292766,0.00301532729164,6.80516605166,0.530521281803,0.147025363924,0.335414842564,1,0
2280,4054,0.121119879466,150,161,1.38105266723,8,6,0.000961410954191,0.00231078460439,6.83793783917,0.527023844866,0.176188106778,0.329436350491,1,0
2300,4050,0.120960187933,179,183,1.3485649056,8,6,0.000255119279678,0.00261244255445,6.88296296296,0.522010451596,0.142859089329,0.334974894148,1,0
2320,4056,0.121364266614,166,160,1.40353682412,8,6,0.00174656782333,0.00339512216916,6.92652859961,0.51862517486,0.149532093793,0.332074052298,1,0
2340,4058,0.121092453576,158,156,1.36946089928,8,6,0.001815507013,0.00365095297725,6.97560374569,0.512979442664,0.152744129381,0.336057126143,1,0
2360,4068,0.120691528102,169,159,1.37092401439,8,6,0.00144504509651,0.00378511861643,7.03785644051,0.509057105503,0.133010960903,0.333598698338,1,0
2380,4065,0.121156894211,145,148,1.38531297065,8,6,0,0.00113456702397,7.09864698647,0.502997319183,0.13907094615,0.338716538737,1,0
2400,4062,0.121129816315,170,173,1.39972835533,8,6,0,0.0012034670065,7.1388478582,0.497513826356,0.135260851298,0.334683624714,1,0
2420,4051,0.120954440422,168,179,1.38607902583,8,6,0,0.000946405957212,7.19921007159,0.493554479306,0.13217298377,0.337392619286,1,0
2440,4053,0.120941440941,153,151,1.39942091208,8,6,0.000451907429658,0.0021443257282,7.24451023933,0.490052620685,0.158737192075,0.330885858551,1,0
2460,4054,0.120891889886,156,155,1.41551089956,8,6,0.000872382466212,0.00268746518107,7.29921065614,0.484157037138,0.115323976655,0.34067596722,1,0
2480,4050,0.121088583212,171,175,1.38944273567,8,6,0.000692114176784,0.00170859593861,7.33728395062,0.479960029942,0.139920252752,0.337926976455,1,0
2500,4057,0.121148726315,161,154,1.41738251616,8,6,0.00089544524366,0.00251933743395,7.38599950702,0.475335394613,0.130381112312,0.337320629635,1,0
2520,4043,0.12105969281,156,170,1.4076026022,8,6,0,0.0019934105011,7.42765273312,0.471502669837,0.119145806308,0.336904733874,1,0
2540,4053,0.121129369807,176,166,1.38224415338,8,6,0.00144861454058,0.00347108396773,7.48655317049,0.46349280566,0.120195431842,0.329540007793,1,0
2560,4055,0.120963912043,166,164,1.38483157691,8,6,4.3887291842e-06,0.00122495647073,7.50727496917,0.4613113292,0.154168710189,0.323917583508,1,0
2580,4065,0.121009751882,154,144,1.40124951116,8,6,0.000732031507159,0.00212272101358,7.54907749077,0.45739482902,0.131750012981,0.330097470103,1,0
2600,4047,0.121081201445,145,163,1.40017219055,8,6,0.00202779519681,0.00396219621457,7.57721769212,0.454253261473,0.134046636863,0.339350219541,1,0
2620,4058,0.120907046291,155,144,1.41815671785,8,6,0,0.00120975950295,7.63430261212,0.448590326388,0.126029827305,0.338197169584,1,0
2640,4044,0.121302182692,152,166,1.41751603443,8,6,0.00294337149858,0.00420678500042,7.67903066271,0.44638444494,0.133345990989,0.338408769592,1,0
2660,4053,0.12107820786,171,162,1.41921149918,8,6,0.0010677155735,0.0024453308901,7.73279052554,0.441571894419,0.143330091563,0.341473228546,1,0
2680,4046,0.121089842735,164,171,1.42056287807,8,6,0.00227005333851,0.00407580751306,7.78274839348,0.439248737876,0.131642283853,0.340664466924,1,0
2700,4040,0.121241576171,168,174,1.45424538051,8,6,0.00196551374328,0.00417522716869,7.82227722772,0.437578099151,0.138491161261,0.335779882058,1,0
2720,4059,0.121049868766,174,155,1.43100374066,8,6,0,0.000687049286142,7.87780241439,0.435811310153,0.116993439561,0.341940061119,1,0
2740,4038,0.121136267928,160,181,1.43695016108,8,6,0.000662542524605,0.00254693770402,7.91951461119,0.433649593268,0.132672376289,0.332388080856,1,0
2760,4049,0.121070577044,160,149,1.44193571839,8,6,0.000102147759934,0.00206005965006,7.95529760435,0.431234941942,0.142772320396,0.3349232168,1,0
2780,4046,0.12112898038,153,156,1.40512454766,8,6,0.00169277687223,0.00328479477535,7.99307958478,0.42873738929,0.115577468774,0.334224150022,1,0
2800,4051,0.120981295677,156,151,1.43895319364,8,6,0.000591501682131,0.00241648137311,8.04023697852,0.42335705778,0.12738787467,0.338796943923,1,0
2820,4054,0.12111529505,172,169,1.44120687992,8,6,0.00031166994931,0.00185437557035,8.08806117415,0.421224917464,0.131867825047,0.338293578589,1,0
2840,4053,0.12099018965,169,170,1.45072013592,8,6,0.000553565010608,0.0020177403291,8.13298791019,0.417829491815,0.127413908901,0.327272978044,1,0
2860,4057,0.121034461455,144,140,1.45683471231,8,6,0.000449185761081,0.00193882804201,8.17328074932,0.415047282889,0.12436768177,0.331998460626,1,0
2880,4037,0.120941936602,147,167,1.4738759968,8,6,0.00437704080802,0.00579806379682,8.218974486,0.41025660708,0.107877418847,0.326844024043,1,0
2900,4052,0.121292634241,179,164,1.45457963797,8,6,0.000643386586902,0.00218606432296,8.27566633761,0.405792898159,0.118374911662,0.343006367174,1,0
2920,4057,0.121110424137,174,169,1.46609078418,8,6,0.00183723845713,0.00367773776221,8.32462410648,0.404606345506,0.122953721077,0.33444371426,1,0
2940,4040,0.121187417145,163,180,1.47348408784,8,6,0.00101159319291,0.0027831880448,8.37648514851,0.40355781735,0.129278943335,0.33687600024,1,0
2960,4052,0.121095381414,161,149,1.44798276248,8,6,0.000321775776136,0.00206235940584,8.44373149062,0.402396532201,0.103858757001,0.334327028405,1,0
2980,4037,0.120919622922,152,167,1.47680880095,8,6,0.00464638322647,0.00635019907759,8.49046321526,0.400525025947,0.113703295095,0.329773156236,1,0
3000,4046,0.121193597145,167,158,1.48911557541,8,6,0,0.00190401459123,8.51408798814,0.396237070181,0.106703426108,0.331311687439,1,0
3020,4036,0.120988106583,160,170,1.47748217374,8,6,0.000973038950049,0.00266692428228,8.53468780971,0.395010113869,0.119301872147,0.333307272164,1,0
3040,4036,0.121110505316,171,171,1.49146629493,8,6,0,0.00173187691813,8.58969276511,0.38951836654,0.107147403146,0.332418425426,1,0
3060,4044,0.121275889406,156,148,1.48590387205,8,6,0.00176170992891,0.00376434059263,8.63130563798,0.388113261506,0.10955963692,0.337493951513,1,0
3080,4042,0.120966141635,174,176,1.47646136021,8,6,0,0.00119470745375,8.6956952004,0.384590791619,0.111730139059,0.328195834104,1,0
3100,4054,0.121279904899,163,151,1.47208952076,8,6,0.00161187676436,0.00317684164275,8.75160335471,0.379230644992,0.111769128161,0.333680173923,1,0
3120,4043,0.120942198463,142,153,1.48528250106,8,6,0.00245317322303,0.00398151114918,8.77294088548,0.380581899947,0.117049894947,0.341316671097,1,0
3140,4046,0.121142496254,179,176,1.49523325246,8,6,0.00079300573734,0.00260237198008,8.82748393475,0.376592457619,0.122583847763,0.33904513111,1,0
3160,4046,0.121177375723,186,186,1.5006514865,8,6,0.00191475940864,0.00371640686705,8.90855165596,0.372127897121,0.103573500795,0.33332357983,1,0
3180,4046,0.121229148593,172,172,1.52038882054,8,6,0,0.00181535175572,8.95551161641,0.368899236916,0.103813713909,0.337738321345,1,0
3200,4040,0.12103499969,166,172,1.49547148376,8,6,0.00276641105798,0.00475857017181,8.98886138614,0.365787592646,0.0999635826173,0.332197160069,1,0
3220,4035,0.12114198602,140,145,1.52058909892,8,6,0,0.00218696687914,9.04114002478,0.365263535648,0.102399206008,0.340328364153,1,0
3240,4047,0.121118399028,184,172,1.49415035525,8,6,0.000593338226155,0.00244763999355,9.08920187793,0.359188708038,0.0967705802143,0.340274245446,1,0
3260,4038,0.121156827964,138,147,1.48529317983,8,6,0.000113650475761,0.00171140465326,9.12060425953,0.355074486138,0.0960259038732,0.338638389116,1,0
3280,4049,0.121341481555,170,159,1.54161779193,8,6,0.000466464935775,0.00211808017305,9.17238824401,0.349164512272,0.08485043094,0.333192927951,1,0
3300,4055,0.121080846956,156,150,1.5053125677,8,6,0.000713056998424,0.00221383732941,9.21627620222,0.342281804119,0.11018641268,0.331173653125,1,0
3320,4036,0.121090674571,153,172,1.51249935371,8,6,0.000614104086439,0.0021483801281,9.25743310208,0.340806289774,0.115756981076,0.334096056421,1,0
3340,4050,0.121214360093,161,147,1.5153697789,8,6,0.00261679928316,0.0045695628604,9.33061728395,0.334860509089,0.108822248697,0.335986238192,1,0
3360,4038,0.121113011576,155,167,1.54422219173,8,6,0,0.00143913578241,9.38360574542,0.333635807571,0.112926327222,0.332675644254,1,0
3380,4025,0.121052240009,161,174,1.52845175624,8,6,0.00321195183501,0.0047252278404,9.4298136646,0.33094153816,0.0975611774191,0.330045217163,1,0
3400,4034,0.121185585541,162,153,1.51912845573,8,6,8.16354162764e-05,0.00170941409155,9.45513138324,0.330896609262,0.102319524729,0.335515384073,1,0
3420,4034,0.120782510627,148,148,1.54822398772,8,6,0.000190409585381,0.00197544790136,9.50669310858,0.327597559143,0.0985684900087,0.339716802779,1,0
3440,4028,0.12104581339,167,173,1.556101273,8,6,0.00564306530162,0.00761033520191,9.55412115194,0.325087546922,0.107704681292,0.337358208302,1,0
3460,4046,0.121470657554,169,151,1.52440373369,8,6,0,0.00198360010716,9.61665842808,0.319119455604,0.0969770840955,0.330544136039,1,0
3480,4038,0.120954307414,158,166,1.52411590729,8,6,0.00203610635184,0.00379269072093,9.65453194651,0.317008105366,0.0958828491492,0.335418675842,1,0
3500,4049,0.121093577891,152,141,1.54803870798,8,6,0.00356669425943,0.00549392980634,9.70955791553,0.315150516858,0.0829913327455,0.326726502401,1,0
3520,4033,0.121079204483,146,162,1.54175492578,8,6,0.00141144739086,0.00332858656037,9.74559880982,0.313576647356,0.0962992499895,0.33402833081,1,0
3540,4044,0.12114338176,147,136,1.53753173871,8,6,0.00642300044611,0.00824776520988,9.7796735905,0.314080584426,0.0999027253062,0.335612968171,1,0
3560,4042,0.121058514461,149,151,1.53145430288,8,6,0.0054582772529,0.00738779804364,9.83349826818,0.312391176448,0.0823042123912,0.340487220194,1,0
3580,4035,0.121128284006,170,177,1.57558056283,8,6,0.000190494686164,0.00202883200954,9.8741016109,0.311358162408,0.10416964184,0.339028466195,1,0
3600,4046,0.121239633564,157,146,1.55708476765,8,6,0.00293210275904,0.00449347676286,9.9317844785,0.307410860189,0.0917705212739,0.342209549812,1,0
3620,4045,0.121101883232,148,149,1.5646623437,8,6,0.00498467813691,0.00669347628927,9.97206427689,0.307001310323,0.0868943290997,0.33587087409,1,0
3640,4039,0.121214456518,158,164,1.56893151019,8,6,0.00182183545927,0.00340128413371,10.0336717009,0.304675314472,0.0903288159653,0.327672332002,1,0
3660,4030,0.121205582968,173,182,1.5627941783,8,6,0.00437268854122,0.00588843467207,10.1121588089,0.302721187536,0.0940519030506,0.335940896299,1,0
3680,4042,0.121314813667,185,173,1.57674760219,8,6,0.00435673598713,0.00603649040749,10.1694705591,0.298136244579,0.0848617941605,0.334604852708,1,0
3700,4042,0.120944493959,149,149,1.57834039414,8,6,0.00175178074051,0.0032205719426,10.2140029688,0.298517039572,0.10222086908,0.339195902008,1,0
3720,4043,0.121232581205,162,161,1.55469170538,8,6,0.000559948421324,0.00214396361749,10.2557506802,0.298259231489,0.0881990624019,0.337391089928,1,0
3740,4024,0.121077847284,169,188,1.58253577526,8,6,0.0019538064846,0.0040050116688,10.3218190855,0.296211153278,0.097836443208,0.335268530952,1,0
3760,4028,0.121119767037,168,164,1.61149670443,8,6,0.0047416554668,0.00668860523718,10.3778550149,0.295574021604,0.100516525082,0.334307094204,1,0
3780,4037,0.121437849944,178,169,1.59940767882,8,6,0.00492234142092,0.00621865814451,10.4315085459,0.292066971633,0.0941662750126,0.323818877624,1,0
3800,4019,0.121307367187,184,202,1.59049172616,8,6,0.00314401548819,0.00482174084759,10.486937049,0.289024536213,0.0901441194702,0.331231875094,1,0
3820,4026,0.121610308765,190,183,1.60040588552,8,6,0.00230436150118,0.004319288575,10.5524093393,0.286657250336,0.0906274632378,0.3362413943,1,0
3840,4029,0.121257090258,182,179,1.60114348731,8,6,0.0009944380205,0.00258839819805,10.5842640854,0.284871875895,0.0878071746593,0.334422266026,1,0
3860,4038,0.121104018678,181,172,1.58621731445,8,6,0.00389324444423,0.00620426337035,10.6666666667,0.283595411717,0.0764790969222,0.333219554477,1,0
3880,4037,0.121091504322,158,159,1.6346221737,8,6,0.00269035590562,0.00438461944338,10.7025018578,0.282964895907,0.0939753271843,0.328841085603,1,0
3900,4030,0.12110177057,149,156,1.6389692914,8,6,0.00256039821386,0.00438475395372,10.723573201,0.282854017717,0.0910959674054,0.336453048919,1,0
3920,4031,0.121140903008,155,154,1.64898771397,8,6,0.00118800492172,0.00302746797721,10.7648226247,0.281918566148,0.0882518870676,0.335200947954,1,0
3940,4050,0.120887410974,176,157,1.6123522723,8,6,0.00256671059907,0.00480031631058,10.8241975309,0.281311954952,0.0881693650686,0.336080394445,1,0
3960,4036,0.121173133848,148,162,1.60368573189,8,6,0.000431280558756,0.00227608645795,10.8741328048,0.279613647035,0.084232987614,0.336494219054,1,0
3980,4041,0.121323116664,164,159,1.60947874055,8,6,0.00354724667433,0.00518861104697,10.9119029943,0.278044643139,0.0922475375533,0.340367019996,1,0
4000,4027,0.120827676921,148,162,1.61304941523,8,6,0.00298786779595,0.00505162267903,10.9627514279,0.277659761827,0.0789089981376,0.342041540618,1,0
4020,4045,0.121296620589,158,140,1.58932766309,8,6,0.00432872739568,0.00635130865696,11.0200247219,0.277160802298,0.0952317406611,0.335535463837,1,0
4040,4022,0.120985770467,140,163,1.65125511478,8,6,0.00113566999541,0.00300933996511,11.0857782198,0.275081379707,0.0827328009698,0.326475282865,1,0
4060,4031,0.121388812825,195,186,1.66306811603,8,6,0.00401411522637,0.00566428839926,11.1409079633,0.272888811426,0.0829899971464,0.332993575597,1,0
4080,4031,0.121300877695,175,175,1.62050637132,8,6,0.00139223268141,0.00343127870669,11.2009426941,0.270933929304,0.0907538399163,0.33992067797,1,0
4100,4024,0.121390591518,173,180,1.6603156108,8,6,0.000826690592104,0.00281327335787,11.2798210736,0.270093454124,0.0790863096991,0.334815353292,1,0
4120,4029,0.121025800204,160,155,1.66046687127,8,6,0.00210003965441,0.00431867370173,11.3385455448,0.267955769665,0.0888326528252,0.338568994508,1,0
4140,4030,0.121330747427,175,174,1.68079071083,8,6,0.00177004606621,0.00377246692548,11.3990074442,0.266693301445,0.07628517097,0.337593876931,1,0
4160,4036,0.120833591379,158,152,1.66838143478,8,6,0.00451702533448,0.00625859154711,11.4881070367,0.264757730588,0.0817350641079,0.334966697878,1,0
4180,4036,0.121216489474,133,133,1.66685641218,8,6,0.00408450051576,0.0060051079779,11.517839445,0.264961103525,0.0915782284999,0.333123413449,1,0
4200,4024,0.121044740925,157,169,1.65989519135,8,6,0.000199122621868,0.0019762148061,11.5636182903,0.264816893942,0.0818439314217,0.331413931343,1,0
4220,4026,0.121276500448,168,166,1.67381437221,8,6,0.00253601889435,0.00420474331052,11.6137605564,0.264356318251,0.0816096163856,0.326880406702,1,0
4240,4026,0.121155450414,168,168,1.6964829492,8,6,0.00464321850917,0.00652193779303,11.6470442126,0.263251549874,0.0934498471339,0.335885485848,1,0
4260,4040,0.121180590047,166,152,1.65519298106,8,6,0.00827543953034,0.00988592671987,11.723019802,0.262053195614,0.0858375416739,0.340371870814,1,0
4280,4023,0.121127863473,161,178,1.67103900414,8,6,0.00533737719133,0.0073392989727,11.7733035048,0.260770381978,0.0912575399274,0.329588475486,1,0
4300,4039,0.121287579336,182,166,1.66719745449,8,6,0.00712403626525,0.00890037842804,11.849220104,0.256646764385,0.0814842912486,0.330165695441,1,0
4320,4045,0.121233465977,161,155,1.69614855841,8,6,0.00175996009763,0.00373534299578,11.9347342398,0.255909537549,0.0777142559254,0.33828552771,1,0
4340,4042,0.121169242965,156,159,1.6975284296,8,6,0.000616907019118,0.00222911557086,11.985650668,0.253325616077,0.0910450265117,0.333304131055,1,0
4360,4030,0.121116604964,153,165,1.70263552189,8,6,0.00259903541747,0.00432965699815,12.0655086849,0.251849150738,0.0780993520011,0.338550804124,1,0
4380,4030,0.121190292854,168,168,1.69702374613,8,6,0.00257727728531,0.00440941523639,12.1156327543,0.250136296983,0.0722043928173,0.333175265035,1,0
4400,4033,0.12140525354,158,155,1.7109308006,8,6,0.0014972776903,0.00320263117583,12.1472848996,0.25014707386,0.0815421284179,0.329271132382,1,0
4420,4031,0.121119594771,159,161,1.7107400877,8,6,0.0020780829905,0.00361395580221,12.1935003721,0.250206958054,0.0809297822554,0.336664551658,1,0
4440,4029,0.12103378882,159,161,1.69154831887,8,6,0.00243993427781,0.00415631976215,12.2603623728,0.248342436811,0.078123990004,0.332493921575,1,0
4460,4039,0.121320567023,168,158,1.71128789412,8,6,0.000438817458291,0.0022216032748,12.3154246101,0.247862136316,0.0754511789445,0.338841803384,1,0
4480,4039,0.121047601316,165,165,1.73052635279,8,6,0.00165633374909,0.00329089764311,12.3708838821,0.248468110091,0.0778048995495,0.332849313987,1,0
4500,4034,0.121120333495,156,161,1.7093212123,8,6,0.000703586203365,0.00282416403628,12.4318294497,0.246193518541,0.0664422191697,0.340351138452,1,0
4520,4033,0.121214225485,161,162,1.72443452069,8,6,0.00219526687611,0.00388971510572,12.518472601,0.244982442081,0.0766965793812,0.334138711407,1,0
4540,4024,0.12132946393,161,170,1.71354596176,8,6,0.00582792275502,0.0077989699326,12.5792743539,0.245087097006,0.0831229625243,0.331807673646,1,0
4560,4020,0.121042415797,151,155,1.73196777326,8,6,0.00494700455452,0.00674566316852,12.5706467662,0.245388638993,0.0908323146923,0.337071113336,1,0
4580,4029,0.121295834373,177,168,1.727945672,8,6,0.00444822235179,0.00626571659041,12.6569868454,0.24280151655,0.0748082419576,0.331813413814,1,0
4600,4027,0.121361907366,158,160,1.73361067364,8,6,0.00340509845081,0.00499063444194,12.6997765086,0.242305065178,0.0756417715385,0.332723232798,1,0
4620,4029,0.121224256435,149,147,1.76358071126,8,6,0.00406306060259,0.00571645599366,12.7483246463,0.241992233247,0.0719846193445,0.340764627228,1,0
4640,4025,0.121170214088,145,149,1.72496387189,8,6,0.00702434092921,0.00873039659829,12.7985093168,0.24252369064,0.0796478186462,0.331424030591,1,0
4660,4038,0.121077366603,165,152,1.74239395844,8,6,0.00148186988317,0.00352281392453,12.8464586429,0.241683356685,0.0776204047758,0.333342753255,1,0
4680,4025,0.120982069583,137,150,1.71962788248,8,6,0.00128663849576,0.00292989831716,12.8708074534,0.242701974732,0.0825507704114,0.329055969072,1,0
4700,4021,0.121216196026,167,171,1.73573871416,8,6,0.00541816802929,0.00722667584648,12.9641880129,0.24125227388,0.0730172224444,0.337091288805,1,0
4720,4026,0.121225488978,151,146,1.73068358691,8,6,0.00474710947637,0.00655399075291,13.0076999503,0.240445523207,0.0850807018874,0.336626424742,1,0
4740,4028,0.121084500565,150,148,1.77128594975,8,6,0.0039976108945,0.00591327809815,13.0868917577,0.24055740558,0.0737272371347,0.333542486978,1,0
4760,4024,0.121239794902,164,168,1.76538647787,8,6,0.005660713911,0.00732245000006,13.1396620278,0.240530759967,0.0763218985306,0.338705605877,1,0
4780,4027,0.121052094482,157,154,1.76639586642,8,6,0.00659323882599,0.0084380387218,13.1770548796,0.23981275299,0.0754320801336,0.33883910687,1,0
4800,4032,0.121189963801,150,145,1.75255812856,8,6,0.00957175149487,0.0113348462183,13.2418154762,0.238867243433,0.0724682975333,0.333005338285,1,0
4820,4030,0.121315110818,168,170,1.78109805387,8,6,0.00726595026785,0.00929817476943,13.2751861042,0.238770237648,0.0736060149268,0.335749248642,1,0
4840,4013,0.121436737139,172,189,1.76027484149,8,6,0.000870303390695,0.00249067912017,13.3431348119,0.238195626979,0.076917222686,0.328141798418,1,0
4860,4000,0.121188353684,164,177,1.77615376602,8,6,0.00990424243963,0.0116786958789,13.41425,0.23721078416,0.0699817998702,0.337524481652,1,0
4880,4019,0.121605240175,191,172,1.78507204148,8,6,0.00417907178083,0.0059538272689,13.443145061,0.235581397842,0.0760025201472,0.329953276858,1,0
4900,4031,0.121007367949,168,156,1.78664331365,8,6,0.00575975501865,0.00748972372428,13.4983874969,0.233923605575,0.0805046625217,0.338736748678,1,0
4920,4033,0.121226849267,147,145,1.79737665447,8,6,0.00147284749426,0.00321321924627,13.55864121,0.234141592857,0.0722567949631,0.340333496819,1,0
4940,4034,0.121040492564,160,159,1.78273182206,8,6,0.00634674021387,0.00810101432773,13.6405552801,0.233665373428,0.0795093557614,0.334606392617,1,0
4960,4019,0.121204125869,150,165,1.78870592388,8,6,0.00191939871031,0.00343362464528,13.7113709878,0.233667164931,0.0776445560867,0.345560440943,1,0
4980,4023,0.121125267506,145,141,1.78065553801,8,6,0.00578774796639,0.00761762464718,13.7382550336,0.23310942165,0.0795135646184,0.338776488551,1,0
5000,4012,0.121005611672,151,162,1.79558875738,8,6,0.00665236266868,0.00869305647131,13.7953639083,0.231709291618,0.0729313009437,0.338664547535,1,0
5020,4040,0.121528268112,178,150,1.78677692943,8,6,0.00660462174729,0.00863063389067,13.8626237624,0.228491001452,0.0751108160612,0.338610444288,1,0
5040,4021,0.121044976505,146,165,1.79414302126,8,6,0.00772183457127,0.00939629329805,13.9022631186,0.228644172745,0.06645287555,0.34030802493,1,0
5060,4031,0.121346115538,166,156,1.79883524644,8,6,0.00287501205976,0.00470385337155,13.942942198,0.229021729138,0.0812359216648,0.336929296646,1,0
5080,4026,0.120982897484,146,151,1.78189232564,8,6,0.00919212868386,0.0112138566456,13.9905613512,0.229223352754,0.0757200234793,0.326232325185,1,0
5100,4007,0.121345526779,155,174,1.80523107071,8,6,0.00353388446534,0.00540900776925,14.0516595957,0.228893763163,0.0774382048218,0.336739887768,1,0
5120,4011,0.121147036469,167,163,1.81652129465,8,6,0.00675782253348,0.00841187641223,14.0909997507,0.228760538264,0.0799801852367,0.331585745911,1,0
5140,4028,0.121223945015,173,156,1.79270262159,8,6,0.00743030400646,0.00892657058687,14.1524329692,0.226760248091,0.0806634651815,0.336037720692,1,0
5160,4032,0.121317637699,166,162,1.81587287247,8,6,0.00466700854485,0.00623524753176,14.2194940476,0.226251886848,0.0789169776579,0.335907089506,1,0
5180,4024,0.121027242971,153,161,1.7983050339,8,6,0.00449716275119,0.00639821053709,14.2892644135,0.22471896613,0.0736480678012,0.332190016349,1,0
5200,4028,0.121312731706,158,154,1.79457789955,8,6,0.00237550147349,0.00456586883282,14.344836147,0.224232707058,0.0657809308191,0.330566597758,1,0
5220,4022,0.121440801525,167,173,1.85613032471,8,6,0.00499599388416,0.00668193553102,14.4154649428,0.223294148505,0.0648032837705,0.334635586223,1,0
5240,4024,0.121190195177,153,151,1.8268038286,8,6,0.000829965604561,0.0028078280552,14.4244532803,0.223196305508,0.0825499216272,0.324745218557,1,0
5260,4025,0.120957527423,145,144,1.81297852452,8,6,0.0064484650948,0.00821166254162,14.4752795031,0.223855578396,0.0740873129945,0.334481004456,1,0
5280,4036,0.121165827897,154,143,1.84451490571,8,6,0.00408426154055,0.00598797965583,14.5493062438,0.223865506523,0.073918477901,0.339062758562,1,0
5300,4017,0.121182118958,146,165,1.83606498693,8,6,0.00502645166383,0.00677768388681,14.6171272094,0.222743622949,0.0738550032142,0.332920174489,1,0
5320,4035,0.121136205353,162,144,1.83352767073,8,6,0.00371535998952,0.00503949399574,14.6810408922,0.222587549013,0.0730849914901,0.336120837789,1,0
5340,4014,0.121065311359,153,174,1.87211551661,8,6,0.00160981554647,0.00361023128675,14.74040857,0.220998813718,0.0682516941876,0.342486660033,1,0
5360,4032,0.121368297904,167,149,1.85307037863,8,6,0.00443006420502,0.00616071620055,14.7705853175,0.219780086359,0.0725642038042,0.331938863497,1,0
5380,4021,0.121243078146,147,158,1.83880707425,8,6,0.00445253452596,0.00614369327735,14.8308878388,0.218568267345,0.0624326212997,0.332377624683,1,0
5400,4021,0.121035242565,149,149,1.87106490318,8,6,0.00565693242047,0.00696724232956,14.8972892315,0.217597810423,0.0740850857844,0.334175651299,1,0
5420,4014,0.12130327378,158,165,1.86207335438,8,6,0.00912994486798,0.0114202059733,14.9319880419,0.218393625,0.06533997558,0.342154064422,1,0
5440,4029,0.121049528595,169,154,1.83425030291,8,6,0.00173944187984,0.00363207209801,14.981384959,0.216241755851,0.0738592563848,0.333367225275,1,0
5460,4017,0.121176923937,140,152,1.85455737296,8,6,0.00821437953048,0.00974976853256,15.0420711974,0.214650625337,0.0650312127969,0.336127439809,1,0
5480,4037,0.121211428287,166,146,1.86178872686,8,6,0.00550891992109,0.00724556718289,15.109487243,0.212934758093,0.0644335341099,0.330144830467,1,0
5500,4016,0.12109010814,146,167,1.85627589017,8,6,0.00794310590417,0.00948209975804,15.1548804781,0.213191976832,0.066713441081,0.336117219411,1,0
5520,4019,0.121328031512,165,162,1.89338030201,8,6,0.00805964024019,0.00969210504787,15.244588206,0.21275681078,0.0752426052923,0.330987858672,1,0
5540,4001,0.121001431684,150,168,1.88124583111,8,6,0.00400218652528,0.00612173134896,15.2856785804,0.212272913055,0.0778662538011,0.337419440281,1,0
5560,3997,0.121381599549,185,189,1.87011301864,8,6,0.00580518254156,0.00729065551993,15.3312484363,0.209507557749,0.0688108054562,0.333851909066,1,0
5580,4018,0.121491210547,176,155,1.87701800899,8,6,0.00396368655836,0.00604153127527,15.3944748631,0.207692153416,0.0718338805703,0.334389197066,1,0
5600,4016,0.121361626879,167,169,1.88929457251,8,6,0,0.00152075517379,15.4482071713,0.207977590291,0.0712549546307,0.33786548158,1,0
5620,4031,0.121162001169,154,139,1.88189618416,8,6,0.00582950479171,0.00761683236915,15.4926817167,0.206660405699,0.0635815453514,0.333693032247,1,0
5640,4027,0.121275706341,162,166,1.87288915621,8,6,0.00175541137229,0.00334737079399,15.5197417432,0.20604244273,0.0757519730313,0.336658391185,1,0
5660,4013,0.121314549308,160,174,1.86628990205,8,6,0.0046064492102,0.00634504354533,15.5693994518,0.204472169451,0.0775925108632,0.334425140472,1,0
5680,4018,0.121295209618,155,150,1.88442100566,8,6,0.00451101246325,0.00642266325028,15.6052762568,0.203996856998,0.0715478701093,0.331924344084,1,0
5700,4030,0.120905432596,159,147,1.88746741846,8,6,0.00749847458671,0.00927431123527,15.682133995,0.203355075604,0.0629056261924,0.344575720502,1,0
5720,4043,0.121321580426,162,149,1.8934075917,8,6,0.00496855077667,0.00629609554972,15.7563690329,0.201641876993,0.0708959097315,0.335495299755,1,0
5740,4033,0.121038568313,131,141,1.88923038287,8,6,0.00284907871601,0.00466444325263,15.7922142326,0.202008583907,0.0617393347736,0.336895436226,1,0
5760,4021,0.121081599601,161,173,1.91203887184,8,6,0.00316963023703,0.00525162680813,15.868191992,0.201729526782,0.0634870858355,0.330352315865,1,0
5780,4023,0.121534758425,153,151,1.92938867803,8,6,0.00987242489286,0.0115956283688,15.9393487447,0.201203574263,0.0580962243362,0.334497470142,1,0
5800,4011,0.121208980141,169,181,1.90795934904,8,6,0.0043450667033,0.00593630110876,16.0017452007,0.200412159003,0.065757952705,0.329339892415,1,0
5820,4021,0.121435682995,168,158,1.89993123036,8,6,0.00277944893198,0.00435787543535,16.0780900274,0.200432467827,0.0645910841551,0.344631015001,1,0
5840,4017,0.121093097733,154,158,1.89594170799,8,6,0.00673497004844,0.00838356761288,16.1356733881,0.20009383215,0.0625548673669,0.34913349987,1,0
5860,3999,0.121322922254,161,179,1.92985295946,8,6,0.0105284406067,0.0119956534946,16.184796199,0.199874911288,0.0708121080375,0.325768811019,1,0
5880,4020,0.121225060554,183,162,1.92777999531,8,6,0.00984350255441,0.0114560190816,16.25,0.199712800042,0.0620358506342,0.337015566518,1,0
5900,4015,0.12134198378,169,174,1.94049404847,8,6,0.00268745904342,0.00462048115213,16.304109589,0.199061886533,0.060628032747,0.328115151551,1,0
5920,4008,0.121055732385,167,174,1.92410292526,8,6,0.0103382326487,0.0118053279883,16.3587824351,0.197760514066,0.069954448598,0.337341529109,1,0
5940,4028,0.121667622205,184,164,1.90947064339,8,6,0.00170223773734,0.00359670105074,16.4143495531,0.197114200464,0.0721646030498,0.333669597535,1,0
5960,4029,0.121207048787,172,171,1.94236975979,8,6,0.00544365787862,0.00701680358492,16.4738148424,0.196544329657,0.0566258343217,0.330639193246,1,0
5980,4016,0.121392917159,152,165,1.97475387552,8,6,0.00278248699226,0.00473477280906,16.5244023904,0.196329262181,0.0658069332115,0.331732793177,1,0
6000,4018,0.121175048296,149,147,1.95289480632,8,6,0.0066849843363,0.00856108270094,16.5788949726,0.196984733231,0.0690320094078,0.3301526381,1,0
6020,4027,0.12125340803,166,157,1.9612673395,8,6,0.00465138816342,0.00616709024862,16.657809784,0.196089109535,0.0664658561592,0.329242555513,1,0
6040,4030,0.121068905473,147,144,1.96039284675,8,6,0.00619267795895,0.00778794858908,16.7156327543,0.195975460171,0.0631753451653,0.336223780653,1,0
6060,4023,0.121375968509,162,169,1.93976341701,8,6,0.00673734428255,0.00822747787147,16.7531692767,0.195940034911,0.0656922555879,0.334080893048,1,0
6080,4018,0.120867790197,155,160,1.9425961999,8,6,0.00567301320096,0.0071616822432,16.8051269288,0.195856343633,0.0602135276124,0.334675239618,1,0
6100,4039,0.12149305469,170,149,1.92777672856,8,6,0.00478001699365,0.00660623094411,16.8895766279,0.194953679188,0.0651703327428,0.332393115123,1,0
6120,4036,0.120978677483,134,137,1.96884801538,8,6,0.00336140776233,0.00516668523734,16.9558969277,0.195566073992,0.0643906047057,0.339541749917,1,0
6140,4025,0.121309667242,143,154,2.00222114105,8,6,0.00376511319123,0.0055258752344,17.0183850932,0.195967576826,0.0707357610631,0.333154229425,1,0
6160,4020,0.120968244279,161,166,1.94426930897,8,6,0.00321426894755,0.00499062887337,17.0833333333,0.195799157504,0.0665829711302,0.333897761765,1,0
6180,4010,0.121416740572,154,164,1.94965388421,8,6,0.00781977956175,0.00968777068874,17.1376558603,0.195588338475,0.0745440354071,0.331406715482,1,0
6200,4019,0.121048424251,147,138,1.99825485724,8,6,0.00770998152421,0.00939349595797,17.1627270465,0.194292876884,0.0635672019245,0.336244744626,1,0
6220,4010,0.121465943731,163,172,1.99393138188,8,6,0.00255852292196,0.00434362949368,17.257605985,0.193870419751,0.0681835381283,0.334637542196,1,0
6240,4024,0.121104349561,163,149,1.95472449293,8,6,0.0034867641,0.00506342037192,17.2897614314,0.194251059884,0.0615727329552,0.328368491583,1,0
6260,4020,0.121209209708,157,161,1.94376668742,8,6,0.0107237393733,0.0123366528462,17.3405472637,0.194032957407,0.0642488684802,0.335371123174,1,0
6280,4024,0.121394838001,190,186,2.00020420682,8,6,0.00915175596861,0.0108866711164,17.4361332008,0.192697227377,0.0635837286012,0.335406087447,1,0
6300,4045,0.121047771531,152,131,2.00925018404,8,6,0.00480797004734,0.00644623583747,17.4754017305,0.192578617179,0.0664489378802,0.346014695989,1,0
6320,4021,0.121076559781,133,157,1.98716410021,8,6,0.00233693177407,0.00417179284208,17.5451380254,0.191731494126,0.0616446779752,0.337741750927,1,0
6340,4024,0.121176324019,153,150,2.01410743316,8,6,0.00938735732833,0.0108479885753,17.5981610338,0.191614394788,0.0674001914438,0.336957485284,1,0
6360,4025,0.121307665453,156,155,1.98576948597,8,6,0.00523880101634,0.00729528679378,17.6270807453,0.191734837788,0.0683999060639,0.33358187045,1,0
6380,4019,0.121346170635,168,174,1.98332883041,8,6,0.00278790142638,0.00461896200789,17.7016670814,0.190585277266,0.0563382053885,0.335718090223,1,0
6400,4026,0.121278096187,151,144,1.98522152764,8,6,0.00262944378406,0.0040479839926,17.7486338798,0.1904682127,0.0692301470545,0.335091768163,1,0
6420,4007,0.12124017489,136,155,2.01017952832,8,6,0.00476309692024,0.00635957872734,17.8058397804,0.19090733007,0.0614913667772,0.339022965453,1,0
6440,4030,0.121296723293,155,132,2.02216330298,8,6,0.00732590535746,0.0087698548209,17.8692307692,0.191245024196,0.0725791692408,0.335352274487,1,0
6460,4022,0.12131764355,160,168,1.99123104333,8,6,0.00243561734206,0.00415341208113,17.9699154649,0.190348051911,0.0593780567127,0.336392914579,1,0
6480,4018,0.120980340825,170,174,2.03052766873,8,6,0.00432450122474,0.00624690899406,18.056246889,0.190520250002,0.0602562605588,0.332518052592,1,0
6500,4018,0.121266378815,155,155,2.01259365175,8,6,0.0068965714651,0.00821355806012,18.0846192135,0.190571322006,0.0672502634445,0.340844129863,1,0
6520,4023,0.12148785905,184,179,2.000093827,8,6,0.00580600560707,0.00737756218802,18.1541138454,0.18914024471,0.0703118538649,0.334393008382,1,0
6540,4016,0.121345032155,165,172,2.00920413895,8,6,0.00314616366159,0.0047189505367,18.2417828685,0.189036508114,0.0711111804408,0.34062882274,1,0
6560,4019,0.12127781587,171,168,1.99449008827,8,6,0.0100463863171,0.0120706600812,18.2913660114,0.188910137077,0.0558574337055,0.333133016464,1,0
6580,4015,0.121414441271,162,166,1.99579067732,8,6,0.00419303380018,0.00575229318404,18.3454545455,0.187995029826,0.0661259776537,0.330176935967,1,0
6600,4010,0.121198029951,167,172,2.01764203631,8,6,0.00784619193288,0.00912863296025,18.4236907731,0.187362563534,0.0626717416754,0.334922550493,1,0
6620,4036,0.121474238905,177,151,2.03180499586,8,6,0.00848852651033,0.0102872434682,18.4501982161,0.187024534251,0.0678564854871,0.331985332162,1,0
6640,4031,0.121099961357,165,170,2.03745109768,8,6,0.00431949060007,0.00614263902795,18.4929297941,0.186426441754,0.0576152018131,0.330494053946,1,0
6660,4028,0.121352033521,155,158,2.03029084694,8,6,0.00116698326813,0.0029465613327,18.5595829196,0.186487979514,0.0638771622643,0.332141920434,1,0
6680,4018,0.120819631414,143,153,2.02586688938,8,6,0.00744512262955,0.00907515426898,18.5741662519,0.186881847422,0.0532581018418,0.335415028975,1,0
6700,3999,0.121365347339,165,184,2.02685080787,8,6,0.0124226423408,0.0140443763301,18.6564141035,0.186979716803,0.0604971319571,0.336116257755,1,0
6720,4006,0.121573877673,187,180,2.04774732773,8,6,0.0033860891341,0.00559798917232,18.7458811782,0.18561047686,0.0579323474595,0.341588053044,1,0
6740,4007,0.121551683277,186,185,1.99352923468,8,6,0.00210862761849,0.00354072720023,18.7564262541,0.185296307869,0.0642853282214,0.333545150005,1,0
6760,4017,0.121323540396,154,144,2.05891110185,8,6,0.00232371497509,0.00389232411279,18.8371919343,0.184203403383,0.0576816445373,0.335201467767,1,0
6780,4038,0.120962243744,166,145,2.05205525307,8,6,0.00350391034297,0.005348937315,18.8880633977,0.18367830889,0.0691029279286,0.335954398881,1,0
6800,4030,0.120994513542,141,149,2.04275533973,8,6,0.00211609294973,0.00399764415592,18.9563275434,0.183564233222,0.0642231879011,0.328147359906,1,0
6820,4033,0.121248662503,147,144,2.05962789081,8,6,0.00913303978893,0.0107078446506,19.0104140838,0.183392284631,0.0620789756018,0.325681132235,1,0
6840,4007,0.121129927991,144,170,2.03779915953,8,6,0.00884038027171,0.0104178907984,19.0726229099,0.183364084331,0.0603571285402,0.335325266536,1,0
6860,4035,0.121658188709,181,153,2.05285257732,8,6,0.00645041393219,0.00806169283979,19.1387856258,0.182018616376,0.0571810460278,0.341452862184,1,0
6880,4019,0.120797989475,150,166,2.07950803256,8,6,0.0101304601686,0.0118078440296,19.172430953,0.181938902599,0.0569703072305,0.336359188254,1,0
6900,4005,0.121240470635,152,166,2.05972128711,8,6,0.0110086945606,0.0129963249119,19.2269662921,0.182299417414,0.0658540823903,0.340207364068,1,0
6920,4023,0.121492570858,175,157,2.07914891402,8,6,0.00510125024855,0.00715463494957,19.3002734278,0.181238030963,0.0662113051677,0.339883354011,1,0
6940,4015,0.121186207586,152,160,2.07230974242,8,6,0.00670387347949,0.00852000238872,19.3422166874,0.181854084473,0.0604089390089,0.333355755616,1,0
6960,4015,0.121237223912,169,169,2.06602755937,8,6,0.00669086332741,0.00822148734113,19.4378580324,0.180852760033,0.0513760021935,0.335379467931,1,0
6980,4013,0.121300713761,175,177,2.08362540451,8,6,0.00497391592059,0.0066280572042,19.5399950162,0.179317677483,0.0583438790814,0.3312434662,1,0
7000,4013,0.12144243273,162,162,2.10481246832,8,6,0.00446030599723,0.00615845593388,19.615001246,0.179600159928,0.0578395746523,0.329467587879,1,0
7020,4018,0.121334064646,172,167,2.08499004849,8,6,0.00729764144377,0.00897779682421,19.6468392235,0.179185840387,0.0543749582509,0.327717506013,1,0
7040,4026,0.121354839516,168,160,2.05505293348,8,6,0.00722475259181,0.00913711458149,19.7367113761,0.179238496106,0.0605590119451,0.336823695201,1,0
7060,4023,0.12146917359,171,174,2.07617870641,8,6,0.00527166268093,0.00673345099364,19.8327119065,0.179428397945,0.0625627855667,0.333433267018,1,0
7080,4023,0.121004911408,140,140,2.12891894493,8,6,0.00636345281505,0.00768823588207,19.8777032066,0.179461678479,0.0612113039864,0.338910951736,1,0
7100,4010,0.121276489529,160,173,2.10270350354,8,6,0.0049139237439,0.00684990538852,20.0201995012,0.177753818947,0.0501265793846,0.335518029609,1,0
7120,4008,0.121367922761,157,159,2.12007644437,8,6,0.00692695870116,0.00863355656601,20.0242015968,0.177756604467,0.0597319226156,0.330597008528,1,0
7140,4016,0.121338035189,168,160,2.10988469218,8,6,0.00119308181931,0.00292827284239,20.0854083665,0.176391692126,0.0602292741388,0.333033426366,1,0
7160,4028,0.121214177417,156,144,2.11781356334,8,6,0.00660667703948,0.00843786134633,20.1271102284,0.176792710304,0.0615524680497,0.332550315775,1,0
7180,4018,0.121238794619,163,173,2.11635123053,8,6,0.00487099709296,0.00645922289336,20.1816824291,0.176357150907,0.0569718488927,0.337672662925,1,0
7200,4013,0.121117019949,159,164,2.14087387491,8,6,0.0130628870772,0.0146286745052,20.2614004485,0.176518793055,0.057197282248,0.340726995104,1,0
7220,4002,0.121333100332,158,169,2.1318776366,8,6,0.00870537511393,0.0101796541615,20.3378310845,0.176046947134,0.0620056237003,0.341222391609,1,0
7240,4006,0.121419601761,168,164,2.08739574553,8,6,0.0115971753126,0.0135473316496,20.4243634548,0.175319238689,0.0574682061789,0.324129486364,1,0
7260,4030,0.121350057354,182,158,2.12654019738,8,6,0.00425475594585,0.00569961334155,20.517369727,0.174631901645,0.0510450078494,0.330102930051,1,0
7280,4016,0.121306387226,159,173,2.14996077607,8,6,0.00438283507093,0.00600811936203,20.5953685259,0.17490524074,0.0542109877871,0.338420812656,1,0
7300,4003,0.121334399121,159,172,2.15648547732,8,6,0.0109522632399,0.0125597295024,20.6450162378,0.174342623941,0.065547270199,0.337642514212,1,0
7320,4004,0.121212242448,167,166,2.15012356039,8,6,0.00965913018825,0.0112834900478,20.7382617383,0.1739298227,0.059173877712,0.333623683065,1,0
7340,4007,0.121323803216,161,158,2.15187193586,8,6,0.00710693862263,0.00870502461009,20.772398303,0.172736200829,0.0609940865992,0.340792049709,1,0
7360,4009,0.121313695362,166,164,2.13400438791,8,6,0.0105479990568,0.011991923103,20.8792716388,0.171961723701,0.0533136181712,0.344865660008,1,0
7380,4029,0.121297683243,166,146,2.17048609917,8,6,0.00645919850116,0.00803713550365,20.9585505088,0.172527563454,0.0611160818367,0.332494723668,1,0
7400,4018,0.121364858138,150,161,2.16081849169,8,6,0.0010147479686,0.00294366210693,21.0082130413,0.172991610706,0.0607858598739,0.339592717473,1,0
7420,4032,0.121063122924,161,147,2.18138644056,8,6,0.00500226119848,0.00660536605604,21.0900297619,0.172769902856,0.0551842291177,0.33531358983,1,0
7440,4010,0.121134855934,135,157,2.18318046042,8,6,0.00981895396471,0.0114305694135,21.1598503741,0.173056105266,0.0567594409976,0.331796990901,1,0
7460,4023,0.121343851878,160,147,2.18966387261,8,6,0.00532240764143,0.00690236050708,21.249813572,0.172629740942,0.0536556279946,0.332134042657,1,0
7480,4019,0.121074731941,171,175,2.16527499795,8,6,0.0100631821198,0.0120451541777,21.2983329186,0.172686511842,0.0524170547097,0.339487196499,1,0
7500,4021,0.121529514539,150,148,2.17272261726,8,6,0.012191881727,0.0137349587297,21.3449390699,0.172569591651,0.057744803963,0.332078078722,1,0
7520,4023,0.120903794795,160,158,2.15347369503,8,6,0.00458788668717,0.00650008564334,21.43599304,0.173076919671,0.0639901030969,0.323892444568,1,0
7540,4023,0.121263026832,152,152,2.2075873128,8,6,0.00601514543592,0.00765994753203,21.4710415113,0.173225244217,0.0577700566286,0.343069561423,1,0
7560,4014,0.121314558675,176,185,2.14158596254,8,6,0.00600283854653,0.00746045456207,21.5291479821,0.171406149844,0.0545382137351,0.335552034011,1,0
7580,4016,0.12150480096,174,172,2.20440883228,8,6,0.0106277273914,0.0122264870121,21.6197709163,0.170663851338,0.0573985349845,0.334907714896,1,0
7600,4024,0.12118249175,159,151,2.22193819626,8,6,0.00514637855266,0.00680689017016,21.6739562624,0.17031454643,0.0587512797903,0.334947579873,1,0
7620,4009,0.121198256809,143,158,2.18586173365,8,6,0.0102317289313,0.0121328695905,21.7715140933,0.169656890795,0.0531792854873,0.336030007822,1,0
7640,4007,0.121265430169,164,166,2.17969056193,8,6,0.00959870441402,0.0112747138071,21.816820564,0.170170082384,0.0556687270728,0.341034596819,1,0
7660,4006,0.121267175573,168,169,2.19000960849,8,6,0.0118860294912,0.014041124399,21.9018971543,0.169073162312,0.0639832325211,0.333596037303,1,0
7680,4010,0.121538384696,159,155,2.19884516235,8,6,0.00610240440308,0.00769237957134,21.9817955112,0.169119376353,0.0598390040338,0.338132207451,1,0
7700,3995,0.121257737373,158,173,2.21171426047,8,6,0.00731325743587,0.00906415533556,22.064330413,0.168033896383,0.0503893542632,0.334371827245,1,0
7720,4024,0.121244615365,166,137,2.23480637129,8,6,0.0125777453554,0.0140649449529,22.1098409543,0.168184009284,0.0553020519166,0.33674771324,1,0
7740,4015,0.121396294679,162,171,2.21508759999,8,6,0.00739470607726,0.00910242492771,22.1870485679,0.168159005777,0.0535225106096,0.328487722922,1,0
7760,4011,0.121379612039,155,159,2.21009618762,8,6,0.00805982825881,0.00943056015589,22.247070556,0.168276896733,0.0507988981819,0.334579974126,1,0
7780,4033,0.121333797753,158,136,2.17336159286,8,6,0.00360089033283,0.00491792986926,22.3121745599,0.1687313003,0.0529642614921,0.335539578874,1,0
7800,3997,0.12092943717,147,183,2.20697984159,8,6,0.010130008707,0.0119400932761,22.3525143858,0.16899379683,0.0590902839445,0.335271213068,1,0
7820,4013,0.121386351693,174,158,2.21670625107,8,6,0.0106033995995,0.0122259358277,22.4669823075,0.168183771798,0.0498214975651,0.332176877123,1,0
7840,4008,0.121619514396,176,181,2.20375695387,8,6,0.00749873741785,0.00944008410837,22.5107285429,0.166325034575,0.0619254310851,0.333969285082,1,0
7860,4011,0.121328475896,161,158,2.2406178157,8,6,0.0122028869111,0.0138483004731,22.5684367988,0.166471206334,0.0565210450587,0.327177169289,1,0
7880,4011,0.121193332334,167,167,2.21359712145,8,6,0.0160735124444,0.0175296744782,22.6320119671,0.166311938609,0.0626445522712,0.342665172338,1,0
7900,4021,0.12148123199,173,163,2.21304162411,8,6,0.00371654000446,0.00562226529298,22.734891818,0.165601583726,0.0535102541144,0.33950720148,1,0
7920,4012,0.120951395813,160,169,2.22915657364,8,6,0.00951274644504,0.0110393953291,22.798105683,0.165917520497,0.0581516454318,0.333512088243,1,0
7940,4019,0.121381904524,164,157,2.26595752607,8,6,0.00614481945314,0.0078153318639,22.8492162229,0.166101512179,0.0592954146425,0.3379321724,1,0
7960,4012,0.121193828808,162,169,2.26042652866,8,6,0.010117621117,0.0114201651437,22.9434197408,0.165550805216,0.0607538917707,0.332891254044,1,0
7980,4002,0.121482166281,179,189,2.18970501064,8,6,0.00549871604794,0.00743409661924,23.0232383808,0.164662135173,0.0559059968923,0.334344045102,1,0
8000,4016,0.121231273291,172,158,2.21027753033,8,6,0.00948834746745,0.011019531616,23.1123007968,0.164161616504,0.0508029642619,0.329482504489,1,0
8020,3989,0.121476325212,158,185,2.23415175387,8,6,0.0124980094991,0.0141997822427,23.1601905239,0.164601980825,0.055796022446,0.335569674899,1,0
8040,4011,0.121391998199,179,157,2.2436287676,8,6,0.00608407393535,0.00759108073432,23.2248815757,0.164399046973,0.0637585464372,0.340342205624,1,0
8060,4009,0.121138154526,141,143,2.23809687549,8,6,0.00922032314788,0.0111974416514,23.3098029434,0.16472746805,0.0525968152375,0.337980642494,1,0
8080,4027,0.121371827649,159,141,2.27189285986,8,6,0.013748882888,0.0156284463668,23.3588279116,0.1647276735,0.0573966023192,0.336488251144,1,0
8100,4015,0.121266854423,141,153,2.2173934245,8,6,0.00536120228755,0.00687787143266,23.501120797,0.164534802766,0.0457914247655,0.335105853957,1,0
8120,4023,0.121216432065,161,153,2.26370857475,8,6,0.00323682044051,0.00479304481744,23.5428784489,0.164479402134,0.0576034232444,0.328750191154,1,0
8140,4017,0.121063537636,149,155,2.2582823531,8,6,0.00828102298403,0.0101133461682,23.5914861837,0.164253558629,0.0500011584972,0.3347524373,1,0
8160,4028,0.121438190479,172,161,2.29596664992,8,6,0.00506437308161,0.00691261252812,23.6978649454,0.164322710438,0.0587379244893,0.337166899586,1,0
8180,4017,0.121277913935,160,171,2.28000512264,8,6,0.00149227688338,0.00339946033426,23.7948717949,0.163943320899,0.0599952515621,0.340503964141,1,0
8200,4003,0.121365267066,159,173,2.29040158365,8,6,0.00445383683632,0.00594336359855,23.8695978016,0.16372850474,0.0653153161913,0.343428999959,1,0
8220,4004,0.121199195372,163,162,2.2892943638,8,6,0.0108991764992,0.0127411842782,23.9480519481,0.163470477045,0.0546364311167,0.32306025838,1,0
8240,4013,0.121301899018,154,145,2.26950752317,8,6,0.00662579916219,0.00861402279413,24.0308995764,0.162911768655,0.0496881360454,0.337279456551,1,0
8260,4015,0.121061587016,154,152,2.31435106774,8,6,0.00911814233197,0.0109333697495,24.0943960149,0.16368637106,0.0532349980656,0.331453494283,1,0
8280,4021,0.121416516049,172,166,2.26899226933,8,6,0.00417729357694,0.00582257526147,24.1922407361,0.163132746447,0.054765225538,0.335688773008,1,0
8300,4012,0.121034835299,157,166,2.28023716136,8,6,0.00796890379308,0.00922762259247,24.2744267198,0.163577734821,0.0554951407901,0.326772019809,1,0
8320,4025,0.121147796196,158,145,2.28955692006,8,6,0.00601267523312,0.00758724461104,24.3132919255,0.16356008607,0.0549989066784,0.331863772347,1,0
8340,4032,0.121290515087,144,137,2.27623503246,8,6,0.00190009347748,0.00342819426057,24.3715277778,0.164426400728,0.0560425653984,0.330327548737,1,0
8360,4015,0.121027116575,153,170,2.29625073106,8,6,0.00627501253648,0.00831910406606,24.4361145704,0.16301774626,0.0552945149333,0.33781186907,1,0
8380,4021,0.12131258171,159,153,2.29902800946,8,6,0.00326905216871,0.00506474241466,24.5424023875,0.162504003228,0.0568957481129,0.334577832486,1,0
8400,4031,0.121194691367,168,158,2.28577898517,8,6,0.00738998880068,0.00908676147479,24.588935748,0.161957021761,0.0540568053473,0.334318505009,1,0
8420,4010,0.121222610432,153,174,2.32453699832,8,6,0.00347718123979,0.00528440237637,24.6533665835,0.162850442027,0.0491084632965,0.331593757315,1,0
8440,4012,0.12139008688,180,178,2.3130242613,8,6,0.00841759611489,0.00989396307827,24.750997009,0.162990292669,0.0536783327805,0.336266605878,1,0
8460,4008,0.121169127835,150,154,2.26588895403,8,6,0.0168711742048,0.0185270521225,24.7946606786,0.16333784585,0.0591902584807,0.335521876014,1,0
8480,4029,0.121214610276,175,154,2.30905406696,8,6,0.00788720309982,0.00983887870337,24.8865723505,0.162286057421,0.0561656505504,0.335381378746,1,0
8500,4011,0.121465623713,174,192,2.29681667709,8,6,0.00313028517699,0.00507625709078,24.937920718,0.161536015066,0.0558326992052,0.336949838407,1,0
8520,4032,0.121331225808,165,144,2.31374824087,8,6,0.0051356237144,0.00662945163777,25.0076884921,0.161626572443,0.0541241681884,0.336859110859,1,0
8540,4015,0.121257842807,158,175,2.35115837149,8,6,0.00208139433674,0.00355718420092,25.0642590286,0.161923322493,0.0576183928198,0.336682999755,1,0
8560,4023,0.1212313484,170,162,2.34440220239,8,6,0.0126898447642,0.014293078122,25.1551081283,0.161500358085,0.0493766238197,0.328304916479,1,0
8580,4017,0.121025934734,143,149,2.32217731113,8,6,0.00664577400132,0.00835041070298,25.2952452079,0.162113521054,0.0577031242666,0.336840749634,1,0
8600,4014,0.121459512244,154,157,2.32977906662,8,6,0.0116246442177,0.0133133639857,25.2962132536,0.162950602108,0.0567849489424,0.321982818996,1,0
8620,4020,0.121320172272,163,157,2.33591889619,8,6,0.00634242560764,0.00859738783626,25.3955223881,0.163433991067,0.0587337891623,0.334508502882,1,0
8640,4016,0.121235230934,173,177,2.34584865706,8,6,0.00501042923859,0.00670429017523,25.5022410359,0.163056845507,0.057727061776,0.324726685698,1,0
8660,4017,0.121314630159,153,152,2.36814934828,8,6,0.00767443158242,0.00937898639637,25.5812795619,0.163241453839,0.0580174830753,0.336484499842,1,0
8680,4012,0.12145953107,168,173,2.31901356194,8,6,0.0112075840404,0.0128745770716,25.6824526421,0.16390217551,0.0540433002804,0.336173088804,1,0
8700,4029,0.121162498288,175,158,2.36525435942,8,6,0.0049499633962,0.00634799590981,25.7550260611,0.163533255105,0.0554084709717,0.338775324292,1,0
8720,4021,0.12131428287,155,163,2.343677853,8,6,0.00723423474057,0.00881406642307,25.8244217856,0.16311548683,0.0630857972284,0.337351946619,1,0
8740,4015,0.121195150548,154,160,2.31483010833,8,6,0.00552499175625,0.00706095756905,25.8724782067,0.163353579761,0.0518024199381,0.331666951148,1,0
8760,4033,0.121376440541,173,155,2.35357434105,8,6,0.00568807620598,0.00719957805363,25.9593354823,0.163941911929,0.0585393151026,0.334657550764,1,0
8780,4022,0.121103630232,141,152,2.36851343989,8,6,0.00600487651678,0.0078084163269,26.0253605172,0.16398209773,0.0498165277198,0.340987375766,1,0
8800,4018,0.121257105814,150,154,2.37178080435,8,6,0.00724937209705,0.00872773909074,26.1119960179,0.164565664225,0.0569963540665,0.333326095452,1,0
8820,4029,0.121215023193,155,144,2.35442598712,8,6,0.0108738115157,0.0124532597712,26.1528915364,0.16443449215,0.0527166686846,0.337238381107,1,0
8840,4026,0.121335311943,163,166,2.39992443214,8,6,0.00600687330194,0.00740135460606,26.2208147044,0.164275969614,0.0594188468324,0.338751542746,1,0
8860,4009,0.12109727675,156,173,2.38660640695,8,6,0.00332192162162,0.00512968722964,26.3285108506,0.164706328829,0.0463860600777,0.325319501484,1,0
8880,4006,0.121552473763,188,191,2.4066369727,8,6,0.0125832823223,0.0141434629203,26.4268597104,0.164311606702,0.0514043133417,0.329100750783,1,0
8900,4014,0.121489329764,183,175,2.39527098988,8,6,0.0126721457723,0.0143863046026,26.5475834579,0.163751549948,0.0564460342549,0.331726171055,1,0
8920,4021,0.121190330286,159,152,2.38234752353,8,6,0.0138300050801,0.0152252542974,26.6152698334,0.164041355504,0.0470760994551,0.333112784148,1,0
8940,4023,0.121540575998,163,161,2.39432584822,8,6,0.00516022221566,0.0067545715527,26.7220979369,0.162906347599,0.0607843228158,0.340914340458,1,0
8960,4019,0.121237586134,157,161,2.36643561169,8,6,0.00672879515045,0.0087697961766,26.8203533217,0.163107606645,0.0508187377442,0.331617089007,1,0
8980,4024,0.121184473989,145,140,2.39386125924,8,6,0.00911996583707,0.0113657760951,26.893389662,0.162595551645,0.0479910760851,0.33605616922,1,0
9000,4032,0.120757660583,151,143,2.41859322746,8,6,0.00916489567727,0.0107092475387,26.9496527778,0.162474585917,0.0558812524438,0.341785189757,1,0
9020,4018,0.121504075664,146,160,2.37053771542,8,6,0.00983541947633,0.0111631413131,26.9656545545,0.162170443303,0.0548297191919,0.343846162151,1,0
9040,4005,0.121275910294,167,180,2.41894067027,8,6,0.00833803519465,0.0101500587497,27.0524344569,0.161548401007,0.0528823847751,0.343540096687,1,0
9060,4020,0.121185418306,166,151,2.37164704568,8,6,0.00595119791154,0.00748415119043,27.1393034826,0.16134865209,0.0540524633313,0.34106619061,1,0
9080,4033,0.121375470241,156,143,2.41105337326,8,6,0.00679091751349,0.00838941915257,27.1576989834,0.161893949471,0.0507813531112,0.333813272744,1,0
9100,4012,0.121189917136,127,148,2.3929125117,8,6,0.005461250577,0.00701312221888,27.1709870389,0.162796156899,0.0587716679569,0.335167498775,1,0
9120,4030,0.121132962061,159,141,2.4187214211,8,6,0.00468477380971,0.0059952505342,27.2732009926,0.163089844667,0.054761671396,0.329614384886,1,0
9140,4036,0.121097344253,134,128,2.41836703406,8,6,0.00528992652132,0.00670172750335,27.3183845391,0.163993108645,0.0536138137815,0.330114249354,1,0
9160,4021,0.12124928495,149,164,2.40742899956,8,6,0.00205316369519,0.0034809861445,27.3745336981,0.164842449808,0.0539039960851,0.33165585237,1,0
9180,4020,0.121600508652,165,166,2.42353683037,8,6,0.00354944846486,0.00496899362185,27.4611940299,0.16455892481,0.0489563959998,0.333438511273,1,0
9200,4017,0.12109769347,160,163,2.47815176113,8,6,0.00746633926576,0.00923442892752,27.5347274085,0.164077179957,0.0509249363603,0.337425002749,1,0
9220,4014,0.121276940125,152,155,2.42729934088,8,6,0.00642678100812,0.00862452554317,27.5886895864,0.16503978331,0.0584404329845,0.330242905058,1,0
9240,4016,0.121333999251,165,163,2.42721430444,8,6,0.00798762202562,0.00941546958177,27.6633466135,0.16486626964,0.0598010721014,0.327453385932,1,0
9260,4007,0.12117996382,164,173,2.41361036633,8,6,0.00698902226831,0.00822620421219,27.7417020215,0.163612396191,0.0568536160732,0.330915518042,1,0
9280,4007,0.121378034913,170,170,2.42517675873,8,6,0.00921414237479,0.0109265350279,27.7853755927,0.163115816474,0.0583822826105,0.333466769481,1,0
9300,4012,0.121433479505,159,154,2.42635056271,8,6,0.00787221555974,0.00950014060294,27.8900797607,0.163027441219,0.056322594584,0.343719260423,1,0
9320,4014,0.121248736917,167,165,2.44824441383,8,6,0.00764520799426,0.00944340281129,27.9172894868,0.163258364631,0.0546164942289,0.339797319551,1,0
9340,4022,0.121248284638,169,161,2.43749555173,8,6,0.000939738535416,0.00234521458625,28.029090005,0.162924710776,0.047319532556,0.339288308705,1,0
9360,4018,0.121412371648,145,149,2.42205627776,8,6,0.00771065965136,0.00930154817189,28.1222000996,0.163218377068,0.056421084192,0.330776839988,1,0
9380,4016,0.121123130092,153,155,2.43293101741,8,6,0.0106058349701,0.0121591420978,28.2044322709,0.164074232895,0.0572442059121,0.327626768033,1,0
9400,4004,0.121243353885,142,154,2.41235087533,8,6,0.00715815191983,0.00936975523506,28.2597402597,0.162827207143,0.0541811156544,0.328389050791,1,0
9420,4020,0.121263199841,159,143,2.4383432415,8,6,0.00858783380006,0.0102323321394,28.3067164179,0.161143507523,0.0598444798871,0.336658490685,1,0
9440,4021,0.121248656888,165,164,2.44342754268,8,6,0.0116142803597,0.0133332053341,28.3939318577,0.16066410961,0.0487067970291,0.324567942939,1,0
9460,4018,0.12132659287,162,165,2.44126594268,8,6,0.00602862508236,0.00805965457893,28.531110005,0.160201529456,0.0532701418392,0.329157426691,1,0
9480,4014,0.121233049314,153,157,2.44617360015,8,6,0.00377634121613,0.00552932622134,28.55754858,0.16014585559,0.0457376922561,0.330764456883,1,0
9500,4024,0.121275360875,157,147,2.44609851927,8,6,0.00256834284023,0.0045073719543,28.6085984095,0.159285121386,0.0574608307732,0.335011151875,1,0
9520,4016,0.120975609756,143,151,2.45571291246,8,6,0.00309171845316,0.00484947776493,28.6521414343,0.160376931412,0.0584137742946,0.338353015864,1,0
9540,4010,0.121190734573,153,159,2.46529863008,8,6,0.0130978344376,0.0148951115586,28.7880299252,0.160211263302,0.0565990328631,0.332674998228,1,0
9560,4013,0.121423002923,172,169,2.46396025501,8,6,0.00745026473007,0.00955476020499,28.8347869424,0.159910777569,0.0545607909661,0.338514109503,1,0
9580,4010,0.121253432523,166,169,2.45758147457,8,6,0.00953728585597,0.0110900173104,28.9366583541,0.160493225463,0.0551816199395,0.334294607722,1,0
9600,4017,0.12149255971,177,170,2.49093427373,8,6,0.0125150026132,0.014217465987,29.0358476475,0.160255503302,0.0516054922319,0.339353354014,1,0
9620,4031,0.12139721454,177,163,2.46724699372,8,6,0.00493112033636,0.00659975215351,29.1103944431,0.15993847173,0.0527362065809,0.330585935627,1,0
9640,4023,0.121059713,142,150,2.44421322495,8,6,0.00892997139357,0.0106363329641,29.190653741,0.160765452195,0.0514136962257,0.333006646786,1,0
9660,4014,0.121041840327,145,154,2.46192617554,8,6,0.00436525988934,0.00563437879929,29.2663178874,0.161141393567,0.0595435015724,0.333857101682,1,0
9680,4010,0.121271517557,161,165,2.47501268123,8,6,0.0105716805189,0.0119012142767,29.342394015,0.160887702305,0.0516571210406,0.326544631769,1,0
9700,4014,0.121313910597,169,165,2.51091695904,8,6,0.00573086015468,0.00726183028593,29.4192825112,0.160771250482,0.0617108703472,0.335576418568,1,0
9720,4022,0.121294553252,176,168,2.47570628125,8,6,0.00391062400456,0.00542044973227,29.5029835903,0.159268652919,0.0585140287047,0.334414208247,1,0
9740,4018,0.12125270839,146,150,2.46116881387,8,6,0.00382733559329,0.005601016497,29.574912892,0.159654070712,0.0616112974735,0.33449053198,1,0
9760,4025,0.12128522971,166,159,2.48293894363,8,6,0.00859038108343,0.0100554185555,29.650931677,0.159293023707,0.050697939836,0.329263212239,1,0
9780,4019,0.12113434546,154,160,2.49854864237,8,6,0.00673552144069,0.00831517197183,29.7534212491,0.158988409281,0.047889907469,0.332253944513,1,0
9800,4035,0.121595217337,183,167,2.50165728142,8,6,0.00421858081742,0.00603400148203,29.8354399009,0.158451418476,0.0526457054669,0.334645355781,1,0
9820,4000,0.121161811249,144,179,2.47337345849,8,6,0.00846980772536,0.00986922670719,29.89225,0.158593257084,0.0503921185689,0.343923708319,1,0
9840,4006,0.121285676846,162,156,2.48555273988,8,6,0.00709833856366,0.00871788195361,29.9940089865,0.159313106257,0.0484370094342,0.338292880112,1,0
9860,4025,0.121330265531,170,151,2.53392134409,8,6,0.00308747158951,0.00483832461838,30.0770186335,0.159118818931,0.053088024807,0.337470637437,1,0
9880,4014,0.121321573813,159,170,2.49139646749,8,6,0.00721926200027,0.00885214031729,30.1631788739,0.159733362934,0.054537581061,0.328964625512,1,0
9900,4032,0.121374498517,164,146,2.51651834846,8,6,0.00785613281259,0.00934278006889,30.2413194444,0.159869042608,0.0539840621988,0.339878582076,1,0
9920,4021,0.121300427739,161,172,2.51117945519,8,6,0.0109430323316,0.0121957610881,30.2971897538,0.160288087865,0.0613749151084,0.328703629107,1,0
9940,4032,0.120906185093,153,142,2.50614021018,8,6,0.00281448628604,0.00420649990994,30.3551587302,0.160428890973,0.0526751565084,0.327216845596,1,0
9960,4020,0.121239295968,148,160,2.47667820829,8,6,0.00978135213046,0.0115929661599,30.4184079602,0.160780763971,0.0533018854832,0.334345541083,1,0
9980,4029,0.121465969889,177,168,2.50767030286,8,6,0.00364501250784,0.00509673133066,30.5026061057,0.160217564775,0.0531288053839,0.335155289211,1,0
10000,4013,0.121023609294,138,154,2.52399614897,8,6,0.00746440771755,0.00869989709117,30.5345128333,0.161152861887,0.0485248965625,0.334240873566,1,0


==> anc/rci_supplement/evidence/paper1_pilot/validation/statistical_audit.md <==
# 统计解释核查：11/11

1. Simpson：按mu分别报告lambda响应；不以跨mu单个相关系数推断统一权衡。
2. Ecological：推断对象为模拟条件与种子均值，不外推个体学习优势或自然生物系统。
3. Berkson：所有180预定条件全部纳入，未按成功筛选；持久类型筛选是指标定义，本身不能用于证明功能价值。
4. Collider：未回归控制处理后人口/出生数；出生归一化指标仅描述，非直接因果效应。
5. Base rate：不适用诊断概率；创新图完整展示5个种子中的发生数。
6. Regression to mean：未按极端种子分组；赢家来自15点搜索，明确其选择偏差和bootstrap仅样本内。
7. Survivorship：没有丢弃轨迹，无灭绝；个体收获均值只对执行动作个体定义，另报人口动态。
8. Look elsewhere：全部15主条件及对照、多个指标完整保留；未校正区间不用于确认性显著性宣称。
9. Forking paths：披露rho技术校准、有限时长选择，以及结果后增加的创新/饱和分类；不得称正式预注册。
10. Causation：lambda是模拟中的受控干预；但不同轨迹幅度预算、密度与寿命可能中介效果，不能把差值归结为唯一的信息机制。
11. Reverse causality：参数先于运行固定，无结果反馈改lambda；不得将新颖性与表现的散点关联解释为双向因果。

其他关键限制：五种子不足以可靠判断正态性；t区间与bootstrap均为探索性。复杂度为预测持续性，持久新颖性非有用创新；T90不可用于本次速度排序。相变、多尺寸标度、长期收敛、新任务可进化性尚未验证。


==> anc/rci_supplement/evidence/rci_probe/PROTOCOL.md <==
# RCI Paper 1：初始探针协议（运行前固定）

## Material Passport
- 模式：run；本地合成数据；无外部模型、无参与者数据。
- 研究问题：微观响应、有限时间传播和互补信息能否预测跨拓扑/规模的任务能力增益？
- 本轮是可解析的最小模型探针，不是 NCA、重整化实验、临界性检验或普适性证明。
- 用户授权：构建并运行初始实验，保存代码、结果、图和备忘录。

## 生成模型与任务
每个 episode 产生独立 A,B ~ N(0,1)，目标 Y=sign(A)sign(B)（符号的 XOR/XNOR）。固定比例 p 的节点只看到 B+ε，其余只看到 A+ε，ε~N(0,1) 独立；角色已知，分别存入两个状态通道，另一通道为零。所有单个节点关于 Y 的互信息为零。任务不是对 Y 的多数投票；每个节点必须整合两类证据。

通信为 x(t+1)=P x(t)，P=(1-α)I+αW。W 的边权 1/max(d_i,d_j)，剩余权重放对角（对称、双随机）；不存在的边为零。固定 T=8。每个节点通信总权重不超过 1，但边数量/消息数和实际运行成本不相等，不声称严格等能耗。矩阵幂只是精确加速；单步局部迭代会独立验证。

终点各通道加独立 N(0,0.2²) 读取噪声，节点输出两通道符号的乘积。Q 是均匀随机选取输出节点的正确概率，以所有节点正确率平均估计；没有全局答案投票。读取噪声固定给出有限传播信号阈值，避免任意小正权重传输无限精度信息。

## 匹配零假设
相同 episode、节点数量、原始观测、两通道状态、读取噪声、解码器、八轮更新机会，P=I（自拷贝消息，不传递他人的观测）。实现用 I^T 的代数简化，不人为消耗匹配墙钟时间。主指标 G_cap=Q(P)-Q(I)，统计使用 episode 配对差；节点不是独立样本。理论 Q(I)=0.5。另保存经验 Q(I)。此基线只衡量分散读取时的通信收益，不代表胜过能集中读到全部观测的单个推理器。

## 预先定义的微观量
- Λ=mean_i sum_{j≠i}|P_ij|，是跨节点雅可比响应，不是 Lyapunov 指数。此凸组合系统没有 Λ>1 的放大区。
- μ_T=1-SLEM(P)^T，SLEM 排除一个平稳特征值后取最大模特征值；周期网络可能 μ_T=0，但并非没有有限距离传播。
- I_comp=2 n_A n_B/[N(N-1)] × I(Y;U,V)，U=A+ε、V=B+ε；从随机无放回二节点的原始观测得到的平均任务信息（包含已知角色），用 48 阶 Gauss–Hermite 积分，不读取下游性能。相同角色二节点的信息为零。不是一般 PID 估计，也不等同于全群体互信息。
- 辅助预定量 n_eff=mean_i 1/sum_j(K_ij²)，K=P^T，表示权重分散程度；overlap=mean_i min(sum_A K_ij,sum_B K_ij) 记录信息分布与传播的对齐。
- agreement：随机异节点最终答案相同的概率，只作协调诊断，不能作为微观性能预测的证据。

## 推导的模型内基准（不拟合）
令 s_ir=sum_{j∈r}K_ij，v_ir=sum_{j∈r}K_ij²+0.2²。高斯相关系数 ρ_ir=s_ir/sqrt(s_ir²+v_ir)，符号相关 r_ir=2 asin(ρ_ir)/π。A/B 通道条件独立，故 G_exact=(1/2N)sum_i r_iA r_iB。这是依赖完整传输矩阵、角色分布和噪声模型的模型内精确预测，不能伪装为三个通用微观标量或新理论。

## 探索 → 冻结 → 未见测试
- α ∈ {0,.1,.3,.6,1}；p ∈ {0,.125,.25,.5}；每条件 6 个图/角色/episode 种子、每种子 1024 episodes。
- 探索：ring、矩形周期 grid；N=16,32。
- 规模外推：上述拓扑，N=64,128。
- 新拓扑：smallworld（环加随机捷径）、modular（双环单桥）、star；N=16,32。
- 联合外推：新拓扑 × N=64,128。
- 预定候选：三变量受约束多项式 [IΛ,IΛ²,Iμ,Iμ²,IΛμ]；加权重集中度候选 [IΛ,IΛ²,Iμ,IΛμ,I log(n_eff),I log²(n_eff)]；协调线性拟合仅作事后量参照。
- 正则化系数 {1e-6,1e-4,.01,1} 仅在探索集按 seed 分组交叉验证选择。系数、配置、代码哈希冻结后才生成测试集。解析公式也在探索前固定。
- 评价 RMSE、MAE、R²、实用增益 G>0.02 的精确率/召回率；这是操作阈值，不是显著性检验。预定初步通过门槛：三个外推分组 RMSE≤0.03 且 R²≥0.8。再报告条件均值指标，防止 episode 噪声掩盖模型误差。
- 六种子为独立复现块；跨条件共享随机数，用种子块 bootstrap 描述不确定性。六块区间有限，不作总体显著性或多重比较结论。

## 预定压力测试与局限
modular、N=32/128，比较随机与空间隔离角色分配，保持三个候选标量完全相同；另把 B 终点消息移到独立 episode（循环移位），破坏任务对齐而保留通信结构和状态边际分布。该错配是终点干预，不模拟每轮故障通信，α=0 时同样被干预；与主匹配基线分开解释。

预计最小三量可能丢失信息位置、权重集中度、消息可信度。无论成败均不在测试结果后重拟合。可导出的精确模型只证明所选线性高斯任务可解析，不是普适能力定律。一次固定 T、σ、任务和代理规则，不能支持跨任务/动力学/基底迁移。没有直接临界性或高强度信息破坏机制。

## 文献边界
分布式线性平均与谱传播已有成熟基础：Boyd et al. (2006), https://stanford.edu/~boyd/papers/gossip.html 。互补/冗余/协同信息的通用理论已有 PID：Williams & Beer (2010), https://arxiv.org/abs/1004.2515 。本轮不声称这些概念或 XOR 示例的首创，不对原对话中未经本轮核验的 2026 文献及 NMI 适配结论背书。


==> anc/rci_supplement/evidence/rci_probe/README.md <==
# Renormalized Cellular Intelligence — Paper 1 probe

先阅读 [研究备忘录](RESEARCH_MEMO.md)，实验定义见 [冻结前协议](PROTOCOL.md)。

- `code/probe.py`：网络、任务、局部传播、微观量、解析基准、探索/冻结/留出/压力测试。
- `code/analyze.py`：冻结预测、指标、压力对照、独立验算、四张图。
- `results/discover.csv`、`test.csv`、`stress.csv`：全部运行级原始统计。
- `results/*_paired_trials.npz`：`gain` 数组，行序对应同名 CSV，列为 episode；每元素是节点平均正确率的交互/自拷贝配对差。原始隐变量/噪声由代码及种子无损再生成。
- `results/frozen_predictors.json`：冻结时间、全部配置、系数、交叉验证结果、模拟代码和探索数据 SHA-256。
- `results/predictions.csv`、`transfer_metrics.csv`、`summary.json`：预测与评价。`active_conditions_posthoc` 明确表示测试后补充的子集诊断。
- `results/checks.json`：局部性和精确零基线校验；`summary.json/validation`：大样本解析校验和保存轨迹复现。
- `figures/01_response.png`：响应曲线；`02_transfer.png`：留出预测；`03_failure_controls.png`：同量异能反例；`04_gain_map.png`：增益图（不是相变图）。
- `environment.json`、`requirements.txt`、`SHA256SUMS.json`：环境与交付完整性。

## 重现
使用有 NumPy、SciPy、Matplotlib 的 Python 3；本次具体版本在 requirements.txt。

在本文件所在目录执行（目标必须是尚不存在的目录）：

```bash
bash code/reproduce.sh /absolute/path/to/new_rci_reproduction
```

脚本复制代码和协议到新目录，依次 checks → discover → freeze → test → stress → analyze，不覆盖当前结果。通常为分钟级 CPU 运行；具体取决于机器。无下载、无外部 API；依赖缺失时可在自己的虚拟环境安装 requirements.txt。时间戳不同，重现时冻结文件和 manifest 的字节哈希自然不同；同环境下 CSV 和逐 episode gain 可比较。跨硬件 BLAS/浮点实现允许微小差异。

单独复核已完成输出：`python3 code/analyze.py`。不会重拟合冻结系数，但会更新分析表、验证和图。模拟支持五个阶段和 checks；直接调用 stages 可能覆盖同名文件，因此完整重现请使用新目录脚本。

## 口径
T=8；五拓扑；N=16/32/64/128；五通信强度；四互补比例；六种子；每运行 1024 episodes。2400 主运行、720 压力运行，其中压力的随机布局 intact 条件复用了主实验配置与随机数，不能算额外独立证据。标量均在输出标签/经验能力之外定义；协调指标是终点诊断，不能计作先验微观预测。


==> anc/rci_supplement/evidence/rci_probe/RESEARCH_MEMO.md <==
# RCI Paper 1 初始探针研究备忘录

## Material Passport
- 日期：2026-10-02（Asia/Shanghai）。状态：已执行、已分析，并在全新目录完整重跑 3120 个运行及分析；五个 CSV 与全部逐 episode 配对差精确一致。
- 数据：本地合成；2400 个主实验运行 + 720 个压力测试运行，共 3120 次条件/种子评估、3,194,880 次 episode 评估。共享随机数意味着这些不是三百多万个独立复现；另有独立 65,536 episode 验算。
- 产物：协议、完整生成/分析代码、CSV、配对 episode 差值、冻结系数与哈希、校验结果、四张图。未使用 NCA、外部模型或子代理。
- 问题：微观条件何时产生超出协调和冗余的能力增益？小变量集合能否迁移到未见网络和规模？

## 核心判断
**本轮支持“在受限模型族内预测能力增益”，但否定本轮定义的三个标量具有普遍充分性。** 这是初始探针结果，不足以建立跨任务、跨动力学或跨代理基底的定律，也不证明所有其他 Λ、μ_T、I_comp 定义都失败。

1. 三变量预测器在常规留出测试中有解释力，但规模外推未通过事先 RMSE 门槛。
2. 预先加入传播权重集中度的四变量版本明显改善常规迁移，达到本轮预设门槛；这仍只是这个模型和随机信息布局上的结果。
3. 更关键：保持三个甚至四个标量完全一致，只移动信息的位置，能力增益即可大幅改变。任何只依赖这些标量的确定函数都无法同时正确预测两个条件。
4. 消息错配对照保留答案一致率，却抹去了任务增益；协调不能替代能力测量。

## 实验怎样避免多数投票捷径
每道题有两份独立高斯隐变量 A、B，答案是 sign(A)sign(B)。每个局部代理只观测 A 或 B 加噪声，故单独关于答案的信息为零。代理以两个带有语义标签的通道进行线性局部通信，八轮后自行作答。Q 是均匀抽取节点的正确率，估计时对节点取平均；不存在终端全局投票。

G_cap=Q_interaction−Q_self-copy，基线匹配原始观测、节点、状态、读取噪声、更新机会和解码器。零通信的理论正确率为 0.5。**本结果不表示胜过拥有全部观测的集中式推理器。** 两通道和乘积解码器由研究者提供，系统没有学会信息整合算法；本实验测的是通信能否实现预设任务能力。

拓扑为 ring、周期 grid、环加捷径 smallworld、双模块单桥 modular、star；N=16/32/64/128。通信强度 0/.1/.3/.6/1，B 信息节点比例 0/.125/.25/.5。每条件六种子、1024 episodes。固定通信权重预算，不是等消息数、等能耗或等墙钟预算；star 尤其不是有界度网络。

## 冻结与迁移结果
只用 ring/grid、N=16/32 的 480 个运行拟合；按种子交叉验证选择正则化。系数与模拟代码 SHA-256 于 **2026-10-02 16:17:36（北京时间）** 冻结，之后才生成 1920 个留出运行；冻结后未修改模拟代码或重拟合系数。预设通过门槛是所有三种迁移分组 RMSE≤0.03 且 R²≥0.8。

下表为每条件六种子均值，RMSE 单位是准确率差。运行级评价也给出同一通过/不通过判断：三变量三组 RMSE 为 0.0336/0.0250/0.0272，四变量为 0.0098/0.0128/0.0194；全部细项保存在 transfer_metrics.csv。

| 留出条件 | 三变量 RMSE / R² | 加权重集中度 RMSE / R² | 完整机制公式 RMSE |
|---|---:|---:|---:|
| 新规模 | 0.0332 / 0.858 | 0.0087 / 0.990 | 0.0011 |
| 新拓扑 | 0.0241 / 0.904 | 0.0111 / 0.980 | 0.0021 |
| 新拓扑且新规模 | 0.0269 / 0.890 | 0.0190 / 0.945 | 0.0008 |

三变量不是完全无效，但不能据这些相关性宣称曲线完全归并。零通信和零互补条件会改善整体拟合分数；测试后补充的诊断剔除这两类条件后，三变量的新规模 R² 降至 **0.359**，四变量仍为 **0.956**。这项子集诊断是事后描述，不替换预设主评价。

四变量在联合外推下，对“G>0.02”的精确率只有 **0.818**（召回率 1.0），说明平均误差达标并不等于能力出现位置都预测正确。0.02 是操作阈值，不是统计显著性。此线性、非负权重、双通道保留的模型在解析上保证 G_cap≥0，真实负增益不在其支持范围内；它无法检验“交互有害”的边界。固定任务中大量条件已有正增益，不能据此推断非平凡的能力起始点或相变。

完整机制公式使用整个传输矩阵、信息角色分布和噪声参数，并在执行前推导；它在留出数据中吻合很好，主要是实现和推导的正向校验。**它不是仅用三个微观标量的新定律，也不是重整化结果。**

## 决定性的失败条件
取 modular、N=128、α=1、p=0.5；保持拓扑、规模、噪声、通信规则和互补信息总量一致：

| 条件 | G_cap（95% 六种子块 bootstrap 描述区间） | 答案一致率 |
|---|---:|---:|
| 信息随机分散 | 0.2284 [0.2234, 0.2332] | 0.6590 |
| A/B 分隔于两个模块 | 0.0166 [0.0161, 0.0170] | 0.5011 |
| 随机分散，但 B 消息来自另一道题 | 0.0016 [−0.0022, 0.0065] | 0.6596 |

随机分散与空间隔离的配对增益差为 **0.2118 [0.2071, 0.2162]**。原三量与权重集中度在这两个布局下完全相同；三变量预测两者均为 0.2104。解析期望差为 0.2105，因此只使用这些相同标量的函数，至少在其中一种布局上承受约 **0.1053** 的绝对误差。这不是换一种回归拟合就能消除的问题，而是输入变量丢失了“互补信息能否在期限内相遇”的信息。

错配对照是终点 B 消息的跨 episode 循环移位，保留其边际分布与空间相关结构，不是新的逐轮通信机制。它说明**对当前问题的消息有效性**也需要进入解释。这里保存的是原始信息的 I_comp；若改用错配后关于当前答案的有效互补信息，其数值会改变，因此不能据此否定所有 task-aware 信息指标。

## 验证和统计边界
- 逐轮局部更新与矩阵幂差异 2.22×10⁻¹⁶；权重对称、行和为 1。
- 全部主实验 α=0 的经验配对增益严格为 0；p=0 的平均经验增益 −0.0000154，理论为 0。
- 单独 65,536 episode 验算：解析增益 0.23595，经验 0.23395，配对标准误 0.00110，偏差为 −1.82 个标准误。
- 先复现两条代表轨迹，再通过交付的 reproduce.sh 在新目录完整重跑。五个 CSV 字节一致、三个原始配对差数组逐元素一致、冻结模型系数一致；时间戳不参与比较。详见 full_reproduction.json。
- 统计单位是 episode，跨条件不确定性以种子块处理；不把节点或共享随机数的条件当独立样本。六块 bootstrap 区间只是描述性不确定性，尤其确定布局的区间可能很窄，不代表广泛网络总体的精度。
- 初始检查曾发现并修复代码括号语法错误，修复发生在发现集运行前；正式三阶段均正常退出。绘图字体缓存警告不影响输出，四图已查看。
- 未做多重比较显著性推断、总体因果外推、功效充分性判断；没有把拟合优度、单个最优点或固定预算视作收敛/临界性证据。

## 下一轮应检验什么
**先检验信息与传播的空间对齐，再扩展到 NCA。** 下一探针的明确新结论应是：少量与任务对齐的可达性变量，是否能修复“同样微观标量、不同能力”的反例，并迁移到新布局和期限。

建议采用另行冻结的协议：

1. 在有界度、近似等消息预算网络中，系统改变互补角色分隔距离与模块桥数；T∈{2,4,8,16}，读取噪声至少三个值。
2. 在独立无标签脉冲实验中测传输响应，结合传感器角色图形成“两个信息通道共同可达”的均值、下分位数和异质性；不要直接把完整 G_exact 换个名字当低维预测器。
3. 以现有随机布局和一部分隔离程度作探索，仅在独立新种子、未见隔离距离/桥数/期限上评价。现有压力测试已经看过，不能再叫盲测。
4. 单独加入逐轮消息错配/有限带宽/通道混淆，区分几何不可达与语义不可靠；用相同故障率的匹配零假设保持归因清楚。
5. 增加一个可公平使用全部观测的集中式上界和一个具相同双通道先验的非交互预算基线，明确通信增益与计算效率的不同问题。

这轮没有继续启动下一探针，当前已完成用户要求的初始实验范围。

## 文献与贡献边界
谱间隙与分布式平均的关系已有经典工作：[Boyd et al., Randomized Gossip Algorithms](https://stanford.edu/~boyd/papers/gossip.html)。互补、冗余、协同的分解亦非本研究首创：[Williams & Beer, Nonnegative Decomposition of Multivariate Information](https://arxiv.org/abs/1004.2515)。本轮 I_comp 是该特殊生成模型中随机二节点的任务互信息，不是一般 PID 估计。没有进行完整新颖性检索，也没有复核原对话全部近期文献或期刊适配判断。


==> anc/rci_supplement/evidence/rci_probe/SHA256SUMS.json <==
{
  "PROTOCOL.md": "44228b80220a83fee4d6696d204da15ee6ab1eba6eebc7c04d56526d6934b79b",
  "README.md": "0b0874c28e463de032e6f8a38c1de5dcfcdf71931b1fb6e8a102c6a14b574331",
  "RESEARCH_MEMO.md": "2a9a85b586994b4f484b07cef2605a89ca142b167fe9f6bc8d23d0d270c5a3b3",
  "code/analyze.py": "ab64baef629f1447842c9d74df5c1b2f04a3401d0d604d37e1875c71eedc6ebf",
  "code/probe.py": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "code/reproduce.sh": "6845afdccd5b82574a25bf56ad2549b1585fd8f3c59708dcb931ac3acffa52d1",
  "environment.json": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
  "figures/01_response.png": "a4cc90fb53fe49f6192c801237ad28932a8bb23b0bf77eb6dfd3e90b444e03f9",
  "figures/02_transfer.png": "12b20e8ecc8648f926e82544d3ee6e1a08a1bdc7dba524b6db6366ed1308f0cb",
  "figures/03_failure_controls.png": "f6c33a622256bc6a676c463711c4f1785b913ff5709a087a73f6c76717165dd4",
  "figures/04_gain_map.png": "7c8facef41e3de2a008f37b47ec0d91a7d1bb06264890ac682060305a797796b",
  "requirements.txt": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
  "results/checks.json": "68cd545ea6936d18f60448bb96d13b6c8b6df42c510722c98015e72ec4a3fb20",
  "results/discover.csv": "f7c30481cf5ae37baf89fac77c48b70071ec3416901cca0f122b2b2ae111c61b",
  "results/discover_event.json": "80d08b18c6633395485f697670d7f2d7ff8a742acd9f0b9e7c21a917abbabb11",
  "results/discover_paired_trials.npz": "316c47467ff344198718d3d7fe8ce1677f7bc9bcae3b444ce8df6cfbea8e8c00",
  "results/frozen_predictors.json": "56523dd96afba95b57e083d8bac7626b2b40ff9ad0dce1929d689247419a51cb",
  "results/full_reproduction.json": "c9d40ac092da2cc7369b567e15e812fcfe62d0dc62eaca4228c1412b8cbd1260",
  "results/predictions.csv": "e8a2072f505ac4fb009d1682fab0afbfd8e4538348c1cf28a19b8c270d4909a6",
  "results/stress.csv": "2538334610cd5b695d107d9250ffa9406879ba2e99d26e129434b09e71afad4c",
  "results/stress_event.json": "76ef34abe4c8a57fd365ddc1b11b37ee90a0cfed578ba2bebb90f8bad54dd0e4",
  "results/stress_paired_trials.npz": "a3f6162672070e7d5bced89be2232319f3e894805657225740b1070eb33616af",
  "results/summary.json": "b746d633c7f3b15cd7317e25d5b397a0f2091f357328cf6587c556986ef46941",
  "results/test.csv": "fb253c563ede08671f028b2d59d48541df435d5400c859054ad432f8e704bfc7",
  "results/test_event.json": "ace26671245c59faa55a4182778a6b6c8bd464591ff171759703c2e3624cff65",
  "results/test_paired_trials.npz": "27515ead7fb7a02f0d6b3352595ddf73ef8048dbe7fd30d7e05219e1e9f44efb",
  "results/transfer_metrics.csv": "421998bfada614cfa7701da8e9cd98dc0b799864fa1ef0577b358467347bbd1a"
}

==> anc/rci_supplement/evidence/rci_probe/code/analyze.py <==
import os
os.environ.setdefault('MPLCONFIGDIR','/private/tmp/rci_matplotlib')
import json,csv,sys,hashlib
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from probe import ROOT,read,features,CFG,metrics,simulate,graph,mask,digest
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'figure.dpi':140})
frozen=json.loads((ROOT/'results/frozen_predictors.json').read_text())
assert frozen['source_sha256']==digest(ROOT/'code/probe.py')
assert frozen['discover_sha256']==digest(ROOT/'results/discover.csv')
rows=read('discover')+read('test');stress=read('stress');allrows=rows+stress
for kind,m in frozen['models'].items():
    preds=np.clip(features(allrows,kind)@m['coef'],-.5,.5)
    for row,p in zip(allrows,preds):row['pred_'+kind]=float(p)

def score(y,p):
    y=np.array(y);p=np.array(p); actual=y>.02;positive=p>.02
    return dict(rmse=float(np.sqrt(np.mean((p-y)**2))),mae=float(np.mean(abs(p-y))),r2=float(1-np.sum((p-y)**2)/np.sum((y-y.mean())**2)),precision=float(np.sum(actual&positive)/max(positive.sum(),1)),recall=float(np.sum(actual&positive)/max(actual.sum(),1)))
def group_mean(rr):
    groups={}
    for r in rr:
        key=tuple(r[k] for k in ['topology','n','alpha','p','layout','control']);groups.setdefault(key,[]).append(r)
    return [{k:float(np.mean([r[k] for r in rs])) for k in ['G_cap','mechanistic','pred_three','pred_concentration','pred_coordination']} for rs in groups.values()]
summary=[]
for split in ['discover','size','topology','joint']:
    rr=[r for r in rows if r['split']==split]
    for level,zz in [('seed_runs',rr),('condition_means',group_mean(rr))]:
      for kind,key in [('three','pred_three'),('concentration','pred_concentration'),('coordination','pred_coordination'),('mechanistic','mechanistic'),('zero',None)]:
        v=score([r['G_cap'] for r in zz],[r[key] if key else 0 for r in zz]);v.update(split=split,level=level,model=kind,n=len(zz));summary.append(v)
# Active-condition and topology diagnostics were added after the frozen test,
# without changing predictors; label these as post-test descriptive analyses.
for split in ['size','topology','joint']:
    rr=[r for r in rows if r['split']==split and r['alpha']>0 and r['p']>0]
    zz=group_mean(rr)
    for kind in ['three','concentration']:
        v=score([r['G_cap'] for r in zz],[r['pred_'+kind] for r in zz]);v.update(split=split,level='active_conditions_posthoc',model=kind,n=len(zz));summary.append(v)
with (ROOT/'results/transfer_metrics.csv').open('w') as f:
    w=csv.DictWriter(f,fieldnames=list(summary[0]));w.writeheader();w.writerows(summary)
with (ROOT/'results/predictions.csv').open('w') as f:
    w=csv.DictWriter(f,fieldnames=list(allrows[0]));w.writeheader();w.writerows(allrows)

rng=np.random.default_rng(8832)
def block_ci(vals):
    a=np.asarray(vals);boot=a[rng.integers(len(a),size=(4000,len(a)))].mean(1)
    return dict(mean=float(a.mean()),low=float(np.quantile(boot,.025)),high=float(np.quantile(boot,.975)),blocks=len(a))
stress_stats=[]
for n in [32,128]:
 for alpha in [.3,1.]:
  sel=[r for r in stress if r['n']==n and r['p']==.5 and r['alpha']==alpha]
  for layout,control in [('random','intact'),('segregated','intact'),('random','scrambled')]:
   rs=[r for r in sel if r['layout']==layout and r['control']==control]
   ss=dict(n=n,alpha=alpha,layout=layout,control=control,gain=block_ci([r['G_cap'] for r in rs]),agreement=block_ci([r['agreement'] for r in rs]),expected=float(np.mean([r['mechanistic'] for r in rs])),pred_three=float(np.mean([r['pred_three'] for r in rs])))
   stress_stats.append(ss)
paired=[]
for n in [32,128]:
 for alpha in [.3,1.]:
  rs=[r for r in stress if r['n']==n and r['p']==.5 and r['alpha']==alpha and r['control']=='intact']
  diffs=[];gaps=[]
  for seed in CFG['seeds']:
   a=next(r for r in rs if r['seed']==seed and r['layout']=='random'); b=next(r for r in rs if r['seed']==seed and r['layout']=='segregated')
   diffs.append(a['G_cap']-b['G_cap']);gaps.append(a['mechanistic']-b['mechanistic'])
   assert all(a[k]==b[k] for k in ['Lambda','mu_T','I_comp','neff'])
  paired.append(dict(n=n,alpha=alpha,random_minus_segregated=block_ci(diffs),expected_gap=float(np.mean(gaps))))
# Mechanistic validation against a larger independent Monte Carlo and stored-run reproduction.
b=mask(16,.5,97,'random');P=.4*np.eye(16)+.6*graph('grid',16,97);K=np.linalg.matrix_power(P,8)
old=CFG['trials'];CFG['trials']=65536;q,q0,_,delta=simulate(K,b,97);CFG['trials']=old
exact=metrics(K,b)[0];se=float(delta.std(ddof=1)/np.sqrt(len(delta)))
first=rows[0];_,_,_,repro=simulate(np.eye(16),mask(16,0,0,'random'),0)
stored=np.load(ROOT/'results/discover_paired_trials.npz')['gain'][0]
# Also reproduce a nonzero-communication, complementary-information row.
idx=next(i for i,r in enumerate(rows[:480]) if r['alpha']==.6 and r['p']==.5 and r['n']==32)
r=rows[idx];W=graph(r['topology'],32,int(r['seed']));_,_,_,repro2=simulate(np.linalg.matrix_power(.4*np.eye(32)+.6*W,8),mask(32,.5,int(r['seed']),'random'),int(r['seed']))
stored2=np.load(ROOT/'results/discover_paired_trials.npz')['gain'][idx]
validation=dict(analytic_prediction=exact,independent_MC_gain=q-q0,paired_episode_se=se,z_error=(q-q0-exact)/se,exact_saved_null_reproduction=bool(np.array_equal(repro,stored)),exact_saved_nonzero_reproduction=bool(np.array_equal(repro2,stored2)),main_null_max_abs_gain=max(abs(r['G_cap']) for r in rows if r['alpha']==0),main_no_complement_mean_gain=float(np.mean([r['G_cap'] for r in rows if r['p']==0])))
assert abs(validation['z_error'])<5 and validation['exact_saved_null_reproduction'] and validation['exact_saved_nonzero_reproduction'] and validation['main_null_max_abs_gain']==0
out=dict(main_runs=len(rows),stress_runs=len(stress),total_episode_evaluations=len(allrows)*1024,stress=stress_stats,paired_stress=paired,validation=validation,gate={kind:all(x['rmse']<=.03 and x['r2']>=.8 for x in summary if x['level']=='condition_means' and x['split']!='discover' and x['model']==kind) for kind in ['three','concentration']})
(ROOT/'results/summary.json').write_text(json.dumps(out,indent=2))

colors=dict(ring='#2878b5',grid='#39a878',smallworld='#eb9c31',modular='#9852a1',star='#d85b59')
fig,axs=plt.subplots(1,2,figsize=(10,3.8),sharey=True)
for ax,n in zip(axs,[32,128]):
 for t in CFG['topologies']:
  rs=[r for r in rows if r['topology']==t and r['n']==n and r['p']==.5]
  ys=[np.mean([r['G_cap'] for r in rs if r['alpha']==a]) for a in CFG['alphas']]
  ax.plot(CFG['alphas'],ys,'o-',label=t,color=colors[t])
 ax.axhline(0,color='gray',lw=.8);ax.set(title=f'N={n}, balanced information',xlabel='Interaction strength alpha')
axs[0].set_ylabel('Capability gain over matched null');axs[1].legend(fontsize=8)
fig.tight_layout();fig.savefig(ROOT/'figures/01_response.png');plt.close(fig)
fig,axs=plt.subplots(1,3,figsize=(12,3.8),sharex=True,sharey=True)
for ax,kind,title in zip(axs,['pred_three','pred_concentration','mechanistic'],['Three-variable predictor','Plus weight concentration','Full mechanistic formula']):
 for split,c in [('size','#2878b5'),('topology','#39a878'),('joint','#d85b59')]:
  rr=group_mean([r for r in rows if r['split']==split]);ax.scatter([r[kind] for r in rr],[r['G_cap'] for r in rr],s=12,alpha=.55,label=split,color=c)
 ax.plot([-.03,.3],[-.03,.3],'k--',lw=1);ax.set(title=title,xlabel='Frozen prediction',xlim=(-.03,.30),ylim=(-.03,.30))
axs[0].set_ylabel('Observed gain (six-seed mean)');axs[-1].legend(fontsize=8)
fig.tight_layout();fig.savefig(ROOT/'figures/02_transfer.png');plt.close(fig)
fig,axs=plt.subplots(1,2,figsize=(10,3.8))
labels=['Random roles','Segregated roles','Episode-misaligned']
for ax,field,title in zip(axs,['gain','agreement'],['Useful task gain','Answer agreement']):
 ss=[r for r in stress_stats if r['n']==128 and r['alpha']==1.]
 vals=[r[field]['mean'] for r in ss];errs=np.array([[v-r[field]['low'] for v,r in zip(vals,ss)],[r[field]['high']-v for v,r in zip(vals,ss)]])
 ax.bar(np.arange(3),vals,color=['#2878b5','#eb9c31','#9852a1'],yerr=errs,capsize=4);ax.set_xticks(range(3),labels,rotation=12);ax.set_title(title);ax.axhline(0,color='gray',lw=.8)
fig.suptitle('Same graph, size, coupling and three microscopic scalars (modular, N=128)');fig.tight_layout();fig.savefig(ROOT/'figures/03_failure_controls.png');plt.close(fig)
fig,axs=plt.subplots(1,5,figsize=(13,3.2),sharey=True)
for ax,t in zip(axs,CFG['topologies']):
 mat=np.array([[np.mean([r['G_cap'] for r in rows if r['n']==128 and r['topology']==t and r['alpha']==a and r['p']==p]) for a in CFG['alphas']] for p in CFG['fractions']])
 im=ax.imshow(mat,origin='lower',vmin=0,vmax=.25,aspect='auto',cmap='viridis');ax.set_title(t);ax.set_xticks(range(5),CFG['alphas']);ax.set_yticks(range(4),CFG['fractions']);ax.set_xlabel('alpha')
axs[0].set_ylabel('Fraction B sensors');fig.subplots_adjust(right=.91,bottom=.2,wspace=.15);cax=fig.add_axes([.93,.22,.012,.65]);fig.colorbar(im,cax=cax,label='G_cap');fig.savefig(ROOT/'figures/04_gain_map.png');plt.close(fig)
print(json.dumps(out,indent=2));print('\nTRANSFER',json.dumps([r for r in summary if r['level']=='condition_means'],indent=2))


==> anc/rci_supplement/evidence/rci_probe/code/probe.py <==
"""RCI probe: deterministic split, freeze-before-test, Gaussian parity integration."""
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
os.environ.setdefault('OMP_NUM_THREADS','1')
import argparse, json, hashlib, time, platform
from pathlib import Path
import numpy as np
from scipy.special import ndtr
from numpy.polynomial.hermite import hermgauss
ROOT=Path(__file__).resolve().parents[1]
CFG=dict(T=8,sensor_sigma=1.,read_sigma=.2,trials=1024,seeds=list(range(6)),alphas=[0.,.1,.3,.6,1.],fractions=[0.,.125,.25,.5],sizes=[16,32,64,128],topologies=['ring','grid','smallworld','modular','star'])
def stamp(): return time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())
def digest(p): return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def graph(kind,n,seed):
    r=np.random.default_rng(81000+seed*100+n); A=np.zeros((n,n))
    def edge(i,j):
        if i!=j: A[i,j]=A[j,i]=1
    if kind in ('ring','smallworld'):
        for i in range(n): edge(i,(i+1)%n); edge(i,(i+2)%n)
        if kind=='smallworld':
            for i in range(n):
                if r.random()<.3: edge(i,int(r.integers(n)))
    elif kind=='grid':
        h=2**int(np.log2(n)//2); w=n//h
        for i in range(n):
            y,x=divmod(i,w); edge(i,y*w+(x+1)%w); edge(i,((y+1)%h)*w+x)
    elif kind=='modular':
        for base in [0,n//2]:
            for i in range(n//2): edge(base+i,base+(i+1)%(n//2)); edge(base+i,base+(i+2)%(n//2))
        edge(0,n//2)
    elif kind=='star':
        for i in range(1,n): edge(0,i)
    d=A.sum(1); W=A/np.maximum(d[:,None],d[None,:]).clip(1) # symmetric Metropolis off-diagonal
    W[np.diag_indices(n)]=1-W.sum(1)
    return W

def mask(n,p,seed,layout):
    b=np.zeros(n); order=np.arange(n) if layout=='segregated' else np.random.default_rng(92000+seed*100+n).permutation(n)
    b[order[:round(n*p)]]=1
    return b

def pair_info():
    # Exact quadrature I(Y;U,V) for two opposite-role Gaussian sensors.
    x,w=hermgauss(48); u=np.sqrt(4.)*x; w=w/np.sqrt(np.pi)
    m=2*ndtr(u/np.sqrt(2.))-1
    prob=np.clip((1+m[:,None]*m[None,:])/2,1e-15,1-1e-15)
    h=-prob*np.log2(prob)-(1-prob)*np.log2(1-prob)
    return float(1-w@h@w)
PAIR_MI=pair_info()

def metrics(K,b):
    a=1-b; sa=K@a; sb=K@b
    va=K**2@a+CFG['read_sigma']**2; vb=K**2@b+CFG['read_sigma']**2
    ra=2/np.pi*np.arcsin(sa/np.sqrt(sa*sa+va)); rb=2/np.pi*np.arcsin(sb/np.sqrt(sb*sb+vb))
    gain=.5*ra*rb
    # Weight concentration proxy: effective mixing (no task labels).
    return float(gain.mean()),float(np.mean(1/np.sum(K*K,axis=1))),float(np.mean(np.minimum(sa,sb))),float(np.std(gain))

def simulate(K,b,seed,scramble=False):
    n=len(b); m=CFG['trials']; r=np.random.default_rng(300000+seed*1000+n)
    z=r.normal(size=(m,2)); eps=r.normal(size=(m,n)); read=r.normal(size=(m,n,2))*.2
    x=(z[:,0,None]+eps)*(1-b); v=(z[:,1,None]+eps)*b
    ua=x@K.T+read[:,:,0]; ub=v@K.T+read[:,:,1]
    if scramble: ub=np.roll(ub,1,axis=0)
    y=np.sign(z[:,0]*z[:,1]); hit=(np.sign(ua*ub)==y[:,None]).mean(1)
    base=(np.sign((x+read[:,:,0])*(v+read[:,:,1]))==y[:,None]).mean(1)
    # Agreement can rise even with zero task gain.
    s=np.sign(ua*ub); agree=np.mean(((s.sum(1)**2-n)/(n*(n-1))+1)/2)
    return float(hit.mean()),float(base.mean()),float(agree), (hit-base).astype('float32')

def partition(t,n):
    if t in ('ring','grid') and n in (16,32): return 'discover'
    if t in ('ring','grid'): return 'size'
    if n in (16,32): return 'topology'
    return 'joint'

def sweep(stage):
    out=[]; raw=[]
    for t in CFG['topologies']:
      for n in CFG['sizes']:
        split=partition(t,n)
        if (stage=='discover') != (split=='discover'): continue
        for seed in CFG['seeds']:
          W=graph(t,n,seed)
          for alpha in CFG['alphas']:
            P=(1-alpha)*np.eye(n)+alpha*W; K=np.linalg.matrix_power(P,CFG['T'])
            eig=np.linalg.eigvalsh(P); slem=np.sort(np.abs(eig))[-2]; mu=1-slem**CFG['T']
            lam=float(np.mean(1-np.diag(P)))
            for p in CFG['fractions']:
              b=mask(n,p,seed,'random'); exact,neff,overlap,hetero=metrics(K,b)
              q,q0,agree,d=simulate(K,b,seed)
              row=dict(topology=t,n=n,seed=seed,alpha=alpha,p=p,split=split,layout='random',control='intact',Lambda=lam,mu_T=float(mu),I_comp=2*b.sum()*(n-b.sum())/(n*(n-1))*PAIR_MI,neff=neff,overlap=overlap,heterogeneity=hetero,mechanistic=exact,Q=q,Q_null=q0,G_cap=q-q0,agreement=agree)
              out.append(row); raw.append(d)
        print(stage,t,n,len(out),flush=True)
    save(stage,out,raw)

def save(stage,rows,raw):
    import csv
    with (ROOT/'results'/f'{stage}.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0])); w.writeheader();w.writerows(rows)
    np.savez_compressed(ROOT/'results'/f'{stage}_paired_trials.npz',gain=np.array(raw))
    (ROOT/'results'/f'{stage}_event.json').write_text(json.dumps(dict(completed=stamp(),rows=len(rows),code_sha256=digest(__file__)),indent=2))

def stress():
    rows=[];raw=[]
    for n in [32,128]:
      for seed in CFG['seeds']:
       W=graph('modular',n,seed)
       for alpha in CFG['alphas']:
        P=(1-alpha)*np.eye(n)+alpha*W;K=np.linalg.matrix_power(P,8)
        for p in CFG['fractions']:
         for layout,control in [('random','intact'),('segregated','intact'),('random','scrambled')]:
          b=mask(n,p,seed,layout); exact,neff,overlap,het=metrics(K,b)
          q,q0,agree,d=simulate(K,b,seed,control=='scrambled')
          rows.append(dict(topology='modular',n=n,seed=seed,alpha=alpha,p=p,split='stress',layout=layout,control=control,Lambda=float(np.mean(1-np.diag(P))),mu_T=float(1-np.sort(np.abs(np.linalg.eigvalsh(P)))[-2]**8),I_comp=2*b.sum()*(n-b.sum())/(n*(n-1))*PAIR_MI,neff=neff,overlap=overlap,heterogeneity=het,mechanistic=exact if control=='intact' else 0,Q=q,Q_null=q0,G_cap=q-q0,agreement=agree));raw.append(d)
    save('stress',rows,raw)

def features(rows,kind):
    l=np.array([r['Lambda'] for r in rows]);m=np.array([r['mu_T'] for r in rows]);i=np.array([r['I_comp'] for r in rows]); e=np.log(np.array([r['neff'] for r in rows]))
    # Products enforce zero prediction when no response or complement exists.
    if kind=='three': return np.array([i*l,i*l*l,i*m,i*m*m,i*l*m]).T
    if kind=='concentration': return np.array([i*l,i*l*l,i*m,i*l*m,i*e,i*e*e]).T
    if kind=='coordination': return np.array([np.ones(len(rows)),[r['agreement'] for r in rows]]).T

def read(name):
    import csv
    rows=list(csv.DictReader((ROOT/'results'/f'{name}.csv').open()))
    for r in rows:
      for k,v in r.items():
       if k not in ['topology','split','layout','control']:r[k]=float(v)
    return rows

def freeze():
    rows=read('discover'); models={}; scores={}
    y=np.array([r['G_cap'] for r in rows])
    for kind in ['three','concentration','coordination']:
      X=features(rows,kind); losses={}
      for ridge in [1e-6,1e-4,.01,1.]:
       pred=np.zeros(len(y))
       for seed in CFG['seeds']:
        test=np.array([r['seed']==seed for r in rows]);coef=np.linalg.solve(X[~test].T@X[~test]+ridge*np.eye(X.shape[1]),X[~test].T@y[~test]);pred[test]=np.clip(X[test]@coef,-.5,.5)
       losses[str(ridge)]=float(np.sqrt(np.mean((pred-y)**2)))
      ridge=float(min(losses,key=losses.get));coef=np.linalg.solve(X.T@X+ridge*np.eye(X.shape[1]),X.T@y)
      models[kind]=dict(ridge=ridge,coef=coef.tolist());scores[kind]=losses
    payload=dict(frozen_at=stamp(),config=CFG,pair_information_bits=PAIR_MI,models=models,cv_rmse=scores,source_sha256=digest(__file__),discover_sha256=digest(ROOT/'results/discover.csv'),note='No held-out outcomes generated before this freeze. Mechanistic formula derived before discovery; not a learned universal law.')
    (ROOT/'results/frozen_predictors.json').write_text(json.dumps(payload,indent=2)); print(json.dumps(payload,indent=2))

def checks():
    W=graph('grid',16,0);b=mask(16,.5,0,'random');P=.4*np.eye(16)+.6*W
    r=np.random.default_rng(8);x=r.normal(size=(16,2));v=x.copy()
    for _ in range(8):v=P@v
    err=np.max(np.abs(v-np.linalg.matrix_power(P,8)@x))
    checks=dict(local_iteration_error=float(err),symmetric=bool(np.allclose(W,W.T)),row_stochastic=bool(np.allclose(W.sum(1),1)),null_gain=metrics(np.eye(16),b)[0],no_complement_gain=metrics(np.linalg.matrix_power(P,8),np.zeros(16))[0],deterministic=bool(np.array_equal(simulate(P,b,0)[3],simulate(P,b,0)[3])))
    assert err<1e-12 and checks['symmetric'] and checks['row_stochastic'] and checks['null_gain']==0 and checks['no_complement_gain']==0 and checks['deterministic']
    (ROOT/'results/checks.json').write_text(json.dumps(checks,indent=2));print(checks)
if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('stage',choices=['discover','freeze','test','stress','checks']);a=p.parse_args()
    if a.stage in ['test','stress']:
        f=json.loads((ROOT/'results/frozen_predictors.json').read_text());assert f['source_sha256']==digest(__file__)
    if a.stage=='checks':checks()
    elif a.stage=='freeze':freeze()
    elif a.stage=='stress':stress()
    else:sweep(a.stage)


==> anc/rci_supplement/evidence/rci_probe/code/reproduce.sh <==
#!/usr/bin/env bash
set -euo pipefail
if [ "$#" -ne 1 ]; then echo 'Usage: bash reproduce.sh NEW_OUTPUT_DIRECTORY'; exit 2; fi
src="$(cd "$(dirname "$0")/.." && pwd)"
dst="$1"
if [ -e "$dst" ]; then echo 'Destination exists; use a new directory.'; exit 2; fi
mkdir -p "$dst/code" "$dst/results" "$dst/figures"
cp "$src/code/probe.py" "$src/code/analyze.py" "$dst/code/"
cp "$src/PROTOCOL.md" "$src/README.md" "$dst/"
export OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1
export MPLCONFIGDIR="${TMPDIR:-/tmp}/rci_matplotlib" XDG_CACHE_HOME="${TMPDIR:-/tmp}/rci_cache"
python3 "$dst/code/probe.py" checks
python3 "$dst/code/probe.py" discover
python3 "$dst/code/probe.py" freeze
python3 "$dst/code/probe.py" test
python3 "$dst/code/probe.py" stress
python3 "$dst/code/analyze.py"


==> anc/rci_supplement/evidence/rci_probe/environment.json <==
{
  "python": "3.13.0",
  "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
  "packages": {
    "numpy": "2.2.6",
    "scipy": "1.17.1",
    "matplotlib": "3.10.6"
  },
  "threads": 1
}

==> anc/rci_supplement/evidence/rci_probe/requirements.txt <==
numpy==2.2.6
scipy==1.17.1
matplotlib==3.10.6


==> anc/rci_supplement/evidence/rci_probe/results/checks.json <==
{
  "local_iteration_error": 2.220446049250313e-16,
  "symmetric": true,
  "row_stochastic": true,
  "null_gain": 0.0,
  "no_complement_gain": 0.0,
  "deterministic": true
}

==> anc/rci_supplement/evidence/rci_probe/results/discover.csv <==
topology,n,seed,alpha,p,split,layout,control,Lambda,mu_T,I_comp,neff,overlap,heterogeneity,mechanistic,Q,Q_null,G_cap,agreement
ring,16,0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125
ring,16,0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333
ring,16,0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334
ring,16,0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333
ring,16,0,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.50177001953125,0.4967041015625,0.00506591796875,0.5005940755208333
ring,16,0,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.12500000000000006,0.06107158733805488,0.06708931391551776,0.57342529296875,0.50067138671875,0.07275390625,0.5301676432291667
ring,16,0,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.22475428494285588,0.049358289422267165,0.11656561122502147,0.6170654296875,0.5015869140625,0.115478515625,0.56640625
ring,16,0,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.28472352927925115,0.024685981269078346,0.14332920280690606,0.65386962890625,0.50006103515625,0.15380859375,0.5980712890625
ring,16,0,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.50494384765625,0.4967041015625,0.00823974609375,0.5004801432291667
ring,16,0,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999993,0.05994266277539526,0.09966793135233876,0.606689453125,0.50067138671875,0.10601806640625,0.5643717447916666
ring,16,0,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.24999999999999992,0.03329843812950065,0.16422997770650863,0.66412353515625,0.5015869140625,0.16253662109375,0.6302164713541667
ring,16,0,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.3708277495340727,0.006430726140153285,0.19844699248386422,0.70611572265625,0.50006103515625,0.2060546875,0.6734944661458333
ring,16,0,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.5045166015625,0.4967041015625,0.0078125,0.500537109375
ring,16,0,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999997,0.04024559514884962,0.11766237704567256,0.6279296875,0.50067138671875,0.12725830078125,0.5899088541666666
ring,16,0,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999994,0.018460492236924565,0.1849550325659287,0.68408203125,0.5015869140625,0.1824951171875,0.6620117187499999
ring,16,0,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4226713619726562,0.0020505054402895646,0.22215374166612906,0.726318359375,0.50006103515625,0.22625732421875,0.7066406249999999
ring,16,0,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.5035400390625,0.4967041015625,0.0068359375,0.4999674479166667
ring,16,0,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.020309200034363695,0.1265826064966764,0.637939453125,0.50067138671875,0.13726806640625,0.6046223958333333
ring,16,0,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.009066252710960447,0.19425232759313799,0.69281005859375,0.5015869140625,0.19122314453125,0.6759358723958333
ring,16,0,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.46195220947265625,0.00046963954594987916,0.23288824471526293,0.734130859375,0.50006103515625,0.23406982421875,0.724560546875
ring,16,1,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333
ring,16,1,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999
ring,16,1,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999
ring,16,1,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999
ring,16,1,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.4993896484375,0.50152587890625,-0.00213623046875,0.49956054687499996
ring,16,1,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.10462386512916567,0.062015982221173806,0.06071385416342275,0.55364990234375,0.5001220703125,0.05352783203125,0.5207438151041666
ring,16,1,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.16838967116592413,0.06468230518975536,0.09228176466080808,0.581787109375,0.49688720703125,0.08489990234375,0.53955078125
ring,16,1,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.32388922444923407,0.004300691445118026,0.1585328445190148,0.65948486328125,0.49969482421875,0.1597900390625,0.6102132161458333
ring,16,1,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.4990234375,0.50152587890625,-0.00250244140625,0.49736328124999996
ring,16,1,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999994,0.06501483626975217,0.09622493333771664,0.5855712890625,0.5001220703125,0.08544921875,0.5478678385416667
ring,16,1,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.24630772945228568,0.06196268840370917,0.14433159238572357,0.6334228515625,0.49688720703125,0.13653564453125,0.5888997395833333
ring,16,1,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.4693688199506376,0.0003294716844589506,0.20651559467564312,0.7021484375,0.49969482421875,0.20245361328125,0.6767089843749999
ring,16,1,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.4993896484375,0.50152587890625,-0.00213623046875,0.4974934895833333
ring,16,1,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999997,0.04479425249594357,0.11616531002310976,0.6070556640625,0.5001220703125,0.10693359375,0.5703125
ring,16,1,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.25,0.0372787958623801,0.1768410586444198,0.67193603515625,0.49688720703125,0.175048828125,0.6393961588541666
ring,16,1,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.48772375676757806,5.966165136044934e-05,0.2249630194896124,0.72161865234375,0.49969482421875,0.221923828125,0.7082112630208333
ring,16,1,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.4986572265625,0.50152587890625,-0.00286865234375,0.4983235677083333
ring,16,1,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.02260441711464098,0.12617912382469276,0.6175537109375,0.5001220703125,0.117431640625,0.587158203125
ring,16,1,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.017241937424939482,0.19232975259563764,0.688720703125,0.49688720703125,0.19183349609375,0.6679361979166666
ring,16,1,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.49364471435546875,1.4892003634413773e-05,0.23352398033732022,0.7298583984375,0.49969482421875,0.23016357421875,0.7274251302083333
ring,16,2,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665
ring,16,2,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333
ring,16,2,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334
ring,16,2,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334
ring,16,2,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.49627685546875,0.49456787109375,0.001708984375,0.5011474609375
ring,16,2,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.12500000000000006,0.056845098274353426,0.07084004937015675,0.5618896484375,0.49676513671875,0.06512451171875,0.524658203125
ring,16,2,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.20612268353233343,0.04818957044539173,0.11469138335918311,0.607177734375,0.49798583984375,0.10919189453125,0.5572916666666665
ring,16,2,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.32388022647506726,0.004419754368749745,0.15849214934510308,0.6558837890625,0.49969482421875,0.15618896484375,0.6044270833333333
ring,16,2,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.49517822265625,0.49456787109375,0.0006103515625,0.4994873046874999
ring,16,2,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999994,0.05293447006000177,0.10363646855441577,0.59466552734375,0.49676513671875,0.097900390625,0.5548258463541667
ring,16,2,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.2499999999999999,0.030293997562674695,0.16607489952447016,0.6610107421875,0.49798583984375,0.16302490234375,0.6201822916666666
ring,16,2,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.46561931924278244,0.00045668257199424974,0.20634538501497263,0.69940185546875,0.49969482421875,0.19970703125,0.6672607421875
ring,16,2,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.495361328125,0.49456787109375,0.00079345703125,0.49879557291666665
ring,16,2,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999999,0.034148320974611464,0.11946811753506392,0.6102294921875,0.49676513671875,0.11346435546875,0.5739095052083333
ring,16,2,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999994,0.01554806556672254,0.18585522820740477,0.68017578125,0.49798583984375,0.18218994140625,0.6488932291666667
ring,16,2,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4827084837499999,9.847129948401216e-05,0.22489084981859392,0.72015380859375,0.49969482421875,0.220458984375,0.6981201171874999
ring,16,2,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.4949951171875,0.49456787109375,0.00042724609375,0.4986002604166666
ring,16,2,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.017216972783336497,0.12706547692309972,0.619384765625,0.49676513671875,0.12261962890625,0.5835774739583333
ring,16,2,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.007669893462545312,0.19447108122482426,0.69122314453125,0.49798583984375,0.1932373046875,0.6654541015625
ring,16,2,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.49169921875,2.68488264569314e-05,0.23350772467964515,0.7325439453125,0.49969482421875,0.23284912109375,0.71484375
ring,16,3,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667
ring,16,3,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666
ring,16,3,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663
ring,16,3,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625
ring,16,3,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.495849609375,0.494140625,0.001708984375,0.5011881510416667
ring,16,3,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.12500000000000006,0.048105612384764206,0.07552853131801068,0.57342529296875,0.49676513671875,0.07666015625,0.5319580078125
ring,16,3,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.20890673619079597,0.03609563854277604,0.11952970243071043,0.61651611328125,0.50091552734375,0.1156005859375,0.5628011067708333
ring,16,3,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.26987116753883367,0.018921379268409852,0.14512159245584838,0.6387939453125,0.50128173828125,0.13751220703125,0.5886067708333333
ring,16,3,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.496826171875,0.494140625,0.002685546875,0.5020670572916667
ring,16,3,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999994,0.03344471183582528,0.11098735508567925,0.608154296875,0.49676513671875,0.11138916015625,0.5681803385416667
ring,16,3,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.2499999999999999,0.01012868425781525,0.17229217792554574,0.66839599609375,0.50091552734375,0.16748046875,0.6341064453124999
ring,16,3,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.4019961396617888,0.004318280142947556,0.20170097458066605,0.6964111328125,0.50128173828125,0.19512939453125,0.664990234375
ring,16,3,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.49884033203125,0.494140625,0.00469970703125,0.5018636067708333
ring,16,3,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.125,0.018395931238982623,0.12292112763706278,0.6143798828125,0.49676513671875,0.11761474609375,0.5840983072916666
ring,16,3,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999994,0.00015132542208643924,0.18820295856861927,0.685791015625,0.50091552734375,0.18487548828125,0.6593912760416666
ring,16,3,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4385490940429687,0.0012569417273953297,0.22330579115257054,0.71759033203125,0.50128173828125,0.21630859375,0.6996175130208333
ring,16,3,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.499267578125,0.494140625,0.005126953125,0.50185546875
ring,16,3,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.009302171668580016,0.1279598040611214,0.61859130859375,0.49676513671875,0.121826171875,0.5891357421874999
ring,16,3,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.00042734598649335004,0.19503676904797407,0.6890869140625,0.50091552734375,0.18817138671875,0.6721516927083333
ring,16,3,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.46910858154296875,0.000289654198085921,0.2331411554829539,0.72637939453125,0.50128173828125,0.22509765625,0.7176676432291667
ring,16,4,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667
ring,16,4,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663
ring,16,4,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375
ring,16,4,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324
ring,16,4,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.4876708984375,0.4879150390625,-0.000244140625,0.500537109375
ring,16,4,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.12500000000000003,0.04563254953759933,0.07613918588656779,0.564208984375,0.4893798828125,0.0748291015625,0.5303710937499999
ring,16,4,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.22654388686775215,0.032175782271443375,0.12355294972406085,0.6146240234375,0.4937744140625,0.120849609375,0.5673177083333333
ring,16,4,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.3212444493194581,0.005752793470537611,0.15671501466741344,0.65423583984375,0.494140625,0.16009521484375,0.6004801432291667
ring,16,4,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.48956298828125,0.4879150390625,0.00164794921875,0.5021240234375
ring,16,4,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999996,0.0226804422669521,0.11322222642699808,0.6014404296875,0.4893798828125,0.112060546875,0.5664713541666666
ring,16,4,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.2499999999999999,0.019311012140067727,0.16937423430695736,0.66094970703125,0.4937744140625,0.16717529296875,0.6279052734374999
ring,16,4,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.43185377785774215,0.0016039121636729735,0.20457319509612382,0.70263671875,0.494140625,0.20849609375,0.6719075520833333
ring,16,4,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.49029541015625,0.4879150390625,0.00238037109375,0.5021077473958333
ring,16,4,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999997,0.009390644599364287,0.12401060358472961,0.61041259765625,0.4893798828125,0.12103271484375,0.5816975911458333
ring,16,4,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999997,0.012784719247315168,0.1865895971203687,0.67254638671875,0.4937744140625,0.17877197265625,0.6485107421875
ring,16,4,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4591871820117187,0.0005565637494205005,0.22423607683354704,0.7191162109375,0.494140625,0.2249755859375,0.7034830729166667
ring,16,4,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.4903564453125,0.4879150390625,0.00244140625,0.5024251302083333
ring,16,4,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.004793786926794085,0.12823567523147572,0.6141357421875,0.4893798828125,0.124755859375,0.5877604166666666
ring,16,4,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.006424931625972442,0.19464272028949814,0.6781005859375,0.4937744140625,0.184326171875,0.6598307291666666
ring,16,4,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.47978973388671875,0.00012866606956768654,0.23336066567542257,0.72784423828125,0.494140625,0.23370361328125,0.7195393880208333
ring,16,5,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994
ring,16,5,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999
ring,16,5,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663
ring,16,5,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666
ring,16,5,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.50067138671875,0.50408935546875,-0.00341796875,0.49789225260416664
ring,16,5,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.125,0.05684509827435341,0.07084004937015675,0.56732177734375,0.498779296875,0.06854248046875,0.5276123046875
ring,16,5,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.22134857617691048,0.04799020805294849,0.11577123062442474,0.60760498046875,0.49627685546875,0.111328125,0.5575439453125
ring,16,5,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.27027979846229566,0.01793501923253889,0.14600045071656725,0.63397216796875,0.4959716796875,0.13800048828125,0.5895426432291666
ring,16,5,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.50347900390625,0.50408935546875,-0.0006103515625,0.4985432942708333
ring,16,5,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999994,0.05293447006000177,0.10363646855441576,0.60009765625,0.498779296875,0.101318359375,0.558349609375
ring,16,5,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.2499999999999999,0.03146411792954965,0.16456059081108448,0.65869140625,0.49627685546875,0.16241455078125,0.6256022135416667
ring,16,5,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.4133163892459868,0.003567835757043983,0.20310614960263615,0.69293212890625,0.4959716796875,0.19696044921875,0.6711832682291666
ring,16,5,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.50311279296875,0.50408935546875,-0.0009765625,0.49912923177083324
ring,16,5,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999999,0.034148320974611464,0.11946811753506394,0.61712646484375,0.498779296875,0.11834716796875,0.5814208984374999
ring,16,5,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999994,0.01842754971287602,0.1849951837602551,0.6793212890625,0.49627685546875,0.18304443359375,0.6569173177083334
ring,16,5,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4478972309179687,0.000933313472833573,0.22382452303152847,0.71551513671875,0.4959716796875,0.21954345703125,0.7051188151041666
ring,16,5,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.50103759765625,0.50408935546875,-0.0030517578125,0.49846191406249996
ring,16,5,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.017216972783336497,0.12706547692309972,0.6273193359375,0.498779296875,0.1285400390625,0.5975423177083333
ring,16,5,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.009094982896794427,0.19425250972569907,0.6884765625,0.49627685546875,0.19219970703125,0.6732096354166666
ring,16,5,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.47423553466796875,0.00021934097612833856,0.23325425270752764,0.72760009765625,0.4959716796875,0.23162841796875,0.7228271484375
ring,32,0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372
ring,32,0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372
ring,32,0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436
ring,32,0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695
ring,32,0,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.49786376953125,0.501373291015625,-0.003509521484375,0.5006103515625
ring,32,0,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.11282969365001681,0.0619187676223807,0.06358030895552294,0.558502197265625,0.500091552734375,0.05841064453125,0.517969931325605
ring,32,0,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.1989470710021401,0.05796346263703853,0.10793174815578532,0.598175048828125,0.500762939453125,0.097412109375,0.5439000283518145
ring,32,0,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.30815016324558264,0.012731214286771793,0.15403910774768168,0.647552490234375,0.503814697265625,0.14373779296875,0.5826002551663307
ring,32,0,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.49462890625,0.501373291015625,-0.006744384765625,0.5002205141129032
ring,32,0,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.0702018888038931,0.09367141715436827,0.584075927734375,0.500091552734375,0.083984375,0.535764632686492
ring,32,0,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.2499999999999999,0.05864553693918825,0.15217988308432384,0.636993408203125,0.500762939453125,0.13623046875,0.5801864131804437
ring,32,0,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.43004547198279364,0.004375777826451702,0.20356211442793162,0.69561767578125,0.503814697265625,0.191802978515625,0.6379906439012097
ring,32,0,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.494140625,0.501373291015625,-0.007232666015625,0.4999212449596775
ring,32,0,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999999,0.0666081213223546,0.1080430007425882,0.598846435546875,0.500091552734375,0.0987548828125,0.5475070091985887
ring,32,0,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999994,0.04882284626615795,0.17262568633215492,0.65789794921875,0.500762939453125,0.157135009765625,0.602353988155242
ring,32,0,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.4427665585205077,0.0022042435283403756,0.22319477386329192,0.715728759765625,0.503814697265625,0.2119140625,0.662749259702621
ring,32,0,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.49456787109375,0.501373291015625,-0.006805419921875,0.4998582409274194
ring,32,0,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.058723973828376345,0.11777557048113904,0.607269287109375,0.500091552734375,0.107177734375,0.5556857201360887
ring,32,0,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.03922325059319009,0.18648977818471577,0.67218017578125,0.500762939453125,0.171417236328125,0.6178766066028226
ring,32,0,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.45149803161621094,0.001175059174099899,0.23519011656524377,0.72784423828125,0.503814697265625,0.224029541015625,0.6779076360887096
ring,32,1,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872
ring,32,1,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662
ring,32,1,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242
ring,32,1,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581
ring,32,1,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.503021240234375,0.50360107421875,-0.000579833984375,0.5007934570312501
ring,32,1,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.12500000000000003,0.05000108212773954,0.07494864986672195,0.573486328125,0.502716064453125,0.070770263671875,0.5254378780241936
ring,32,1,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.17996961026412966,0.06344923292775147,0.09650932537485922,0.599822998046875,0.50408935546875,0.095733642578125,0.5370680286038307
ring,32,1,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.24855945957622533,0.032215125548351715,0.1340710709568068,0.63385009765625,0.50445556640625,0.12939453125,0.5697809034778226
ring,32,1,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.50201416015625,0.50360107421875,-0.0015869140625,0.5007087953629034
ring,32,1,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.03933094381078412,0.10924439001071241,0.605712890625,0.502716064453125,0.102996826171875,0.5517538747479839
ring,32,1,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.24572407966119755,0.060676152687613866,0.14187391630216448,0.645263671875,0.50408935546875,0.14117431640625,0.5780974357358871
ring,32,1,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.3498320876066302,0.012334337494174888,0.19414925637738595,0.697357177734375,0.50445556640625,0.192901611328125,0.6382564421622985
ring,32,1,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.49993896484375,0.50360107421875,-0.003662109375,0.501067130796371
ring,32,1,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999997,0.026379829273925202,0.12161126062843793,0.615081787109375,0.502716064453125,0.11236572265625,0.56365966796875
ring,32,1,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999997,0.051016218481643824,0.16535889824718197,0.669342041015625,0.50408935546875,0.165252685546875,0.6041200699344759
ring,32,1,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.40203922634033196,0.006115982734763332,0.2193647199724206,0.7244873046875,0.50445556640625,0.22003173828125,0.6728515625
ring,32,1,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.500701904296875,0.50360107421875,-0.002899169921875,0.5010690996723791
ring,32,1,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.02129888253780757,0.12798630570886652,0.62213134765625,0.502716064453125,0.119415283203125,0.5712378717237904
ring,32,1,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.0461345816311458,0.180424035398878,0.685302734375,0.50408935546875,0.18121337890625,0.6223577683971775
ring,32,1,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.42478370666503906,0.0032185835631629973,0.23319385982930366,0.7373046875,0.50445556640625,0.23284912109375,0.6901973601310484
ring,32,2,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742
ring,32,2,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952
ring,32,2,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614
ring,32,2,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074
ring,32,2,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.499755859375,0.49774169921875,0.00201416015625,0.4998306766633065
ring,32,2,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.12476456745069506,0.05962500654828928,0.06877858590959562,0.5628662109375,0.496002197265625,0.066864013671875,0.5186373802923387
ring,32,2,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.2275728688683796,0.027874219836775654,0.12534539773728512,0.616668701171875,0.49737548828125,0.119293212890625,0.5585563413558468
ring,32,2,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.3125564611600495,0.0073628599390241955,0.15636607524717996,0.65008544921875,0.49945068359375,0.150634765625,0.5914700415826613
ring,32,2,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.498779296875,0.49774169921875,0.00103759765625,0.498960433467742
ring,32,2,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.0653940704844593,0.09836614651327086,0.59149169921875,0.496002197265625,0.095489501953125,0.5380859375
ring,32,2,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.24999999999999986,0.01650164484184431,0.17046530390436582,0.659637451171875,0.49737548828125,0.162261962890625,0.6051478232106855
ring,32,2,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.44072493527747136,0.0015039796867875495,0.20510605125915665,0.6956787109375,0.49945068359375,0.19622802734375,0.6479059034778225
ring,32,2,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.496429443359375,0.49774169921875,-0.001312255859375,0.4986906974546372
ring,32,2,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999999,0.06122372957590758,0.11112397666451906,0.601593017578125,0.496002197265625,0.1055908203125,0.5497042748235887
ring,32,2,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999994,0.015268280015740697,0.18628472921210548,0.67510986328125,0.49737548828125,0.177734375,0.6239564957157259
ring,32,2,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.46349218902832023,0.0008692365797351031,0.22463019505293796,0.712799072265625,0.49945068359375,0.213348388671875,0.671876968876008
ring,32,2,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.49652099609375,0.49774169921875,-0.001220703125,0.4988107988911291
ring,32,2,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.05359185037136097,0.11984743219428409,0.610015869140625,0.496002197265625,0.114013671875,0.55706787109375
ring,32,2,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.013727827087167209,0.19590268171537134,0.684478759765625,0.49737548828125,0.187103271484375,0.6347872826360887
ring,32,2,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.4735069274902344,0.00040840739111969355,0.2362903058885044,0.724456787109375,0.49945068359375,0.225006103515625,0.6871278824344759
ring,32,3,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323
ring,32,3,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863
ring,32,3,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581
ring,32,3,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355
ring,32,3,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.50128173828125,0.5025634765625,-0.00128173828125,0.49935027091733875
ring,32,3,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.12500000000000003,0.058385609305031935,0.07028102531638372,0.567596435546875,0.503997802734375,0.0635986328125,0.5231835149949597
ring,32,3,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.23546185751191143,0.0420199281414549,0.1215474155688552,0.615692138671875,0.50286865234375,0.112823486328125,0.5567449754284275
ring,32,3,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.22228540656332021,0.04048140169668334,0.12520807360912511,0.61859130859375,0.50244140625,0.11614990234375,0.5566918157762097
ring,32,3,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.498687744140625,0.5025634765625,-0.003875732421875,0.49856075163810487
ring,32,3,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.06531389969015763,0.09936524664221152,0.5931396484375,0.503997802734375,0.089141845703125,0.5432758946572581
ring,32,3,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.24999999999999992,0.02987079956900314,0.16599614289293524,0.657562255859375,0.50286865234375,0.154693603515625,0.60198974609375
ring,32,3,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.3271861395073031,0.024542828100550692,0.1862161013619354,0.6805419921875,0.50244140625,0.1781005859375,0.621700163810484
ring,32,3,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.49713134765625,0.5025634765625,-0.00543212890625,0.49801537298387105
ring,32,3,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999999,0.06145394590424134,0.11136032183091857,0.604248046875,0.503997802734375,0.100250244140625,0.552273658014113
ring,32,3,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999994,0.02340145775876163,0.183614571200098,0.67205810546875,0.50286865234375,0.169189453125,0.6215544669858871
ring,32,3,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.36696555056396474,0.011626353788354526,0.21315743300788606,0.70660400390625,0.50244140625,0.20416259765625,0.6545646421370968
ring,32,3,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.496917724609375,0.5025634765625,-0.005645751953125,0.4976865706905243
ring,32,3,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.053952655111392564,0.11982923221636069,0.61236572265625,0.503997802734375,0.108367919921875,0.5592552923387097
ring,32,3,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.020172318835503526,0.19404327209824807,0.684356689453125,0.50286865234375,0.181488037109375,0.6347360918598791
ring,32,3,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.3899984359741211,0.0064504231662744615,0.22859010972330285,0.72235107421875,0.50244140625,0.21990966796875,0.6744030367943549
ring,32,4,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936
ring,32,4,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662
ring,32,4,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017
ring,32,4,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985
ring,32,4,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.49639892578125,0.4954833984375,0.00091552734375,0.5001890120967742
ring,32,4,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.11477072748152736,0.056055758144420785,0.06808874396315805,0.5706787109375,0.495452880859375,0.075225830078125,0.5232681766633065
ring,32,4,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.1866454287464142,0.051817616518842695,0.10698115719433354,0.610687255859375,0.496002197265625,0.11468505859375,0.5506650863155242
ring,32,4,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.2794215415322113,0.03043005174771517,0.1437939751267629,0.646148681640625,0.494964599609375,0.15118408203125,0.5816118794102823
ring,32,4,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.499053955078125,0.4954833984375,0.003570556640625,0.49880489226310487
ring,32,4,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.05300099873374464,0.10288656845968905,0.61083984375,0.495452880859375,0.115386962890625,0.5514467300907259
ring,32,4,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.24999999999999992,0.04173808699812109,0.15864595778340626,0.666656494140625,0.496002197265625,0.170654296875,0.6034979051159275
ring,32,4,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.39003586489788034,0.014346571118454582,0.19785795935318273,0.7039794921875,0.494964599609375,0.209014892578125,0.6452794228830645
ring,32,4,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.498504638671875,0.4954833984375,0.003021240234375,0.4989033360635082
ring,32,4,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999997,0.03931086015034281,0.11768024216178455,0.623992919921875,0.495452880859375,0.1285400390625,0.565215080015121
ring,32,4,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999994,0.034991227541193395,0.1791744215650309,0.689178466796875,0.496002197265625,0.19317626953125,0.6293374338457662
ring,32,4,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.41407398512451166,0.005613037505047728,0.22058112432104163,0.72601318359375,0.494964599609375,0.231048583984375,0.674647177419355
ring,32,4,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.49908447265625,0.4954833984375,0.00360107421875,0.4990943170362904
ring,32,4,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.030978420952746426,0.1257917226802683,0.632720947265625,0.495452880859375,0.13726806640625,0.5726062405493951
ring,32,4,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.029758974793377028,0.19089142211988502,0.703369140625,0.496002197265625,0.207366943359375,0.645322738155242
ring,32,4,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.4310741424560547,0.002480847323011768,0.2337168242060227,0.73828125,0.494964599609375,0.243316650390625,0.6917882119455645
ring,32,5,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775
ring,32,5,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173
ring,32,5,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146
ring,32,5,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307
ring,32,5,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.49835205078125,0.4990234375,-0.00067138671875,0.4995825982862904
ring,32,5,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.11480690497770313,0.05811989902347729,0.0674389794989588,0.566192626953125,0.497650146484375,0.06854248046875,0.5192103232106856
ring,32,5,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.18597666119588852,0.05524145501872984,0.1054439341768563,0.60369873046875,0.498504638671875,0.105194091796875,0.5430475050403226
ring,32,5,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.2741080068051911,0.017496967627535602,0.1467815741886173,0.6446533203125,0.494720458984375,0.149932861328125,0.5803183278729839
ring,32,5,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.49896240234375,0.4990234375,-6.103515625e-05,0.4991021925403226
ring,32,5,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999997,0.06415706303749576,0.09969800367290797,0.597686767578125,0.497650146484375,0.10003662109375,0.5409427765877016
ring,32,5,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.2477969867396735,0.057818746576626015,0.1490425459590332,0.64996337890625,0.498504638671875,0.151458740234375,0.5837520476310485
ring,32,5,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.3831659519524573,0.007370153413118841,0.19856034696164393,0.6990966796875,0.494720458984375,0.204376220703125,0.6395696824596775
ring,32,5,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.498870849609375,0.4990234375,-0.000152587890625,0.4993601152973791
ring,32,5,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999997,0.05775292033356903,0.11356629142113554,0.609222412109375,0.497650146484375,0.111572265625,0.5513226909022177
ring,32,5,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999997,0.04915769327404509,0.1699536007927498,0.669677734375,0.498504638671875,0.171173095703125,0.6058152721774194
ring,32,5,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.4017587422558593,0.004958752055368155,0.21930171237449073,0.719696044921875,0.494720458984375,0.2249755859375,0.6650174048639113
ring,32,5,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.4981689453125,0.4990234375,-0.0008544921875,0.4994053994455646
ring,32,5,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.04787919553058402,0.12227453425627653,0.617523193359375,0.497650146484375,0.119873046875,0.5583633915070565
ring,32,5,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.04116656484841577,0.18435109276687545,0.684661865234375,0.498504638671875,0.1861572265625,0.6240057176159275
ring,32,5,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.4178733825683594,0.0032980356974841914,0.2323705288441778,0.733154296875,0.494720458984375,0.238433837890625,0.6832708543346775
grid,16,0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125
grid,16,0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333
grid,16,0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334
grid,16,0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333
grid,16,0,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.5032958984375,0.4967041015625,0.006591796875,0.49879557291666665
grid,16,0,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.10768270472167973,0.054557515690614684,0.06870833836765686,0.5770263671875,0.50067138671875,0.07635498046875,0.5301920572916666
grid,16,0,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.22462850909179694,0.04359999399364384,0.12254696002189695,0.62841796875,0.5015869140625,0.1268310546875,0.5756835937499999
grid,16,0,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.27138698870117195,0.01255927977140029,0.1533202144504389,0.66278076171875,0.50006103515625,0.1627197265625,0.6065836588541665
grid,16,0,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.50347900390625,0.4967041015625,0.00677490234375,0.5008544921875
grid,16,0,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999994,0.038017749354911624,0.1175678951053814,0.632568359375,0.50067138671875,0.13189697265625,0.5924641927083333
grid,16,0,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.2499999999999999,0.01895626397204968,0.18470141471668816,0.686767578125,0.5015869140625,0.1851806640625,0.6632812499999999
grid,16,0,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.43151068813476545,0.0015951252493274564,0.22289414240362845,0.72576904296875,0.50006103515625,0.2257080078125,0.7063232421875
grid,16,0,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.50250244140625,0.4967041015625,0.00579833984375,0.5002034505208333
grid,16,0,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.12499999999999999,0.008796353924255925,0.12914396759172586,0.63824462890625,0.50067138671875,0.1375732421875,0.6085367838541667
grid,16,0,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999994,0.003922743685743704,0.19689084445516364,0.698486328125,0.5015869140625,0.1968994140625,0.6842447916666665
grid,16,0,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.4855879974999999,6.958892436657131e-05,0.23593644382368342,0.73529052734375,0.50006103515625,0.2352294921875,0.7301513671875
grid,16,0,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.5042724609375,0.4967041015625,0.007568359375,0.4992838541666666
grid,16,0,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713735,0.11405017611469362,0.62969970703125,0.50067138671875,0.1290283203125,0.5917236328125
grid,16,0,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.04087084925736068,0.1549191537515599,0.66082763671875,0.5015869140625,0.15924072265625,0.6272054036458332
grid,16,0,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.375,0.00012039504288643837,0.1957883422294597,0.69873046875,0.50006103515625,0.19866943359375,0.6695149739583334
grid,16,1,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333
grid,16,1,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999
grid,16,1,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999
grid,16,1,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999
grid,16,1,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.49884033203125,0.50152587890625,-0.002685546875,0.5001546223958333
grid,16,1,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.12500000000000008,0.047012419899722616,0.07828144781633617,0.57061767578125,0.5001220703125,0.07049560546875,0.5315022786458333
grid,16,1,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.22710136460449235,0.03782203387484511,0.12617000095810335,0.6217041015625,0.49688720703125,0.12481689453125,0.5701009114583333
grid,16,1,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.34000031260253916,0.003951429392024385,0.16467480352274347,0.66668701171875,0.49969482421875,0.1669921875,0.6162027994791666
grid,16,1,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.49615478515625,0.50152587890625,-0.00537109375,0.4975179036458333
grid,16,1,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999996,0.023723452111472164,0.1216437040376082,0.61517333984375,0.5001220703125,0.11505126953125,0.5814697265625
grid,16,1,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.2499999999999999,0.015194073927780988,0.1857812702508266,0.6783447265625,0.49688720703125,0.18145751953125,0.6500813802083333
grid,16,1,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.465938684370117,0.00019066828971358134,0.22437202739120188,0.7210693359375,0.49969482421875,0.22137451171875,0.7063639322916666
grid,16,1,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.4979248046875,0.50152587890625,-0.00360107421875,0.4974446614583333
grid,16,1,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.125,0.005068735974639679,0.12936468771781895,0.6192626953125,0.5001220703125,0.119140625,0.5888346354166666
grid,16,1,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.25,0.0031981695752899735,0.19693953101320646,0.69244384765625,0.49688720703125,0.195556640625,0.6765869140624999
grid,16,1,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.49279399874999996,1.633787157196745e-06,0.23600570734324106,0.7347412109375,0.49969482421875,0.23504638671875,0.7335937499999999
grid,16,1,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.5010986328125,0.50152587890625,-0.00042724609375,0.500048828125
grid,16,1,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713737,0.11405017611469362,0.6099853515625,0.5001220703125,0.10986328125,0.5748860677083333
grid,16,1,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.0003172113087773734,0.17037779861997288,0.6717529296875,0.49688720703125,0.17486572265625,0.6409016927083333
grid,16,1,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.375,0.00014745097755668947,0.1957881313884262,0.69500732421875,0.49969482421875,0.1953125,0.6707438151041667
grid,16,2,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665
grid,16,2,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333
grid,16,2,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334
grid,16,2,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334
grid,16,2,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.4942626953125,0.49456787109375,-0.00030517578125,0.4997884114583333
grid,16,2,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.10768270472167973,0.054557515690614664,0.06870833836765686,0.56072998046875,0.49676513671875,0.06396484375,0.5236572265624999
grid,16,2,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.22820795360839852,0.03349548591232693,0.12781725396458044,0.6182861328125,0.49798583984375,0.12030029296875,0.5688476562499999
grid,16,2,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.35709744749023453,0.0014989983358556771,0.16630425939637855,0.66632080078125,0.49969482421875,0.1666259765625,0.6114990234375
grid,16,2,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.49578857421875,0.49456787109375,0.001220703125,0.4992268880208333
grid,16,2,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999994,0.038017749354911624,0.1175678951053814,0.6103515625,0.49676513671875,0.11358642578125,0.5720540364583333
grid,16,2,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.24999999999999992,0.010860545485275454,0.1868075799168506,0.68310546875,0.49798583984375,0.18511962890625,0.6500325520833333
grid,16,2,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.4855879974999998,0.0001129592794131319,0.2247439150465762,0.725341796875,0.49969482421875,0.22564697265625,0.6997233072916667
grid,16,2,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.49505615234375,0.49456787109375,0.00048828125,0.4993570963541666
grid,16,2,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.12499999999999999,0.00879635392425593,0.12914396759172586,0.62225341796875,0.49676513671875,0.12548828125,0.5893798828124999
grid,16,2,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999997,0.002258278393582278,0.196988209180694,0.6942138671875,0.49798583984375,0.19622802734375,0.6704101562499999
grid,16,2,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.4998361599999999,7.807743907321115e-09,0.2360230542906543,0.73565673828125,0.49969482421875,0.2359619140625,0.7210042317708333
grid,16,2,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.492431640625,0.49456787109375,-0.00213623046875,0.5010742187499999
grid,16,2,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713737,0.11405017611469362,0.60626220703125,0.49676513671875,0.1094970703125,0.5739339192708333
grid,16,2,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.04087097143338331,0.1549193645925934,0.647705078125,0.49798583984375,0.14971923828125,0.6138834635416667
grid,16,2,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.25,0.0003172113087773734,0.17037779861997288,0.6669921875,0.49969482421875,0.16729736328125,0.6292480468749999
grid,16,3,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667
grid,16,3,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666
grid,16,3,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663
grid,16,3,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625
grid,16,3,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.49896240234375,0.494140625,0.00482177734375,0.5002360026041666
grid,16,3,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.12500000000000006,0.0470124198997226,0.07828144781633617,0.574462890625,0.49676513671875,0.07769775390625,0.5339680989583333
grid,16,3,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.2500000000000001,0.020889821177135705,0.134719089174155,0.6312255859375,0.50091552734375,0.13031005859375,0.5821614583333332
grid,16,3,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.3195745327197267,0.010273519241862242,0.1616394293709112,0.65484619140625,0.50128173828125,0.153564453125,0.6018310546875
grid,16,3,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.50018310546875,0.494140625,0.00604248046875,0.5013916015625
grid,16,3,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999994,0.02372345211147218,0.12164370403760821,0.61114501953125,0.49676513671875,0.1143798828125,0.5801676432291666
grid,16,3,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.2499999999999999,0.002693120156327396,0.18787152451648437,0.6826171875,0.50091552734375,0.18170166015625,0.6593098958333332
grid,16,3,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.4638453359228514,0.0007356939262036567,0.22400973440344135,0.71502685546875,0.50128173828125,0.2137451171875,0.6954182942708332
grid,16,3,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.49969482421875,0.494140625,0.00555419921875,0.5018473307291667
grid,16,3,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.125,0.005068735974639683,0.12936468771781895,0.6175537109375,0.49676513671875,0.12078857421875,0.5916666666666666
grid,16,3,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999997,2.7974776076554024e-05,0.1970366048892953,0.68896484375,0.50091552734375,0.18804931640625,0.6740071614583333
grid,16,3,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.49279399625,3.475713202867795e-05,0.2359883983451064,0.72747802734375,0.50128173828125,0.2261962890625,0.7208577473958333
grid,16,3,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.49871826171875,0.494140625,0.00457763671875,0.5024169921874999
grid,16,3,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713737,0.11405017611469362,0.60955810546875,0.49676513671875,0.11279296875,0.5774007161458333
grid,16,3,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.0003172113087773734,0.17037779861997288,0.6636962890625,0.50091552734375,0.16278076171875,0.6393391927083333
grid,16,3,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.49853515625,2.3699475820456537e-07,0.20315012793083792,0.69378662109375,0.50128173828125,0.1925048828125,0.6734456380208333
grid,16,4,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667
grid,16,4,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663
grid,16,4,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375
grid,16,4,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324
grid,16,4,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5000325520833333
grid,16,4,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.1250000000000001,0.0470124198997226,0.07828144781633617,0.57080078125,0.4893798828125,0.0814208984375,0.5333007812499999
grid,16,4,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.24629071673095715,0.02942704184017929,0.1311242134812087,0.6224365234375,0.4937744140625,0.128662109375,0.5775878906249999
grid,16,4,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.33266432834960946,0.008328400002982937,0.1617742804024077,0.6552734375,0.494140625,0.1611328125,0.6097981770833334
grid,16,4,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.48834228515625,0.4879150390625,0.00042724609375,0.5029378255208333
grid,16,4,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999994,0.02372345211147217,0.12164370403760821,0.6068115234375,0.4893798828125,0.117431640625,0.5781901041666666
grid,16,4,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.24999999999999992,0.01043350323797191,0.18685035645060383,0.67315673828125,0.4937744140625,0.17938232421875,0.6512288411458333
grid,16,4,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.45873268312011706,0.0007714596348066215,0.22399475478421466,0.7164306640625,0.494140625,0.2222900390625,0.7030598958333334
grid,16,4,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.4893798828125,0.4879150390625,0.00146484375,0.502197265625
grid,16,4,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.12499999999999997,0.0050687359746396776,0.12936468771781895,0.615234375,0.4893798828125,0.1258544921875,0.589306640625
grid,16,4,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999997,0.0022581127222770577,0.1969880720676017,0.68182373046875,0.4937744140625,0.18804931640625,0.6660074869791666
grid,16,4,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.4927120787499999,3.4758235907227565e-05,0.23598839812541822,0.7276611328125,0.494140625,0.2335205078125,0.7245279947916665
grid,16,4,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.4913330078125,0.4879150390625,0.00341796875,0.5006184895833333
grid,16,4,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713735,0.11405017611469362,0.6060791015625,0.4893798828125,0.11669921875,0.5750162760416667
grid,16,4,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.04087084925736068,0.1549191537515599,0.6474609375,0.4937744140625,0.1536865234375,0.6167154947916667
grid,16,4,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.25,0.0003172113087773734,0.17037779861997288,0.66668701171875,0.494140625,0.17254638671875,0.6336995442708333
grid,16,5,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994
grid,16,5,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999
grid,16,5,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663
grid,16,5,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666
grid,16,5,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.50341796875,0.50408935546875,-0.00067138671875,0.49801432291666664
grid,16,5,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.10768270472167973,0.05455751569061467,0.06870833836765686,0.56744384765625,0.498779296875,0.06866455078125,0.5285237630208333
grid,16,5,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.17576227081054696,0.05122207213129463,0.10881649501464016,0.60205078125,0.49627685546875,0.10577392578125,0.5531901041666666
grid,16,5,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.3155671934619142,0.011545460772931736,0.15989760488774893,0.65423583984375,0.4959716796875,0.15826416015625,0.6059977213541666
grid,16,5,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.50372314453125,0.50408935546875,-0.0003662109375,0.49808756510416663
grid,16,5,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999996,0.038017749354911624,0.11756789510538143,0.61712646484375,0.498779296875,0.11834716796875,0.5787516276041667
grid,16,5,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.24999999999999992,0.028846057383237263,0.18071740305226447,0.67449951171875,0.49627685546875,0.17822265625,0.6496500651041666
grid,16,5,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.4473380152197264,0.0015517487098577316,0.22360805903547942,0.71502685546875,0.4959716796875,0.21905517578125,0.7036539713541666
grid,16,5,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.50201416015625,0.50408935546875,-0.0020751953125,0.4986083984375
grid,16,5,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.12499999999999999,0.008796353924255923,0.12914396759172586,0.62969970703125,0.498779296875,0.13092041015625,0.5986409505208333
grid,16,5,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999994,0.006019097039723778,0.19669605168464413,0.6937255859375,0.49627685546875,0.19744873046875,0.678466796875
grid,16,5,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.48919099624999995,6.037379775915159e-05,0.2359710245174344,0.72869873046875,0.4959716796875,0.23272705078125,0.7277913411458332
grid,16,5,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.499755859375,0.50408935546875,-0.00433349609375,0.49806315104166665
grid,16,5,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713737,0.11405017611469362,0.62066650390625,0.498779296875,0.12188720703125,0.5840250651041667
grid,16,5,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.04087084925736068,0.1549191537515599,0.6533203125,0.49627685546875,0.15704345703125,0.6260579427083333
grid,16,5,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.375,0.00014745097755668947,0.1957881313884262,0.6915283203125,0.4959716796875,0.195556640625,0.6747884114583333
grid,32,0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372
grid,32,0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372
grid,32,0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436
grid,32,0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695
grid,32,0,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.497650146484375,0.501373291015625,-0.00372314453125,0.5005099388860887
grid,32,0,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.11640647491409306,0.052625055924961694,0.07159827470988217,0.56549072265625,0.500091552734375,0.065399169921875,0.5207558908770162
grid,32,0,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.20369461702392586,0.04586205758934709,0.11873701750516756,0.607025146484375,0.500762939453125,0.10626220703125,0.549527075982863
grid,32,0,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.2716023319145204,0.014074567747396053,0.1536806734691685,0.649505615234375,0.503814697265625,0.14569091796875,0.5824624338457661
grid,32,0,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.494140625,0.501373291015625,-0.007232666015625,0.49941327494959686
grid,32,0,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999996,0.031144367900560056,0.12106991741000867,0.610687255859375,0.500091552734375,0.110595703125,0.5591903194304435
grid,32,0,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.019522429414405035,0.18753663723788735,0.67218017578125,0.500762939453125,0.171417236328125,0.618254630796371
grid,32,0,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.4404945152934263,0.001794059101225742,0.22689746200838595,0.7215576171875,0.503814697265625,0.217742919921875,0.6661495085685484
grid,32,0,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.493621826171875,0.501373291015625,-0.00775146484375,0.49920260521673393
grid,32,0,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999999,0.006023860139701285,0.13460418690121495,0.62371826171875,0.500091552734375,0.123626708984375,0.573029548891129
grid,32,0,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999994,0.006396731206735439,0.20602849596730727,0.689178466796875,0.500762939453125,0.18841552734375,0.6417098506804436
grid,32,0,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.48637849785156245,0.00012296673527958214,0.2475266576413175,0.740997314453125,0.503814697265625,0.2371826171875,0.695554671748992
grid,32,0,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.494537353515625,0.501373291015625,-0.0068359375,0.49936405304939524
grid,32,0,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.05102153859334963,0.11764703671774568,0.60888671875,0.500091552734375,0.108795166015625,0.5564122353830645
grid,32,0,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.013080391272707026,0.19091609817543106,0.673919677734375,0.500762939453125,0.17315673828125,0.6224857453377017
grid,32,0,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.4375,0.0025015620496118282,0.22763314499953985,0.7196044921875,0.503814697265625,0.215789794921875,0.670803931451613
grid,32,1,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872
grid,32,1,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662
grid,32,1,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242
grid,32,1,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581
grid,32,1,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.504425048828125,0.50360107421875,0.000823974609375,0.5006595734627017
grid,32,1,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.12500000000000006,0.05006799673035832,0.07598406255177648,0.576171875,0.502716064453125,0.073455810546875,0.526032478578629
grid,32,1,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.19157586099990853,0.04232873963087455,0.11688961581275091,0.61773681640625,0.50408935546875,0.1136474609375,0.5541598412298387
grid,32,1,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.26195977916992197,0.01107172939747696,0.15340725119512566,0.654937744140625,0.50445556640625,0.150482177734375,0.5917476530997985
grid,32,1,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.500274658203125,0.50360107421875,-0.003326416015625,0.5015258789062501
grid,32,1,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999994,0.03397672440704021,0.12079467958033041,0.61712646484375,0.502716064453125,0.114410400390625,0.563472624747984
grid,32,1,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.027415049180785064,0.18396331846818542,0.68902587890625,0.50408935546875,0.1849365234375,0.6279021232358871
grid,32,1,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.44015243707397445,0.0012848585823271213,0.22724011267168864,0.729888916015625,0.50445556640625,0.225433349609375,0.6818158549647177
grid,32,1,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.49908447265625,0.50360107421875,-0.0045166015625,0.5010553175403226
grid,32,1,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999997,0.021927592159376594,0.13301881957601203,0.6273193359375,0.502716064453125,0.124603271484375,0.5760616179435485
grid,32,1,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999997,0.017369725498702488,0.20386012967684042,0.708282470703125,0.50408935546875,0.204193115234375,0.6534286006804436
grid,32,1,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.48977487166015615,5.280708736514145e-05,0.2476052736509704,0.750244140625,0.50445556640625,0.24578857421875,0.7095986643145161
grid,32,1,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.499664306640625,0.50360107421875,-0.003936767578125,0.5005690051663307
grid,32,1,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.05135637185810704,0.11712304619981884,0.6134033203125,0.502716064453125,0.110687255859375,0.5611611643145162
grid,32,1,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.027912100157867957,0.18651309355938636,0.692138671875,0.50408935546875,0.18804931640625,0.6312019594254032
grid,32,1,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.375,0.002872064317999361,0.22169564143738393,0.72589111328125,0.50445556640625,0.221435546875,0.6767302482358871
grid,32,2,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742
grid,32,2,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952
grid,32,2,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614
grid,32,2,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074
grid,32,2,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.4990234375,0.49774169921875,0.00128173828125,0.4992793913810485
grid,32,2,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.11508412687706,0.056211123598340004,0.07004826310465949,0.563690185546875,0.496002197265625,0.06768798828125,0.5199348695816532
grid,32,2,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.22429723955345163,0.040962458971076775,0.12353239755731904,0.615325927734375,0.49737548828125,0.117950439453125,0.5581861926663307
grid,32,2,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.3179870624249269,0.008847168784513613,0.16157464557462073,0.653045654296875,0.49945068359375,0.153594970703125,0.5959571100050404
grid,32,2,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.498260498046875,0.49774169921875,0.000518798828125,0.4992380449848791
grid,32,2,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999993,0.049449085990626904,0.11578983167753973,0.609283447265625,0.496002197265625,0.11328125,0.5580601846018145
grid,32,2,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.023960073482368477,0.18534458110568874,0.673675537109375,0.49737548828125,0.176300048828125,0.6225920646421371
grid,32,2,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.4437221221119688,0.001393327089651141,0.22665438241294172,0.712188720703125,0.49945068359375,0.212738037109375,0.6725070091985887
grid,32,2,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.49945068359375,0.49774169921875,0.001708984375,0.4993896484375001
grid,32,2,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999997,0.03171958609950957,0.1312419003553482,0.623687744140625,0.496002197265625,0.127685546875,0.5711020192792339
grid,32,2,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999994,0.01674923963502465,0.20399308115705633,0.690673828125,0.49737548828125,0.19329833984375,0.6433893019153225
grid,32,2,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.46389328433593746,0.0005652952587901317,0.24684788352474096,0.73284912109375,0.49945068359375,0.2333984375,0.7001834992439516
grid,32,2,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.498077392578125,0.49774169921875,0.000335693359375,0.499509749873992
grid,32,2,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.023140030114176573,0.12469309441393002,0.619476318359375,0.496002197265625,0.12347412109375,0.566069572202621
grid,32,2,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.054702272537640546,0.1720495054281304,0.662445068359375,0.49737548828125,0.165069580078125,0.6065220986643145
grid,32,2,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.375,0.005012276082888825,0.22118893174133278,0.7109375,0.49945068359375,0.21148681640625,0.6680081275201613
grid,32,3,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323
grid,32,3,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863
grid,32,3,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581
grid,32,3,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355
grid,32,3,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.49851546748991943
grid,32,3,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.11619700727554326,0.05748556507449995,0.07007324617881822,0.56878662109375,0.503997802734375,0.064788818359375,0.5198738344254032
grid,32,3,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.21899292466140755,0.03773816475570013,0.12534604629068266,0.62017822265625,0.50286865234375,0.1173095703125,0.5586685672883065
grid,32,3,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.26051275214736946,0.015203370883113692,0.15071597640689102,0.641632080078125,0.50244140625,0.139190673828125,0.5769417055191532
grid,32,3,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.498260498046875,0.5025634765625,-0.004302978515625,0.4983244865171372
grid,32,3,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999994,0.0555798241190817,0.11451424219419981,0.608612060546875,0.503997802734375,0.1046142578125,0.5539412959929435
grid,32,3,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.014741878484508862,0.1889574641358822,0.680450439453125,0.50286865234375,0.177581787109375,0.6277859595514113
grid,32,3,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.40792293050071704,0.004746495133145009,0.22374854310181408,0.717559814453125,0.50244140625,0.215118408203125,0.665430868825605
grid,32,3,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.498077392578125,0.5025634765625,-0.004486083984375,0.4983638640372985
grid,32,3,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999999,0.037022829114499785,0.13012337274909203,0.622650146484375,0.503997802734375,0.11865234375,0.569759245841734
grid,32,3,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999997,0.005071269009308097,0.20616262928686707,0.69476318359375,0.50286865234375,0.19189453125,0.6501622353830645
grid,32,3,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.4488198930468749,0.0012765873079253213,0.24603392647506078,0.7376708984375,0.50244140625,0.2352294921875,0.6960409841229839
grid,32,3,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.497894287109375,0.5025634765625,-0.004669189453125,0.4991592899445565
grid,32,3,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.05160205101166099,0.11674309602295263,0.609222412109375,0.503997802734375,0.105224609375,0.557827857232863
grid,32,3,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.024264918464617112,0.18764466572042043,0.6771240234375,0.50286865234375,0.17425537109375,0.6289613785282258
grid,32,3,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.469696044921875,0.0003303522834414027,0.22996757001516405,0.72406005859375,0.50244140625,0.22161865234375,0.6785809916834677
grid,32,4,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936
grid,32,4,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662
grid,32,4,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017
grid,32,4,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985
grid,32,4,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.495269775390625,0.4954833984375,-0.000213623046875,0.4999862178679436
grid,32,4,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.1156436950862122,0.056735312777876135,0.07093683091460418,0.573333740234375,0.495452880859375,0.077880859375,0.5227227980090726
grid,32,4,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.20007910310279853,0.054266914778140427,0.1137399801833349,0.61749267578125,0.496002197265625,0.121490478515625,0.553770003780242
grid,32,4,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.30557353058670056,0.014452599421322574,0.15871241888276288,0.66314697265625,0.494964599609375,0.168182373046875,0.5970695249495968
grid,32,4,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.500091552734375,0.4954833984375,0.004608154296875,0.4993719285534275
grid,32,4,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999994,0.05471214503163541,0.11482081546860652,0.62353515625,0.495452880859375,0.128082275390625,0.5601806640625
grid,32,4,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.24999999999999986,0.043118269417451005,0.17715119774428983,0.6876220703125,0.496002197265625,0.191619873046875,0.6229523689516129
grid,32,4,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.44259021221969586,0.0018286422460921986,0.2265632481560342,0.732330322265625,0.494964599609375,0.23736572265625,0.6815992786038307
grid,32,4,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.498626708984375,0.4954833984375,0.003143310546875,0.4994939988659275
grid,32,4,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999999,0.03690913794412254,0.1301474871267986,0.6412353515625,0.495452880859375,0.145782470703125,0.5779556766633065
grid,32,4,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999994,0.027808727594246418,0.20029467334360307,0.714996337890625,0.496002197265625,0.218994140625,0.6570907100554436
grid,32,4,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.4698532174218749,0.00043536016016070775,0.24709999313536773,0.756195068359375,0.494964599609375,0.26123046875,0.7127744613155242
grid,32,4,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.498992919921875,0.4954833984375,0.003509521484375,0.4995766916582662
grid,32,4,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.019871466709717657,0.1252083049295476,0.63238525390625,0.495452880859375,0.136932373046875,0.5739194808467742
grid,32,4,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.015771211352214754,0.1902855503361708,0.70416259765625,0.496002197265625,0.208160400390625,0.6480043472782258
grid,32,4,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.457244873046875,0.0008574335023798295,0.22951328630556103,0.737884521484375,0.494964599609375,0.242919921875,0.692073698966734
grid,32,5,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775
grid,32,5,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173
grid,32,5,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146
grid,32,5,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307
grid,32,5,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.49725341796875,0.4990234375,-0.00177001953125,0.49983855216733886
grid,32,5,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.12500000000000006,0.05349267469187456,0.07495171305104367,0.571533203125,0.497650146484375,0.073883056640625,0.5245479460685485
grid,32,5,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.22647364758224497,0.03729852248492894,0.12607332306422084,0.624908447265625,0.498504638671875,0.12640380859375,0.5615254063760081
grid,32,5,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.3332934916181947,0.008845932269878643,0.16180840410472228,0.659515380859375,0.494720458984375,0.164794921875,0.5934881394909275
grid,32,5,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.498382568359375,0.4990234375,-0.000640869140625,0.4989309003276211
grid,32,5,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999994,0.04653837380562194,0.11765940702817972,0.612152099609375,0.497650146484375,0.114501953125,0.5571072486139114
grid,32,5,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.014752044209276796,0.1885960753573499,0.69061279296875,0.498504638671875,0.192108154296875,0.6339347593245968
grid,32,5,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.4408496545322417,0.0019449363469795761,0.22638452267276543,0.7315673828125,0.494720458984375,0.236846923828125,0.6787463772681452
grid,32,5,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.50079345703125,0.4990234375,0.00177001953125,0.4991770098286291
grid,32,5,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999997,0.03130715822911446,0.13134672592561633,0.627227783203125,0.497650146484375,0.12957763671875,0.5689756331905242
grid,32,5,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999994,0.0065083664690973935,0.20601007460677437,0.70928955078125,0.498504638671875,0.210784912109375,0.658687468497984
grid,32,5,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.46389328433593746,0.0005778083507331364,0.24685793388180904,0.7490234375,0.494720458984375,0.254302978515625,0.7057357295866935
grid,32,5,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.502349853515625,0.4990234375,0.003326416015625,0.4989505890877017
grid,32,5,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.02893167607709516,0.12338942019711888,0.621337890625,0.497650146484375,0.123687744140625,0.563752205141129
grid,32,5,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.027894492151463904,0.18658188116212843,0.68646240234375,0.498504638671875,0.187957763671875,0.6317847467237905
grid,32,5,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.3125,0.012710152680592498,0.20809659653192483,0.7066650390625,0.494720458984375,0.211944580078125,0.655088363155242


==> anc/rci_supplement/evidence/rci_probe/results/discover_event.json <==
{
  "completed": "2026-10-02T08:17:21Z",
  "rows": 480,
  "code_sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd"
}

==> anc/rci_supplement/evidence/rci_probe/results/frozen_predictors.json <==
{
  "frozen_at": "2026-10-02T08:17:36Z",
  "config": {
    "T": 8,
    "sensor_sigma": 1.0,
    "read_sigma": 0.2,
    "trials": 1024,
    "seeds": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "alphas": [
      0.0,
      0.1,
      0.3,
      0.6,
      1.0
    ],
    "fractions": [
      0.0,
      0.125,
      0.25,
      0.5
    ],
    "sizes": [
      16,
      32,
      64,
      128
    ],
    "topologies": [
      "ring",
      "grid",
      "smallworld",
      "modular",
      "star"
    ]
  },
  "pair_information_bits": 0.08655803170290688,
  "models": {
    "three": {
      "ridge": 1e-06,
      "coef": [
        12.482811280581453,
        -7.740231116573455,
        8.542264144589463,
        -5.998255411108366,
        -3.9627280510131797
      ]
    },
    "concentration": {
      "ridge": 0.0001,
      "coef": [
        -1.2014393867394013,
        0.8418879333611867,
        0.09439319787268424,
        -0.06591251869708717,
        3.0401947303459704,
        -0.3510247352679475
      ]
    },
    "coordination": {
      "ridge": 1e-06,
      "coef": [
        -0.5747665223548366,
        1.1777021186250183
      ]
    }
  },
  "cv_rmse": {
    "three": {
      "1e-06": 0.024245745764347394,
      "0.0001": 0.024290466707338476,
      "0.01": 0.04627369181985275,
      "1.0": 0.10793619215951011
    },
    "concentration": {
      "1e-06": 0.011199687134116669,
      "0.0001": 0.011199587015887899,
      "0.01": 0.012605659709273503,
      "1.0": 0.03173042852576525
    },
    "coordination": {
      "1e-06": 0.021080814131115913,
      "0.0001": 0.021080815218179734,
      "0.01": 0.021087481489954322,
      "1.0": 0.03833376069686655
    }
  },
  "source_sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "discover_sha256": "f7c30481cf5ae37baf89fac77c48b70071ec3416901cca0f122b2b2ae111c61b",
  "note": "No held-out outcomes generated before this freeze. Mechanistic formula derived before discovery; not a learned universal law."
}

==> anc/rci_supplement/evidence/rci_probe/results/full_reproduction.json <==
{
  "completed_utc": "2026-10-02T08:26:07Z",
  "all_passed": true,
  "checks": {
    "discover.csv": true,
    "test.csv": true,
    "stress.csv": true,
    "predictions.csv": true,
    "transfer_metrics.csv": true,
    "discover_paired_trials.npz": true,
    "test_paired_trials.npz": true,
    "stress_paired_trials.npz": true,
    "frozen_models": true
  },
  "scope": "All 3120 simulation runs and complete analysis rerun in a fresh directory; timestamps excluded."
}

==> anc/rci_supplement/evidence/rci_probe/results/predictions.csv <==
topology,n,seed,alpha,p,split,layout,control,Lambda,mu_T,I_comp,neff,overlap,heterogeneity,mechanistic,Q,Q_null,G_cap,agreement,pred_three,pred_concentration,pred_coordination
ring,16.0,0.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125,0.0,0.0,0.014142041943933469
ring,16.0,0.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333,0.0,0.0,0.015646755751096038
ring,16.0,0.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334,0.0,0.0,0.01573301323048757
ring,16.0,0.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333,0.0,0.0,0.01587677569613991
ring,16.0,0.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.50177001953125,0.4967041015625,0.00506591796875,0.5005940755208333,0.0,0.0,0.01478418095718123
ring,16.0,0.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.12500000000000006,0.06107158733805488,0.06708931391551776,0.57342529296875,0.50067138671875,0.07275390625,0.5301676432291667,0.04409991350035866,0.06525766030402887,0.04961303430258579
ring,16.0,0.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.22475428494285588,0.049358289422267165,0.11656561122502147,0.6170654296875,0.5015869140625,0.115478515625,0.56640625,0.07559985171490055,0.11187027480690662,0.09229131827261515
ring,16.0,0.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.28472352927925115,0.024685981269078346,0.14332920280690606,0.65386962890625,0.50006103515625,0.15380859375,0.5980712890625,0.10079980228653408,0.14916036640920882,0.12958330186286532
ring,16.0,0.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.50494384765625,0.4967041015625,0.00823974609375,0.5004801432291667,0.0,0.0,0.014650002655905582
ring,16.0,0.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999993,0.05994266277539526,0.09966793135233876,0.606689453125,0.50067138671875,0.10601806640625,0.5643717447916666,0.09968724385069348,0.09382721872148603,0.08989527717840731
ring,16.0,0.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.24999999999999992,0.03329843812950065,0.16422997770650863,0.66412353515625,0.5015869140625,0.16253662109375,0.6302164713541667,0.17089241802976027,0.16084666066540462,0.16744075115134865
ring,16.0,0.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.3708277495340727,0.006430726140153285,0.19844699248386422,0.70611572265625,0.50006103515625,0.2060546875,0.6734944661458333,0.2278565573730137,0.2144622142205395,0.21840933730733691
ring,16.0,0.0,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.5045166015625,0.4967041015625,0.0078125,0.500537109375,0.0,0.0,0.01471709180654334
ring,16.0,0.0,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999997,0.04024559514884962,0.11766237704567256,0.6279296875,0.50067138671875,0.12725830078125,0.5899088541666666,0.12588754735808189,0.10156207270311134,0.1199703849929036
ring,16.0,0.0,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999994,0.018460492236924565,0.1849550325659287,0.68408203125,0.5015869140625,0.1824951171875,0.6620117187499999,0.21580722404242614,0.17410641034819088,0.20488608137162798
ring,16.0,0.0,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4226713619726562,0.0020505054402895646,0.22215374166612906,0.726318359375,0.50006103515625,0.22625732421875,0.7066406249999999,0.2877429653899014,0.23214188046425452,0.2574456388141703
ring,16.0,0.0,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.5035400390625,0.4967041015625,0.0068359375,0.4999674479166667,0.0,0.0,0.014046200300165243
ring,16.0,0.0,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.020309200034363695,0.1265826064966764,0.637939453125,0.50067138671875,0.13726806640625,0.6046223958333333,0.09179716260436462,0.1072745944419685,0.13729855418621448
ring,16.0,0.0,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.009066252710960447,0.19425232759313799,0.69281005859375,0.5015869140625,0.19122314453125,0.6759358723958333,0.15736656446462505,0.18389930475766034,0.22128458662038628
ring,16.0,0.0,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.46195220947265625,0.00046963954594987916,0.23288824471526293,0.734130859375,0.50006103515625,0.23406982421875,0.724560546875,0.20982208595283344,0.24519907301021374,0.2785499687719528
ring,16.0,1.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333,0.0,0.0,0.016221805613705908
ring,16.0,1.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999,0.0,0.0,0.017707351092114573
ring,16.0,1.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999,0.0,0.0,0.015493409121066615
ring,16.0,1.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999,0.0,0.0,0.017103548736374232
ring,16.0,1.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.4993896484375,0.50152587890625,-0.00213623046875,0.49956054687499996,0.0,0.0,0.013566992081323595
ring,16.0,1.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.10462386512916567,0.062015982221173806,0.06071385416342275,0.55364990234375,0.5001220703125,0.05352783203125,0.5207438151041666,0.04409991350035866,0.06525766030402887,0.03851457195421515
ring,16.0,1.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.16838967116592413,0.06468230518975536,0.09228176466080808,0.581787109375,0.49688720703125,0.08489990234375,0.53955078125,0.07559985171490055,0.11187027480690662,0.06066357582907218
ring,16.0,1.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.32388922444923407,0.004300691445118026,0.1585328445190148,0.65948486328125,0.49969482421875,0.1597900390625,0.6102132161458333,0.10079980228653408,0.14916036640920882,0.14388287511309755
ring,16.0,1.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.4990234375,0.50152587890625,-0.00250244140625,0.49736328124999996,0.0,0.0,0.010979267699579172
ring,16.0,1.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999994,0.06501483626975217,0.09622493333771664,0.5855712890625,0.5001220703125,0.08544921875,0.5478678385416667,0.09968724385069348,0.09382721872148603,0.07045859182219366
ring,16.0,1.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.24630772945228568,0.06196268840370917,0.14433159238572357,0.6334228515625,0.49688720703125,0.13653564453125,0.5888997395833333,0.17089241802976027,0.16084666066540462,0.11878194861017656
ring,16.0,1.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.4693688199506376,0.0003294716844589506,0.20651559467564312,0.7021484375,0.49969482421875,0.20245361328125,0.6767089843749999,0.2278565573730137,0.2144622142205395,0.2221950822361852
ring,16.0,1.0,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.4993896484375,0.50152587890625,-0.00213623046875,0.4974934895833333,0.0,0.0,0.011132614329608461
ring,16.0,1.0,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999997,0.04479425249594357,0.11616531002310976,0.6070556640625,0.5001220703125,0.10693359375,0.5703125,0.12588754735808189,0.10156207270311134,0.09689171717349412
ring,16.0,1.0,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.25,0.0372787958623801,0.1768410586444198,0.67193603515625,0.49688720703125,0.175048828125,0.6393961588541666,0.21580722404242614,0.17410641034819088,0.17825168856841409
ring,16.0,1.0,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.48772375676757806,5.966165136044934e-05,0.2249630194896124,0.72161865234375,0.49969482421875,0.221923828125,0.7082112630208333,0.2877429653899014,0.23214188046425452,0.2592953825388988
ring,16.0,1.0,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.4986572265625,0.50152587890625,-0.00286865234375,0.4983235677083333,0.0,0.0,0.012110199096045271
ring,16.0,1.0,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.02260441711464098,0.12617912382469276,0.6175537109375,0.5001220703125,0.117431640625,0.587158203125,0.09179716260436462,0.1072745944419685,0.11673093743353473
ring,16.0,1.0,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.017241937424939482,0.19232975259563764,0.688720703125,0.49688720703125,0.19183349609375,0.6679361979166666,0.15736656446462505,0.18389930475766034,0.21186335303796114
ring,16.0,1.0,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.49364471435546875,1.4892003634413773e-05,0.23352398033732022,0.7298583984375,0.49969482421875,0.23016357421875,0.7274251302083333,0.20982208595283344,0.24519907301021374,0.28192359463259736
ring,16.0,2.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665,0.0,0.0,0.01395994282077371
ring,16.0,2.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333,0.0,0.0,0.014726675970920164
ring,16.0,2.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334,0.0,0.0,0.014726675970920294
ring,16.0,2.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334,0.0,0.0,0.015301725833530165
ring,16.0,2.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.49627685546875,0.49456787109375,0.001708984375,0.5011474609375,0.0,0.0,0.01543590413480568
ring,16.0,2.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.12500000000000006,0.056845098274353426,0.07084004937015675,0.5618896484375,0.49676513671875,0.06512451171875,0.524658203125,0.04409991350035866,0.06525766030402887,0.04312455501947108
ring,16.0,2.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.20612268353233343,0.04818957044539173,0.11469138335918311,0.607177734375,0.49798583984375,0.10919189453125,0.5572916666666665,0.07559985171490055,0.11187027480690662,0.08155705417056403
ring,16.0,2.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.32388022647506726,0.004419754368749745,0.15849214934510308,0.6558837890625,0.49969482421875,0.15618896484375,0.6044270833333333,0.10079980228653408,0.14916036640920882,0.13706853424117046
ring,16.0,2.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.49517822265625,0.49456787109375,0.0006103515625,0.4994873046874999,0.0,0.0,0.013480734601932063
ring,16.0,2.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999994,0.05293447006000177,0.10363646855441577,0.59466552734375,0.49676513671875,0.097900390625,0.5548258463541667,0.09968724385069348,0.09382721872148603,0.07865305236438433
ring,16.0,2.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.2499999999999999,0.030293997562674695,0.16607489952447016,0.6610107421875,0.49798583984375,0.16302490234375,0.6201822916666666,0.17089241802976027,0.16084666066540462,0.15562347647471567
ring,16.0,2.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.46561931924278244,0.00045668257199424974,0.20634538501497263,0.69940185546875,0.49969482421875,0.19970703125,0.6672607421875,0.2278565573730137,0.2144622142205395,0.21106786739468422
ring,16.0,2.0,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.495361328125,0.49456787109375,0.00079345703125,0.49879557291666665,0.0,0.0,0.012666080629901497
ring,16.0,2.0,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999999,0.034148320974611464,0.11946811753506392,0.6102294921875,0.49676513671875,0.11346435546875,0.5739095052083333,0.12588754735808189,0.10156207270311134,0.10112791782805346
ring,16.0,2.0,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999994,0.01554806556672254,0.18585522820740477,0.68017578125,0.49798583984375,0.18218994140625,0.6488932291666667,0.21580722404242614,0.17410641034819088,0.18943640839617626
ring,16.0,2.0,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4827084837499999,9.847129948401216e-05,0.22489084981859392,0.72015380859375,0.49969482421875,0.220458984375,0.6981201171874999,0.2877429653899014,0.23214188046425452,0.24741101871162804
ring,16.0,2.0,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.4949951171875,0.49456787109375,0.00042724609375,0.4986002604166666,0.0,0.0,0.012436060684857496
ring,16.0,2.0,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.017216972783336497,0.12706547692309972,0.619384765625,0.49676513671875,0.12261962890625,0.5835774739583333,0.09179716260436462,0.1072745944419685,0.1125139051077289
ring,16.0,2.0,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.007669893462545312,0.19447108122482426,0.69122314453125,0.49798583984375,0.1932373046875,0.6654541015625,0.15736656446462505,0.18389930475766034,0.20894018290302768
ring,16.0,2.0,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.49169921875,2.68488264569314e-05,0.23350772467964515,0.7325439453125,0.49969482421875,0.23284912109375,0.71484375,0.20982208595283344,0.24519907301021374,0.2671064765060163
ring,16.0,3.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667,0.0,0.0,0.016231389778082733
ring,16.0,3.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666,0.0,0.0,0.0161451322986912
ring,16.0,3.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663,0.0,0.0,0.0129823580543369
ring,16.0,3.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625,0.0,0.0,0.012963189725583257
ring,16.0,3.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.495849609375,0.494140625,0.001708984375,0.5011881510416667,0.0,0.0,0.015483824956689924
ring,16.0,3.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.12500000000000006,0.048105612384764206,0.07552853131801068,0.57342529296875,0.49676513671875,0.07666015625,0.5319580078125,0.04409991350035866,0.06525766030402887,0.051721550465488694
ring,16.0,3.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.20890673619079597,0.03609563854277604,0.11952970243071043,0.61651611328125,0.50091552734375,0.1156005859375,0.5628011067708333,0.07559985171490055,0.11187027480690662,0.08804553345367887
ring,16.0,3.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.26987116753883367,0.018921379268409852,0.14512159245584838,0.6387939453125,0.50128173828125,0.13751220703125,0.5886067708333333,0.10079980228653408,0.14916036640920882,0.1184369186926107
ring,16.0,3.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.496826171875,0.494140625,0.002685546875,0.5020670572916667,0.0,0.0,0.01651891470938767
ring,16.0,3.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999994,0.03344471183582528,0.11098735508567925,0.608154296875,0.49676513671875,0.11138916015625,0.5681803385416667,0.09968724385069348,0.09382721872148603,0.09438066610676442
ring,16.0,3.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.2499999999999999,0.01012868425781525,0.17229217792554574,0.66839599609375,0.50091552734375,0.16748046875,0.6341064453124999,0.17089241802976027,0.16084666066540462,0.17202198172347385
ring,16.0,3.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.4019961396617888,0.004318280142947556,0.20170097458066605,0.6964111328125,0.50128173828125,0.19512939453125,0.664990234375,0.2278565573730137,0.2144622142205395,0.2083938855335484
ring,16.0,3.0,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.49884033203125,0.494140625,0.00469970703125,0.5018636067708333,0.0,0.0,0.016279310599966845
ring,16.0,3.0,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.125,0.018395931238982623,0.12292112763706278,0.6143798828125,0.49676513671875,0.11761474609375,0.5840983072916666,0.12588754735808189,0.10156207270311134,0.11312729162784607
ring,16.0,3.0,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999994,0.00015132542208643924,0.18820295856861927,0.685791015625,0.50091552734375,0.18487548828125,0.6593912760416666,0.21580722404242614,0.17410641034819088,0.2017999804422884
ring,16.0,3.0,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4385490940429687,0.0012569417273953297,0.22330579115257054,0.71759033203125,0.50128173828125,0.21630859375,0.6996175130208333,0.2877429653899014,0.23214188046425452,0.24917450495696508
ring,16.0,3.0,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.499267578125,0.494140625,0.005126953125,0.50185546875,0.0,0.0,0.01626972643559002
ring,16.0,3.0,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.009302171668580016,0.1279598040611214,0.61859130859375,0.49676513671875,0.121826171875,0.5891357421874999,0.09179716260436462,0.1072745944419685,0.11905988937710454
ring,16.0,3.0,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.00042734598649335004,0.19503676904797407,0.6890869140625,0.50091552734375,0.18817138671875,0.6721516927083333,0.15736656446462505,0.18389930475766034,0.21682795018515977
ring,16.0,3.0,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.46910858154296875,0.000289654198085921,0.2331411554829539,0.72637939453125,0.50128173828125,0.22509765625,0.7176676432291667,0.20982208595283344,0.24519907301021374,0.2704321815447767
ring,16.0,4.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667,0.0,0.0,0.015253805011645923
ring,16.0,4.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663,0.0,0.0,0.013988695313904178
ring,16.0,4.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375,0.0,0.0,0.012876932246191788
ring,16.0,4.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324,0.0,0.0,0.01377784369761382
ring,16.0,4.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.4876708984375,0.4879150390625,-0.000244140625,0.500537109375,0.0,0.0,0.01471709180654334
ring,16.0,4.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.12500000000000003,0.04563254953759933,0.07613918588656779,0.564208984375,0.4893798828125,0.0748291015625,0.5303710937499999,0.04409991350035866,0.06525766030402887,0.04985263841200648
ring,16.0,4.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.22654388686775215,0.032175782271443375,0.12355294972406085,0.6146240234375,0.4937744140625,0.120849609375,0.5673177083333333,0.07559985171490055,0.11187027480690662,0.09336474468282019
ring,16.0,4.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.3212444493194581,0.005752793470537611,0.15671501466741344,0.65423583984375,0.494140625,0.16009521484375,0.6004801432291667,0.10079980228653408,0.14916036640920882,0.13242021451840738
ring,16.0,4.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.48956298828125,0.4879150390625,0.00164794921875,0.5021240234375,0.0,0.0,0.016586003860025424
ring,16.0,4.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999996,0.0226804422669521,0.11322222642699808,0.6014404296875,0.4893798828125,0.112060546875,0.5664713541666666,0.09968724385069348,0.09382721872148603,0.09236799158762973
ring,16.0,4.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.2499999999999999,0.019311012140067727,0.16937423430695736,0.66094970703125,0.4937744140625,0.16717529296875,0.6279052734374999,0.17089241802976027,0.16084666066540462,0.16471884846832846
ring,16.0,4.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.43185377785774215,0.0016039121636729735,0.20457319509612382,0.70263671875,0.494140625,0.20849609375,0.6719075520833333,0.2278565573730137,0.2144622142205395,0.21654042525385483
ring,16.0,4.0,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.49029541015625,0.4879150390625,0.00238037109375,0.5021077473958333,0.0,0.0,0.01656683553127178
ring,16.0,4.0,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999997,0.009390644599364287,0.12401060358472961,0.61041259765625,0.4893798828125,0.12103271484375,0.5816975911458333,0.12588754735808189,0.10156207270311134,0.11029996313668095
ring,16.0,4.0,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999997,0.012784719247315168,0.1865895971203687,0.67254638671875,0.4937744140625,0.17877197265625,0.6485107421875,0.21580722404242614,0.17410641034819088,0.18898595267046522
ring,16.0,4.0,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4591871820117187,0.0005565637494205005,0.22423607683354704,0.7191162109375,0.494140625,0.2249755859375,0.7034830729166667,0.2877429653899014,0.23214188046425452,0.25372698303596
ring,16.0,4.0,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.4903564453125,0.4879150390625,0.00244140625,0.5024251302083333,0.0,0.0,0.016940617941968248
ring,16.0,4.0,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.004793786926794085,0.12823567523147572,0.6141357421875,0.4893798828125,0.124755859375,0.5877604166666666,0.09179716260436462,0.1072745944419685,0.11744016559742011
ring,16.0,4.0,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.006424931625972442,0.19464272028949814,0.6781005859375,0.4937744140625,0.184326171875,0.6598307291666666,0.15736656446462505,0.18389930475766034,0.20231752531863734
ring,16.0,4.0,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.47978973388671875,0.00012866606956768654,0.23336066567542257,0.72784423828125,0.494140625,0.23370361328125,0.7195393880208333,0.20982208595283344,0.24519907301021374,0.2726365393514478
ring,16.0,5.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994,0.0,0.0,0.012215624904190384
ring,16.0,5.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999,0.0,0.0,0.01448707186149934
ring,16.0,5.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663,0.0,0.0,0.013269882985641837
ring,16.0,5.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666,0.0,0.0,0.01329863547877237
ring,16.0,5.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.13841724674261635,0.0,3.620794237306871,0.0,0.0,0.0,0.50067138671875,0.50408935546875,-0.00341796875,0.49789225260416664,0.0,0.0,0.01160223838407322
ring,16.0,5.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.13841724674261635,0.020196874064011605,3.620794237306871,0.125,0.05684509827435341,0.07084004937015675,0.56732177734375,0.498779296875,0.06854248046875,0.5276123046875,0.04409991350035866,0.06525766030402887,0.04660360668826078
ring,16.0,5.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.13841724674261635,0.03462321268116275,3.620794237306871,0.22134857617691048,0.04799020805294849,0.11577123062442474,0.60760498046875,0.49627685546875,0.111328125,0.5575439453125,0.07559985171490055,0.11187027480690662,0.08185416326624592
ring,16.0,5.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.13841724674261635,0.04616428357488367,3.620794237306871,0.27027979846229566,0.01793501923253889,0.14600045071656725,0.63397216796875,0.4959716796875,0.13800048828125,0.5895426432291666,0.10079980228653408,0.14916036640920882,0.11953909759594619
ring,16.0,5.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.3658968937367121,0.0,8.524505133403107,0.0,0.0,0.0,0.50347900390625,0.50408935546875,-0.0006103515625,0.4985432942708333,0.0,0.0,0.012368971534219739
ring,16.0,5.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.3658968937367121,0.020196874064011605,8.524505133403107,0.12499999999999994,0.05293447006000177,0.10363646855441576,0.60009765625,0.498779296875,0.101318359375,0.558349609375,0.09968724385069348,0.09382721872148603,0.08280299553955227
ring,16.0,5.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.3658968937367121,0.03462321268116275,8.524505133403107,0.2499999999999999,0.03146411792954965,0.16456059081108448,0.65869140625,0.49627685546875,0.16241455078125,0.6256022135416667,0.17089241802976027,0.16084666066540462,0.16200652994968534
ring,16.0,5.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.3658968937367121,0.04616428357488367,8.524505133403107,0.4133163892459868,0.003567835757043983,0.20310614960263615,0.69293212890625,0.4959716796875,0.19696044921875,0.6711832682291666,0.2278565573730137,0.2144622142205395,0.21568743462431686
ring,16.0,5.0,0.6,0.0,discover,random,intact,0.6,0.6088257150033154,0.0,12.243532748804704,0.0,0.0,0.0,0.50311279296875,0.50408935546875,-0.0009765625,0.49912923177083324,0.0,0.0,0.01305903136935148
ring,16.0,5.0,0.6,0.125,discover,random,intact,0.6,0.6088257150033154,0.020196874064011605,12.243532748804704,0.12499999999999999,0.034148320974611464,0.11946811753506394,0.61712646484375,0.498779296875,0.11834716796875,0.5814208984374999,0.12588754735808189,0.10156207270311134,0.10997410154786859
ring,16.0,5.0,0.6,0.25,discover,random,intact,0.6,0.6088257150033154,0.03462321268116275,12.243532748804704,0.24999999999999994,0.01842754971287602,0.1849951837602551,0.6793212890625,0.49627685546875,0.18304443359375,0.6569173177083334,0.21580722404242614,0.17410641034819088,0.19888639447173187
ring,16.0,5.0,0.6,0.5,discover,random,intact,0.6,0.6088257150033154,0.04616428357488367,12.243532748804704,0.4478972309179687,0.000933313472833573,0.22382452303152847,0.71551513671875,0.4959716796875,0.21954345703125,0.7051188151041666,0.2877429653899014,0.23214188046425452,0.255653400075703
ring,16.0,5.0,1.0,0.0,discover,random,intact,1.0,0.8044028293568892,0.0,14.860661967778379,0.0,0.0,0.0,0.50103759765625,0.50408935546875,-0.0030517578125,0.49846191406249996,0.0,0.0,0.012273129890451383
ring,16.0,5.0,1.0,0.125,discover,random,intact,1.0,0.8044028293568892,0.020196874064011605,14.860661967778379,0.125,0.017216972783336497,0.12706547692309972,0.6273193359375,0.498779296875,0.1285400390625,0.5975423177083333,0.09179716260436462,0.1072745944419685,0.12896033117837133
ring,16.0,5.0,1.0,0.25,discover,random,intact,1.0,0.8044028293568892,0.03462321268116275,14.860661967778379,0.25,0.009094982896794427,0.19425250972569907,0.6884765625,0.49627685546875,0.19219970703125,0.6732096354166666,0.15736656446462505,0.18389930475766034,0.21807389155414775
ring,16.0,5.0,1.0,0.5,discover,random,intact,1.0,0.8044028293568892,0.04616428357488367,14.860661967778379,0.47423553466796875,0.00021934097612833856,0.23325425270752764,0.72760009765625,0.4959716796875,0.23162841796875,0.7228271484375,0.20982208595283344,0.24519907301021374,0.27650854175968764
ring,32.0,0.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372,0.0,0.0,0.01383643076694982
ring,32.0,0.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372,0.0,0.0,0.013980193232602288
ring,32.0,0.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436,0.0,0.0,0.013493255848940688
ring,32.0,0.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695,0.0,0.0,0.014133230696038843
ring,32.0,0.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.49786376953125,0.501373291015625,-0.003509521484375,0.5006103515625,0.0,0.0,0.014803349285934873
ring,32.0,0.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.11282969365001681,0.0619187676223807,0.06358030895552294,0.558502197265625,0.500091552734375,0.05841064453125,0.517969931325605,0.028691582297137672,0.06297939549821882,0.0352477631513836
ring,32.0,0.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.1989470710021401,0.05796346263703853,0.10793174815578532,0.598175048828125,0.500762939453125,0.097412109375,0.5439000283518145,0.049185569652236,0.10796467799694655,0.06578569335530284
ring,32.0,0.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.30815016324558264,0.012731214286771793,0.15403910774768168,0.647552490234375,0.503814697265625,0.14373779296875,0.5826002551663307,0.06558075953631469,0.14395290399592875,0.11136303246602736
ring,32.0,0.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.49462890625,0.501373291015625,-0.006744384765625,0.5002205141129032,0.0,0.0,0.014344236895625403
ring,32.0,0.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.0702018888038931,0.09367141715436827,0.584075927734375,0.500091552734375,0.083984375,0.535764632686492,0.0738325695899767,0.09042864038213551,0.05620462064439973
ring,32.0,0.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.2499999999999999,0.05864553693918825,0.15217988308432384,0.636993408203125,0.500762939453125,0.13623046875,0.5801864131804437,0.12657011929710288,0.15502052636937513,0.1085202456452222
ring,32.0,0.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.43004547198279364,0.004375777826451702,0.20356211442793162,0.69561767578125,0.503814697265625,0.191802978515625,0.6379906439012097,0.1687601590628039,0.2066940351591669,0.1765964106305577
ring,32.0,0.0,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.494140625,0.501373291015625,-0.007232666015625,0.4999212449596775,0.0,0.0,0.013991786979832315
ring,32.0,0.0,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999999,0.0666081213223546,0.1080430007425882,0.598846435546875,0.500091552734375,0.0987548828125,0.5475070091985887,0.11185555605273297,0.09807178901462264,0.07003364234038872
ring,32.0,0.0,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999994,0.04882284626615795,0.17262568633215492,0.65789794921875,0.500762939453125,0.157135009765625,0.602353988155242,0.19175238180468504,0.1681230668822102,0.13462704565782105
ring,32.0,0.0,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.4427665585205077,0.0022042435283403756,0.22319477386329192,0.715728759765625,0.503814697265625,0.2119140625,0.662749259702621,0.2556698424062468,0.2241640891762804,0.2057546849141026
ring,32.0,0.0,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.49456787109375,0.501373291015625,-0.006805419921875,0.4998582409274194,0.0,0.0,0.013917586997560011
ring,32.0,0.0,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.058723973828376345,0.11777557048113904,0.607269287109375,0.500091552734375,0.107177734375,0.5556857201360887,0.10938141307579574,0.10523760013967985,0.07966572753910409
ring,32.0,0.0,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.03922325059319009,0.18648977818471577,0.67218017578125,0.500762939453125,0.171417236328125,0.6178766066028226,0.18751099384422126,0.18040731452516548,0.15290806629014456
ring,32.0,0.0,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.45149803161621094,0.001175059174099899,0.23519011656524377,0.72784423828125,0.503814697265625,0.224029541015625,0.6779076360887096,0.25001465845896176,0.24054308603355395,0.22360673689891464
ring,32.0,1.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872,0.0,0.0,0.015489699121953268
ring,32.0,1.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662,0.0,0.0,0.01617373020852546
ring,32.0,1.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242,0.0,0.0,0.0147291493036627
ring,32.0,1.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581,0.0,0.0,0.014302499405597306
ring,32.0,1.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.503021240234375,0.50360107421875,-0.000579833984375,0.5007934570312501,0.0,0.0,0.015018992984413707
ring,32.0,1.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.12500000000000003,0.05000108212773954,0.07494864986672195,0.573486328125,0.502716064453125,0.070770263671875,0.5254378780241936,0.028691582297137672,0.06297939549821882,0.04404277980009015
ring,32.0,1.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.17996961026412966,0.06344923292775147,0.09650932537485922,0.599822998046875,0.50408935546875,0.095733642578125,0.5370680286038307,0.049185569652236,0.10796467799694655,0.05773963277765677
ring,32.0,1.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.24855945957622533,0.032215125548351715,0.1340710709568068,0.63385009765625,0.50445556640625,0.12939453125,0.5697809034778226,0.06558075953631469,0.14395290399592875,0.09626565482307214
ring,32.0,1.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.50201416015625,0.50360107421875,-0.0015869140625,0.5007087953629034,0.0,0.0,0.014919286758235407
ring,32.0,1.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.03933094381078412,0.10924439001071241,0.605712890625,0.502716064453125,0.102996826171875,0.5517538747479839,0.0738325695899767,0.09042864038213551,0.07503518489542697
ring,32.0,1.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.24572407966119755,0.060676152687613866,0.14187391630216448,0.645263671875,0.50408935546875,0.14117431640625,0.5780974357358871,0.12657011929710288,0.15502052636937513,0.10606005248300801
ring,32.0,1.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.3498320876066302,0.012334337494174888,0.19414925637738595,0.697357177734375,0.50445556640625,0.192901611328125,0.6382564421622985,0.1687601590628039,0.2066940351591669,0.17690944180576876
ring,32.0,1.0,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.49993896484375,0.50360107421875,-0.003662109375,0.501067130796371,0.0,0.0,0.015341299157408658
ring,32.0,1.0,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999997,0.026379829273925202,0.12161126062843793,0.615081787109375,0.502716064453125,0.11236572265625,0.56365966796875,0.11185555605273297,0.09807178901462264,0.08905666279543462
ring,32.0,1.0,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999997,0.051016218481643824,0.16535889824718197,0.669342041015625,0.50408935546875,0.165252685546875,0.6041200699344759,0.19175238180468504,0.1681230668822102,0.13670696391088982
ring,32.0,1.0,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.40203922634033196,0.006115982734763332,0.2193647199724206,0.7244873046875,0.50445556640625,0.22003173828125,0.6728515625,0.2556698424062468,0.2241640891762804,0.2176521883215673
ring,32.0,1.0,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.500701904296875,0.50360107421875,-0.002899169921875,0.5010690996723791,0.0,0.0,0.015343617906854729
ring,32.0,1.0,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.02129888253780757,0.12798630570886652,0.62213134765625,0.502716064453125,0.119415283203125,0.5712378717237904,0.10938141307579574,0.10523760013967985,0.09798152941311773
ring,32.0,1.0,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.0461345816311458,0.180424035398878,0.685302734375,0.50408935546875,0.18121337890625,0.6223577683971775,0.18751099384422126,0.18040731452516548,0.15818554002925778
ring,32.0,1.0,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.42478370666503906,0.0032185835631629973,0.23319385982930366,0.7373046875,0.50445556640625,0.23284912109375,0.6901973601310484,0.25001465845896176,0.24054308603355395,0.2380803709408938
ring,32.0,2.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742,0.0,0.0,0.014585386838010231
ring,32.0,2.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952,0.0,0.0,0.014341918146179465
ring,32.0,2.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614,0.0,0.0,0.014993486740507581
ring,32.0,2.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074,0.0,0.0,0.013820199520827782
ring,32.0,2.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.499755859375,0.49774169921875,0.00201416015625,0.4998306766633065,0.0,0.0,0.013885124505315935
ring,32.0,2.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.12476456745069506,0.05962500654828928,0.06877858590959562,0.5628662109375,0.496002197265625,0.066864013671875,0.5186373802923387,0.028691582297137672,0.06297939549821882,0.03603381921358004
ring,32.0,2.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.2275728688683796,0.027874219836775654,0.12534539773728512,0.616668701171875,0.49737548828125,0.119293212890625,0.5585563413558468,0.049185569652236,0.10796467799694655,0.08304646423138302
ring,32.0,2.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.3125564611600495,0.0073628599390241955,0.15636607524717996,0.65008544921875,0.49945068359375,0.150634765625,0.5914700415826613,0.06558075953631469,0.14395290399592875,0.12180899872029122
ring,32.0,2.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.498779296875,0.49774169921875,0.00103759765625,0.498960433467742,0.0,0.0,0.012860237250180614
ring,32.0,2.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.0653940704844593,0.09836614651327086,0.59149169921875,0.496002197265625,0.095489501953125,0.5380859375,0.0738325695899767,0.09042864038213551,0.05893842624124256
ring,32.0,2.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.24999999999999986,0.01650164484184431,0.17046530390436582,0.659637451171875,0.49737548828125,0.162261962890625,0.6051478232106855,0.12657011929710288,0.15502052636937513,0.13791735112170572
ring,32.0,2.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.44072493527747136,0.0015039796867875495,0.20510605125915665,0.6956787109375,0.49945068359375,0.19622802734375,0.6479059034778225,0.1687601590628039,0.2066940351591669,0.18827363284065157
ring,32.0,2.0,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.496429443359375,0.49774169921875,-0.001312255859375,0.4986906974546372,0.0,0.0,0.012542568576077608
ring,32.0,2.0,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999999,0.06122372957590758,0.11112397666451906,0.601593017578125,0.496002197265625,0.1055908203125,0.5497042748235887,0.11185555605273297,0.09807178901462264,0.07262136672213315
ring,32.0,2.0,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999994,0.015268280015740697,0.18628472921210548,0.67510986328125,0.49737548828125,0.177734375,0.6239564957157259,0.19175238180468504,0.1681230668822102,0.1600683645794159
ring,32.0,2.0,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.46349218902832023,0.0008692365797351031,0.22463019505293796,0.712799072265625,0.49945068359375,0.213348388671875,0.671876968876008,0.2556698424062468,0.2241640891762804,0.2165044073457935
ring,32.0,2.0,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.49652099609375,0.49774169921875,-0.001220703125,0.4988107988911291,0.0,0.0,0.01268401229228407
ring,32.0,2.0,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.05359185037136097,0.11984743219428409,0.610015869140625,0.496002197265625,0.114013671875,0.55706787109375,0.10938141307579574,0.10523760013967985,0.08129348965020135
ring,32.0,2.0,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.013727827087167209,0.19590268171537134,0.684478759765625,0.49737548828125,0.187103271484375,0.6347872826360887,0.18751099384422126,0.18040731452516548,0.1728238052819034
ring,32.0,2.0,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.4735069274902344,0.00040840739111969355,0.2362903058885044,0.724456787109375,0.49945068359375,0.225006103515625,0.6871278824344759,0.25001465845896176,0.24054308603355395,0.2344654405545681
ring,32.0,3.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323,0.0,0.0,0.013231237161541813
ring,32.0,3.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863,0.0,0.0,0.01375759328578557
ring,32.0,3.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581,0.0,0.0,0.013583687077334965
ring,32.0,3.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355,0.0,0.0,0.014641036824714362
ring,32.0,3.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.50128173828125,0.5025634765625,-0.00128173828125,0.49935027091733875,0.0,0.0,0.013319349640490084
ring,32.0,3.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.12500000000000003,0.058385609305031935,0.07028102531638372,0.567596435546875,0.503997802734375,0.0635986328125,0.5231835149949597,0.028691582297137672,0.06297939549821882,0.0413878116844115
ring,32.0,3.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.23546185751191143,0.0420199281414549,0.1215474155688552,0.615692138671875,0.50286865234375,0.112823486328125,0.5567449754284275,0.049185569652236,0.10796467799694655,0.0809132147410562
ring,32.0,3.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.22228540656332021,0.04048140169668334,0.12520807360912511,0.61859130859375,0.50244140625,0.11614990234375,0.5566918157762097,0.06558075953631469,0.14395290399592875,0.08085060850601399
ring,32.0,3.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.498687744140625,0.5025634765625,-0.003875732421875,0.49856075163810487,0.0,0.0,0.012389531112641053
ring,32.0,3.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.06531389969015763,0.09936524664221152,0.5931396484375,0.503997802734375,0.089141845703125,0.5432758946572581,0.0738325695899767,0.09042864038213551,0.06505064978091853
ring,32.0,3.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.24999999999999992,0.02987079956900314,0.16599614289293524,0.657562255859375,0.50286865234375,0.154693603515625,0.60198974609375,0.12657011929710288,0.15502052636937513,0.13419807701030959
ring,32.0,3.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.3271861395073031,0.024542828100550692,0.1862161013619354,0.6805419921875,0.50244140625,0.1781005859375,0.621700163810484,0.1687601590628039,0.2066940351591669,0.1574110777142913
ring,32.0,3.0,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.49713134765625,0.5025634765625,-0.00543212890625,0.49801537298387105,0.0,0.0,0.011747237516097023
ring,32.0,3.0,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999999,0.06145394590424134,0.11136032183091857,0.604248046875,0.503997802734375,0.100250244140625,0.552273658014113,0.11185555605273297,0.09807178901462264,0.07564733474917307
ring,32.0,3.0,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999994,0.02340145775876163,0.183614571200098,0.67205810546875,0.50286865234375,0.169189453125,0.6215544669858871,0.19175238180468504,0.1681230668822102,0.15723949025528663
ring,32.0,3.0,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.36696555056396474,0.011626353788354526,0.21315743300788606,0.70660400390625,0.50244140625,0.20416259765625,0.6545646421370968,0.2556698424062468,0.2241640891762804,0.19611564346704916
ring,32.0,3.0,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.496917724609375,0.5025634765625,-0.005645751953125,0.4976865706905243,0.0,0.0,0.011360006358613787
ring,32.0,3.0,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.053952655111392564,0.11982923221636069,0.61236572265625,0.503997802734375,0.108367919921875,0.5592552923387097,0.10938141307579574,0.10523760013967985,0.08386962028471581
ring,32.0,3.0,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.020172318835503526,0.19404327209824807,0.684356689453125,0.50286865234375,0.181488037109375,0.6347360918598791,0.18751099384422126,0.18040731452516548,0.17276351779630725
ring,32.0,3.0,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.3899984359741211,0.0064504231662744615,0.22859010972330285,0.72235107421875,0.50244140625,0.21990966796875,0.6744030367943549,0.25001465845896176,0.24054308603355395,0.2194793628850213
ring,32.0,4.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936,0.0,0.0,0.014715236806986666
ring,32.0,4.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662,0.0,0.0,0.015311155414610653
ring,32.0,4.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017,0.0,0.0,0.015148842953390142
ring,32.0,4.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985,0.0,0.0,0.014601618084132335
ring,32.0,4.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.49639892578125,0.4954833984375,0.00091552734375,0.5001890120967742,0.0,0.0,0.014307136904489317
ring,32.0,4.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.11477072748152736,0.056055758144420785,0.06808874396315805,0.5706787109375,0.495452880859375,0.075225830078125,0.5232681766633065,0.028691582297137672,0.06297939549821882,0.0414875179105898
ring,32.0,4.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.1866454287464142,0.051817616518842695,0.10698115719433354,0.610687255859375,0.496002197265625,0.11468505859375,0.5506650863155242,0.049185569652236,0.10796467799694655,0.07375291645178486
ring,32.0,4.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.2794215415322113,0.03043005174771517,0.1437939751267629,0.646148681640625,0.494964599609375,0.15118408203125,0.5816118794102823,0.06558075953631469,0.14395290399592875,0.11019902024413145
ring,32.0,4.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.499053955078125,0.4954833984375,0.003570556640625,0.49880489226310487,0.0,0.0,0.012677056043945988
ring,32.0,4.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999994,0.05300099873374464,0.10288656845968905,0.61083984375,0.495452880859375,0.115386962890625,0.5514467300907259,0.0738325695899767,0.09042864038213551,0.07467345998184986
ring,32.0,4.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.24999999999999992,0.04173808699812109,0.15864595778340626,0.666656494140625,0.496002197265625,0.170654296875,0.6034979051159275,0.12657011929710288,0.15502052636937513,0.13597423908595146
ring,32.0,4.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.39003586489788034,0.014346571118454582,0.19785795935318273,0.7039794921875,0.494964599609375,0.209014892578125,0.6452794228830645,0.1687601590628039,0.2066940351591669,0.18518042107967755
ring,32.0,4.0,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.498504638671875,0.4954833984375,0.003021240234375,0.4989033360635082,0.0,0.0,0.012792993516246458
ring,32.0,4.0,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999997,0.03931086015034281,0.11768024216178455,0.623992919921875,0.495452880859375,0.1285400390625,0.565215080015121,0.11185555605273297,0.09807178901462264,0.09088847485778062
ring,32.0,4.0,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999994,0.034991227541193395,0.1791744215650309,0.689178466796875,0.496002197265625,0.19317626953125,0.6293374338457662,0.19175238180468504,0.1681230668822102,0.16640550681535457
ring,32.0,4.0,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.41407398512451166,0.005613037505047728,0.22058112432104163,0.72601318359375,0.494964599609375,0.231048583984375,0.674647177419355,0.2556698424062468,0.2241640891762804,0.21976688781632636
ring,32.0,4.0,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.49908447265625,0.4954833984375,0.00360107421875,0.4990943170362904,0.0,0.0,0.01301791221250918
ring,32.0,4.0,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.030978420952746426,0.1257917226802683,0.632720947265625,0.495452880859375,0.13726806640625,0.5726062405493951,0.10938141307579574,0.10523760013967985,0.0995930602780929
ring,32.0,4.0,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.029758974793377028,0.19089142211988502,0.703369140625,0.496002197265625,0.207366943359375,0.645322738155242,0.18751099384422126,0.18040731452516548,0.1852314335674898
ring,32.0,4.0,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.4310741424560547,0.002480847323011768,0.2337168242060227,0.73828125,0.494964599609375,0.243316650390625,0.6917882119455645,0.25001465845896176,0.24054308603355395,0.23995392049326789
ring,32.0,5.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775,0.0,0.0,0.013787737028583576
ring,32.0,5.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173,0.0,0.0,0.013998743228170397
ring,32.0,5.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146,0.0,0.0,0.013312393392152132
ring,32.0,5.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307,0.0,0.0,0.01504218047887376
ring,32.0,5.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0,3.6207942828780513,0.0,0.0,0.0,0.49835205078125,0.4990234375,-0.00067138671875,0.4995825982862904,0.0,0.0,0.013592962075119053
ring,32.0,5.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.03750388835442098,0.019545361997430587,3.6207942828780513,0.11480690497770313,0.05811989902347729,0.0674389794989588,0.566192626953125,0.497650146484375,0.06854248046875,0.5192103232106856,0.028691582297137672,0.06297939549821882,0.03670857530236834
ring,32.0,5.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.03750388835442098,0.03350633485273814,3.6207942828780513,0.18597666119588852,0.05524145501872984,0.1054439341768563,0.60369873046875,0.498504638671875,0.105194091796875,0.5430475050403226,0.049185569652236,0.10796467799694655,0.06478167484518163
ring,32.0,5.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.03750388835442098,0.0446751131369842,3.6207942828780513,0.2741080068051911,0.017496967627535602,0.1467815741886173,0.6446533203125,0.494720458984375,0.149932861328125,0.5803183278729839,0.06558075953631469,0.14395290399592875,0.1086756018581045
ring,32.0,5.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0,8.525362433210937,0.0,0.0,0.0,0.49896240234375,0.4990234375,-6.103515625e-05,0.4991021925403226,0.0,0.0,0.013027187210293138
ring,32.0,5.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.10883715286482365,0.019545361997430587,8.525362433210937,0.12499999999999997,0.06415706303749576,0.09969800367290797,0.597686767578125,0.497650146484375,0.10003662109375,0.5409427765877016,0.0738325695899767,0.09042864038213551,0.06230293168739953
ring,32.0,5.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.10883715286482365,0.03350633485273814,8.525362433210937,0.2477969867396735,0.057818746576626015,0.1490425459590332,0.64996337890625,0.498504638671875,0.151458740234375,0.5837520476310485,0.12657011929710288,0.15502052636937513,0.11271950089194178
ring,32.0,5.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.10883715286482365,0.0446751131369842,8.525362433210937,0.3831659519524573,0.007370153413118841,0.19856034696164393,0.6990966796875,0.494720458984375,0.204376220703125,0.6395696824596775,0.1687601590628039,0.2066940351591669,0.17845604768625575
ring,32.0,5.0,0.6,0.0,discover,random,intact,0.6,0.2071650181902669,0.0,12.3500606309759,0.0,0.0,0.0,0.498870849609375,0.4990234375,-0.000152587890625,0.4993601152973791,0.0,0.0,0.013330943387720177
ring,32.0,5.0,0.6,0.125,discover,random,intact,0.6,0.2071650181902669,0.019545361997430587,12.3500606309759,0.12499999999999997,0.05775292033356903,0.11356629142113554,0.609222412109375,0.497650146484375,0.111572265625,0.5513226909022177,0.11185555605273297,0.09807178901462264,0.07452737876675132
ring,32.0,5.0,0.6,0.25,discover,random,intact,0.6,0.2071650181902669,0.03350633485273814,12.3500606309759,0.24999999999999997,0.04915769327404509,0.1699536007927498,0.669677734375,0.498504638671875,0.171173095703125,0.6058152721774194,0.19175238180468504,0.1681230668822102,0.13870340718390228
ring,32.0,5.0,0.6,0.5,discover,random,intact,0.6,0.2071650181902669,0.0446751131369842,12.3500606309759,0.4017587422558593,0.004958752055368155,0.21930171237449073,0.719696044921875,0.494720458984375,0.2249755859375,0.6650174048639113,0.2556698424062468,0.2241640891762804,0.20842588427590322
ring,32.0,5.0,1.0,0.0,discover,random,intact,1.0,0.32343659418821147,0.0,16.056032818586583,0.0,0.0,0.0,0.4981689453125,0.4990234375,-0.0008544921875,0.4994053994455646,0.0,0.0,0.013384274624978367
ring,32.0,5.0,1.0,0.125,discover,random,intact,1.0,0.32343659418821147,0.019545361997430587,16.056032818586583,0.125,0.04787919553058402,0.12227453425627653,0.617523193359375,0.497650146484375,0.119873046875,0.5583633915070565,0.10938141307579574,0.10523760013967985,0.08281922678567437
ring,32.0,5.0,1.0,0.25,discover,random,intact,1.0,0.32343659418821147,0.03350633485273814,16.056032818586583,0.25,0.04116656484841577,0.18435109276687545,0.684661865234375,0.498504638671875,0.1861572265625,0.6240057176159275,0.18751099384422126,0.18040731452516548,0.16012633331556608
ring,32.0,5.0,1.0,0.5,discover,random,intact,1.0,0.32343659418821147,0.0446751131369842,16.056032818586583,0.4178733825683594,0.0032980356974841914,0.2323705288441778,0.733154296875,0.494720458984375,0.238433837890625,0.6832708543346775,0.25001465845896176,0.24054308603355395,0.22992301038983934
grid,16.0,0.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125,0.0,0.0,0.014142041943933469
grid,16.0,0.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333,0.0,0.0,0.015646755751096038
grid,16.0,0.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334,0.0,0.0,0.01573301323048757
grid,16.0,0.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333,0.0,0.0,0.01587677569613991
grid,16.0,0.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.5032958984375,0.4967041015625,0.006591796875,0.49879557291666665,0.0,0.0,0.012666080629901497
grid,16.0,0.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.10768270472167973,0.054557515690614684,0.06870833836765686,0.5770263671875,0.50067138671875,0.07635498046875,0.5301920572916666,0.0652992379856534,0.06780922473985389,0.04964178679571626
grid,16.0,0.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.22462850909179694,0.04359999399364384,0.12254696002189695,0.62841796875,0.5015869140625,0.1268310546875,0.5756835937499999,0.11194155083254873,0.11624438526832091,0.1032172656622026
grid,16.0,0.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.27138698870117195,0.01255927977140029,0.1533202144504389,0.66278076171875,0.50006103515625,0.1627197265625,0.6065836588541665,0.14925540111006497,0.15499251369109457,0.13960833780103066
grid,16.0,0.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.50347900390625,0.4967041015625,0.00677490234375,0.5008544921875,0.0,0.0,0.01509087421723981
grid,16.0,0.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999994,0.038017749354911624,0.1175678951053814,0.632568359375,0.50067138671875,0.13189697265625,0.5924641927083333,0.10549286130017242,0.10446686565940956,0.12297981260722861
grid,16.0,0.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.2499999999999999,0.01895626397204968,0.18470141471668816,0.686767578125,0.5015869140625,0.1851806640625,0.6632812499999999,0.18084490508600987,0.17908605541613065,0.20638121101441373
grid,16.0,0.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.43151068813476545,0.0015951252493274564,0.22289414240362845,0.72576904296875,0.50006103515625,0.2257080078125,0.7063232421875,0.24112654011467977,0.2387814072215076,0.257071856403474
grid,16.0,0.0,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.50250244140625,0.4967041015625,0.00579833984375,0.5002034505208333,0.0,0.0,0.014324141067093225
grid,16.0,0.0,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.12499999999999999,0.008796353924255925,0.12914396759172586,0.63824462890625,0.50067138671875,0.1375732421875,0.6085367838541667,0.10473771674981569,0.10805708003648999,0.14190853725147026
grid,16.0,0.0,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999994,0.003922743685743704,0.19689084445516364,0.698486328125,0.5015869140625,0.1968994140625,0.6842447916666665,0.17955037157111264,0.18524070863398287,0.2310700184491308
grid,16.0,0.0,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.4855879974999999,6.958892436657131e-05,0.23593644382368342,0.73529052734375,0.50006103515625,0.2352294921875,0.7301513671875,0.23940049542815026,0.24698761151197712,0.28513428969883575
grid,16.0,0.0,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.5042724609375,0.4967041015625,0.007568359375,0.4992838541666666,0.0,0.0,0.013241130492511305
grid,16.0,0.0,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713735,0.11405017611469362,0.62969970703125,0.50067138671875,0.1290283203125,0.5917236328125,0.0957852943109492,0.08976301297936128,0.12210765364893697
grid,16.0,0.0,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.04087084925736068,0.1549191537515599,0.66082763671875,0.5015869140625,0.15924072265625,0.6272054036458332,0.16420336167591287,0.15387945082176221,0.16389461033192093
grid,16.0,0.0,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.375,0.00012039504288643837,0.1957883422294597,0.69873046875,0.50006103515625,0.19866943359375,0.6695149739583334,0.21893781556788383,0.20517260109568292,0.21372268092706653
grid,16.0,1.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333,0.0,0.0,0.016221805613705908
grid,16.0,1.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999,0.0,0.0,0.017707351092114573
grid,16.0,1.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999,0.0,0.0,0.015493409121066615
grid,16.0,1.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999,0.0,0.0,0.017103548736374232
grid,16.0,1.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.49884033203125,0.50152587890625,-0.002685546875,0.5001546223958333,0.0,0.0,0.014266636080832291
grid,16.0,1.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.12500000000000008,0.047012419899722616,0.07828144781633617,0.57061767578125,0.5001220703125,0.07049560546875,0.5315022786458333,0.0652992379856534,0.06780922473985389,0.05118483726038611
grid,16.0,1.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.22710136460449235,0.03782203387484511,0.12617000095810335,0.6217041015625,0.49688720703125,0.12481689453125,0.5701009114583333,0.11194155083254873,0.11624438526832091,0.09664252889969649
grid,16.0,1.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.34000031260253916,0.003951429392024385,0.16467480352274347,0.66668701171875,0.49969482421875,0.1669921875,0.6162027994791666,0.14925540111006497,0.15499251369109457,0.15093682009444517
grid,16.0,1.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.49615478515625,0.50152587890625,-0.00537109375,0.4975179036458333,0.0,0.0,0.011161366822738994
grid,16.0,1.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999996,0.023723452111472164,0.1216437040376082,0.61517333984375,0.5001220703125,0.11505126953125,0.5814697265625,0.10549286130017242,0.10446686565940956,0.11003160653412966
grid,16.0,1.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.2499999999999999,0.015194073927780988,0.1857812702508266,0.6783447265625,0.49688720703125,0.18145751953125,0.6500813802083333,0.18084490508600987,0.17908605541613065,0.19083569639519352
grid,16.0,1.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.465938684370117,0.00019066828971358134,0.22437202739120188,0.7210693359375,0.49969482421875,0.22137451171875,0.7063639322916666,0.24112654011467977,0.2387814072215076,0.2571197772253581
grid,16.0,1.0,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.4979248046875,0.50152587890625,-0.00360107421875,0.4974446614583333,0.0,0.0,0.011075109343347527
grid,16.0,1.0,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.125,0.005068735974639679,0.12936468771781895,0.6192626953125,0.5001220703125,0.119140625,0.5888346354166666,0.10473771674981569,0.10805708003648999,0.11870527529516185
grid,16.0,1.0,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.25,0.0031981695752899735,0.19693953101320646,0.69244384765625,0.49688720703125,0.195556640625,0.6765869140624999,0.17955037157111264,0.18524070863398287,0.22205131977053275
grid,16.0,1.0,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.49279399874999996,1.633787157196745e-06,0.23600570734324106,0.7347412109375,0.49969482421875,0.23504638671875,0.7335937499999999,0.23940049542815026,0.24698761151197712,0.2891883912302353
grid,16.0,1.0,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.5010986328125,0.50152587890625,-0.00042724609375,0.500048828125,0.0,0.0,0.014142041943933469
grid,16.0,1.0,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713737,0.11405017611469362,0.6099853515625,0.5001220703125,0.10986328125,0.5748860677083333,0.0957852943109492,0.08976301297936128,0.1022780175532732
grid,16.0,1.0,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.0003172113087773734,0.17037779861997288,0.6717529296875,0.49688720703125,0.17486572265625,0.6409016927083333,0.16420336167591287,0.15387945082176221,0.18002475897812795
grid,16.0,1.0,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.375,0.00014745097755668947,0.1957881313884262,0.69500732421875,0.49969482421875,0.1953125,0.6707438151041667,0.21893781556788383,0.20517260109568292,0.21516988974796805
grid,16.0,2.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665,0.0,0.0,0.01395994282077371
grid,16.0,2.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333,0.0,0.0,0.014726675970920164
grid,16.0,2.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334,0.0,0.0,0.014726675970920294
grid,16.0,2.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334,0.0,0.0,0.015301725833530165
grid,16.0,2.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.4942626953125,0.49456787109375,-0.00030517578125,0.4997884114583333,0.0,0.0,0.013835348683874886
grid,16.0,2.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.10768270472167973,0.054557515690614664,0.06870833836765686,0.56072998046875,0.49676513671875,0.06396484375,0.5236572265624999,0.0652992379856534,0.06780922473985389,0.041945702801120734
grid,16.0,2.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.22820795360839852,0.03349548591232693,0.12781725396458044,0.6182861328125,0.49798583984375,0.12030029296875,0.5688476562499999,0.11194155083254873,0.11624438526832091,0.09516656758566439
grid,16.0,2.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.35709744749023453,0.0014989983358556771,0.16630425939637855,0.66632080078125,0.49969482421875,0.1666259765625,0.6114990234375,0.14925540111006497,0.15499251369109457,0.1453971730846368
grid,16.0,2.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.49578857421875,0.49456787109375,0.001220703125,0.4992268880208333,0.0,0.0,0.013174041341873548
grid,16.0,2.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999994,0.038017749354911624,0.1175678951053814,0.6103515625,0.49676513671875,0.11358642578125,0.5720540364583333,0.10549286130017242,0.10446686565940956,0.09894272835013597
grid,16.0,2.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.24999999999999992,0.010860545485275454,0.1868075799168506,0.68310546875,0.49798583984375,0.18511962890625,0.6500325520833333,0.18084490508600987,0.17908605541613065,0.1907781914089326
grid,16.0,2.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.4855879974999998,0.0001129592794131319,0.2247439150465762,0.725341796875,0.49969482421875,0.22564697265625,0.6997233072916667,0.24112654011467977,0.2387814072215076,0.2492990990938639
grid,16.0,2.0,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.49505615234375,0.49456787109375,0.00048828125,0.4993570963541666,0.0,0.0,0.013327387971902773
grid,16.0,2.0,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.12499999999999999,0.00879635392425593,0.12914396759172586,0.62225341796875,0.49676513671875,0.12548828125,0.5893798828124999,0.10473771674981569,0.10805708003648999,0.11934741430840948
grid,16.0,2.0,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999997,0.002258278393582278,0.196988209180694,0.6942138671875,0.49798583984375,0.19622802734375,0.6704101562499999,0.17955037157111264,0.18524070863398287,0.2147769390085178
grid,16.0,2.0,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.4998361599999999,7.807743907321115e-09,0.2360230542906543,0.73565673828125,0.49969482421875,0.2359619140625,0.7210042317708333,0.23940049542815026,0.24698761151197712,0.2743616889392775
grid,16.0,2.0,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.492431640625,0.49456787109375,-0.00213623046875,0.5010742187499999,0.0,0.0,0.015349646655414148
grid,16.0,2.0,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713737,0.11405017611469362,0.60626220703125,0.49676513671875,0.1094970703125,0.5739339192708333,0.0957852943109492,0.08976301297936128,0.10115667032118393
grid,16.0,2.0,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.04087097143338331,0.1549193645925934,0.647705078125,0.49798583984375,0.14971923828125,0.6138834635416667,0.16420336167591287,0.15387945082176221,0.1482053332470484
grid,16.0,2.0,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.25,0.0003172113087773734,0.17037779861997288,0.6669921875,0.49969482421875,0.16729736328125,0.6292480468749999,0.21893781556788383,0.20517260109568292,0.1663002355905056
grid,16.0,3.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667,0.0,0.0,0.016231389778082733
grid,16.0,3.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666,0.0,0.0,0.0161451322986912
grid,16.0,3.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663,0.0,0.0,0.0129823580543369
grid,16.0,3.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625,0.0,0.0,0.012963189725583257
grid,16.0,3.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.49896240234375,0.494140625,0.00482177734375,0.5002360026041666,0.0,0.0,0.014362477724600515
grid,16.0,3.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.12500000000000006,0.0470124198997226,0.07828144781633617,0.574462890625,0.49676513671875,0.07769775390625,0.5339680989583333,0.0652992379856534,0.06780922473985389,0.05408883906656594
grid,16.0,3.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.2500000000000001,0.020889821177135705,0.134719089174155,0.6312255859375,0.50091552734375,0.13031005859375,0.5821614583333332,0.11194155083254873,0.11624438526832091,0.11084626050616023
grid,16.0,3.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.3195745327197267,0.010273519241862242,0.1616394293709112,0.65484619140625,0.50128173828125,0.153564453125,0.6018310546875,0.14925540111006497,0.15499251369109457,0.13401118580496135
grid,16.0,3.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.50018310546875,0.494140625,0.00604248046875,0.5013916015625,0.0,0.0,0.015723429066110618
grid,16.0,3.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999994,0.02372345211147218,0.12164370403760821,0.61114501953125,0.49676513671875,0.1143798828125,0.5801676432291666,0.10549286130017242,0.10446686565940956,0.10849814023383662
grid,16.0,3.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.2499999999999999,0.002693120156327396,0.18787152451648437,0.6826171875,0.50091552734375,0.18170166015625,0.6593098958333332,0.18084490508600987,0.17908605541613065,0.20170413879852003
grid,16.0,3.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.4638453359228514,0.0007356939262036567,0.22400973440344135,0.71502685546875,0.50128173828125,0.2137451171875,0.6954182942708332,0.24112654011467977,0.2387814072215076,0.2442290761385201
grid,16.0,3.0,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.49969482421875,0.494140625,0.00555419921875,0.5018473307291667,0.0,0.0,0.0162601422712132
grid,16.0,3.0,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.125,0.005068735974639683,0.12936468771781895,0.6175537109375,0.49676513671875,0.12078857421875,0.5916666666666666,0.10473771674981569,0.10805708003648999,0.12204056449829909
grid,16.0,3.0,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999997,2.7974776076554024e-05,0.1970366048892953,0.68896484375,0.50091552734375,0.18804931640625,0.6740071614583333,0.17955037157111264,0.18524070863398287,0.21901313966307726
grid,16.0,3.0,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.49279399625,3.475713202867795e-05,0.2359883983451064,0.72747802734375,0.50128173828125,0.2261962890625,0.7208577473958333,0.23940049542815026,0.24698761151197712,0.2741891739804945
grid,16.0,3.0,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.49871826171875,0.494140625,0.00457763671875,0.5024169921874999,0.0,0.0,0.016931033777591295
grid,16.0,3.0,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713737,0.11405017611469362,0.60955810546875,0.49676513671875,0.11279296875,0.5774007161458333,0.0957852943109492,0.08976301297936128,0.1052395243457141
grid,16.0,3.0,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.0003172113087773734,0.17037779861997288,0.6636962890625,0.50091552734375,0.16278076171875,0.6393391927083333,0.16420336167591287,0.15387945082176221,0.17818459941777634
grid,16.0,3.0,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.49853515625,2.3699475820456537e-07,0.20315012793083792,0.69378662109375,0.50128173828125,0.1925048828125,0.6734456380208333,0.21893781556788383,0.20517260109568292,0.218351832321076
grid,16.0,4.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667,0.0,0.0,0.015253805011645923
grid,16.0,4.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663,0.0,0.0,0.013988695313904178
grid,16.0,4.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375,0.0,0.0,0.012876932246191788
grid,16.0,4.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324,0.0,0.0,0.01377784369761382
grid,16.0,4.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5000325520833333,0.0,0.0,0.014122873615179823
grid,16.0,4.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.1250000000000001,0.0470124198997226,0.07828144781633617,0.57080078125,0.4893798828125,0.0814208984375,0.5333007812499999,0.0652992379856534,0.06780922473985389,0.053302937587665716
grid,16.0,4.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.24629071673095715,0.02942704184017929,0.1311242134812087,0.6224365234375,0.4937744140625,0.128662109375,0.5775878906249999,0.11194155083254873,0.11624438526832091,0.10545996012638115
grid,16.0,4.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.33266432834960946,0.008328400002982937,0.1617742804024077,0.6552734375,0.494140625,0.1611328125,0.6097981770833334,0.14925540111006497,0.15499251369109457,0.1433940827298792
grid,16.0,4.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.48834228515625,0.4879150390625,0.00042724609375,0.5029378255208333,0.0,0.0,0.01754442029770859
grid,16.0,4.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999994,0.02372345211147217,0.12164370403760821,0.6068115234375,0.4893798828125,0.117431640625,0.5781901041666666,0.10549286130017242,0.10446686565940956,0.10616918829026667
grid,16.0,4.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.24999999999999992,0.01043350323797191,0.18685035645060383,0.67315673828125,0.4937744140625,0.17938232421875,0.6512288411458333,0.18084490508600987,0.17908605541613065,0.19218706357232682
grid,16.0,4.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.45873268312011706,0.0007714596348066215,0.22399475478421466,0.7164306640625,0.494140625,0.2222900390625,0.7030598958333334,0.24112654011467977,0.2387814072215076,0.2532286064883648
grid,16.0,4.0,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.4893798828125,0.4879150390625,0.00146484375,0.502197265625,0.0,0.0,0.016672261339416957
grid,16.0,4.0,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.12499999999999997,0.0050687359746396776,0.12936468771781895,0.615234375,0.4893798828125,0.1258544921875,0.589306640625,0.10473771674981569,0.10805708003648999,0.11926115682901821
grid,16.0,4.0,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999997,0.0022581127222770577,0.1969880720676017,0.68182373046875,0.4937744140625,0.18804931640625,0.6660074869791666,0.17955037157111264,0.18524070863398287,0.20959190608065212
grid,16.0,4.0,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.4927120787499999,3.4758235907227565e-05,0.23598839812541822,0.7276611328125,0.494140625,0.2335205078125,0.7245279947916665,0.23940049542815026,0.24698761151197712,0.27851163211444524
grid,16.0,4.0,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.4913330078125,0.4879150390625,0.00341796875,0.5006184895833333,0.0,0.0,0.014812933450311696
grid,16.0,4.0,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713735,0.11405017611469362,0.6060791015625,0.4893798828125,0.11669921875,0.5750162760416667,0.0957852943109492,0.08976301297936128,0.10243136418330263
grid,16.0,4.0,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.04087084925736068,0.1549191537515599,0.6474609375,0.4937744140625,0.1536865234375,0.6167154947916667,0.16420336167591287,0.15387945082176221,0.15154062245018562
grid,16.0,4.0,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.25,0.0003172113087773734,0.17037779861997288,0.66668701171875,0.494140625,0.17254638671875,0.6336995442708333,0.21893781556788383,0.20517260109568292,0.17154277350463235
grid,16.0,5.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994,0.0,0.0,0.012215624904190384
grid,16.0,5.0,0.0,0.125,discover,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999,0.0,0.0,0.01448707186149934
grid,16.0,5.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663,0.0,0.0,0.013269882985641837
grid,16.0,5.0,0.0,0.5,discover,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666,0.0,0.0,0.01329863547877237
grid,16.0,5.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.3365795687109365,0.0,3.8118194046700014,0.0,0.0,0.0,0.50341796875,0.50408935546875,-0.00067138671875,0.49801432291666664,0.0,0.0,0.011746000849725689
grid,16.0,5.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.3365795687109365,0.020196874064011605,3.8118194046700014,0.10768270472167973,0.05455751569061467,0.06870833836765686,0.56744384765625,0.498779296875,0.06866455078125,0.5285237630208333,0.0652992379856534,0.06780922473985389,0.04767703309846581
grid,16.0,5.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.3365795687109365,0.03462321268116275,3.8118194046700014,0.17576227081054696,0.05122207213129463,0.10881649501464016,0.60205078125,0.49627685546875,0.10577392578125,0.5531901041666666,0.11194155083254873,0.11624438526832091,0.07672663532464118
grid,16.0,5.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.3365795687109365,0.04616428357488367,3.8118194046700014,0.3155671934619142,0.011545460772931736,0.15989760488774893,0.65423583984375,0.4959716796875,0.15826416015625,0.6059977213541666,0.14925540111006497,0.15499251369109457,0.13891827796589892
grid,16.0,5.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.7275094749609368,0.0,12.146748011680012,0.0,0.0,0.0,0.50372314453125,0.50408935546875,-0.0003662109375,0.49808756510416663,0.0,0.0,0.011832258329117157
grid,16.0,5.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.7275094749609368,0.020196874064011605,12.146748011680012,0.12499999999999996,0.038017749354911624,0.11756789510538143,0.61712646484375,0.498779296875,0.11834716796875,0.5787516276041667,0.10549286130017242,0.10446686565940956,0.10683049563226807
grid,16.0,5.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.7275094749609368,0.03462321268116275,12.146748011680012,0.24999999999999992,0.028846057383237263,0.18071740305226447,0.67449951171875,0.49627685546875,0.17822265625,0.6496500651041666,0.18084490508600987,0.17908605541613065,0.19032773568322142
grid,16.0,5.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.7275094749609368,0.04616428357488367,12.146748011680012,0.4473380152197264,0.0015517487098577316,0.22360805903547942,0.71502685546875,0.4959716796875,0.21905517578125,0.7036539713541666,0.24112654011467977,0.2387814072215076,0.2539282504878734
grid,16.0,5.0,0.6,0.0,discover,random,intact,0.6,0.9423519899999999,0.0,15.790059331048017,0.0,0.0,0.0,0.50201416015625,0.50408935546875,-0.0020751953125,0.4986083984375,0.0,0.0,0.012445644849234385
grid,16.0,5.0,0.6,0.125,discover,random,intact,0.6,0.9423519899999999,0.020196874064011605,15.790059331048017,0.12499999999999999,0.008796353924255923,0.12914396759172586,0.62969970703125,0.498779296875,0.13092041015625,0.5986409505208333,0.10473771674981569,0.10805708003648999,0.13025419336924354
grid,16.0,5.0,0.6,0.25,discover,random,intact,0.6,0.9423519899999999,0.03462321268116275,15.790059331048017,0.24999999999999994,0.006019097039723778,0.19669605168464413,0.6937255859375,0.49627685546875,0.19744873046875,0.678466796875,0.17955037157111264,0.18524070863398287,0.22426526174158082
grid,16.0,5.0,0.6,0.5,discover,random,intact,0.6,0.9423519899999999,0.04616428357488367,15.790059331048017,0.48919099624999995,6.037379775915159e-05,0.2359710245174344,0.72869873046875,0.4959716796875,0.23272705078125,0.7277913411458332,0.23940049542815026,0.24698761151197712,0.2823548820295546
grid,16.0,5.0,1.0,0.0,discover,random,intact,1.0,1.7763568394002505e-15,0.0,7.999511748550503,0.0,0.0,0.0,0.499755859375,0.50408935546875,-0.00433349609375,0.49806315104166665,0.0,0.0,0.01180350583598669
grid,16.0,5.0,1.0,0.125,discover,random,intact,1.0,1.7763568394002505e-15,0.020196874064011605,7.999511748550503,0.125,0.0005331323284713737,0.11405017611469362,0.62066650390625,0.498779296875,0.12188720703125,0.5840250651041667,0.0957852943109492,0.08976301297936128,0.1130410341484548
grid,16.0,5.0,1.0,0.25,discover,random,intact,1.0,1.7763568394002505e-15,0.03462321268116275,7.999511748550503,0.25,0.04087084925736068,0.1549191537515599,0.6533203125,0.49627685546875,0.15704345703125,0.6260579427083333,0.16420336167591287,0.15387945082176221,0.1625432431547878
grid,16.0,5.0,1.0,0.5,discover,random,intact,1.0,1.7763568394002505e-15,0.04616428357488367,7.999511748550503,0.375,0.00014745097755668947,0.1957881313884262,0.6915283203125,0.4959716796875,0.195556640625,0.6747884114583333,0.21893781556788383,0.20517260109568292,0.21993321944325314
grid,32.0,0.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372,0.0,0.0,0.01383643076694982
grid,32.0,0.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372,0.0,0.0,0.013980193232602288
grid,32.0,0.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436,0.0,0.0,0.013493255848940688
grid,32.0,0.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695,0.0,0.0,0.014133230696038843
grid,32.0,0.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.497650146484375,0.501373291015625,-0.00372314453125,0.5005099388860887,0.0,0.0,0.014685093064188531
grid,32.0,0.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.11640647491409306,0.052625055924961694,0.07159827470988217,0.56549072265625,0.500091552734375,0.065399169921875,0.5207558908770162,0.03915704084709702,0.06530608917860815,0.03852879361748424
grid,32.0,0.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.20369461702392586,0.04586205758934709,0.11873701750516756,0.607025146484375,0.500762939453125,0.10626220703125,0.549527075982863,0.06712635573788059,0.11195329573475682,0.07241267927199253
grid,32.0,0.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.2716023319145204,0.014074567747396053,0.1536806734691685,0.649505615234375,0.503814697265625,0.14569091796875,0.5824624338457661,0.08950180765050746,0.1492710609796758,0.11120072000480671
grid,32.0,0.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.494140625,0.501373291015625,-0.007232666015625,0.49941327494959686,0.0,0.0,0.01339354962276239
grid,32.0,0.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999996,0.031144367900560056,0.12106991741000867,0.610687255859375,0.500091552734375,0.110595703125,0.5591903194304435,0.09228562896175603,0.10236665602268422,0.08379310155299743
grid,32.0,0.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.019522429414405035,0.18753663723788735,0.67218017578125,0.500762939453125,0.171417236328125,0.618254630796371,0.1582039353630103,0.17548569603888725,0.15335326618377798
grid,32.0,0.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.4404945152934263,0.001794059101225742,0.22689746200838595,0.7215576171875,0.503814697265625,0.217742919921875,0.6661495085685484,0.2109385804840138,0.23398092805184967,0.20975916520735757
grid,32.0,0.0,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.493621826171875,0.501373291015625,-0.00775146484375,0.49920260521673393,0.0,0.0,0.013145443432039546
grid,32.0,0.0,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999999,0.006023860139701285,0.13460418690121495,0.62371826171875,0.500091552734375,0.123626708984375,0.573029548891129,0.12287805035256465,0.11028741088664436,0.10009159140898452
grid,32.0,0.0,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999994,0.006396731206735439,0.20602849596730727,0.689178466796875,0.500762939453125,0.18841552734375,0.6417098506804436,0.2106480863186822,0.1890641329485331,0.18097652833406597
grid,32.0,0.0,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.48637849785156245,0.00012296673527958214,0.2475266576413175,0.740997314453125,0.503814697265625,0.2371826171875,0.695554671748992,0.2808641150915763,0.2520855105980442,0.24438968818348042
grid,32.0,0.0,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.494537353515625,0.501373291015625,-0.0068359375,0.49936405304939524,0.0,0.0,0.013335580886612188
grid,32.0,0.0,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.05102153859334963,0.11764703671774568,0.60888671875,0.500091552734375,0.108795166015625,0.5564122353830645,0.09269544610737084,0.10168297503424717,0.08052134608468081
grid,32.0,0.0,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.013080391272707026,0.19091609817543106,0.673919677734375,0.500762939453125,0.17315673828125,0.6224857453377017,0.15890647904120714,0.17431367148728089,0.15833625874324833
grid,32.0,0.0,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.4375,0.0025015620496118282,0.22763314499953985,0.7196044921875,0.503814697265625,0.215789794921875,0.670803931451613,0.21187530538827617,0.23241822864970782,0.21524068889771955
grid,32.0,1.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872,0.0,0.0,0.015489699121953268
grid,32.0,1.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662,0.0,0.0,0.01617373020852546
grid,32.0,1.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242,0.0,0.0,0.0147291493036627
grid,32.0,1.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581,0.0,0.0,0.014302499405597306
grid,32.0,1.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.504425048828125,0.50360107421875,0.000823974609375,0.5006595734627017,0.0,0.0,0.014861318022085205
grid,32.0,1.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.12500000000000006,0.05006799673035832,0.07598406255177648,0.576171875,0.502716064453125,0.073455810546875,0.526032478578629,0.03915704084709702,0.06530608917860815,0.044743042132784315
grid,32.0,1.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.19157586099990853,0.04232873963087455,0.11688961581275091,0.61773681640625,0.50408935546875,0.1136474609375,0.5541598412298387,0.06712635573788059,0.11195329573475682,0.07786869671844823
grid,32.0,1.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.26195977916992197,0.01107172939747696,0.15340725119512566,0.654937744140625,0.50445556640625,0.150482177734375,0.5917476530997985,0.08950180765050746,0.1492710609796758,0.12213594239217844
grid,32.0,1.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.500274658203125,0.50360107421875,-0.003326416015625,0.5015258789062501,0.0,0.0,0.015881567778328515
grid,32.0,1.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999994,0.03397672440704021,0.12079467958033041,0.61712646484375,0.502716064453125,0.114410400390625,0.563472624747984,0.09228562896175603,0.10236665602268422,0.08883638159806403
grid,32.0,1.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.027415049180785064,0.18396331846818542,0.68902587890625,0.50408935546875,0.1849365234375,0.6279021232358871,0.1582039353630103,0.17548569603888725,0.16471513846921498
grid,32.0,1.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.44015243707397445,0.0012848585823271213,0.22724011267168864,0.729888916015625,0.50445556640625,0.225433349609375,0.6818158549647177,0.2109385804840138,0.23398092805184967,0.2282094545492397
grid,32.0,1.0,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.49908447265625,0.50360107421875,-0.0045166015625,0.5010553175403226,0.0,0.0,0.015327386660732627
grid,32.0,1.0,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999997,0.021927592159376594,0.13301881957601203,0.6273193359375,0.502716064453125,0.124603271484375,0.5760616179435485,0.12287805035256465,0.11028741088664436,0.10366246555583629
grid,32.0,1.0,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999997,0.017369725498702488,0.20386012967684042,0.708282470703125,0.50408935546875,0.204193115234375,0.6534286006804436,0.2106480863186822,0.1890641329485331,0.1947777250367029
grid,32.0,1.0,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.48977487166015615,5.280708736514145e-05,0.2476052736509704,0.750244140625,0.50445556640625,0.24578857421875,0.7095986643145161,0.2808641150915763,0.2520855105980442,0.2609293279818522
grid,32.0,1.0,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.499664306640625,0.50360107421875,-0.003936767578125,0.5005690051663307,0.0,0.0,0.014754655547568824
grid,32.0,1.0,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.05135637185810704,0.11712304619981884,0.6134033203125,0.502716064453125,0.110687255859375,0.5611611643145162,0.09269544610737084,0.10168297503424717,0.08611416974845117
grid,32.0,1.0,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.027912100157867957,0.18651309355938636,0.692138671875,0.50408935546875,0.18804931640625,0.6312019594254032,0.15890647904120714,0.17431367148728089,0.16860136254072364
grid,32.0,1.0,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.375,0.002872064317999361,0.22169564143738393,0.72589111328125,0.50445556640625,0.221435546875,0.6767302482358871,0.21187530538827617,0.23241822864970782,0.2222201247302022
grid,32.0,2.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742,0.0,0.0,0.014585386838010231
grid,32.0,2.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952,0.0,0.0,0.014341918146179465
grid,32.0,2.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614,0.0,0.0,0.014993486740507581
grid,32.0,2.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074,0.0,0.0,0.013820199520827782
grid,32.0,2.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.4990234375,0.49774169921875,0.00128173828125,0.4992793913810485,0.0,0.0,0.013235874660433888
grid,32.0,2.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.11508412687706,0.056211123598340004,0.07004826310465949,0.563690185546875,0.496002197265625,0.06768798828125,0.5199348695816532,0.03915704084709702,0.06530608917860815,0.037561875098498995
grid,32.0,2.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.22429723955345163,0.040962458971076775,0.12353239755731904,0.615325927734375,0.49737548828125,0.117950439453125,0.5581861926663307,0.06712635573788059,0.11195329573475682,0.08261053933553375
grid,32.0,2.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.3179870624249269,0.008847168784513613,0.16157464557462073,0.653045654296875,0.49945068359375,0.153594970703125,0.5959571100050404,0.08950180765050746,0.1492710609796758,0.1270934287077425
grid,32.0,2.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.498260498046875,0.49774169921875,0.000518798828125,0.4992380449848791,0.0,0.0,0.013187180922067708
grid,32.0,2.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999993,0.049449085990626904,0.11578983167753973,0.609283447265625,0.496002197265625,0.11328125,0.5580601846018145,0.09228562896175603,0.10236665602268422,0.08246213937098913
grid,32.0,2.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.023960073482368477,0.18534458110568874,0.673675537109375,0.49737548828125,0.176300048828125,0.6225920646421371,0.1582039353630103,0.17548569603888725,0.15846147121333262
grid,32.0,2.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.4437221221119688,0.001393327089651141,0.22665438241294172,0.712188720703125,0.49945068359375,0.212738037109375,0.6725070091985887,0.2109385804840138,0.23398092805184967,0.217246407168516
grid,32.0,2.0,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.49945068359375,0.49774169921875,0.001708984375,0.4993896484375001,0.0,0.0,0.013365724629410323
grid,32.0,2.0,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999997,0.03171958609950957,0.1312419003553482,0.623687744140625,0.496002197265625,0.127685546875,0.5711020192792339,0.12287805035256465,0.11028741088664436,0.09782153570134317
grid,32.0,2.0,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999994,0.01674923963502465,0.20399308115705633,0.690673828125,0.49737548828125,0.19329833984375,0.6433893019153225,0.2106480863186822,0.1890641329485331,0.18295442161151024
grid,32.0,2.0,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.46389328433593746,0.0005652952587901317,0.24684788352474096,0.73284912109375,0.49945068359375,0.2333984375,0.7001834992439516,0.2808641150915763,0.2520855105980442,0.2498410681310441
grid,32.0,2.0,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.498077392578125,0.49774169921875,0.000335693359375,0.499509749873992,0.0,0.0,0.013507168345616721
grid,32.0,2.0,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.023140030114176573,0.12469309441393002,0.619476318359375,0.496002197265625,0.12347412109375,0.566069572202621,0.09269544610737084,0.10168297503424717,0.0918948121173479
grid,32.0,2.0,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.054702272537640546,0.1720495054281304,0.662445068359375,0.49737548828125,0.165069580078125,0.6065220986643145,0.15890647904120714,0.17431367148728089,0.13953583823501894
grid,32.0,2.0,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.375,0.005012276082888825,0.22118893174133278,0.7109375,0.49945068359375,0.21148681640625,0.6680081275201613,0.21187530538827617,0.23241822864970782,0.21194806468438868
grid,32.0,3.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323,0.0,0.0,0.013231237161541813
grid,32.0,3.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863,0.0,0.0,0.01375759328578557
grid,32.0,3.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581,0.0,0.0,0.013583687077334965
grid,32.0,3.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355,0.0,0.0,0.014641036824714362
grid,32.0,3.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.49851546748991943,0.0,0.0,0.012336199875382928
grid,32.0,3.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.11619700727554326,0.05748556507449995,0.07007324617881822,0.56878662109375,0.503997802734375,0.064788818359375,0.5198738344254032,0.03915704084709702,0.06530608917860815,0.03748999386567276
grid,32.0,3.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.21899292466140755,0.03773816475570013,0.12534604629068266,0.62017822265625,0.50286865234375,0.1173095703125,0.5586685672883065,0.06712635573788059,0.11195329573475682,0.08317863294980554
grid,32.0,3.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.26051275214736946,0.015203370883113692,0.15071597640689102,0.641632080078125,0.50244140625,0.139190673828125,0.5769417055191532,0.08950180765050746,0.1492710609796758,0.10469894655820157
grid,32.0,3.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.498260498046875,0.5025634765625,-0.004302978515625,0.4983244865171372,0.0,0.0,0.012111281179120205
grid,32.0,3.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999994,0.0555798241190817,0.11451424219419981,0.608612060546875,0.503997802734375,0.1046142578125,0.5539412959929435,0.09228562896175603,0.10236665602268422,0.07761131552994131
grid,32.0,3.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.014741878484508862,0.1889574641358822,0.680450439453125,0.50286865234375,0.177581787109375,0.6277859595514113,0.1582039353630103,0.17548569603888725,0.16457833225190047
grid,32.0,3.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.40792293050071704,0.004746495133145009,0.22374854310181408,0.717559814453125,0.50244140625,0.215118408203125,0.665430868825605,0.2109385804840138,0.23398092805184967,0.208912821659565
grid,32.0,3.0,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.498077392578125,0.5025634765625,-0.004486083984375,0.4983638640372985,0.0,0.0,0.012157656168040378
grid,32.0,3.0,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999999,0.037022829114499785,0.13012337274909203,0.622650146484375,0.503997802734375,0.11865234375,0.569759245841734,0.12287805035256465,0.11028741088664436,0.09624014857916614
grid,32.0,3.0,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999997,0.005071269009308097,0.20616262928686707,0.69476318359375,0.50286865234375,0.19189453125,0.6501622353830645,0.2106480863186822,0.1890641329485331,0.19093091970577628
grid,32.0,3.0,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.4488198930468749,0.0012765873079253213,0.24603392647506078,0.7376708984375,0.50244140625,0.2352294921875,0.6960409841229839,0.2808641150915763,0.2520855105980442,0.24496241929664422
grid,32.0,3.0,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.497894287109375,0.5025634765625,-0.004669189453125,0.4991592899445565,0.0,0.0,0.01309443094422736
grid,32.0,3.0,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.05160205101166099,0.11674309602295263,0.609222412109375,0.503997802734375,0.105224609375,0.557827857232863,0.09269544610737084,0.10168297503424717,0.08218852693636036
grid,32.0,3.0,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.024264918464617112,0.18764466572042043,0.6771240234375,0.50286865234375,0.17425537109375,0.6289613785282258,0.15890647904120714,0.17431367148728089,0.16596262567116696
grid,32.0,3.0,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.469696044921875,0.0003303522834414027,0.22996757001516405,0.72406005859375,0.50244140625,0.22161865234375,0.6785809916834677,0.21187530538827617,0.23241822864970782,0.22439974920944927
grid,32.0,4.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936,0.0,0.0,0.014715236806986666
grid,32.0,4.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662,0.0,0.0,0.015311155414610653
grid,32.0,4.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017,0.0,0.0,0.015148842953390142
grid,32.0,4.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985,0.0,0.0,0.014601618084132335
grid,32.0,4.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.495269775390625,0.4954833984375,-0.000213623046875,0.4999862178679436,0.0,0.0,0.014068305711550561
grid,32.0,4.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.1156436950862122,0.056735312777876135,0.07093683091460418,0.573333740234375,0.495452880859375,0.077880859375,0.5227227980090726,0.03915704084709702,0.06530608917860815,0.040845224314045706
grid,32.0,4.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.20007910310279853,0.054266914778140427,0.1137399801833349,0.61749267578125,0.496002197265625,0.121490478515625,0.553770003780242,0.06712635573788059,0.11195329573475682,0.07740958432813877
grid,32.0,4.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.30557353058670056,0.014452599421322574,0.15871241888276288,0.66314697265625,0.494964599609375,0.168182373046875,0.5970695249495968,0.08950180765050746,0.1492710609796758,0.1284035221447367
grid,32.0,4.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.500091552734375,0.4954833984375,0.004608154296875,0.4993719285534275,0.0,0.0,0.01334485588439621
grid,32.0,4.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999994,0.05471214503163541,0.11482081546860652,0.62353515625,0.495452880859375,0.128082275390625,0.5601806640625,0.09228562896175603,0.10236665602268422,0.08495943252433928
grid,32.0,4.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.24999999999999986,0.043118269417451005,0.17715119774428983,0.6876220703125,0.496002197265625,0.191619873046875,0.6229523689516129,0.1582039353630103,0.17548569603888725,0.15888580236195193
grid,32.0,4.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.44259021221969586,0.0018286422460921986,0.2265632481560342,0.732330322265625,0.494964599609375,0.23736572265625,0.6815992786038307,0.2109385804840138,0.23398092805184967,0.22795439211017895
grid,32.0,4.0,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.498626708984375,0.4954833984375,0.003143310546875,0.4994939988659275,0.0,0.0,0.013488618350048677
grid,32.0,4.0,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999999,0.03690913794412254,0.1301474871267986,0.6412353515625,0.495452880859375,0.145782470703125,0.5779556766633065,0.12287805035256465,0.11028741088664436,0.1058931025228955
grid,32.0,4.0,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999994,0.027808727594246418,0.20029467334360307,0.714996337890625,0.496002197265625,0.218994140625,0.6570907100554436,0.2106480863186822,0.1890641329485331,0.19909059900627693
grid,32.0,4.0,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.4698532174218749,0.00043536016016070775,0.24709999313536773,0.756195068359375,0.494964599609375,0.26123046875,0.7127744613155242,0.2808641150915763,0.2520855105980442,0.2646694708382624
grid,32.0,4.0,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.498992919921875,0.4954833984375,0.003509521484375,0.4995766916582662,0.0,0.0,0.013586005826780972
grid,32.0,4.0,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.019871466709717657,0.1252083049295476,0.63238525390625,0.495452880859375,0.136932373046875,0.5739194808467742,0.09269544610737084,0.10168297503424717,0.10113966615858001
grid,32.0,4.0,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.015771211352214754,0.1902855503361708,0.70416259765625,0.496002197265625,0.208160400390625,0.6480043472782258,0.15890647904120714,0.17431367148728089,0.18838957031295198
grid,32.0,4.0,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.457244873046875,0.0008574335023798295,0.22951328630556103,0.737884521484375,0.494964599609375,0.242919921875,0.692073698966734,0.21187530538827617,0.23241822864970782,0.24029013916293912
grid,32.0,5.0,0.0,0.0,discover,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775,0.0,0.0,0.013787737028583576
grid,32.0,5.0,0.0,0.125,discover,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173,0.0,0.0,0.013998743228170397
grid,32.0,5.0,0.0,0.25,discover,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146,0.0,0.0,0.013312393392152132
grid,32.0,5.0,0.0,0.5,discover,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307,0.0,0.0,0.01504218047887376
grid,32.0,5.0,0.1,0.0,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0,3.8184017765628617,0.0,0.0,0.0,0.49725341796875,0.4990234375,-0.00177001953125,0.49983855216733886,0.0,0.0,0.013894399503100088
grid,32.0,5.0,0.1,0.125,discover,random,intact,0.09999999999999998,0.11132493849911129,0.019545361997430587,3.8184017765628617,0.12500000000000006,0.05349267469187456,0.07495171305104367,0.571533203125,0.497650146484375,0.073883056640625,0.5245479460685485,0.03915704084709702,0.06530608917860815,0.042994705050494776
grid,32.0,5.0,0.1,0.25,discover,random,intact,0.09999999999999998,0.11132493849911129,0.03350633485273814,3.8184017765628617,0.22647364758224497,0.03729852248492894,0.12607332306422084,0.624908447265625,0.498504638671875,0.12640380859375,0.5615254063760081,0.06712635573788059,0.11195329573475682,0.0865431383959625
grid,32.0,5.0,0.1,0.5,discover,random,intact,0.09999999999999998,0.11132493849911129,0.0446751131369842,3.8184017765628617,0.3332934916181947,0.008845932269878643,0.16180840410472228,0.659515380859375,0.494720458984375,0.164794921875,0.5934881394909275,0.08950180765050746,0.1492710609796758,0.12418571690244908
grid,32.0,5.0,0.3,0.0,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0,13.115701962142285,0.0,0.0,0.0,0.498382568359375,0.4990234375,-0.000640869140625,0.4989309003276211,0.0,0.0,0.012825456008490598
grid,32.0,5.0,0.3,0.125,discover,random,intact,0.30000000000000004,0.30192344285844197,0.019545361997430587,13.115701962142285,0.12499999999999994,0.04653837380562194,0.11765940702817972,0.612152099609375,0.497650146484375,0.114501953125,0.5571072486139114,0.09228562896175603,0.10236665602268422,0.08133986463912159
grid,32.0,5.0,0.3,0.25,discover,random,intact,0.30000000000000004,0.30192344285844197,0.03350633485273814,13.115701962142285,0.2499999999999999,0.014752044209276796,0.1885960753573499,0.69061279296875,0.498504638671875,0.192108154296875,0.6339347593245968,0.1582039353630103,0.17548569603888725,0.17181978677178206
grid,32.0,5.0,0.3,0.5,discover,random,intact,0.30000000000000004,0.30192344285844197,0.0446751131369842,13.115701962142285,0.4408496545322417,0.0019449363469795761,0.22638452267276543,0.7315673828125,0.494720458984375,0.236846923828125,0.6787463772681452,0.2109385804840138,0.23398092805184967,0.22459452416291398
grid,32.0,5.0,0.6,0.0,discover,random,intact,0.6,0.5208608386316588,0.0,21.709346375153224,0.0,0.0,0.0,0.50079345703125,0.4990234375,0.00177001953125,0.4991770098286291,0.0,0.0,0.013115299689241475
grid,32.0,5.0,0.6,0.125,discover,random,intact,0.6,0.5208608386316588,0.019545361997430587,21.709346375153224,0.12499999999999997,0.03130715822911446,0.13134672592561633,0.627227783203125,0.497650146484375,0.12957763671875,0.5689756331905242,0.12287805035256465,0.11028741088664436,0.09531728629965507
grid,32.0,5.0,0.6,0.25,discover,random,intact,0.6,0.5208608386316588,0.03350633485273814,21.709346375153224,0.24999999999999994,0.0065083664690973935,0.20601007460677437,0.70928955078125,0.498504638671875,0.210784912109375,0.658687468497984,0.2106480863186822,0.1890641329485331,0.20097110480698913
grid,32.0,5.0,0.6,0.5,discover,random,intact,0.6,0.5208608386316588,0.0446751131369842,21.709346375153224,0.46389328433593746,0.0005778083507331364,0.24685793388180904,0.7490234375,0.494720458984375,0.254302978515625,0.7057357295866935,0.2808641150915763,0.2520855105980442,0.25637994156878535
grid,32.0,5.0,1.0,0.0,discover,random,intact,1.0,8.881784197001252e-15,0.0,13.807220695833157,0.0,0.0,0.0,0.502349853515625,0.4990234375,0.003326416015625,0.4989505890877017,0.0,0.0,0.012848643502950587
grid,32.0,5.0,1.0,0.125,discover,random,intact,1.0,8.881784197001252e-15,0.019545361997430587,13.807220695833157,0.125,0.02893167607709516,0.12338942019711888,0.621337890625,0.497650146484375,0.123687744140625,0.563752205141129,0.09269544610737084,0.10168297503424717,0.08916564401939694
grid,32.0,5.0,1.0,0.25,discover,random,intact,1.0,8.881784197001252e-15,0.03350633485273814,13.807220695833157,0.25,0.027894492151463904,0.18658188116212843,0.68646240234375,0.498504638671875,0.187957763671875,0.6317847467237905,0.15890647904120714,0.17431367148728089,0.169287712376742
grid,32.0,5.0,1.0,0.5,discover,random,intact,1.0,8.881784197001252e-15,0.0446751131369842,13.807220695833157,0.3125,0.012710152680592498,0.20809659653192483,0.7066650390625,0.494720458984375,0.211944580078125,0.655088363155242,0.21187530538827617,0.23241822864970782,0.19673243081968725
ring,64.0,0.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977,0.0,0.0,0.014170109853894303
ring,64.0,0.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452,0.0,0.0,0.013752514120332238
ring,64.0,0.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635,0.0,0.0,0.014246554974518962
ring,64.0,0.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494,0.0,0.0,0.01404859634125935
ring,64.0,0.0,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.501800537109375,0.50372314453125,-0.001922607421875,0.49993315197172616,0.0,0.0,0.014005809893148532
ring,64.0,0.0,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.11924433393872264,0.05788832968939205,0.06908276239030695,0.56988525390625,0.504364013671875,0.065521240234375,0.5200301881820436,0.02401119882310305,0.06193254837196348,0.037674132016123095
ring,64.0,0.0,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.19629325274528986,0.05273210042804572,0.10740774810726825,0.6077880859375,0.504180908203125,0.103607177734375,0.5463053385416665,0.04116205512531951,0.106170082923366,0.0686184322618419
ring,64.0,0.0,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.26518855402591235,0.033347556914718884,0.13972116846651464,0.637725830078125,0.5033416748046875,0.1343841552734375,0.5726221478174602,0.054882740167092686,0.14156011056448797,0.0996117943013947
ring,64.0,0.0,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.5001220703125,0.50372314453125,-0.00360107421875,0.5000077504960317,0.0,0.0,0.014093664733269513
ring,64.0,0.0,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999993,0.0642249429039609,0.09959362669583714,0.600006103515625,0.504364013671875,0.09564208984375,0.5400710332961309,0.06256697504049473,0.08887791996594148,0.06127627776601958
ring,64.0,0.0,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.24527651790452945,0.04478177590165652,0.15566079966998136,0.6551513671875,0.504180908203125,0.150970458984375,0.590423099578373,0.10725767149799101,0.15236214851304253,0.12057601290376344
ring,64.0,0.0,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.3850168162959002,0.01748605828404056,0.19626722162740884,0.6942291259765625,0.5033416748046875,0.190887451171875,0.6292312864273313,0.14301022866398802,0.20314953135072336,0.16628049677577716
ring,64.0,0.0,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.50091552734375,0.50372314453125,-0.0028076171875,0.4998498341393849,0.0,0.0,0.013907686305480964
ring,64.0,0.0,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999997,0.05960176747197923,0.11222371406067036,0.6124267578125,0.504364013671875,0.108062744140625,0.5495111374627977,0.09677028410836895,0.09635587109591354,0.07239390844314386
ring,64.0,0.0,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.03648812785264705,0.17680967505959327,0.6750640869140625,0.504180908203125,0.1708831787109375,0.6116841634114583,0.16589191561434677,0.16518149330728038,0.14561521282420967
ring,64.0,0.0,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.41603475942749013,0.007452439337380187,0.2199007256660853,0.716339111328125,0.5033416748046875,0.2129974365234375,0.6561715262276786,0.22118922081912903,0.22024199107637382,0.19800807426491224
ring,64.0,0.0,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.501190185546875,0.50372314453125,-0.002532958984375,0.4996880425347222,0.0,0.0,0.013717143989893989
ring,64.0,0.0,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.05211244583537963,0.12066977448225527,0.6204833984375,0.504364013671875,0.116119384765625,0.5566435314360119,0.09836322748899735,0.10344046955718597,0.08079374393626652
ring,64.0,0.0,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.031626939357123574,0.1893573093940046,0.68804931640625,0.504180908203125,0.183868408203125,0.6255725678943452,0.16862267569542405,0.1773265192408903,0.16197161620802686
ring,64.0,0.0,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.43016862869262695,0.003960026901042543,0.2331292782395758,0.73052978515625,0.5033416748046875,0.2271881103515625,0.6737118675595238,0.22483023426056536,0.23643535898785367,0.21866537141283235
ring,64.0,1.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099,0.0,0.0,0.01408738938754655
ring,64.0,1.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122,0.0,0.0,0.014145578956977246
ring,64.0,1.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913,0.0,0.0,0.01404118002358678
ring,64.0,1.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236,0.0,0.0,0.014152424788675014
ring,64.0,1.0,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.4987030029296875,0.4971771240234375,0.00152587890625,0.5003337557353671,0.0,0.0,0.014477601794317608
ring,64.0,1.0,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.11329960362047675,0.059861394774210826,0.06524228491994587,0.5660400390625,0.4977264404296875,0.0683135986328125,0.5181351919022816,0.02401119882310305,0.06193254837196348,0.035442390882660886
ring,64.0,1.0,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.18945069486052515,0.06129723572960951,0.10250555472879755,0.5989227294921875,0.497161865234375,0.1017608642578125,0.5382424006386408,0.04116205512531951,0.106170082923366,0.059122693211106574
ring,64.0,1.0,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.27436749502396585,0.023548266977638233,0.1440488646619315,0.63690185546875,0.4973907470703125,0.1395111083984375,0.5697447761656746,0.054882740167092686,0.14156011056448797,0.09622310761101524
ring,64.0,1.0,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.5012054443359375,0.4971771240234375,0.0040283203125,0.4999752952938988,0.0,0.0,0.014055442172957119
ring,64.0,1.0,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999994,0.06240900034673864,0.09588409314377117,0.5960845947265625,0.4977264404296875,0.098358154296875,0.536099388485863,0.06256697504049473,0.08887791996594148,0.05659886325854101
ring,64.0,1.0,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.24934948289197437,0.06717995112948648,0.14326998881579595,0.6392059326171875,0.497161865234375,0.1420440673828125,0.5694933694506449,0.10725767149799101,0.15236214851304253,0.09592702539008813
ring,64.0,1.0,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.36969789857815727,0.00978046192695209,0.1964513274130303,0.6868896484375,0.4973907470703125,0.1894989013671875,0.621610126798115,0.14301022866398802,0.20314953135072336,0.1573050409340697
ring,64.0,1.0,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.5015716552734375,0.4971771240234375,0.00439453125,0.5003143794952877,0.0,0.0,0.014454782355325093
ring,64.0,1.0,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999999,0.056712486524199704,0.10926610751523323,0.6098175048828125,0.4977264404296875,0.112091064453125,0.5466943165612599,0.09677028410836895,0.09635587109591354,0.06907653249961558
ring,64.0,1.0,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.06438127540104342,0.1600537277886828,0.6565093994140625,0.497161865234375,0.1593475341796875,0.5855892120845734,0.16589191561434677,0.16518149330728038,0.11488313336112062
ring,64.0,1.0,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.3824282861242675,0.007397307032802982,0.21652088014174103,0.7061309814453125,0.4973907470703125,0.208740234375,0.6443980383494543,0.22118922081912903,0.22024199107637382,0.1841424126471215
ring,64.0,1.0,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.502288818359375,0.4971771240234375,0.0051116943359375,0.5003565228174602,0.0,0.0,0.014504414635133614
ring,64.0,1.0,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.05280933412158034,0.11737931450292857,0.618743896484375,0.4977264404296875,0.1210174560546875,0.5534764849950397,0.09836322748899735,0.10344046955718597,0.07706390663294974
ring,64.0,1.0,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.06214575078114839,0.17087303843847673,0.668609619140625,0.497161865234375,0.17144775390625,0.5969780815972221,0.16862267569542405,0.1773265192408903,0.1282958291149109
ring,64.0,1.0,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.39194345474243164,0.006365255731478804,0.22881379632844293,0.7186737060546875,0.4973907470703125,0.221282958984375,0.6586056663876488,0.22483023426056536,0.23643535898785367,0.20087476628833942
ring,64.0,2.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944,0.0,0.0,0.014284207048856487
ring,64.0,2.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121,0.0,0.0,0.014119336602136044
ring,64.0,2.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987,0.0,0.0,0.014055442172957053
ring,64.0,2.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425,0.0,0.0,0.014002386977299648
ring,64.0,2.0,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.501861572265625,0.501983642578125,-0.0001220703125,0.5001860119047619,0.0,0.0,0.014303603572000053
ring,64.0,2.0,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.10586488705203059,0.060503130442311794,0.061246215775312265,0.5661468505859375,0.5006866455078125,0.065460205078125,0.5169169108072917,0.02401119882310305,0.06193254837196348,0.034007618656010485
ring,64.0,2.0,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.1755318408631325,0.05735640385915666,0.09984915357885255,0.603729248046875,0.5000152587890625,0.1037139892578125,0.5398704892113094,0.04116205512531951,0.106170082923366,0.06104009657244758
ring,64.0,2.0,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.24044841505454545,0.04363588285034395,0.12899413600584178,0.6331939697265625,0.50067138671875,0.1325225830078125,0.5618039085751487,0.054882740167092686,0.14156011056448797,0.08687113102593212
ring,64.0,2.0,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.5001220703125,0.501983642578125,-0.001861572265625,0.5003235832093254,0.0,0.0,0.014465621588846482
ring,64.0,2.0,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999994,0.0681339831293091,0.09375262108090995,0.5977935791015625,0.5006866455078125,0.09710693359375,0.536437503875248,0.06256697504049473,0.08887791996594148,0.05699706246895944
ring,64.0,2.0,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.23829821802204598,0.062654901070837,0.14859885674726359,0.651214599609375,0.5000152587890625,0.1511993408203125,0.5804046146453373,0.10725767149799101,0.15236214851304253,0.10877722197271447
ring,64.0,2.0,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.33780743510339245,0.030247566466796806,0.18517968584701816,0.688079833984375,0.50067138671875,0.187408447265625,0.6163824172247023,0.14301022866398802,0.20314953135072336,0.15114835629390527
ring,64.0,2.0,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.4987945556640625,0.501983642578125,-0.0031890869140625,0.5004480755518352,0.0,0.0,0.014612236484372966
ring,64.0,2.0,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999999,0.06663839281228796,0.10879233966285445,0.6142120361328125,0.5006866455078125,0.113525390625,0.5482938251798115,0.09677028410836895,0.09635587109591354,0.0709602771884428
ring,64.0,2.0,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.05741640807492401,0.17105190056469732,0.673614501953125,0.5000152587890625,0.1735992431640625,0.6031852601066469,0.16589191561434677,0.16518149330728038,0.13560603639614413
ring,64.0,2.0,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.36512975637573236,0.01879530101054381,0.2109836094009819,0.7133026123046875,0.50067138671875,0.2126312255859375,0.6464625767299108,0.22118922081912903,0.22024199107637382,0.1865738238717678
ring,64.0,2.0,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.499237060546875,0.501983642578125,-0.00274658203125,0.5002925812251984,0.0,0.0,0.014429110486458561
ring,64.0,2.0,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.06486967620056501,0.11655679957463275,0.6219024658203125,0.5006866455078125,0.1212158203125,0.5547674269903273,0.09836322748899735,0.10344046955718597,0.07858425175582204
ring,64.0,2.0,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.04971130618812158,0.1844131177412363,0.688690185546875,0.5000152587890625,0.1886749267578125,0.6193334185887897,0.16862267569542405,0.1773265192408903,0.15462375685245625
ring,64.0,2.0,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.3842606544494629,0.01084656518292318,0.22689927610466842,0.729217529296875,0.50067138671875,0.228546142578125,0.6655467199900793,0.22483023426056536,0.23643535898785367,0.2090492598214116
ring,64.0,3.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829,0.0,0.0,0.014338403216463565
ring,64.0,3.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076,0.0,0.0,0.014172962283768319
ring,64.0,3.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781,0.0,0.0,0.014365786543254504
ring,64.0,3.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833,0.0,0.0,0.014539784765571929
ring,64.0,3.0,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.49810791015625,0.4995880126953125,-0.0014801025390625,0.5005367218501984,0.0,0.0,0.014716635417763498
ring,64.0,3.0,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.1141501511999369,0.06063376585974846,0.06484114259399873,0.564361572265625,0.4984283447265625,0.0659332275390625,0.5169861808655754,0.02401119882310305,0.06193254837196348,0.034089198150408374
ring,64.0,3.0,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.19805274918657784,0.05041454871476152,0.10926369591331077,0.6112823486328125,0.4975738525390625,0.11370849609375,0.5462767585875495,0.04116205512531951,0.106170082923366,0.06858477358932813
ring,64.0,3.0,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.27837580138838774,0.024632273814906572,0.14428077892014513,0.647216796875,0.497772216796875,0.149444580078125,0.5781230623759921,0.054882740167092686,0.14156011056448797,0.10609023303135287
ring,64.0,3.0,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.4986724853515625,0.4995880126953125,-0.00091552734375,0.5005381750682043,0.0,0.0,0.014718346875687908
ring,64.0,3.0,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999994,0.06428892595020734,0.09767409211362518,0.598114013671875,0.4984283447265625,0.0996856689453125,0.5370289636036707,0.06256697504049473,0.08887791996594148,0.057693625844204205
ring,64.0,3.0,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.24712349981426707,0.03962684346355788,0.15810363621219814,0.66033935546875,0.4975738525390625,0.1627655029296875,0.5893825954861112,0.10725767149799101,0.15236214851304253,0.11935060902986865
ring,64.0,3.0,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.39064877051456914,0.008709068979540605,0.19963957950354033,0.7001190185546875,0.497772216796875,0.2023468017578125,0.6346769787016369,0.14301022866398802,0.20314953135072336,0.17269390010460672
ring,64.0,3.0,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.4987945556640625,0.4995880126953125,-0.00079345703125,0.5003928532676091,0.0,0.0,0.014547201083244499
ring,64.0,3.0,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999997,0.05642258102599602,0.11321918011101488,0.6148681640625,0.4984283447265625,0.1164398193359375,0.5493706597222222,0.09677028410836895,0.09635587109591354,0.07222846751044848
ring,64.0,3.0,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.03382453869640857,0.17811878606745304,0.6817169189453125,0.4975738525390625,0.18414306640625,0.6112414163256448,0.16589191561434677,0.16518149330728038,0.14509378864323208
ring,64.0,3.0,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.4224379767541503,0.003675111030832347,0.22174513265692852,0.7240447998046875,0.497772216796875,0.2262725830078125,0.661682613312252,0.22118922081912903,0.22024199107637382,0.20449849320034127
ring,64.0,3.0,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.4997711181640625,0.4995880126953125,0.00018310546875,0.5003473191034226,0.0,0.0,0.014493575401612224
ring,64.0,3.0,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.04721797565750743,0.12226478657096126,0.6240081787109375,0.4984283447265625,0.125579833984375,0.5566750178261408,0.09836322748899735,0.10344046955718597,0.08083082552462925
ring,64.0,3.0,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.02915566158256639,0.1901989868087981,0.6949462890625,0.4975738525390625,0.1973724365234375,0.6255531916542658,0.16862267569542405,0.1773265192408903,0.16194879676903434
ring,64.0,3.0,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.43960094451904297,0.002650684923335708,0.23408364192817396,0.7359619140625,0.497772216796875,0.238189697265625,0.6765659877232142,0.22483023426056536,0.23643535898785367,0.22202667477642085
ring,64.0,4.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587,0.0,0.0,0.013267601041742625
ring,64.0,4.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686,0.0,0.0,0.013126691005964173
ring,64.0,4.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374,0.0,0.0,0.012859703569752409
ring,64.0,4.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523,0.0,0.0,0.013249345490548665
ring,64.0,4.0,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.50213623046875,0.502288818359375,-0.000152587890625,0.4996686662946428,0.0,0.0,0.013694324550901475
ring,64.0,4.0,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.11380017891105655,0.058945651745009355,0.06586661960603046,0.5699005126953125,0.5030975341796875,0.066802978515625,0.5176570831783234,0.02401119882310305,0.06193254837196348,0.03487932122552214
ring,64.0,4.0,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.19697045749992376,0.05530912125547902,0.10722223887988389,0.6099395751953125,0.5007476806640625,0.10919189453125,0.5435069250682044,0.04116205512531951,0.106170082923366,0.06532273478535679
ring,64.0,4.0,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.2778034401148558,0.03293489056660239,0.14224652693181983,0.6446685791015625,0.50286865234375,0.1417999267578125,0.5722922673301092,0.054882740167092686,0.14156011056448797,0.09922329335254831
ring,64.0,4.0,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.501739501953125,0.502288818359375,-0.00054931640625,0.49993024553571425,0.0,0.0,0.014002386977299648
ring,64.0,4.0,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999996,0.061808546515951225,0.09862208193426589,0.6009521484375,0.5030975341796875,0.0978546142578125,0.5376383463541666,0.06256697504049473,0.08887791996594148,0.058411297200516805
ring,64.0,4.0,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.2463322762567376,0.05406565827190525,0.15319020063112693,0.655059814453125,0.5007476806640625,0.1543121337890625,0.5822821723090277,0.10725767149799101,0.15236214851304253,0.11098842561108324
ring,64.0,4.0,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.38556716263745766,0.020441656531710577,0.19464933690764868,0.694915771484375,0.50286865234375,0.192047119140625,0.6263282412574405,0.14301022866398802,0.20314953135072336,0.1628615743287326
ring,64.0,4.0,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.501312255859375,0.502288818359375,-0.0009765625,0.49995059058779756,0.0,0.0,0.014026347388241704
ring,64.0,4.0,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999999,0.0576893607263318,0.11259493957207092,0.6145172119140625,0.5030975341796875,0.111419677734375,0.5486522856212797,0.09677028410836895,0.09635587109591354,0.0713824368098031
ring,64.0,4.0,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.04597296192857974,0.1750896761890498,0.6768951416015625,0.5007476806640625,0.1761474609375,0.6051262749565972,0.16589191561434677,0.16518149330728038,0.13789197369721326
ring,64.0,4.0,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.4077612847839355,0.011969605013849416,0.2172432795820502,0.7180023193359375,0.50286865234375,0.2151336669921875,0.6523762052021329,0.22118922081912903,0.22024199107637382,0.19353831665226498
ring,64.0,4.0,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.501922607421875,0.502288818359375,-0.0003662109375,0.4998430524553571,0.0,0.0,0.01389969950183359
ring,64.0,4.0,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.05413576334344515,0.12030211405544121,0.623138427734375,0.5030975341796875,0.1200408935546875,0.5554422045510912,0.09836322748899735,0.10344046955718597,0.07937893871873423
ring,64.0,4.0,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.03622789756155204,0.18918486571298743,0.6918487548828125,0.5007476806640625,0.19110107421875,0.6213470943390377,0.16862267569542405,0.1773265192408903,0.15699526704974717
ring,64.0,4.0,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.4211750030517578,0.007664727839634933,0.2309345633160259,0.7322540283203125,0.50286865234375,0.2293853759765625,0.6687539721292162,0.22483023426056536,0.23643535898785367,0.2128264474606377
ring,64.0,5.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626,0.0,0.0,0.014562604204564313
ring,64.0,5.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615,0.0,0.0,0.014533509419849095
ring,64.0,5.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555,0.0,0.0,0.014531797961924555
ring,64.0,5.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309,0.0,0.0,0.014697238894619932
ring,64.0,5.0,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.500732421875,0.499725341796875,0.001007080078125,0.5008903382316467,0.0,0.0,0.01513309017937576
ring,64.0,5.0,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.10630668119427683,0.0600780392908684,0.06174186948659997,0.5624237060546875,0.4992828369140625,0.063140869140625,0.515592544797867,0.02401119882310305,0.06193254837196348,0.03244791000087598
ring,64.0,5.0,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.17962218363906385,0.051136938697239176,0.10475519322829513,0.6060638427734375,0.49920654296875,0.1068572998046875,0.542388916015625,0.04116205512531951,0.106170082923366,0.06400605315549207
ring,64.0,5.0,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.2682363675828171,0.03422091048612242,0.14162150809587765,0.6413116455078125,0.49853515625,0.1427764892578125,0.5722312321738591,0.054882740167092686,0.14156011056448797,0.09915141211972195
ring,64.0,5.0,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.4996795654296875,0.499725341796875,-4.57763671875e-05,0.5004180423797122,0.0,0.0,0.014576866353934652
ring,64.0,5.0,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999996,0.06569034585938048,0.09492507936488817,0.596710205078125,0.4992828369140625,0.0974273681640625,0.5350225539434523,0.06256697504049473,0.08887791996594148,0.055330672936535326
ring,64.0,5.0,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.24122199057622423,0.03619780025552122,0.15934178188962558,0.6615142822265625,0.49920654296875,0.1623077392578125,0.5907035706535217,0.10725767149799101,0.15236214851304253,0.12090632428317913
ring,64.0,5.0,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.3812317514230631,0.019902845627859232,0.19632362997796646,0.6946258544921875,0.49853515625,0.1960906982421875,0.6261524018787203,0.14301022866398802,0.20314953135072336,0.16265448791987622
ring,64.0,5.0,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.500823974609375,0.499725341796875,0.0010986328125,0.5001947312127977,0.0,0.0,0.014313872319546771
ring,64.0,5.0,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.125,0.062179149236805724,0.1103818714552543,0.6142425537109375,0.4992828369140625,0.114959716796875,0.5475090874565972,0.09677028410836895,0.09635587109591354,0.07003608990924835
ring,64.0,5.0,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.0230726062208621,0.18233566894156616,0.6846466064453125,0.49920654296875,0.1854400634765625,0.6153772747705852,0.16589191561434677,0.16518149330728038,0.14996459789617164
ring,64.0,5.0,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.40406958426269524,0.007947298372182736,0.21928274431211936,0.71923828125,0.49853515625,0.220703125,0.6539800734747023,0.22118922081912903,0.22024199107637382,0.19542719571486544
ring,64.0,5.0,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.50103759765625,0.499725341796875,0.001312255859375,0.5000406901041666,0.0,0.0,0.014132457779556646
ring,64.0,5.0,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.05772651412009318,0.11941079609490893,0.622528076171875,0.4992828369140625,0.1232452392578125,0.5547436910962301,0.09836322748899735,0.10344046955718597,0.0785562979430563
ring,64.0,5.0,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.0188698562588729,0.19398499691733234,0.697052001953125,0.49920654296875,0.197845458984375,0.6289275638640872,0.16862267569542405,0.1773265192408903,0.16592280206957039
ring,64.0,5.0,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.42168474197387695,0.0037191479500667335,0.23274262476048657,0.732696533203125,0.49853515625,0.234161376953125,0.6702105809771826,0.22483023426056536,0.23643535898785367,0.21454189878689567
ring,128.0,0.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777,0.0,0.0,0.014011806733907365
ring,128.0,0.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681,0.0,0.0,0.014140570359639379
ring,128.0,0.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503,0.0,0.0,0.01417170002739878
ring,128.0,0.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543,0.0,0.0,0.014036993465094497
ring,128.0,0.0,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.5003280639648438,0.50189208984375,-0.00156402587890625,0.49971536951740897,0.0,0.0,0.013749327035299816
ring,128.0,0.0,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.10231109687104466,0.0655902491778327,0.05591820708748347,0.5562820434570312,0.5012969970703125,0.05498504638671875,0.5107593686561884,0.0227179225304319,0.06143288281447678,0.026755868219133262
ring,128.0,0.0,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.1817321968605185,0.05735554612209134,0.10109213363421052,0.6006088256835938,0.5010223388671875,0.09958648681640625,0.5355908251184178,0.03894501005216897,0.10531351339624591,0.05599992710324572
ring,128.0,0.0,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.24021120450562006,0.04562512841335057,0.1278801786273946,0.626953125,0.500335693359375,0.126617431640625,0.5551270011841782,0.05192668006955864,0.14041801786166122,0.07900772304572314
ring,128.0,0.0,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.5007553100585938,0.50189208984375,-0.00113677978515625,0.4997247410571481,0.0,0.0,0.013760363917505358
ring,128.0,0.0,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12499999999999994,0.07847814655735694,0.0837721098861261,0.5848922729492188,0.5012969970703125,0.08359527587890625,0.5244137020561639,0.05917582925303652,0.0881477996429242,0.04283660559269671
ring,128.0,0.0,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.23520335968316308,0.0587374770779072,0.14612996893252814,0.6453628540039062,0.5010223388671875,0.14434051513671875,0.5702160211998646,0.10144427871949119,0.15111051367358436,0.09677809388617226
ring,128.0,0.0,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.3365867500127314,0.03820215460735308,0.1816820967622114,0.6831588745117188,0.500335693359375,0.18282318115234375,0.6062618465874139,0.13525903829265493,0.20148068489811247,0.13922933881267655
ring,128.0,0.0,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.4998779296875,0.50189208984375,-0.00201416015625,0.4998858594518946,0.0,0.0,0.013950113392347807
ring,128.0,0.0,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.07573017614159037,0.10031185072638166,0.5998992919921875,0.5012969970703125,0.098602294921875,0.5342837356206939,0.09141970637400311,0.09555332837221188,0.054460565032543706
ring,128.0,0.0,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.2469791775061035,0.052243272428560104,0.1677134294533039,0.6668167114257812,0.5010223388671875,0.16579437255859375,0.59026294618141,0.15671949664114818,0.16380570578093467,0.12038739990885504
ring,128.0,0.0,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.36292637467956534,0.02535796448739469,0.207283286906662,0.7089691162109375,0.500335693359375,0.2086334228515625,0.6339695247139517,0.20895932885486426,0.2184076077079129,0.17186073004448024
ring,128.0,0.0,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.49945831298828125,0.50189208984375,-0.00243377685546875,0.49984777255321106,0.0,0.0,0.013905258371076317
ring,128.0,0.0,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.06831476864684198,0.11248996125564828,0.6118850708007812,0.5012969970703125,0.11058807373046875,0.5427439531942051,0.09252315737467262,0.10258883030726851,0.06442418119289649
ring,128.0,0.0,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.04535683894053176,0.18213390515395736,0.6812591552734375,0.5010223388671875,0.18023681640625,0.6052750715120571,0.15861112692801024,0.1758665662410318,0.13806721171582245
ring,128.0,0.0,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.38151001930236816,0.016802583197475244,0.2232539211236341,0.7257308959960938,0.500335693359375,0.22539520263671875,0.653787087267778,0.21148150257068032,0.2344887549880423,0.19519991545010526
ring,128.0,1.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286,0.0,0.0,0.01407618854677334
ring,128.0,1.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413,0.0,0.0,0.01410774271000224
ring,128.0,1.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034,0.0,0.0,0.013997656884925843
ring,128.0,1.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281,0.0,0.0,0.014258580100145404
ring,128.0,1.0,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.5004806518554688,0.5009078979492188,-0.00042724609375,0.4999645563561146,0.0,0.0,0.014042794903176892
ring,128.0,1.0,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.10633744655855419,0.06277918841359602,0.06045435761288827,0.56298828125,0.5001678466796875,0.0628204345703125,0.5148055910125493,0.0227179225304319,0.06143288281447678,0.03152111286064738
ring,128.0,1.0,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.18888299261721378,0.05830980954325812,0.10319379926885841,0.6045379638671875,0.5005340576171875,0.10400390625,0.5405643493171752,0.03894501005216897,0.10531351339624591,0.06185725708915511
ring,128.0,1.0,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.26895295919268614,0.03528487291564899,0.14018677656668949,0.6410369873046875,0.4982757568359375,0.14276123046875,0.5702425738957924,0.05192668006955864,0.14041801786166122,0.0968093650524216
ring,128.0,1.0,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.500030517578125,0.5009078979492188,-0.00087738037109375,0.5000064879890502,0.0,0.0,0.014092177876122606
ring,128.0,1.0,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12476299207039829,0.07563693164597589,0.08734406842907042,0.5914764404296875,0.5001678466796875,0.09130859375,0.5295515886441928,0.05917582925303652,0.0881477996429242,0.04888750551267346
ring,128.0,1.0,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.23715033752695552,0.06523964489422747,0.14514912965272936,0.6479721069335938,0.5005340576171875,0.14743804931640625,0.5740456168107161,0.10144427871949119,0.15111051367358436,0.10128821675054914
ring,128.0,1.0,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.3674520431202076,0.032398804036730205,0.1908679839534247,0.6887893676757812,0.4982757568359375,0.19051361083984375,0.6165700597087229,0.13525903829265493,0.20148068489811247,0.15136934324488038
ring,128.0,1.0,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.49947357177734375,0.5009078979492188,-0.001434326171875,0.4999943530465674,0.0,0.0,0.014077886528651206
ring,128.0,1.0,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.07620554191402831,0.09911873013019798,0.6028900146484375,0.5001678466796875,0.10272216796875,0.5368887833722933,0.09141970637400311,0.09555332837221188,0.057528535288721684
ring,128.0,1.0,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.2472139719335937,0.0604378440685834,0.16498734758277264,0.6675338745117188,0.5005340576171875,0.16699981689453125,0.5927394356314591,0.15671949664114818,0.16380570578093467,0.12330396678093047
ring,128.0,1.0,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.3880960001971435,0.021734671405807444,0.21402739521293423,0.7127304077148438,0.4982757568359375,0.21445465087890625,0.642197135865219,0.20895932885486426,0.2184076077079129,0.1815504051285505
ring,128.0,1.0,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.5000076293945312,0.5009078979492188,-0.0009002685546875,0.5000042051780881,0.0,0.0,0.01408948940481606
ring,128.0,1.0,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.07389552580935942,0.10747228679255294,0.611572265625,0.5001678466796875,0.1114044189453125,0.5428238515778789,0.09252315737467262,0.10258883030726851,0.06451827768862389
ring,128.0,1.0,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.05336738139172089,0.17880435018019283,0.6815261840820312,0.5005340576171875,0.18099212646484375,0.6067943422813116,0.15861112692801024,0.1758665662410318,0.13985646011953853
ring,128.0,1.0,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.4050936698913574,0.013220543694691448,0.22870867884813426,0.7280502319335938,0.4982757568359375,0.22977447509765625,0.6596447801965428,0.21148150257068032,0.2344887549880423,0.20209853282256637
ring,128.0,2.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138,0.0,0.0,0.014188113852217415
ring,128.0,2.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903,0.0,0.0,0.013807624413103707
ring,128.0,2.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512,0.0,0.0,0.014026381078358323
ring,128.0,2.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276,0.0,0.0,0.014115808123921617
ring,128.0,2.0,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.49874114990234375,0.4997100830078125,-0.00096893310546875,0.4998408039723794,0.0,0.0,0.013897051458667065
ring,128.0,2.0,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.1170330872897649,0.05714463166596866,0.0683058505157417,0.5694656372070312,0.49990081787109375,0.0695648193359375,0.5175049549012671,0.0227179225304319,0.06143288281447678,0.03470015943133024
ring,128.0,2.0,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.20864554731054552,0.047355517207810345,0.11433125072832412,0.6158218383789062,0.49959564208984375,0.1162261962890625,0.5472744919183685,0.03894501005216897,0.10531351339624591,0.06975980624685645
ring,128.0,2.0,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.26796822000061515,0.028468258290035138,0.1409172686493129,0.6422653198242188,0.49985504150390625,0.1424102783203125,0.569234412486159,0.05192668006955864,0.14041801786166122,0.09562205122438043
ring,128.0,2.0,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.499481201171875,0.4997100830078125,-0.0002288818359375,0.4997957484928641,0.0,0.0,0.013843989524986257
ring,128.0,2.0,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12499999999999994,0.058868142094488,0.10143567224334513,0.6046905517578125,0.49990081787109375,0.10478973388671875,0.5373917226716289,0.05917582925303652,0.0881477996429242,0.05812084796708906
ring,128.0,2.0,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.24851142608575094,0.04407216867746169,0.16010236617368173,0.6625442504882812,0.49959564208984375,0.1629486083984375,0.5869180273821973,0.10144427871949119,0.15111051367358436,0.11644808195239369
ring,128.0,2.0,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.3615841387171601,0.01502493672809335,0.19444016440786205,0.6970672607421875,0.49985504150390625,0.19721221923828125,0.6228616068682333,0.13525903829265493,0.20148068489811247,0.15877891166406502
ring,128.0,2.0,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.5001678466796875,0.4997100830078125,0.000457763671875,0.4998229019285187,0.0,0.0,0.013875968183684593
ring,128.0,2.0,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.052717225318255546,0.1149725854410215,0.6195220947265625,0.49990081787109375,0.11962127685546875,0.5485063688022884,0.09141970637400311,0.09555332837221188,0.0712105902629341
ring,128.0,2.0,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.24999999999999997,0.0382087472732533,0.1782952152869384,0.68121337890625,0.49959564208984375,0.18161773681640625,0.6050763468104084,0.15671949664114818,0.16380570578093467,0.13783317321366775
ring,128.0,2.0,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.3869123021960449,0.009119038005499576,0.21670821657054276,0.71868896484375,0.49985504150390625,0.21883392333984375,0.6462472029558317,0.20895932885486426,0.2184076077079129,0.1863201777217386
ring,128.0,2.0,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.50054931640625,0.4997100830078125,0.0008392333984375,0.49978613665723426,0.0,0.0,0.013832669645801092
ring,128.0,2.0,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.0470719523451425,0.1227014609400055,0.6277084350585938,0.49990081787109375,0.1278076171875,0.55492359071266,0.09252315737467262,0.10258883030726851,0.07876816610246554
ring,128.0,2.0,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.03335925561263909,0.18956969268080331,0.692718505859375,0.49959564208984375,0.19312286376953125,0.6175726943128691,0.15861112692801024,0.1758665662410318,0.1525501481423901
ring,128.0,2.0,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.40395021438598633,0.006475900621879834,0.23011524905704867,0.7333526611328125,0.49985504150390625,0.23349761962890625,0.6625065841074065,0.21148150257068032,0.2344887549880423,0.20546888535147986
ring,128.0,3.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331,0.0,0.0,0.013898466443565178
ring,128.0,3.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199,0.0,0.0,0.013889693537196615
ring,128.0,3.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144,0.0,0.0,0.013931860087161692
ring,128.0,3.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809,0.0,0.0,0.014134061429107928
ring,128.0,3.0,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.49903106689453125,0.49837493896484375,0.0006561279296875,0.4997021532434178,0.0,0.0,0.013733762201420113
ring,128.0,3.0,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.1127934663074589,0.05789262275410805,0.06610183534647043,0.5637283325195312,0.49852752685546875,0.0652008056640625,0.5155395748108391,0.0227179225304319,0.06143288281447678,0.03238552713492973
ring,128.0,3.0,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.18983058309982304,0.05736077657542799,0.10211206724249838,0.59930419921875,0.49932098388671875,0.09998321533203125,0.5362541619248278,0.03894501005216897,0.10531351339624591,0.05678114026551668
ring,128.0,3.0,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.24475974786826854,0.03705242672079608,0.13016242668441172,0.6297225952148438,0.5006561279296875,0.12906646728515625,0.5587024838905635,0.05192668006955864,0.14041801786166122,0.08321857660414021
ring,128.0,3.0,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.5004653930664062,0.49837493896484375,0.0020904541015625,0.4997802494079109,0.0,0.0,0.013825736219800076
ring,128.0,3.0,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12499999999999996,0.06179923774801783,0.09893019574372997,0.5982742309570312,0.49852752685546875,0.0997467041015625,0.5346361295444759,0.05917582925303652,0.0881477996429242,0.054875580103172415
ring,128.0,3.0,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.2302332883540868,0.058976997077153405,0.14669498978401824,0.6446456909179688,0.49932098388671875,0.14532470703125,0.571677741103285,0.10144427871949119,0.15111051367358436,0.09849956451326677
ring,128.0,3.0,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.3159491433872794,0.02696656636912183,0.182322260000396,0.6832809448242188,0.5006561279296875,0.18262481689453125,0.609088447150283,0.13525903829265493,0.20148068489811247,0.14255823228407413
ring,128.0,3.0,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.5001144409179688,0.49837493896484375,0.001739501953125,0.49986579474501724,0.0,0.0,0.01392648314454873
ring,128.0,3.0,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.05668441828255149,0.11288606396920109,0.61260986328125,0.49852752685546875,0.11408233642578125,0.54488655150406,0.09141970637400311,0.09555332837221188,0.06694752376177494
ring,128.0,3.0,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.23833882946716306,0.05376618482769831,0.16834555912059046,0.666595458984375,0.49932098388671875,0.16727447509765625,0.5929685577632874,0.15671949664114818,0.16380570578093467,0.12357380440100847
ring,128.0,3.0,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.3386132720666503,0.018234837953677113,0.20649400333385495,0.7065505981445312,0.5006561279296875,0.20589447021484375,0.6343099038431963,0.20895932885486426,0.2184076077079129,0.1722615952661273
ring,128.0,3.0,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.5007095336914062,0.49837493896484375,0.0023345947265625,0.49989463025190695,0.0,0.0,0.013960442782104359
ring,128.0,3.0,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.05041305194721076,0.12143115876511741,0.6217269897460938,0.49852752685546875,0.123199462890625,0.5520518145223302,0.09252315737467262,0.10258883030726851,0.07538606919889732
ring,128.0,3.0,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.24530410766601562,0.04847716832488239,0.18177598587281285,0.6799392700195312,0.49932098388671875,0.1806182861328125,0.6063483531080832,0.15861112692801024,0.1758665662410318,0.13933121772534368
ring,128.0,3.0,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.3552064895629883,0.01307874373855041,0.2215297793887955,0.7212295532226562,0.5006561279296875,0.22057342529296875,0.6510191189022515,0.21148150257068032,0.2344887549880423,0.19194007324173767
ring,128.0,4.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025,0.0,0.0,0.01411198766469671
ring,128.0,4.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312,0.0,0.0,0.014253344656022387
ring,128.0,4.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825,0.0,0.0,0.014306831085172497
ring,128.0,4.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299,0.0,0.0,0.014415501925350847
ring,128.0,4.0,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.5006942749023438,0.5005035400390625,0.00019073486328125,0.4997223380982406,0.0,0.0,0.013757533947709066
ring,128.0,4.0,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.10316988399237398,0.0633684751656473,0.05820534107318501,0.5559768676757812,0.5009994506835938,0.0549774169921875,0.5123246560885212,0.0227179225304319,0.06143288281447678,0.02859931054444866
ring,128.0,4.0,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.1955266625416017,0.055278776357965305,0.10761006321837695,0.6052017211914062,0.5029830932617188,0.1022186279296875,0.5406836562269316,0.03894501005216897,0.10531351339624591,0.061997765089541794
ring,128.0,4.0,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.25234707850530635,0.03488672442416054,0.13613286192692436,0.6334762573242188,0.5022964477539062,0.1311798095703125,0.5639865905281127,0.05192668006955864,0.14041801786166122,0.08944168018622242
ring,128.0,4.0,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.50177001953125,0.5005035400390625,0.0012664794921875,0.4996840109036663,0.0,0.0,0.013712395929457954
ring,128.0,4.0,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12461685106141324,0.07533973612645001,0.0876018226990114,0.5845108032226562,0.5009994506835938,0.0835113525390625,0.5265153299166462,0.05917582925303652,0.0881477996429242,0.045311697176548066
ring,128.0,4.0,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.24916139560721148,0.053526531108874426,0.15546406713650762,0.6513290405273438,0.5029830932617188,0.148345947265625,0.5786811648391363,0.10144427871949119,0.15111051367358436,0.1067475114846077
ring,128.0,4.0,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.35968683816230046,0.024004928175352803,0.19200819209830502,0.685943603515625,0.5022964477539062,0.18364715576171875,0.6140016570804626,0.13525903829265493,0.20148068489811247,0.14834453002809617
ring,128.0,4.0,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.501373291015625,0.5005035400390625,0.0008697509765625,0.4997395192544291,0.0,0.0,0.013777768231752672
ring,128.0,4.0,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.07361625810236579,0.10361075901909828,0.5996170043945312,0.5009994506835938,0.0986175537109375,0.5362703818974532,0.09141970637400311,0.09555332837221188,0.05680024256164173
ring,128.0,4.0,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.24999999999999994,0.04281469047102111,0.1773145683234122,0.6725082397460938,0.5029830932617188,0.169525146484375,0.5994100495586245,0.15671949664114818,0.16380570578093467,0.1311599629354827
ring,128.0,4.0,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.3846136554412841,0.014571432443094745,0.21493035893180912,0.7084197998046875,0.5022964477539062,0.20612335205078125,0.6384813203586368,0.20895932885486426,0.2184076077079129,0.177174281334029
ring,128.0,4.0,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.5018539428710938,0.5005035400390625,0.00135040283203125,0.49971032330370324,0.0,0.0,0.013743384098727544
ring,128.0,4.0,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.06902209383144312,0.11425342671898228,0.6098480224609375,0.5009994506835938,0.10884857177734375,0.5438540000615157,0.09252315737467262,0.10258883030726851,0.0657314857403013
ring,128.0,4.0,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.03326023729703203,0.190393485710479,0.6848220825195312,0.5029830932617188,0.1818389892578125,0.6123889112097072,0.15861112692801024,0.1758665662410318,0.14644519579930373
ring,128.0,4.0,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.39710211753845215,0.009608029264878014,0.22850454524987848,0.7209625244140625,0.5022964477539062,0.21866607666015625,0.6521916427011565,0.21148150257068032,0.2344887549880423,0.19332095700384633
ring,128.0,5.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065,0.0,0.0,0.013993977924190684
ring,128.0,5.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912,0.0,0.0,0.014067981634364088
ring,128.0,5.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625,0.0,0.0,0.014264240039738118
ring,128.0,5.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853,0.0,0.0,0.014701328874777916
ring,128.0,5.0,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.49962615966796875,0.5002899169921875,-0.00066375732421875,0.5001169039508488,0.0,0.0,0.014222214988262854
ring,128.0,5.0,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.11958342444631817,0.05540705526676597,0.0698125361126587,0.56939697265625,0.49956512451171875,0.06983184814453125,0.5185080700971949,0.0227179225304319,0.06143288281447678,0.035881530322799324
ring,128.0,5.0,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.2048919330934501,0.04895541779693104,0.11243263713321004,0.6117782592773438,0.500244140625,0.11153411865234375,0.5458380030834769,0.03894501005216897,0.10531351339624591,0.06806805030262335
ring,128.0,5.0,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.27027081473740583,0.03364847866180097,0.14183357647369432,0.6423721313476562,0.5000228881835938,0.1423492431640625,0.5710080364557703,0.05192668006955864,0.14041801786166122,0.0977108519310357
ring,128.0,5.0,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.4993133544921875,0.5002899169921875,-0.0009765625,0.5001650832769439,0.0,0.0,0.014278955882678886
ring,128.0,5.0,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12499999999999994,0.05231307458857278,0.10397541342501992,0.6022186279296875,0.49956512451171875,0.10265350341796875,0.5389894500492125,0.05917582925303652,0.0881477996429242,0.06000249488465442
ring,128.0,5.0,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.2499999999999999,0.04089200893104593,0.1607374005563506,0.6608428955078125,0.500244140625,0.1605987548828125,0.5871233602208416,0.10144427871949119,0.15111051367358436,0.11668990287148827
ring,128.0,5.0,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.401288992741742,0.02241231781453102,0.1973641087729671,0.6979522705078125,0.5000228881835938,0.19792938232421875,0.6251835860605315,0.13525903829265493,0.20148068489811247,0.16151351147823775
ring,128.0,5.0,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.499267578125,0.5002899169921875,-0.0010223388671875,0.5001480222687007,0.0,0.0,0.014258863097125027
ring,128.0,5.0,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.0446793002257719,0.11716599949125917,0.6156387329101562,0.49956512451171875,0.1160736083984375,0.5484115720733883,0.09141970637400311,0.09555332837221188,0.07109894795446971
ring,128.0,5.0,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.24999999999999994,0.034813127259457816,0.1794315554158017,0.6802444458007812,0.500244140625,0.18000030517578125,0.6065795177549828,0.15671949664114818,0.16380570578093467,0.13960346081974848
ring,128.0,5.0,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.43675640452697745,0.011285194873364867,0.22071048027141585,0.7218399047851562,0.5000228881835938,0.2218170166015625,0.6518469382458785,0.20895932885486426,0.2184076077079129,0.19291499783656593
ring,128.0,5.0,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.49901580810546875,0.5002899169921875,-0.00127410888671875,0.50003376157265,0.0,0.0,0.014124298033310556
ring,128.0,5.0,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.040596860914837905,0.12402300736291386,0.6217803955078125,0.49956512451171875,0.12221527099609375,0.5539055771715058,0.09252315737467262,0.10258883030726851,0.07756924939825932
ring,128.0,5.0,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.03140923718348487,0.190116297383799,0.6912765502929688,0.500244140625,0.19103240966796875,0.6185099684347318,0.15861112692801024,0.1758665662410318,0.15365397786144025
ring,128.0,5.0,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.4499671459197998,0.006155151224494154,0.23372271898260408,0.7348785400390625,0.5000228881835938,0.23485565185546875,0.6661254402220718,0.21148150257068032,0.2344887549880423,0.20973081986472028
grid,64.0,0.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977,0.0,0.0,0.014170109853894303
grid,64.0,0.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452,0.0,0.0,0.013752514120332238
grid,64.0,0.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635,0.0,0.0,0.014246554974518962
grid,64.0,0.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494,0.0,0.0,0.01404859634125935
grid,64.0,0.0,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.502288818359375,0.50372314453125,-0.001434326171875,0.499691917782738,0.0,0.0,0.013721707877692413
grid,64.0,0.0,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.12038839126186375,0.05261535575094683,0.0741851199965759,0.576416015625,0.504364013671875,0.072052001953125,0.5238453698536706,0.03853550051619049,0.06433922634226848,0.04216727955373752
grid,64.0,0.0,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.21144901195056925,0.04497091408087105,0.11897199966929736,0.62060546875,0.504180908203125,0.116424560546875,0.5554722377232143,0.06606085802775513,0.110295816586746,0.07941430884917268
grid,64.0,0.0,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2638507940089418,0.02109173984863946,0.1499368993324457,0.6507720947265625,0.5033416748046875,0.147430419921875,0.583222404358879,0.08808114403700684,0.147061088782328,0.11209573888819223
grid,64.0,0.0,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.50213623046875,0.50372314453125,-0.0015869140625,0.49940805586557535,0.0,0.0,0.013387403096452971
grid,64.0,0.0,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999993,0.03955328028736007,0.12104984012086667,0.6227264404296875,0.504364013671875,0.1183624267578125,0.5588916596912202,0.09082077770839476,0.10258191760941893,0.0834413693453662
grid,64.0,0.0,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.2499999999999999,0.025882775228411176,0.18728484029431025,0.6875762939453125,0.504180908203125,0.1833953857421875,0.6234823559957838,0.15569276178581962,0.17585471590186105,0.15950996922671587
grid,64.0,0.0,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.4113135671233366,0.00672286694050611,0.2270756387288524,0.726165771484375,0.5033416748046875,0.2228240966796875,0.6661628844246033,0.20759034904775944,0.23447295453581476,0.20977491798137182
grid,64.0,0.0,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.5015716552734375,0.50372314453125,-0.0021514892578125,0.49969240218874006,0.0,0.0,0.013722278363667283
grid,64.0,0.0,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.125,0.019730195675765505,0.1378199571444746,0.6385955810546875,0.504364013671875,0.1342315673828125,0.5746387300037201,0.12092760510887313,0.11340204315383351,0.10198672741453443
grid,64.0,0.0,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999994,0.013939498438917525,0.21256656216274916,0.711212158203125,0.504180908203125,0.20703125,0.6531866164434524,0.20730446590092538,0.19440350254942887,0.19449273968812453
grid,64.0,0.0,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.46146841894531243,0.0018101859650740226,0.25607942664899036,0.75341796875,0.5033416748046875,0.2500762939453125,0.7011583116319444,0.2764059545345672,0.2592046700659052,0.2509891067456451
grid,64.0,0.0,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.50201416015625,0.50372314453125,-0.001708984375,0.49970838758680547,0.0,0.0,0.01374110440083598
grid,64.0,0.0,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.011465911961244676,0.1357315480127023,0.6363525390625,0.504364013671875,0.131988525390625,0.5719013516865079,0.091224089819952,0.11073807338156881,0.09876291117087543
grid,64.0,0.0,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.017586233328627802,0.20658564295605272,0.70526123046875,0.504180908203125,0.201080322265625,0.6447298564608135,0.1563841539770606,0.18983669722554655,0.18453319553986736
grid,64.0,0.0,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.4654731750488281,0.0011466532683158373,0.24987247920853037,0.747283935546875,0.5033416748046875,0.2439422607421875,0.6949550083705357,0.20851220530274742,0.2531155963007287,0.2436834633522106
grid,64.0,1.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099,0.0,0.0,0.01408738938754655
grid,64.0,1.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122,0.0,0.0,0.014145578956977246
grid,64.0,1.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913,0.0,0.0,0.01404118002358678
grid,64.0,1.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236,0.0,0.0,0.014152424788675014
grid,64.0,1.0,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.4987335205078125,0.4971771240234375,0.001556396484375,0.5001845586867558,0.0,0.0,0.014301892114075513
grid,64.0,1.0,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.11964442722297675,0.05421896173839423,0.07301014931964957,0.572967529296875,0.4977264404296875,0.0752410888671875,0.5215386284722222,0.03853550051619049,0.06433922634226848,0.03945062534168577
grid,64.0,1.0,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.18097423088680278,0.056112708765402856,0.10457360596408127,0.6011505126953125,0.497161865234375,0.1039886474609375,0.5380525134858631,0.06606085802775513,0.110295816586746,0.05889906270898063
grid,64.0,1.0,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2498849357371522,0.03387414389781758,0.14086956018432212,0.633392333984375,0.4973907470703125,0.1360015869140625,0.5665670727926586,0.08808114403700684,0.147061088782328,0.09248071961625239
grid,64.0,1.0,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.5002288818359375,0.4971771240234375,0.0030517578125,0.5002320304749504,0.0,0.0,0.014357799739607132
grid,64.0,1.0,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999994,0.045081977799550706,0.11864889478861904,0.62060546875,0.4977264404296875,0.1228790283203125,0.5547611297123016,0.09082077770839476,0.10258191760941893,0.0785768354381496
grid,64.0,1.0,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.24417185856739035,0.04908041016136386,0.17134539407128774,0.6701812744140625,0.497161865234375,0.1730194091796875,0.5985431973896329,0.15569276178581962,0.17585471590186105,0.1301390692995266
grid,64.0,1.0,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.36692294884811383,0.017429032828557945,0.21857880342084085,0.7074737548828125,0.4973907470703125,0.2100830078125,0.6454317607576885,0.20759034904775944,0.23447295453581476,0.18535982971736906
grid,64.0,1.0,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.50030517578125,0.4971771240234375,0.0031280517578125,0.5001026940724206,0.0,0.0,0.014205479984332485
grid,64.0,1.0,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.12499999999999999,0.03164476579634834,0.13563182824081094,0.639068603515625,0.4977264404296875,0.1413421630859375,0.5706680540054563,0.12092760510887313,0.11340204315383351,0.09731045387900561
grid,64.0,1.0,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999997,0.035939491469794756,0.20346976515670395,0.7030792236328125,0.497161865234375,0.2059173583984375,0.6359965006510416,0.20730446590092538,0.19440350254942887,0.17424790389999295
grid,64.0,1.0,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.4147157742578125,0.006786856351582618,0.2513604372987129,0.7412567138671875,0.4973907470703125,0.243865966796875,0.6865665496341766,0.2764059545345672,0.2592046700659052,0.23380435772640198
grid,64.0,1.0,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.5001068115234375,0.4971771240234375,0.0029296875,0.5001157730344742,0.0,0.0,0.01422088310565243
grid,64.0,1.0,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.034208461673630765,0.13262606487103903,0.63446044921875,0.4977264404296875,0.1367340087890625,0.5681346106150793,0.091224089819952,0.11073807338156881,0.09432681223074209
grid,64.0,1.0,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.04426776303631661,0.19430916494938139,0.6941680908203125,0.497161865234375,0.1970062255859375,0.6252533443390377,0.1563841539770606,0.18983669722554655,0.16159566595062613
grid,64.0,1.0,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.3746910095214844,0.009872861211982347,0.23893436839426618,0.7274932861328125,0.4973907470703125,0.2301025390625,0.670836917937748,0.20851220530274742,0.2531155963007287,0.21527953715232676
grid,64.0,2.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944,0.0,0.0,0.014284207048856487
grid,64.0,2.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121,0.0,0.0,0.014119336602136044
grid,64.0,2.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987,0.0,0.0,0.014055442172957053
grid,64.0,2.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425,0.0,0.0,0.014002386977299648
grid,64.0,2.0,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.5020904541015625,0.501983642578125,0.0001068115234375,0.49994332449776785,0.0,0.0,0.014017790098619592
grid,64.0,2.0,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.10783410853256231,0.05546682930920716,0.0681335026520637,0.572174072265625,0.5006866455078125,0.0714874267578125,0.5200079055059523,0.03853550051619049,0.06433922634226848,0.037647889661281755
grid,64.0,2.0,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.17738504989665993,0.05038253993743832,0.11040463234188132,0.6153411865234375,0.5000152587890625,0.115325927734375,0.5485476539248513,0.06606085802775513,0.110295816586746,0.07125921183924407
grid,64.0,2.0,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.23505173841201793,0.03367019007672367,0.13882861951203246,0.6420135498046875,0.50067138671875,0.1413421630859375,0.5705212789868552,0.08808114403700684,0.147061088782328,0.09713759662863793
grid,64.0,2.0,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.50140380859375,0.501983642578125,-0.000579833984375,0.49988761780753965,0.0,0.0,0.013952184211516257
grid,64.0,2.0,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999994,0.05248645154447131,0.1146144383073496,0.6208343505859375,0.5006866455078125,0.120147705078125,0.553071037171379,0.09082077770839476,0.10258191760941893,0.07658640987203262
grid,64.0,2.0,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.24933642473781575,0.04233239038740813,0.18067715244255522,0.68603515625,0.5000152587890625,0.1860198974609375,0.6161605592757937,0.15569276178581962,0.17585471590186105,0.1508870737174418
grid,64.0,2.0,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.3704399321071241,0.014345380572762897,0.2202036795381477,0.722564697265625,0.50067138671875,0.221893310546875,0.6560891772073413,0.20759034904775944,0.23447295453581476,0.19791109164919427
grid,64.0,2.0,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.5007171630859375,0.501983642578125,-0.0012664794921875,0.49988810221354163,0.0,0.0,0.013952754697491061
grid,64.0,2.0,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.125,0.03777320612862036,0.13392471273968226,0.6420745849609375,0.5006866455078125,0.141387939453125,0.5721479143415178,0.12092760510887313,0.11340204315383351,0.09905328853205438
grid,64.0,2.0,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999997,0.026778397063168518,0.20898559370182634,0.71588134765625,0.5000152587890625,0.2158660888671875,0.6504322839161706,0.20730446590092538,0.19440350254942887,0.1912489564353469
grid,64.0,2.0,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.42594177453124993,0.005211017867656907,0.25291825104142507,0.7572174072265625,0.50067138671875,0.2565460205078125,0.6982368590339781,0.2764059545345672,0.2592046700659052,0.24754850583155769
grid,64.0,2.0,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.50146484375,0.501983642578125,-0.000518798828125,0.4999496217757936,0.0,0.0,0.014025206416292098
grid,64.0,2.0,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.02470693178175335,0.13398741976302023,0.6442413330078125,0.5006866455078125,0.1435546875,0.5746571374317956,0.091224089819952,0.11073807338156881,0.10200840588157735
grid,64.0,2.0,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.015599998469748503,0.2069164198692853,0.7154541015625,0.5000152587890625,0.2154388427734375,0.6510726686507937,0.1563841539770606,0.18983669722554655,0.1920031388940477
grid,64.0,2.0,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.4538726806640625,0.0014427052866390166,0.24945428314385454,0.7546844482421875,0.50067138671875,0.2540130615234375,0.6960851275731647,0.20851220530274742,0.2531155963007287,0.24501440713144554
grid,64.0,3.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829,0.0,0.0,0.014338403216463565
grid,64.0,3.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076,0.0,0.0,0.014172962283768319
grid,64.0,3.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781,0.0,0.0,0.014365786543254504
grid,64.0,3.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833,0.0,0.0,0.014539784765571929
grid,64.0,3.0,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.499481201171875,0.4995880126953125,-0.0001068115234375,0.5003758990575397,0.0,0.0,0.01452723407412613
grid,64.0,3.0,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.11903190292625433,0.057217989146715054,0.0700749247369696,0.571807861328125,0.4984283447265625,0.0733795166015625,0.5191756959945436,0.03853550051619049,0.06433922634226848,0.036667794756555815
grid,64.0,3.0,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.21594291259849557,0.05053389032406187,0.11770405785905266,0.6205902099609375,0.4975738525390625,0.123016357421875,0.5512254503038194,0.06606085802775513,0.110295816586746,0.07441285830800125
grid,64.0,3.0,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2646748246315004,0.021232237557644775,0.15036073766544694,0.65045166015625,0.497772216796875,0.152679443359375,0.5813133603050595,0.08808114403700684,0.147061088782328,0.1098474536614606
grid,64.0,3.0,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.499359130859375,0.4995880126953125,-0.0002288818359375,0.5001269143725198,0.0,0.0,0.014234004283073032
grid,64.0,3.0,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999996,0.05233419255273699,0.11518112451163845,0.618194580078125,0.4984283447265625,0.1197662353515625,0.5503675672743055,0.09082077770839476,0.10258191760941893,0.07340252764661022
grid,64.0,3.0,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.2499999999999999,0.03590761526493918,0.18453090061832744,0.6893157958984375,0.4975738525390625,0.191741943359375,0.6181781102740576,0.15569276178581962,0.17585471590186105,0.15326314780253117
grid,64.0,3.0,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.4109778355075453,0.0065036907516180485,0.22687665863632775,0.7288360595703125,0.497772216796875,0.2310638427734375,0.6657797192770337,0.20759034904775944,0.23447295453581476,0.20932366357529594
grid,64.0,3.0,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.499298095703125,0.4995880126953125,-0.0002899169921875,0.5005415659102183,0.0,0.0,0.01472234027751166
grid,64.0,3.0,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.125,0.035976054309121826,0.13435355266547777,0.63671875,0.4984283447265625,0.1382904052734375,0.5678536551339286,0.12092760510887313,0.11340204315383351,0.0939959303653516
grid,64.0,3.0,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999997,0.018439840103662637,0.21149989881505168,0.71697998046875,0.4975738525390625,0.2194061279296875,0.6509263780381944,0.20730446590092538,0.19440350254942887,0.19183085212965453
grid,64.0,3.0,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.45506120140624995,0.0019089667242636512,0.2557677975090319,0.758819580078125,0.497772216796875,0.26104736328125,0.7027994791666667,0.2764059545345672,0.2592046700659052,0.2529219132283062
grid,64.0,3.0,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.499114990234375,0.4995880126953125,-0.0004730224609375,0.500365242125496,0.0,0.0,0.01451468338268033
grid,64.0,3.0,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.028732476672629244,0.13318755179507447,0.63726806640625,0.4984283447265625,0.1388397216796875,0.5678914388020833,0.091224089819952,0.11073807338156881,0.09404042827138676
grid,64.0,3.0,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.030921851750420695,0.20190561340141283,0.70733642578125,0.4975738525390625,0.2097625732421875,0.6381613110739086,0.1563841539770606,0.18983669722554655,0.1767974057214249
grid,64.0,3.0,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.4328956604003906,0.002778753541614229,0.2477840349627754,0.7517852783203125,0.497772216796875,0.2540130615234375,0.6936979747953869,0.20851220530274742,0.2531155963007287,0.24220305224757505
grid,64.0,4.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587,0.0,0.0,0.013267601041742625
grid,64.0,4.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686,0.0,0.0,0.013126691005964173
grid,64.0,4.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374,0.0,0.0,0.012859703569752409
grid,64.0,4.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523,0.0,0.0,0.013249345490548665
grid,64.0,4.0,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.5030670166015625,0.502288818359375,0.0007781982421875,0.49981447250124,0.0,0.0,0.013866040829319685
grid,64.0,4.0,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.10936403655086523,0.05794126434575648,0.06727686288463824,0.5712890625,0.5030975341796875,0.0681915283203125,0.5177961077008928,0.03853550051619049,0.06433922634226848,0.03504305070029298
grid,64.0,4.0,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.2187464150984193,0.04295250719161962,0.1219750660561949,0.6254119873046875,0.5007476806640625,0.124664306640625,0.554565914093502,0.06606085802775513,0.110295816586746,0.07834692959030055
grid,64.0,4.0,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2706150936927797,0.020802503361570822,0.1513696230457166,0.650909423828125,0.50286865234375,0.148040771484375,0.5793902684771824,0.08808114403700684,0.147061088782328,0.10758262434145931
grid,64.0,4.0,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.5015869140625,0.502288818359375,-0.000701904296875,0.49972776382688483,0.0,0.0,0.01376392383982843
grid,64.0,4.0,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999994,0.05573290380844827,0.11351375292091588,0.615753173828125,0.5030975341796875,0.1126556396484375,0.548827156187996,0.09082077770839476,0.10258191760941893,0.07158838224671014
grid,64.0,4.0,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.24999999999999986,0.024901326074409397,0.18824683217119165,0.6905517578125,0.5007476806640625,0.1898040771484375,0.6191667829241071,0.15569276178581962,0.17585471590186105,0.1544275096771211
grid,64.0,4.0,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.41469172276363353,0.005936681276902995,0.2273736286095538,0.72698974609375,0.50286865234375,0.22412109375,0.6628437344990079,0.20759034904775944,0.23447295453581476,0.20586594808196412
grid,64.0,4.0,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.50177001953125,0.502288818359375,-0.000518798828125,0.49974132719494047,0.0,0.0,0.013779897447123244
grid,64.0,4.0,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.12499999999999999,0.03876521228136585,0.13366423175181075,0.6386871337890625,0.5030975341796875,0.135589599609375,0.5689886183965773,0.12092760510887313,0.11340204315383351,0.09533257900433456
grid,64.0,4.0,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999997,0.01331389051778246,0.21261648182856924,0.7174224853515625,0.5007476806640625,0.2166748046875,0.650727287171379,0.20730446590092538,0.19440350254942887,0.19159638239400706
grid,64.0,4.0,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.4593723366210937,0.0013942590253846034,0.25617886036729354,0.757171630859375,0.50286865234375,0.254302978515625,0.6997951931423612,0.2764059545345672,0.2592046700659052,0.249383759212526
grid,64.0,4.0,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.50262451171875,0.502288818359375,0.000335693359375,0.5000193762400793,0.0,0.0,0.014107356396664918
grid,64.0,4.0,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.024771074140447477,0.13400343379683183,0.6392364501953125,0.5030975341796875,0.136138916015625,0.5691736614893353,0.091224089819952,0.11073807338156881,0.09555050464671261
grid,64.0,4.0,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.019229950633078467,0.20550922458535512,0.7115325927734375,0.5007476806640625,0.210784912109375,0.643035888671875,0.1563841539770606,0.18983669722554655,0.18253820608595198
grid,64.0,4.0,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.4585227966308594,0.001863143493985382,0.2494616282122528,0.751220703125,0.50286865234375,0.24835205078125,0.6906341068328373,0.20851220530274742,0.2531155963007287,0.2385947284568931
grid,64.0,5.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626,0.0,0.0,0.014562604204564313
grid,64.0,5.0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615,0.0,0.0,0.014533509419849095
grid,64.0,5.0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555,0.0,0.0,0.014531797961924555
grid,64.0,5.0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309,0.0,0.0,0.014697238894619932
grid,64.0,5.0,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.501739501953125,0.499725341796875,0.00201416015625,0.5007237025669642,0.0,0.0,0.014936843004040624
grid,64.0,5.0,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.11568969956775671,0.058468441299409826,0.06870124071993462,0.567169189453125,0.4992828369140625,0.0678863525390625,0.518734886532738,0.03853550051619049,0.06433922634226848,0.03614865251947743
grid,64.0,5.0,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.20017211629810344,0.05265323188967133,0.11435185198337613,0.6137542724609375,0.49920654296875,0.1145477294921875,0.548615470765129,0.06606085802775513,0.110295816586746,0.07133907987571754
grid,64.0,5.0,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2820091098251344,0.02733408137881905,0.1505407705409264,0.650848388671875,0.49853515625,0.152313232421875,0.5799105205233135,0.08808114403700684,0.147061088782328,0.10819532627840683
grid,64.0,5.0,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.5017547607421875,0.499725341796875,0.0020294189453125,0.5002901591951885,0.0,0.0,0.014426258056584547
grid,64.0,5.0,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999994,0.05482641918989968,0.11570702268536162,0.6166839599609375,0.4992828369140625,0.117401123046875,0.5489952450706845,0.09082077770839476,0.10258191760941893,0.0717863408799697
grid,64.0,5.0,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.2499999999999999,0.036629257433925345,0.1833881488948274,0.6847381591796875,0.49920654296875,0.1855316162109375,0.6147407652839783,0.15569276178581962,0.17585471590186105,0.14921497932526967
grid,64.0,5.0,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.41118153143779734,0.010096440544627138,0.2255562427816874,0.724822998046875,0.49853515625,0.226287841796875,0.6604594881572421,0.20759034904775944,0.23447295453581476,0.20305801611394259
grid,64.0,5.0,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.50213623046875,0.499725341796875,0.002410888671875,0.500397212921627,0.0,0.0,0.014552335457017857
grid,64.0,5.0,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.12499999999999999,0.03161473721835577,0.13583180672824158,0.639801025390625,0.4992828369140625,0.1405181884765625,0.5689329117063493,0.12092760510887313,0.11340204315383351,0.09526697311723142
grid,64.0,5.0,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.25,0.018002567216222506,0.21138888999591687,0.715911865234375,0.49920654296875,0.216705322265625,0.6496485150049603,0.20730446590092538,0.19440350254942887,0.19032591012810218
grid,64.0,5.0,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.44506340716796877,0.0026882849100819746,0.25499399366212483,0.755950927734375,0.49853515625,0.257415771484375,0.6978372240823412,0.2764059545345672,0.2592046700659052,0.24707785490233822
grid,64.0,5.0,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.501220703125,0.499725341796875,0.001495361328125,0.5003168015252977,0.0,0.0,0.01445763478519924
grid,64.0,5.0,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.052600948993403195,0.1267474306024494,0.6305389404296875,0.4992828369140625,0.131256103515625,0.5615801130022321,0.091224089819952,0.11073807338156881,0.0866075665055693
grid,64.0,5.0,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.04299323508436999,0.19629472697469574,0.6987457275390625,0.49920654296875,0.1995391845703125,0.6272423153831845,0.1563841539770606,0.18983669722554655,0.1639380813632017
grid,64.0,5.0,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.3749809265136719,0.008165355986541473,0.2396203034229089,0.738983154296875,0.49853515625,0.240447998046875,0.6775716145833333,0.20851220530274742,0.2531155963007287,0.2232110036601293
grid,128.0,0.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777,0.0,0.0,0.014011806733907365
grid,128.0,0.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681,0.0,0.0,0.014140570359639379
grid,128.0,0.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503,0.0,0.0,0.01417170002739878
grid,128.0,0.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543,0.0,0.0,0.014036993465094497
grid,128.0,0.0,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.49918365478515625,0.50189208984375,-0.00270843505859375,0.4998083640271284,0.0,0.0,0.013858846866416901
grid,128.0,0.0,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.10937072422698504,0.05907402774430415,0.06713456874337026,0.566680908203125,0.5012969970703125,0.0653839111328125,0.516119048351378,0.026912075878588945,0.06369642838810977,0.03306797435130952
grid,128.0,0.0,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.20146593866339216,0.05453471385677944,0.11338777205216029,0.6116485595703125,0.5010223388671875,0.110626220703125,0.5433335191621556,0.0461349872204382,0.10919387723675958,0.06511851428242095
grid,128.0,0.0,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.2794113793764306,0.024290574393665647,0.15072252165505412,0.6492996215820312,0.500335693359375,0.14896392822265625,0.5757471520131029,0.0615133162939176,0.14559183631567946,0.10329211836331513
grid,128.0,0.0,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.49912261962890625,0.50189208984375,-0.00276947021484375,0.49998402032326517,0.0,0.0,0.014065717658526976
grid,128.0,0.0,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.06411962751573351,0.11166471021067285,0.61065673828125,0.5012969970703125,0.1093597412109375,0.5427027424489419,0.06960700919282312,0.10147008981951805,0.06437564721088991
grid,128.0,0.0,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.2499999999999999,0.045485169460470994,0.18028921376473728,0.677459716796875,0.5010223388671875,0.1764373779296875,0.6016730361097441,0.11932630147341106,0.17394872540488812,0.13382508699115614
grid,128.0,0.0,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.4150837456279514,0.008619687301345923,0.22676889188634072,0.727294921875,0.500335693359375,0.226959228515625,0.6568079670583169,0.1591017352978814,0.2319316338731842,0.19875761197953443
grid,128.0,0.0,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.49961090087890625,0.50189208984375,-0.00228118896484375,0.4999078465258981,0.0,0.0,0.013976007615984061
grid,128.0,0.0,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999999,0.055450510409288646,0.12982301425211945,0.6286849975585938,0.5012969970703125,0.12738800048828125,0.5571850153404896,0.10634589676131426,0.1121816525456588,0.08143145067777129
grid,128.0,0.0,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999994,0.02757605507479072,0.20922653963662113,0.7066421508789062,0.5010223388671875,0.20561981201171875,0.6338929904727486,0.18230725159082442,0.19231140436398655,0.17177059550646795
grid,128.0,0.0,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.45932331602172843,0.0023248218374249496,0.25596550102994653,0.7576675415039062,0.500335693359375,0.25733184814453125,0.6938410481130044,0.24307633545443258,0.2564152058186487,0.24237154999685193
grid,128.0,0.0,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.4992218017578125,0.50189208984375,-0.0026702880859375,0.4998056006243848,0.0,0.0,0.01385559240115111
grid,128.0,0.0,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.052328398636364334,0.1280157329089022,0.62664794921875,0.5012969970703125,0.1253509521484375,0.5554845614696112,0.09050578990010931,0.11044345925413186,0.07942882255141373
grid,128.0,0.0,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.03267093536250783,0.20158823864974912,0.6998214721679688,0.5010223388671875,0.19879913330078125,0.6248470516655389,0.15515278268590169,0.18933164443565464,0.1611171742082648
grid,128.0,0.0,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.40114402770996094,0.006095043761918866,0.2448280775820203,0.746490478515625,0.500335693359375,0.24615478515625,0.6804059847133367,0.20687037691453558,0.25244219258087286,0.2265490473672018
grid,128.0,1.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286,0.0,0.0,0.01407618854677334
grid,128.0,1.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413,0.0,0.0,0.01410774271000224
grid,128.0,1.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034,0.0,0.0,0.013997656884925843
grid,128.0,1.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281,0.0,0.0,0.014258580100145404
grid,128.0,1.0,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.5014190673828125,0.5009078979492188,0.00051116943359375,0.5000557486466535,0.0,0.0,0.014150192256946808
grid,128.0,1.0,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.11620036377284057,0.058254878607872006,0.06894155028777521,0.573822021484375,0.5001678466796875,0.0736541748046875,0.5196667768823819,0.026912075878588945,0.06369642838810977,0.03724614175857928
grid,128.0,1.0,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.2142605000366784,0.049360375614890706,0.11718483830578197,0.6217269897460938,0.5005340576171875,0.12119293212890625,0.5522784135473057,0.0461349872204382,0.10919387723675958,0.07565293535068927
grid,128.0,1.0,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.27578708620351805,0.02358396874440988,0.15065912921861147,0.65081787109375,0.4982757568359375,0.1525421142578125,0.5797304168460876,0.0615133162939176,0.14559183631567946,0.10798321779616576
grid,128.0,1.0,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.5014495849609375,0.5009078979492188,0.00054168701171875,0.49992839182455706,0.0,0.0,0.014000203857742512
grid,128.0,1.0,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.057487339870713486,0.11401727251815984,0.6198654174804688,0.5001678466796875,0.11969757080078125,0.5491697056086984,0.06960700919282312,0.10147008981951805,0.07199180342520506
grid,128.0,1.0,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.24796511917227254,0.03883385980575309,0.18218923389696096,0.6864089965820312,0.5005340576171875,0.18587493896484375,0.6115209624523253,0.11932630147341106,0.17394872540488812,0.1454230107088772
grid,128.0,1.0,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.40826703011641485,0.007472417796851438,0.22625506460551112,0.7274398803710938,0.4982757568359375,0.22916412353515625,0.6583402138056718,0.1591017352978814,0.2319316338731842,0.20056214222015054
grid,128.0,1.0,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.5011367797851562,0.5009078979492188,0.0002288818359375,0.49993548055333414,0.0,0.0,0.01400855226864164
grid,128.0,1.0,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999999,0.04135051688199098,0.13345229598856168,0.6404800415039062,0.5001678466796875,0.14031219482421875,0.5661437267393578,0.10634589676131426,0.1121816525456588,0.09198214407236843
grid,128.0,1.0,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999997,0.028336141080929966,0.2081407170012573,0.7121047973632812,0.5005340576171875,0.21157073974609375,0.6399313859113558,0.18230725159082442,0.19231140436398655,0.17888202660761127
grid,128.0,1.0,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.44883537872070306,0.003043289115386367,0.25519395613008217,0.7559661865234375,0.4982757568359375,0.2576904296875,0.692228302242249,0.24307633545443258,0.2564152058186487,0.2404722157680595
grid,128.0,1.0,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.5009918212890625,0.5009078979492188,8.392333984375e-05,0.499693863035187,0.0,0.0,0.013723998805622807
grid,128.0,1.0,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.05150425568479941,0.12766505469677378,0.6329727172851562,0.5001678466796875,0.13280487060546875,0.5604664960245447,0.09050578990010931,0.11044345925413186,0.08529605743161005
grid,128.0,1.0,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.034684533785387946,0.19967178771712174,0.7019500732421875,0.5005340576171875,0.201416015625,0.6292496328278789,0.15515278268590169,0.18933164443565464,0.16630210337057127
grid,128.0,1.0,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.43163156509399414,0.004543479483404599,0.24826836412675699,0.7490158081054688,0.4982757568359375,0.25074005126953125,0.6836287130521038,0.20687037691453558,0.25244219258087286,0.23034446135952075
grid,128.0,2.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138,0.0,0.0,0.014188113852217415
grid,128.0,2.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903,0.0,0.0,0.013807624413103707
grid,128.0,2.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512,0.0,0.0,0.014026381078358323
grid,128.0,2.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276,0.0,0.0,0.014115808123921617
grid,128.0,2.0,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.49947357177734375,0.4997100830078125,-0.00023651123046875,0.4998874213751845,0.0,0.0,0.013951952872715419
grid,128.0,2.0,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.12210653208173279,0.054359243061936874,0.07305467692423764,0.5742568969726562,0.49990081787109375,0.0743560791015625,0.5195662130521039,0.026912075878588945,0.06369642838810977,0.03712770752260382
grid,128.0,2.0,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.2064854922524167,0.04958448605717166,0.11731575215728214,0.6196746826171875,0.49959564208984375,0.12007904052734375,0.5494257408802903,0.0461349872204382,0.10919387723675958,0.07229333670700157
grid,128.0,2.0,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.2560931973255206,0.03060458594361647,0.14446335880508768,0.6489334106445312,0.49985504150390625,0.149078369140625,0.5740050068051796,0.0615133162939176,0.14559183631567946,0.10124039026099148
grid,128.0,2.0,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.499237060546875,0.4997100830078125,-0.0004730224609375,0.4998118483175442,0.0,0.0,0.013862950322621494
grid,128.0,2.0,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.04434861745619984,0.11917572576587603,0.6212692260742188,0.49990081787109375,0.121368408203125,0.5501801498292938,0.06960700919282312,0.10147008981951805,0.07318180572455263
grid,128.0,2.0,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.24999999999999992,0.04085488197533916,0.18303553514063933,0.6869277954101562,0.49959564208984375,0.1873321533203125,0.6099785031296137,0.11932630147341106,0.17394872540488812,0.14360645309662673
grid,128.0,2.0,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.38825359817548255,0.016618118009283665,0.2215883933938823,0.726287841796875,0.49985504150390625,0.22643280029296875,0.6529685193159449,0.1591017352978814,0.2319316338731842,0.19423588623899288
grid,128.0,2.0,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.49930572509765625,0.4997100830078125,-0.00040435791015625,0.4999167374738558,0.0,0.0,0.013986478504230423
grid,128.0,2.0,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.125,0.02673224354252204,0.13660407045275444,0.639617919921875,0.49990081787109375,0.13971710205078125,0.5655190775713582,0.10634589676131426,0.1121816525456588,0.09124649342381802
grid,128.0,2.0,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999997,0.02772600118259533,0.2093123903361152,0.7132186889648438,0.49959564208984375,0.213623046875,0.638989906611405,0.18230725159082442,0.19231140436398655,0.17777324444141762
grid,128.0,2.0,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.4200230282897949,0.007747693465514138,0.2518246333956655,0.7578887939453125,0.49985504150390625,0.25803375244140625,0.6908876914677657,0.24307633545443258,0.2564152058186487,0.23889337561869908
grid,128.0,2.0,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.49958038330078125,0.4997100830078125,-0.00012969970703125,0.500011894646592,0.0,0.0,0.014098545308164245
grid,128.0,2.0,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.04379031452935455,0.130429245066128,0.6326980590820312,0.49990081787109375,0.1327972412109375,0.5592220036063607,0.09050578990010931,0.11044345925413186,0.08383041607410195
grid,128.0,2.0,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.028670927373503664,0.20404451009786115,0.7074203491210938,0.49959564208984375,0.20782470703125,0.6327222688930241,0.15515278268590169,0.18933164443565464,0.17039183422170634
grid,128.0,2.0,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.41892194747924805,0.006506440216688945,0.24652272856165097,0.7503662109375,0.49985504150390625,0.25051116943359375,0.6826645257904774,0.20687037691453558,0.25244219258087286,0.22920893597875208
grid,128.0,3.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331,0.0,0.0,0.013898466443565178
grid,128.0,3.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199,0.0,0.0,0.013889693537196615
grid,128.0,3.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144,0.0,0.0,0.013931860087161692
grid,128.0,3.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809,0.0,0.0,0.014134061429107928
grid,128.0,3.0,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.4995269775390625,0.49837493896484375,0.00115203857421875,0.4998589463121309,0.0,0.0,0.013918417730629226
grid,128.0,3.0,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.10641151551109318,0.06106343138959166,0.0643284202453887,0.5642166137695312,0.49852752685546875,0.0656890869140625,0.5151522178349532,0.026912075878588945,0.06369642838810977,0.031929336003764755
grid,128.0,3.0,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.19031264747804172,0.05908843053346254,0.10766567019492013,0.6065750122070312,0.49932098388671875,0.1072540283203125,0.5409155417615034,0.0461349872204382,0.10919387723675958,0.06227085717488545
grid,128.0,3.0,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.2464556804282571,0.0337239332499856,0.13874953122729564,0.6390609741210938,0.5006561279296875,0.13840484619140625,0.5667415829155389,0.0615133162939176,0.14559183631567946,0.09268624055769001
grid,128.0,3.0,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.500152587890625,0.49837493896484375,0.00177764892578125,0.500134565698819,0.0,0.0,0.0142430152662659
grid,128.0,3.0,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.06447643491637665,0.11067129879059656,0.6124114990234375,0.49852752685546875,0.11388397216796875,0.5432619109867126,0.06960700919282312,0.10147008981951805,0.06503418118249094
grid,128.0,3.0,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.2458330195261001,0.05695441329313732,0.17201178110724114,0.67071533203125,0.49932098388671875,0.17139434814453125,0.596190445066437,0.11932630147341106,0.17394872540488812,0.12736822790389887
grid,128.0,3.0,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.3719559919390248,0.01180901791197562,0.2205417734538508,0.72039794921875,0.5006561279296875,0.2197418212890625,0.6500989057886319,0.1591017352978814,0.2319316338731842,0.1908563363082414
grid,128.0,3.0,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.50140380859375,0.49837493896484375,0.00302886962890625,0.5001054898960383,0.0,0.0,0.014208772631730388
grid,128.0,3.0,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999999,0.048356406791488095,0.13157923892647397,0.6333160400390625,0.49852752685546875,0.13478851318359375,0.5611195001076525,0.10634589676131426,0.1121816525456588,0.08606510172375698
grid,128.0,3.0,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999994,0.04361789661149424,0.20093524360051995,0.6995086669921875,0.49932098388671875,0.20018768310546875,0.6274666373185285,0.18230725159082442,0.19231140436398655,0.16420226578171035
grid,128.0,3.0,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.4194393441015624,0.004479032327190367,0.2525264655634217,0.7515335083007812,0.5006561279296875,0.25087738037109375,0.6876998060331571,0.24307633545443258,0.2564152058186487,0.2351389961884266
grid,128.0,3.0,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.5019989013671875,0.49837493896484375,0.00362396240234375,0.49997717189037894,0.0,0.0,0.014057652244607602
grid,128.0,3.0,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.04675784727965947,0.12877171342252236,0.6300048828125,0.49852752685546875,0.13147735595703125,0.5584202563668799,0.09050578990010931,0.11044345925413186,0.08288619665156366
grid,128.0,3.0,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.04428791098638424,0.19716999610196206,0.6972274780273438,0.49932098388671875,0.197906494140625,0.6238947590505044,0.15515278268590169,0.18933164443565464,0.15999565717798772
grid,128.0,3.0,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.42844581604003906,0.004279688415231351,0.2482470394755753,0.7477798461914062,0.5006561279296875,0.24712371826171875,0.6833917813038263,0.20687037691453558,0.25244219258087286,0.23006542633760474
grid,128.0,4.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025,0.0,0.0,0.01411198766469671
grid,128.0,4.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312,0.0,0.0,0.014253344656022387
grid,128.0,4.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825,0.0,0.0,0.014306831085172497
grid,128.0,4.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299,0.0,0.0,0.014415501925350847
grid,128.0,4.0,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.5001068115234375,0.5005035400390625,-0.000396728515625,0.49978445458599896,0.0,0.0,0.013830688666943602
grid,128.0,4.0,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.10724449863373285,0.058688688500251426,0.06552347786093149,0.5638809204101562,0.5009994506835938,0.0628814697265625,0.5157616082138903,0.026912075878588945,0.06369642838810977,0.032647016344108604
grid,128.0,4.0,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.20100746344069492,0.053634452417614775,0.11366377471433459,0.6123809814453125,0.5029830932617188,0.10939788818359375,0.5452914500799704,0.0461349872204382,0.10919387723675958,0.0674243736724529
grid,128.0,4.0,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.27167323974092494,0.02158646528576343,0.15058463759135232,0.6478500366210938,0.5022964477539062,0.1455535888671875,0.5767974853515625,0.0615133162939176,0.14559183631567946,0.1045290981612815
grid,128.0,4.0,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.5011367797851562,0.5005035400390625,0.00063323974609375,0.4998895840382013,0.0,0.0,0.013954499845532153
grid,128.0,4.0,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.06124769994531611,0.11009748793234707,0.6068267822265625,0.5009994506835938,0.10582733154296875,0.5415351447157972,0.06960700919282312,0.10147008981951805,0.06300056488686366
grid,128.0,4.0,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.2499999999999999,0.04894917543734429,0.17769075814110855,0.6741561889648438,0.5029830932617188,0.171173095703125,0.598998422697773,0.11932630147341106,0.17394872540488812,0.13067518910937492
grid,128.0,4.0,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.4025460899773501,0.007393695307330365,0.22549581977593763,0.7195968627929688,0.5022964477539062,0.2173004150390625,0.6495569184070498,0.1591017352978814,0.2319316338731842,0.19021803662068404
grid,128.0,4.0,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.5025634765625,0.5005035400390625,0.0020599365234375,0.49986903873954236,0.0,0.0,0.013930303603773767
grid,128.0,4.0,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999997,0.04991910965066822,0.12983315330859882,0.6263427734375,0.5009994506835938,0.12534332275390625,0.5573160967488927,0.10634589676131426,0.1121816525456588,0.08158582553016
grid,128.0,4.0,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999997,0.03871596951501035,0.2038704252699037,0.6999435424804688,0.5029830932617188,0.19696044921875,0.625526848740465,0.18230725159082442,0.19231140436398655,0.16191777266364044
grid,128.0,4.0,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.4389415443530273,0.003398303031283403,0.25443613938513104,0.747833251953125,0.5022964477539062,0.24553680419921875,0.6817641370878444,0.24307633545443258,0.2564152058186487,0.2281485462960752
grid,128.0,4.0,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.5024795532226562,0.5005035400390625,0.00197601318359375,0.49980499988465793,0.0,0.0,0.013854884908702054
grid,128.0,4.0,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.043525788229998044,0.1302332072319215,0.62548828125,0.5009994506835938,0.12448883056640625,0.5573338786448081,0.09050578990010931,0.11044345925413186,0.08160676730665273
grid,128.0,4.0,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.24988651275634766,0.036214571637621235,0.19821239236890564,0.6945648193359375,0.5029830932617188,0.19158172607421875,0.6201356902835875,0.15515278268590169,0.18933164443565464,0.15556859392713257
grid,128.0,4.0,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.4199810028076172,0.00511237402349182,0.2469943153673291,0.7401504516601562,0.5022964477539062,0.23785400390625,0.6728079487958293,0.20687037691453558,0.25244219258087286,0.21760082436976436
grid,128.0,5.0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065,0.0,0.0,0.013993977924190684
grid,128.0,5.0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912,0.0,0.0,0.014067981634364088
grid,128.0,5.0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625,0.0,0.0,0.014264240039738118
grid,128.0,5.0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853,0.0,0.0,0.014701328874777916
grid,128.0,5.0,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.5008087158203125,0.5002899169921875,0.000518798828125,0.5000672828494095,0.0,0.0,0.014163776111969216
grid,128.0,5.0,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.12281869293546208,0.05386044655216597,0.07404491380866937,0.5747222900390625,0.49956512451171875,0.07515716552734375,0.520923524390994,0.026912075878588945,0.06369642838810977,0.038726215962048394
grid,128.0,5.0,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.2090727187088729,0.04499201059243363,0.11896926291714335,0.6190414428710938,0.500244140625,0.11879730224609375,0.5512730155404157,0.0461349872204382,0.10919387723675958,0.07446887598791364
grid,128.0,5.0,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.2624723799647475,0.02664502200713349,0.1478179923993249,0.6492462158203125,0.5000228881835938,0.14922332763671875,0.5760421152189961,0.0615133162939176,0.14559183631567946,0.10363949715581194
grid,128.0,5.0,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.49956512451171875,0.5002899169921875,-0.00072479248046875,0.5002418578140378,0.0,0.0,0.014369373417670923
grid,128.0,5.0,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999993,0.046316514285901604,0.11965296600204586,0.6189498901367188,0.49956512451171875,0.119384765625,0.5509620726577877,0.06960700919282312,0.10147008981951805,0.07410267789627127
grid,128.0,5.0,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.24909899498117916,0.02953631195492695,0.18601742037639288,0.6876602172851562,0.500244140625,0.18741607666015625,0.6140702615572711,0.11932630147341106,0.17394872540488812,0.14842532566578065
grid,128.0,5.0,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.3978931463143204,0.00993670137470793,0.224507797368744,0.7265777587890625,0.5000228881835938,0.22655487060546875,0.6560082623339074,0.1591017352978814,0.2319316338731842,0.19781579803132293
grid,128.0,5.0,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.4987030029296875,0.5002899169921875,-0.0015869140625,0.5001999261811023,0.0,0.0,0.014319990444725341
grid,128.0,5.0,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999999,0.032451026614743556,0.13598772637180168,0.63470458984375,0.49956512451171875,0.13513946533203125,0.5641614057886319,0.10634589676131426,0.1121816525456588,0.08964756048890388
grid,128.0,5.0,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.25,0.017655967081043857,0.2116678916017209,0.7126846313476562,0.500244140625,0.21244049072265625,0.6417485034371924,0.18230725159082442,0.19231140436398655,0.18102204976757966
grid,128.0,5.0,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.43566496733520504,0.0036709441369806185,0.25413794299046233,0.7563095092773438,0.5000228881835938,0.25628662109375,0.690881323626661,0.24307633545443258,0.2564152058186487,0.23888587619873894
grid,128.0,5.0,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.49927520751953125,0.5002899169921875,-0.00101470947265625,0.500082541638472,0.0,0.0,0.014181746420175775
grid,128.0,5.0,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.033806204413395304,0.13280583938401958,0.63214111328125,0.49956512451171875,0.13257598876953125,0.5615280031219241,0.09050578990010931,0.11044345925413186,0.08654619658912927
grid,128.0,5.0,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.01706995003101703,0.20737776119026116,0.7083511352539062,0.500244140625,0.20810699462890625,0.6366330845149484,0.15515278268590169,0.18933164443565464,0.17499761006519843
grid,128.0,5.0,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.4367942810058594,0.0028625472269008926,0.2491035902886794,0.75018310546875,0.5000228881835938,0.25016021728515625,0.683333269254429,0.20687037691453558,0.25244219258087286,0.22999651657306455
smallworld,16.0,0.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125,0.0,0.0,0.014142041943933469
smallworld,16.0,0.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333,0.0,0.0,0.015646755751096038
smallworld,16.0,0.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334,0.0,0.0,0.01573301323048757
smallworld,16.0,0.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333,0.0,0.0,0.01587677569613991
smallworld,16.0,0.0,0.1,0.0,topology,random,intact,0.09291666666666665,0.14453195216784542,0.0,3.511788886079702,0.0,0.0,0.0,0.50250244140625,0.4967041015625,0.00579833984375,0.5004801432291666,0.0,0.0,0.014650002655905452
smallworld,16.0,0.0,0.1,0.125,topology,random,intact,0.09291666666666665,0.14453195216784542,0.020196874064011605,3.511788886079702,0.11836439287016173,0.058323018408784615,0.06714113575028897,0.57464599609375,0.50067138671875,0.073974609375,0.5289306640625,0.0434060786282275,0.06409263498000939,0.04815624131730746
smallworld,16.0,0.0,0.1,0.25,topology,random,intact,0.09291666666666665,0.14453195216784542,0.03462321268116275,3.511788886079702,0.214062742130175,0.04665062530596624,0.11580827562053098,0.6171875,0.5015869140625,0.1156005859375,0.565478515625,0.07441042050553284,0.10987308853715895,0.09119872353365635
smallworld,16.0,0.0,0.1,0.5,topology,random,intact,0.09291666666666665,0.14453195216784542,0.04616428357488367,3.511788886079702,0.27683161629158587,0.022229549592389198,0.14520793058516285,0.6536865234375,0.50006103515625,0.15362548828125,0.5972330729166666,0.09921389400737712,0.14649745138287862,0.1285961329320517
smallworld,16.0,0.0,0.3,0.0,topology,random,intact,0.27875000000000005,0.37983297224266577,0.0,9.589067536407732,0.0,0.0,0.0,0.50408935546875,0.4967041015625,0.00738525390625,0.5003336588541666,0.0,0.0,0.014477487697122517
smallworld,16.0,0.0,0.3,0.125,topology,random,intact,0.27875000000000005,0.37983297224266577,0.020196874064011605,9.589067536407732,0.12499999999999996,0.050121651833525564,0.10741097481920314,0.61676025390625,0.50067138671875,0.1160888671875,0.5747802734375,0.09770914182443875,0.09771736932460613,0.10215342341637451
smallworld,16.0,0.0,0.3,0.25,topology,random,intact,0.27875000000000005,0.37983297224266577,0.03462321268116275,9.589067536407732,0.24999999999999992,0.026646561796715436,0.17129543037016629,0.670166015625,0.5015869140625,0.1685791015625,0.639453125,0.16750138598475214,0.16751549027075338,0.178318777719052
smallworld,16.0,0.0,0.3,0.5,topology,random,intact,0.27875000000000005,0.37983297224266577,0.04616428357488367,9.589067536407732,0.39659226970267025,0.007389761877358187,0.20744168310696942,0.71282958984375,0.50006103515625,0.2127685546875,0.6856526692708332,0.22333518131300284,0.22335398702767117,0.23272807888632266
smallworld,16.0,0.0,0.6,0.0,topology,random,intact,0.5575,0.6268921990987961,0.0,13.599773099221752,0.0,0.0,0.0,0.50494384765625,0.4967041015625,0.00823974609375,0.5004964192708333,0.0,0.0,0.014669170984659228
smallworld,16.0,0.0,0.6,0.125,topology,random,intact,0.5575,0.6268921990987961,0.020196874064011605,13.599773099221752,0.125,0.02380167229983279,0.12449661622670195,0.63726806640625,0.50067138671875,0.1365966796875,0.6013916015624999,0.12454024977045777,0.10445332081143305,0.1334936409286124
smallworld,16.0,0.0,0.6,0.25,topology,random,intact,0.5575,0.6268921990987961,0.03462321268116275,13.599773099221752,0.25,0.010775514837686385,0.19056746864080473,0.68963623046875,0.5015869140625,0.18804931640625,0.6703694661458333,0.21349757103507053,0.17906283567674236,0.2147290181866337
smallworld,16.0,0.0,0.6,0.5,topology,random,intact,0.5575,0.6268921990987961,0.04616428357488367,13.599773099221752,0.4561799773995909,0.002986309576159233,0.22869610975751847,0.73114013671875,0.50006103515625,0.2310791015625,0.7174397786458333,0.2846634280467607,0.23875044756898986,0.2701638249422254
smallworld,16.0,0.0,1.0,0.0,topology,random,intact,0.9291666666666667,0.8205482183667828,0.0,15.45630440711101,0.0,0.0,0.0,0.50323486328125,0.4967041015625,0.00653076171875,0.5002197265624999,0.0,0.0,0.014343309395846871
smallworld,16.0,0.0,1.0,0.125,topology,random,intact,0.9291666666666667,0.8205482183667828,0.020196874064011605,15.45630440711101,0.12499999999999999,0.00701015301974511,0.12899265325660675,0.6409912109375,0.50067138671875,0.14031982421875,0.6089680989583333,0.09826807485688926,0.10765484284363518,0.14241649796344227
smallworld,16.0,0.0,1.0,0.25,topology,random,intact,0.9291666666666667,0.8205482183667828,0.03462321268116275,15.45630440711101,0.25,0.0031362710281312585,0.19617298689315665,0.69500732421875,0.5015869140625,0.19342041015625,0.6805419921875,0.16845955689752443,0.18455115916051743,0.2267092236576728
smallworld,16.0,0.0,1.0,0.5,topology,random,intact,0.9291666666666667,0.8205482183667828,0.04616428357488367,15.45630440711101,0.48754336376557345,0.0008587325257238007,0.2350719997894404,0.73614501953125,0.50006103515625,0.236083984375,0.7290608723958333,0.22461274253003258,0.24606821221402328,0.28385001167234036
smallworld,16.0,1.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333,0.0,0.0,0.016221805613705908
smallworld,16.0,1.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999,0.0,0.0,0.017707351092114573
smallworld,16.0,1.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999,0.0,0.0,0.015493409121066615
smallworld,16.0,1.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999,0.0,0.0,0.017103548736374232
smallworld,16.0,1.0,0.1,0.0,topology,random,intact,0.09499999999999997,0.14753233555403955,0.0,3.5329633371374425,0.0,0.0,0.0,0.49932861328125,0.50152587890625,-0.002197265625,0.5002360026041667,0.0,0.0,0.014362477724600647
smallworld,16.0,1.0,0.1,0.125,topology,random,intact,0.09499999999999997,0.14753233555403955,0.020196874064011605,3.5329633371374425,0.10210050248817695,0.061093526972714585,0.05978264862920263,0.55364990234375,0.5001220703125,0.05352783203125,0.5192138671875,0.04423468861921219,0.06431547019786557,0.03671274905137095
smallworld,16.0,1.0,0.1,0.25,topology,random,intact,0.09499999999999997,0.14753233555403955,0.03462321268116275,3.5329633371374425,0.17496554044132065,0.05909855901148321,0.09830032929760552,0.58905029296875,0.49688720703125,0.0921630859375,0.5437906901041667,0.07583089477579232,0.11025509176776957,0.06565692546940127
smallworld,16.0,1.0,0.1,0.5,topology,random,intact,0.09499999999999997,0.14753233555403955,0.04616428357488367,3.5329633371374425,0.3119254597937112,0.005813298666544262,0.157644018296242,0.65673828125,0.49969482421875,0.15704345703125,0.6091308593749999,0.10110785970105644,0.14700678902369274,0.14260818125097885
smallworld,16.0,1.0,0.3,0.0,topology,random,intact,0.28500000000000003,0.3866039037655886,0.0,9.258151091812138,0.0,0.0,0.0,0.4989013671875,0.50152587890625,-0.00262451171875,0.4982747395833333,0.0,0.0,0.01205269410978427
smallworld,16.0,1.0,0.3,0.125,topology,random,intact,0.28500000000000003,0.3866039037655886,0.020196874064011605,9.258151091812138,0.12499999999999997,0.06242906514707367,0.09780763591369865,0.5865478515625,0.5001220703125,0.08642578125,0.5499186197916666,0.09892907865056205,0.09659335564896213,0.07287380124515501
smallworld,16.0,1.0,0.3,0.25,topology,random,intact,0.28500000000000003,0.3866039037655886,0.03462321268116275,9.258151091812138,0.24999999999999997,0.048067318461821815,0.15724340609944246,0.65032958984375,0.49688720703125,0.1534423828125,0.6094156901041665,0.1695927062581064,0.1655886096839351,0.14294362700416788
smallworld,16.0,1.0,0.3,0.5,topology,random,intact,0.28500000000000003,0.3866039037655886,0.04616428357488367,9.258151091812138,0.46741494184583643,0.004600667366944877,0.21071103092358898,0.7076416015625,0.49969482421875,0.20794677734375,0.684814453125,0.22612360834414189,0.22078481291191346,0.23174090995550917
smallworld,16.0,1.0,0.6,0.0,topology,random,intact,0.5700000000000001,0.6355266179945918,0.0,13.370679919164681,0.0,0.0,0.0,0.49853515625,0.50152587890625,-0.00299072265625,0.4978678385416666,0.0,0.0,0.011573485890942687
smallworld,16.0,1.0,0.6,0.125,topology,random,intact,0.5700000000000001,0.6355266179945918,0.020196874064011605,13.370679919164681,0.12500000000000003,0.03959713579721275,0.11892437563319358,0.6102294921875,0.5001220703125,0.110107421875,0.5771809895833333,0.12463650134145648,0.1039726532569168,0.10498075190753964
smallworld,16.0,1.0,0.6,0.25,topology,random,intact,0.5700000000000001,0.6355266179945918,0.03462321268116275,13.370679919164681,0.25000000000000006,0.02338799454748975,0.18624117146808145,0.6829833984375,0.49688720703125,0.18609619140625,0.655810546875,0.2136625737282111,0.1782388341547145,0.1975829481164827
smallworld,16.0,1.0,0.6,0.5,topology,random,intact,0.5700000000000001,0.6355266179945918,0.04616428357488367,13.370679919164681,0.49070510095072234,0.0023147665620184177,0.22888199471314763,0.725341796875,0.49969482421875,0.22564697265625,0.7177571614583332,0.2848834316376148,0.23765177887295263,0.27053760735292176
smallworld,16.0,1.0,1.0,0.0,topology,random,intact,0.95,0.8280690860816828,0.0,15.425253169888713,0.0,0.0,0.0,0.49786376953125,0.50152587890625,-0.003662109375,0.4983154296875,0.0,0.0,0.012100614931668448
smallworld,16.0,1.0,1.0,0.125,topology,random,intact,0.95,0.8280690860816828,0.020196874064011605,15.425253169888713,0.12500000000000003,0.018154294360843835,0.12749861181680042,0.6192626953125,0.5001220703125,0.119140625,0.5885742187499999,0.09525574562693667,0.10775162463361569,0.11839858203510327
smallworld,16.0,1.0,1.0,0.25,topology,random,intact,0.95,0.8280690860816828,0.03462321268116275,15.425253169888713,0.2500000000000001,0.008459294013876887,0.19558862984665848,0.6920166015625,0.49688720703125,0.19512939453125,0.6739908854166667,0.16329556393189146,0.18471707080048408,0.21899397133432374
smallworld,16.0,1.0,1.0,0.5,topology,random,intact,0.95,0.8280690860816828,0.04616428357488367,15.425253169888713,0.495998349926758,0.0006742966070407066,0.23506167833682706,0.73223876953125,0.49969482421875,0.2325439453125,0.7315185546875,0.21772741857585534,0.24628942773397874,0.2867444293141435
smallworld,16.0,2.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665,0.0,0.0,0.01395994282077371
smallworld,16.0,2.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333,0.0,0.0,0.014726675970920164
smallworld,16.0,2.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334,0.0,0.0,0.014726675970920294
smallworld,16.0,2.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334,0.0,0.0,0.015301725833530165
smallworld,16.0,2.0,0.1,0.0,topology,random,intact,0.09562499999999997,0.12638030247063248,0.0,3.546376871034796,0.0,0.0,0.0,0.49468994140625,0.49456787109375,0.0001220703125,0.5010823567708333,0.0,0.0,0.015359230819791101
smallworld,16.0,2.0,0.1,0.125,topology,random,intact,0.09562499999999997,0.12638030247063248,0.020196874064011605,3.546376871034796,0.12500000000000003,0.055269125438339874,0.0696190165350024,0.55963134765625,0.49676513671875,0.0628662109375,0.5251383463541666,0.04158073745950297,0.06442933988027454,0.043690020717703996
smallworld,16.0,2.0,0.1,0.25,topology,random,intact,0.09562499999999997,0.12638030247063248,0.03462321268116275,3.546376871034796,0.1969928736201736,0.04645060586185229,0.11283865217467948,0.60345458984375,0.49798583984375,0.10546875,0.5557861328124999,0.0712812642162908,0.11045029693761348,0.0797839837608503
smallworld,16.0,2.0,0.1,0.5,topology,random,intact,0.09562499999999997,0.12638030247063248,0.04616428357488367,3.546376871034796,0.322840330000587,0.006034071889424894,0.1588230367588459,0.65478515625,0.49969482421875,0.15509033203125,0.6024251302083332,0.09504168562172106,0.14726706258348463,0.1347108298044699
smallworld,16.0,2.0,0.3,0.0,topology,random,intact,0.28687500000000005,0.33792393364326845,0.0,9.05540482123563,0.0,0.0,0.0,0.495849609375,0.49456787109375,0.00128173828125,0.4993001302083333,0.0,0.0,0.013260298821265015
smallworld,16.0,2.0,0.3,0.125,topology,random,intact,0.28687500000000005,0.33792393364326845,0.020196874064011605,9.05540482123563,0.12499999999999997,0.049364864588739316,0.1058185799286828,0.59698486328125,0.49676513671875,0.1002197265625,0.5567952473958333,0.0961680488697539,0.09582655520190314,0.08097242014357747
smallworld,16.0,2.0,0.3,0.25,topology,random,intact,0.28687500000000005,0.33792393364326845,0.03462321268116275,9.05540482123563,0.24999999999999994,0.027453316475230676,0.16867592870592923,0.66229248046875,0.49798583984375,0.164306640625,0.6239013671875,0.16485951234814955,0.16427409463183398,0.1600034395949276
smallworld,16.0,2.0,0.3,0.5,topology,random,intact,0.28687500000000005,0.33792393364326845,0.04616428357488367,9.05540482123563,0.4645209212846473,0.005381219256292253,0.20918937289746672,0.704345703125,0.49969482421875,0.20465087890625,0.671923828125,0.2198126831308661,0.21903212617577864,0.21655959358260848
smallworld,16.0,2.0,0.6,0.0,topology,random,intact,0.57375,0.5713725085931538,0.0,12.911198373124805,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.4984944661458333,0.0,0.0,0.01231146654795874
smallworld,16.0,2.0,0.6,0.125,topology,random,intact,0.57375,0.5713725085931538,0.020196874064011605,12.911198373124805,0.12500000000000003,0.029521563374032094,0.1216971377917828,0.61029052734375,0.49676513671875,0.113525390625,0.5764078776041666,0.12597835537584054,0.10300797806887191,0.10407025629174058
smallworld,16.0,2.0,0.6,0.25,topology,random,intact,0.57375,0.5713725085931538,0.03462321268116275,12.911198373124805,0.25000000000000006,0.013703993100000091,0.18800978854224204,0.68377685546875,0.49798583984375,0.185791015625,0.6541259765624998,0.21596289493001233,0.17658510526092325,0.1955990260904785
smallworld,16.0,2.0,0.6,0.5,topology,random,intact,0.57375,0.5713725085931538,0.04616428357488367,12.911198373124805,0.4796055680625875,0.003321511215860553,0.22709457873276148,0.7230224609375,0.49969482421875,0.22332763671875,0.7024251302083333,0.2879505265733498,0.23544680701456436,0.25248104166697183
smallworld,16.0,2.0,1.0,0.0,topology,random,intact,0.9562499999999999,0.7692183793491072,0.0,15.105923922790588,0.0,0.0,0.0,0.49420166015625,0.49456787109375,-0.0003662109375,0.4990478515625,0.0,0.0,0.012963189725583257
smallworld,16.0,2.0,1.0,0.125,topology,random,intact,0.9562499999999999,0.7692183793491072,0.020196874064011605,15.105923922790588,0.12500000000000006,0.013989253925880865,0.12781620837255825,0.6197509765625,0.49676513671875,0.12298583984375,0.5862955729166666,0.10029333646289057,0.10728233772587728,0.1157150160095905
smallworld,16.0,2.0,1.0,0.25,topology,random,intact,0.9562499999999999,0.7692183793491072,0.03462321268116275,15.105923922790588,0.2500000000000001,0.006583976172732098,0.1951003428826075,0.69256591796875,0.49798583984375,0.194580078125,0.6676188151041667,0.17193143393638383,0.18391257895864674,0.2114895706272648
smallworld,16.0,2.0,1.0,0.5,topology,random,intact,0.9562499999999999,0.7692183793491072,0.04616428357488367,15.105923922790588,0.4894464669433596,0.0012889632415806612,0.23414391795274922,0.73260498046875,0.49969482421875,0.23291015625,0.7163981119791667,0.22924191191517831,0.24521677194486236,0.2689370519019911
smallworld,16.0,3.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667,0.0,0.0,0.016231389778082733
smallworld,16.0,3.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666,0.0,0.0,0.0161451322986912
smallworld,16.0,3.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663,0.0,0.0,0.0129823580543369
smallworld,16.0,3.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625,0.0,0.0,0.012963189725583257
smallworld,16.0,3.0,0.1,0.0,topology,random,intact,0.09354166666666666,0.1307902868745514,0.0,3.478128609859101,0.0,0.0,0.0,0.49627685546875,0.494140625,0.00213623046875,0.5014404296874999,0.0,0.0,0.01578093405237155
smallworld,16.0,3.0,0.1,0.125,topology,random,intact,0.09354166666666666,0.1307902868745514,0.020196874064011605,3.478128609859101,0.12439019626308882,0.04669349146988993,0.07588496732097916,0.57623291015625,0.49676513671875,0.0794677734375,0.5329182942708333,0.04172861350148084,0.06363434848259927,0.05285248186195467
smallworld,16.0,3.0,0.1,0.25,topology,random,intact,0.09354166666666666,0.1307902868745514,0.03462321268116275,3.478128609859101,0.20601353634863662,0.03852475757349622,0.11807227977940771,0.61376953125,0.50091552734375,0.11285400390625,0.559765625,0.0715347660025386,0.10908745454159877,0.08447064014112095
smallworld,16.0,3.0,0.1,0.5,topology,random,intact,0.09354166666666666,0.1307902868745514,0.04616428357488367,3.478128609859101,0.25637364253183925,0.01809792943114161,0.14361848235528318,0.63568115234375,0.50128173828125,0.1343994140625,0.5848876953125,0.09537968800338478,0.14544993938879835,0.11405695557239877
smallworld,16.0,3.0,0.3,0.0,topology,random,intact,0.280625,0.3482556555638132,0.0,8.761501759557174,0.0,0.0,0.0,0.49652099609375,0.494140625,0.00238037109375,0.5026448567708334,0.0,0.0,0.017199390380142718
smallworld,16.0,3.0,0.3,0.125,topology,random,intact,0.280625,0.3482556555638132,0.020196874064011605,8.761501759557174,0.12499999999999994,0.030762473127490662,0.11378801430456112,0.6092529296875,0.49676513671875,0.11248779296875,0.5715983072916666,0.0960074496406417,0.09493370473774121,0.09840601514503339
smallworld,16.0,3.0,0.3,0.25,topology,random,intact,0.280625,0.3482556555638132,0.03462321268116275,8.761501759557174,0.24999999999999992,0.015350592338370854,0.1729786919925819,0.670654296875,0.50091552734375,0.16973876953125,0.6359212239583333,0.1645841993839572,0.1627434938361278,0.17415925037950722
smallworld,16.0,3.0,0.3,0.5,topology,random,intact,0.280625,0.3482556555638132,0.04616428357488367,8.761501759557174,0.40226629611651865,0.007381634088753322,0.20285992282775542,0.69549560546875,0.50128173828125,0.1942138671875,0.6665934244791666,0.21944559917860962,0.216991325114837,0.210281965915784
smallworld,16.0,3.0,0.6,0.0,topology,random,intact,0.56125,0.5853898121741143,0.0,12.590911747268835,0.0,0.0,0.0,0.49871826171875,0.494140625,0.00457763671875,0.5019124348958333,0.0,0.0,0.01633681558622778
smallworld,16.0,3.0,0.6,0.125,topology,random,intact,0.56125,0.5853898121741143,0.020196874064011605,12.590911747268835,0.125,0.015172472904151774,0.12470388517756226,0.61541748046875,0.49676513671875,0.11865234375,0.5845784505208333,0.12544083288326016,0.1024600652092409,0.11369275732607925
smallworld,16.0,3.0,0.6,0.25,topology,random,intact,0.56125,0.5853898121741143,0.03462321268116275,12.590911747268835,0.25000000000000006,0.004458847098712065,0.18949933686140288,0.68743896484375,0.50091552734375,0.1865234375,0.6618570963541667,0.21504142779987453,0.1756458260729844,0.20470398224846834
smallworld,16.0,3.0,0.6,0.5,topology,random,intact,0.56125,0.5853898121741143,0.04616428357488367,12.590911747268835,0.43888098023865285,0.0036585608679181856,0.22442449044015325,0.71795654296875,0.50128173828125,0.2166748046875,0.7023356119791666,0.28672190373316603,0.2341944347639792,0.2523756158588267
smallworld,16.0,3.0,1.0,0.0,topology,random,intact,0.9354166666666667,0.7826525469274169,0.0,15.028154781308317,0.0,0.0,0.0,0.50018310546875,0.494140625,0.00604248046875,0.5019124348958333,0.0,0.0,0.01633681558622778
smallworld,16.0,3.0,1.0,0.125,topology,random,intact,0.9354166666666667,0.7826525469274169,0.020196874064011605,15.028154781308317,0.125,0.007430689893969429,0.12853421192625963,0.620849609375,0.49676513671875,0.12408447265625,0.5907063802083332,0.10127074886784915,0.10702956540655384,0.12090963310183299
smallworld,16.0,3.0,1.0,0.25,topology,random,intact,0.9354166666666667,0.7826525469274169,0.03462321268116275,15.028154781308317,0.24999999999999997,0.002000759665856337,0.19559269434957688,0.69036865234375,0.50091552734375,0.189453125,0.6729736328125,0.17360699805916996,0.18347925498266374,0.21779595078721975
smallworld,16.0,3.0,1.0,0.5,topology,random,intact,0.9354166666666667,0.7826525469274169,0.04616428357488367,15.028154781308317,0.468148163774865,0.0012638825201944529,0.2335425241888213,0.7266845703125,0.50128173828125,0.22540283203125,0.7173828124999999,0.2314759974122266,0.24463900664355162,0.27009673579158755
smallworld,16.0,4.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667,0.0,0.0,0.015253805011645923
smallworld,16.0,4.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663,0.0,0.0,0.013988695313904178
smallworld,16.0,4.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375,0.0,0.0,0.012876932246191788
smallworld,16.0,4.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324,0.0,0.0,0.01377784369761382
smallworld,16.0,4.0,0.1,0.0,topology,random,intact,0.09312499999999999,0.14955347490369197,0.0,3.5234596499034274,0.0,0.0,0.0,0.48828125,0.4879150390625,0.0003662109375,0.5009928385416667,0.0,0.0,0.015253805011645923
smallworld,16.0,4.0,0.1,0.125,topology,random,intact,0.09312499999999999,0.14955347490369197,0.020196874064011605,3.5234596499034274,0.12426926347543986,0.04042059106233686,0.07801293627745431,0.56646728515625,0.4893798828125,0.07708740234375,0.5321858723958333,0.04410015199681099,0.06424169947740344,0.05198990706803985
smallworld,16.0,4.0,0.1,0.25,topology,random,intact,0.09312499999999999,0.14955347490369197,0.03462321268116275,3.5234596499034274,0.22581644323790162,0.03139226736190236,0.1255485623999281,0.6146240234375,0.4937744140625,0.120849609375,0.5679850260416667,0.07560026056596171,0.11012862767554875,0.09415064616172042
smallworld,16.0,4.0,0.1,0.5,topology,random,intact,0.09312499999999999,0.14955347490369197,0.04616428357488367,3.5234596499034274,0.29525342054259324,0.010238622356309268,0.1549725555128919,0.6505126953125,0.494140625,0.1563720703125,0.5993815104166667,0.10080034742128227,0.146838170234065,0.13112635232753517
smallworld,16.0,4.0,0.3,0.0,topology,random,intact,0.27937500000000004,0.3911400734076762,0.0,9.561351646545639,0.0,0.0,0.0,0.48907470703125,0.4879150390625,0.00115966796875,0.5020914713541667,0.0,0.0,0.016547667202518136
smallworld,16.0,4.0,0.3,0.125,topology,random,intact,0.27937500000000004,0.3911400734076762,0.020196874064011605,9.561351646545639,0.12499999999999997,0.017297205598869204,0.11746740582807075,0.60406494140625,0.4893798828125,0.11468505859375,0.5738199869791667,0.09843505177342038,0.09764015962412557,0.10102249201990841
smallworld,16.0,4.0,0.3,0.25,topology,random,intact,0.27937500000000004,0.3911400734076762,0.03462321268116275,9.561351646545639,0.24999999999999994,0.01783925293071177,0.17609506432565747,0.66400146484375,0.4937744140625,0.17022705078125,0.6336507161458333,0.16874580304014924,0.16738313078421527,0.1714852685183714
smallworld,16.0,4.0,0.3,0.5,topology,random,intact,0.27937500000000004,0.3911400734076762,0.04616428357488367,9.561351646545639,0.4437340210388127,0.00668723588660697,0.21112083098785006,0.70611572265625,0.494140625,0.21197509765625,0.6797444661458333,0.22499440405353227,0.223177507712287,0.22576997554874326
smallworld,16.0,4.0,0.6,0.0,topology,random,intact,0.5587500000000001,0.6412586080042637,0.0,13.618559800444022,0.0,0.0,0.0,0.49017333984375,0.4879150390625,0.00225830078125,0.5023844401041666,0.0,0.0,0.016892697120084007
smallworld,16.0,4.0,0.6,0.125,topology,random,intact,0.5587500000000001,0.6412586080042637,0.020196874064011605,13.618559800444022,0.125,0.005475985436477046,0.12663955780052732,0.61297607421875,0.4893798828125,0.12359619140625,0.5859130859375,0.12420355356102701,0.10449603493075105,0.11526456028387957
smallworld,16.0,4.0,0.6,0.25,topology,random,intact,0.5587500000000001,0.6412586080042637,0.03462321268116275,13.618559800444022,0.25,0.010130671672307075,0.1913214237013303,0.67669677734375,0.4937744140625,0.18292236328125,0.6549886067708333,0.21292037753318915,0.17913605988128747,0.1966149475144227
smallworld,16.0,4.0,0.6,0.5,topology,random,intact,0.5587500000000001,0.6412586080042637,0.04616428357488367,13.618559800444022,0.47587070011675714,0.002960635192634865,0.22941805941555074,0.7237548828125,0.494140625,0.2296142578125,0.7128092447916665,0.2838938367109188,0.2388480798417167,0.26471043541180833
smallworld,16.0,4.0,1.0,0.0,topology,random,intact,0.93125,0.8329910120136319,0.0,15.498559870052652,0.0,0.0,0.0,0.490478515625,0.4879150390625,0.0025634765625,0.5025716145833333,0.0,0.0,0.017113132900751185
smallworld,16.0,4.0,1.0,0.125,topology,random,intact,0.93125,0.8329910120136319,0.020196874064011605,15.498559870052652,0.125,0.001652084926288143,0.1291619818476165,0.61572265625,0.4893798828125,0.1263427734375,0.5887044270833333,0.09677737736266452,0.1077378062018114,0.11855192866513256
smallworld,16.0,4.0,1.0,0.25,topology,random,intact,0.93125,0.8329910120136319,0.03462321268116275,15.498559870052652,0.25000000000000006,0.004438452627351949,0.1962945164408928,0.67987060546875,0.4937744140625,0.18609619140625,0.6624430338541667,0.16590407547885344,0.18469338206024818,0.2053940420836002
smallworld,16.0,4.0,1.0,0.5,topology,random,intact,0.93125,0.8329910120136319,0.04616428357488367,15.498559870052652,0.4924198107306187,0.0007675142927697616,0.23523503903222404,0.728515625,0.494140625,0.234375,0.7217773437499999,0.2212054339718046,0.24625784274699752,0.2752721845550764
smallworld,16.0,5.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994,0.0,0.0,0.012215624904190384
smallworld,16.0,5.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999,0.0,0.0,0.01448707186149934
smallworld,16.0,5.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663,0.0,0.0,0.013269882985641837
smallworld,16.0,5.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666,0.0,0.0,0.01329863547877237
smallworld,16.0,5.0,0.1,0.0,topology,random,intact,0.09187499999999998,0.1770408696130905,0.0,3.496983679531686,0.0,0.0,0.0,0.49993896484375,0.50408935546875,-0.004150390625,0.4989176432291666,0.0,0.0,0.012809843095553901
smallworld,16.0,5.0,0.1,0.125,topology,random,intact,0.09187499999999998,0.1770408696130905,0.020196874064011605,3.496983679531686,0.12103050556891892,0.056264284616411094,0.0696508365313836,0.5648193359375,0.498779296875,0.0660400390625,0.5264811197916666,0.04728876590768702,0.06398854832143595,0.04527140783988115
smallworld,16.0,5.0,0.1,0.25,topology,random,intact,0.09187499999999998,0.1770408696130905,0.03462321268116275,3.496983679531686,0.20672151452189957,0.04972974664656512,0.11244142726966277,0.60076904296875,0.49627685546875,0.1044921875,0.5536376953125,0.08106645584174918,0.10969465426531878,0.07725376436536695
smallworld,16.0,5.0,0.1,0.5,topology,random,intact,0.09187499999999998,0.1770408696130905,0.04616428357488367,3.496983679531686,0.24403630018747463,0.02655031961912354,0.14100558532985485,0.630126953125,0.4959716796875,0.1341552734375,0.5831217447916667,0.10808860778899891,0.14625953902042504,0.11197719190262645
smallworld,16.0,5.0,0.3,0.0,topology,random,intact,0.275625,0.4508528150659167,0.0,9.670883575690308,0.0,0.0,0.0,0.50341796875,0.50408935546875,-0.00067138671875,0.498486328125,0.0,0.0,0.012301882383581916
smallworld,16.0,5.0,0.3,0.125,topology,random,intact,0.275625,0.4508528150659167,0.020196874064011605,9.670883575690308,0.12499999999999997,0.04939838575792059,0.10784746991175091,0.60595703125,0.498779296875,0.107177734375,0.5645670572916666,0.10082625834322706,0.09812349300783212,0.09012529712345117
smallworld,16.0,5.0,0.3,0.25,topology,random,intact,0.275625,0.4508528150659167,0.03462321268116275,9.670883575690308,0.24999999999999994,0.03615845344284986,0.16773690579162362,0.6593017578125,0.49627685546875,0.16302490234375,0.623828125,0.17284501430267496,0.16821170229914081,0.15991718211553607
smallworld,16.0,5.0,0.3,0.5,topology,random,intact,0.275625,0.4508528150659167,0.04616428357488367,9.670883575690308,0.4011573397593241,0.012077285223275391,0.2079632034118412,0.697265625,0.4959716796875,0.2012939453125,0.6779622395833332,0.23046001907023322,0.2242822697321877,0.22367104355021716
smallworld,16.0,5.0,0.6,0.0,topology,random,intact,0.55125,0.7127348639084007,0.0,13.813205213354175,0.0,0.0,0.0,0.5013427734375,0.50408935546875,-0.00274658203125,0.4981119791666666,0.0,0.0,0.011861010822247624
smallworld,16.0,5.0,0.6,0.125,topology,random,intact,0.55125,0.7127348639084007,0.020196874064011605,13.813205213354175,0.125,0.026633041315971443,0.12379206794782313,0.62261962890625,0.498779296875,0.12384033203125,0.5905354817708334,0.12145285750759752,0.10497116748579861,0.12070836564991971
smallworld,16.0,5.0,0.6,0.25,topology,random,intact,0.55125,0.7127348639084007,0.03462321268116275,13.813205213354175,0.25,0.017154540810013823,0.1896743654960152,0.68475341796875,0.49627685546875,0.1884765625,0.6661051432291667,0.20820489858445285,0.1799505728327976,0.20970691605317426
smallworld,16.0,5.0,0.6,0.5,topology,random,intact,0.55125,0.7127348639084007,0.04616428357488367,13.813205213354175,0.4505057195908631,0.0034012210256581426,0.22927067250588218,0.72381591796875,0.4959716796875,0.22784423828125,0.7136637369791666,0.2776065314459371,0.23993409711039682,0.2657167726713757
smallworld,16.0,5.0,1.0,0.0,topology,random,intact,0.91875,0.8894194103703574,0.0,15.633221414561126,0.0,0.0,0.0,0.50152587890625,0.50408935546875,-0.0025634765625,0.4982177734375,0.0,0.0,0.011985604959146513
smallworld,16.0,5.0,1.0,0.125,topology,random,intact,0.91875,0.8894194103703574,0.020196874064011605,15.633221414561126,0.12500000000000003,0.010442223769453644,0.12882134512890828,0.629638671875,0.498779296875,0.130859375,0.6000162760416666,0.09188601334912762,0.10789481280677571,0.131873917148928
smallworld,16.0,5.0,1.0,0.25,topology,random,intact,0.91875,0.8894194103703574,0.03462321268116275,15.633221414561126,0.25000000000000006,0.006369197095072892,0.19629608133592977,0.6923828125,0.49627685546875,0.19610595703125,0.6790690104166666,0.15751888002707598,0.18496253624018688,0.2249744899054662
smallworld,16.0,5.0,1.0,0.5,topology,random,intact,0.91875,0.8894194103703574,0.04616428357488367,15.633221414561126,0.4803889022465612,0.000515479088642621,0.2354569227330956,0.72991943359375,0.4959716796875,0.23394775390625,0.7272867838541666,0.2100251733694346,0.24661671498691592,0.2817606638381911
smallworld,32.0,0.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372,0.0,0.0,0.01383643076694982
smallworld,32.0,0.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372,0.0,0.0,0.013980193232602288
smallworld,32.0,0.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436,0.0,0.0,0.013493255848940688
smallworld,32.0,0.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695,0.0,0.0,0.014133230696038843
smallworld,32.0,0.0,0.1,0.0,topology,random,intact,0.09260416666666665,0.06901386605496751,0.0,3.513579071581023,0.0,0.0,0.0,0.4979248046875,0.501373291015625,-0.003448486328125,0.5005079700100807,0.0,0.0,0.01468277431474259
smallworld,32.0,0.0,0.1,0.125,topology,random,intact,0.09260416666666665,0.06901386605496751,0.019545361997430587,3.513579071581023,0.10906722780510467,0.05955012579217797,0.06423090770739037,0.5584716796875,0.500091552734375,0.058380126953125,0.517578125,0.03176558275655727,0.06192275279569884,0.03478633201162793
smallworld,32.0,0.0,0.1,0.25,topology,random,intact,0.09260416666666665,0.06901386605496751,0.03350633485273814,3.513579071581023,0.19826752520306468,0.050757885173158934,0.11247411544330344,0.60406494140625,0.500762939453125,0.103302001953125,0.5466505481350807,0.05445528472552672,0.10615329050691227,0.06902498633137552
smallworld,32.0,0.0,0.1,0.5,topology,random,intact,0.09260416666666665,0.06901386605496751,0.0446751131369842,3.513579071581023,0.28992301003853005,0.01282398669166865,0.15422346814531096,0.64788818359375,0.503814697265625,0.144073486328125,0.5819800592237904,0.07260704630070232,0.14153772067588305,0.11063262639053492
smallworld,32.0,0.0,0.3,0.0,topology,random,intact,0.2778125,0.19465088745081593,0.0,10.094179870191217,0.0,0.0,0.0,0.495208740234375,0.501373291015625,-0.00616455078125,0.5000964749243952,0.0,0.0,0.014198155680526996
smallworld,32.0,0.0,0.3,0.125,topology,random,intact,0.2778125,0.19465088745081593,0.019545361997430587,10.094179870191217,0.12499999999999999,0.06399482858381189,0.10099904446148403,0.592620849609375,0.500091552734375,0.092529296875,0.5409388388356855,0.07997362007747359,0.0957436480290497,0.06229829418850752
smallworld,32.0,0.0,0.3,0.25,topology,random,intact,0.2778125,0.19465088745081593,0.03350633485273814,10.094179870191217,0.24999999999999994,0.04273785169524806,0.16726429414516736,0.6519775390625,0.500762939453125,0.151214599609375,0.5933719758064517,0.13709763441852615,0.16413196804979946,0.1240489106851347
smallworld,32.0,0.0,0.3,0.5,topology,random,intact,0.2778125,0.19465088745081593,0.0446751131369842,10.094179870191217,0.44578279920563857,0.008239199998794019,0.21315492273543638,0.7054443359375,0.503814697265625,0.201629638671875,0.6480200982862904,0.18279684589136821,0.21884262406639926,0.18840812030852014
smallworld,32.0,0.0,0.6,0.0,topology,random,intact,0.5556249999999999,0.35530636503208546,0.0,16.51319271171529,0.0,0.0,0.0,0.49493408203125,0.501373291015625,-0.006439208984375,0.4998858051915323,0.0,0.0,0.013950049489804153
smallworld,32.0,0.0,0.6,0.125,topology,random,intact,0.5556249999999999,0.35530636503208546,0.019545361997430587,16.51319271171529,0.125,0.05466016322298078,0.11809087631946671,0.607879638671875,0.500091552734375,0.1077880859375,0.5550596175655242,0.1180887699499229,0.10511218102799831,0.0789283652152737
smallworld,32.0,0.0,0.6,0.25,topology,random,intact,0.5556249999999999,0.35530636503208546,0.03350633485273814,16.51319271171529,0.25,0.031050734584960743,0.1902255997611775,0.674468994140625,0.500762939453125,0.1737060546875,0.6207846364667339,0.2024378913427249,0.18019231033371133,0.15633285922189766
smallworld,32.0,0.0,0.6,0.5,topology,random,intact,0.5556249999999999,0.35530636503208546,0.0446751131369842,16.51319271171529,0.46674820863051514,0.00585221624760503,0.2363683070208853,0.729217529296875,0.503814697265625,0.22540283203125,0.679319320186492,0.26991718845696666,0.2402564137782818,0.22526928025170215
smallworld,32.0,0.0,1.0,0.0,topology,random,intact,0.9260416666666667,0.5255569993769087,0.0,22.56065486824326,0.0,0.0,0.0,0.494964599609375,0.501373291015625,-0.00640869140625,0.4995963804183468,0.0,0.0,0.013609193321241025
smallworld,32.0,0.0,1.0,0.125,topology,random,intact,0.9260416666666667,0.5255569993769087,0.019545361997430587,22.56065486824326,0.12500000000000003,0.04153363484309737,0.128570504764563,0.61798095703125,0.500091552734375,0.117889404296875,0.5677214591733871,0.11387128587577508,0.1112536731818669,0.09384024290254822
smallworld,32.0,0.0,1.0,0.25,topology,random,intact,0.9260416666666667,0.5255569993769087,0.03350633485273814,22.56065486824326,0.25000000000000006,0.022108089601630437,0.2030198400547811,0.68695068359375,0.500762939453125,0.186187744140625,0.636415543094758,0.19520791864418582,0.19072058259748606,0.17474141107375152
smallworld,32.0,0.0,1.0,0.5,topology,random,intact,0.9260416666666667,0.5255569993769087,0.0446751131369842,22.56065486824326,0.4783155597476626,0.0034369375345614916,0.24829214144038997,0.7413330078125,0.503814697265625,0.237518310546875,0.6968324722782258,0.26027722485891447,0.25429411012998143,0.2458945565739392
smallworld,32.0,1.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872,0.0,0.0,0.015489699121953268
smallworld,32.0,1.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662,0.0,0.0,0.01617373020852546
smallworld,32.0,1.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242,0.0,0.0,0.0147291493036627
smallworld,32.0,1.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581,0.0,0.0,0.014302499405597306
smallworld,32.0,1.0,0.1,0.0,topology,random,intact,0.09499999999999997,0.04452270883905873,0.0,3.5831005791705133,0.0,0.0,0.0,0.501617431640625,0.50360107421875,-0.001983642578125,0.5005020633820566,0.0,0.0,0.014675818066404639
smallworld,32.0,1.0,0.1,0.125,topology,random,intact,0.09499999999999997,0.04452270883905873,0.019545361997430587,3.5831005791705133,0.12343981918357635,0.04730867221536998,0.0747979501768891,0.5721435546875,0.502716064453125,0.069427490234375,0.5248196509576614,0.028686436030711585,0.06265526853584806,0.043314692474043785
smallworld,32.0,1.0,0.1,0.25,topology,random,intact,0.09499999999999997,0.04452270883905873,0.03350633485273814,3.5831005791705133,0.18315543273912938,0.06072300042062628,0.10190715726857169,0.604644775390625,0.50408935546875,0.100555419921875,0.541624007686492,0.04917674748121985,0.10740903177573953,0.06310521899571819
smallworld,32.0,1.0,0.1,0.5,topology,random,intact,0.09499999999999997,0.04452270883905873,0.0446751131369842,3.5831005791705133,0.24904442521771,0.0306537675416255,0.13777074974003484,0.6387939453125,0.50445556640625,0.13433837890625,0.5737619707661291,0.06556899664162648,0.14321204236765273,0.10095416620289946
smallworld,32.0,1.0,0.3,0.0,topology,random,intact,0.28500000000000003,0.12839432151111485,0.0,9.915508779896385,0.0,0.0,0.0,0.5013427734375,0.50360107421875,-0.00225830078125,0.5005237210181452,0.0,0.0,0.014701324310310635
smallworld,32.0,1.0,0.3,0.125,topology,random,intact,0.28500000000000003,0.12839432151111485,0.019545361997430587,9.915508779896385,0.12499999999999997,0.035317023951322635,0.11299898758626095,0.60919189453125,0.502716064453125,0.106475830078125,0.5558845766129034,0.07391648666797282,0.0950448805758461,0.07989992123315097
smallworld,32.0,1.0,0.3,0.25,topology,random,intact,0.28500000000000003,0.12839432151111485,0.03350633485273814,9.915508779896385,0.24833578699056177,0.05501843555427104,0.15382837482610467,0.656951904296875,0.50408935546875,0.152862548828125,0.5910821730090726,0.12671397714509622,0.16293408098716475,0.12135220507942782
smallworld,32.0,1.0,0.3,0.5,topology,random,intact,0.28500000000000003,0.12839432151111485,0.0446751131369842,9.915508779896385,0.36744278562202726,0.012960852728760255,0.20356225946191117,0.70733642578125,0.50445556640625,0.202880859375,0.6496188256048387,0.168951969526795,0.2172454413162197,0.19029094485867826
smallworld,32.0,1.0,0.6,0.0,topology,random,intact,0.57,0.2421259794071453,0.0,15.724129860572468,0.0,0.0,0.0,0.500579833984375,0.50360107421875,-0.003021240234375,0.5010769751764114,0.0,0.0,0.015352892904638751
smallworld,32.0,1.0,0.6,0.125,topology,random,intact,0.57,0.2421259794071453,0.019545361997430587,15.724129860572468,0.125,0.022889922474417238,0.12613873284015553,0.621978759765625,0.502716064453125,0.1192626953125,0.5680738879788307,0.11277975820277046,0.10386668313426424,0.09425529905338366
smallworld,32.0,1.0,0.6,0.25,topology,random,intact,0.57,0.2421259794071453,0.03350633485273814,15.724129860572468,0.25,0.045906285642269964,0.17856245479111202,0.683135986328125,0.50408935546875,0.179046630859375,0.6198474514868952,0.19333672834760646,0.17805717108731003,0.15522913448559816
smallworld,32.0,1.0,0.6,0.5,topology,random,intact,0.57,0.2421259794071453,0.0446751131369842,15.724129860572468,0.4184033733862099,0.007679622066841245,0.23055813297093397,0.733154296875,0.50445556640625,0.22869873046875,0.6852633568548387,0.25778230446347533,0.23740956144974676,0.23226958482919893
smallworld,32.0,1.0,1.0,0.0,topology,random,intact,0.95,0.373464078291331,0.0,21.076860510678117,0.0,0.0,0.0,0.500579833984375,0.50360107421875,-0.003021240234375,0.5010415354082662,0.0,0.0,0.015311155414610653
smallworld,32.0,1.0,1.0,0.125,topology,random,intact,0.95,0.373464078291331,0.019545361997430587,21.076860510678117,0.12500000000000006,0.017231293005667392,0.1324753715178638,0.627349853515625,0.502716064453125,0.1246337890625,0.5755044260332662,0.11376948693956468,0.11015470964209816,0.10300625946261617
smallworld,32.0,1.0,1.0,0.25,topology,random,intact,0.95,0.373464078291331,0.03350633485273814,21.076860510678117,0.2500000000000001,0.040193468142785814,0.1930016657782468,0.696868896484375,0.50408935546875,0.192779541015625,0.6384060767389113,0.19503340618211087,0.1888366451007397,0.1770856667636652
smallworld,32.0,1.0,1.0,0.5,topology,random,intact,0.95,0.373464078291331,0.0446751131369842,21.076860510678117,0.44298917753906275,0.005741576274468607,0.24395558676192164,0.747161865234375,0.50445556640625,0.242706298828125,0.7042137884324597,0.26004454157614787,0.25178219346765296,0.2545875482470216
smallworld,32.0,2.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742,0.0,0.0,0.014585386838010231
smallworld,32.0,2.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952,0.0,0.0,0.014341918146179465
smallworld,32.0,2.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614,0.0,0.0,0.014993486740507581
smallworld,32.0,2.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074,0.0,0.0,0.013820199520827782
smallworld,32.0,2.0,0.1,0.0,topology,random,intact,0.09468749999999998,0.041671180163637134,0.0,3.524057903142473,0.0,0.0,0.0,0.498046875,0.49774169921875,0.00030517578125,0.49999212449596786,0.0,0.0,0.014075261959888643
smallworld,32.0,2.0,0.1,0.125,topology,random,intact,0.09468749999999998,0.041671180163637134,0.019545361997430587,3.524057903142473,0.12132423048456419,0.058467071642000455,0.067236683571224,0.56146240234375,0.496002197265625,0.065460205078125,0.5182081653225807,0.028193869368973622,0.06195849965586505,0.03552833183435046
smallworld,32.0,2.0,0.1,0.25,topology,random,intact,0.09468749999999998,0.041671180163637134,0.03350633485273814,3.524057903142473,0.21965774650543302,0.029620564735321042,0.12329730587383408,0.616790771484375,0.49737548828125,0.119415283203125,0.5585405903477823,0.04833234748966906,0.10621457083862577,0.08302791423581499
smallworld,32.0,2.0,0.1,0.5,topology,random,intact,0.09468749999999998,0.041671180163637134,0.0446751131369842,3.524057903142473,0.3026687949009559,0.009685919431196666,0.15525100251571924,0.6483154296875,0.49945068359375,0.14886474609375,0.5901312058971775,0.06444312998622541,0.14161942778483438,0.12023224909700621
smallworld,32.0,2.0,0.3,0.0,topology,random,intact,0.28406250000000005,0.12047954069538658,0.0,9.341670356829393,0.0,0.0,0.0,0.49853515625,0.49774169921875,0.00079345703125,0.49897224672379037,0.0,0.0,0.012874149746856647
smallworld,32.0,2.0,0.3,0.125,topology,random,intact,0.28406250000000005,0.12047954069538658,0.019545361997430587,9.341670356829393,0.12499999999999997,0.06436771241818333,0.10001904885205803,0.59381103515625,0.496002197265625,0.097808837890625,0.5398500504032259,0.07286139321375375,0.09335639058811687,0.0610160257448654
smallworld,32.0,2.0,0.3,0.25,topology,random,intact,0.28406250000000005,0.12047954069538658,0.03350633485273814,9.341670356829393,0.24999999999999994,0.01947222718382762,0.17304102013015243,0.66314697265625,0.49737548828125,0.165771484375,0.6078510899697581,0.12490524550929212,0.1600395267224861,0.14110099411107413
smallworld,32.0,2.0,0.3,0.5,topology,random,intact,0.28406250000000005,0.12047954069538658,0.0446751131369842,9.341670356829393,0.44110624315419045,0.00815614738215857,0.2092133909120632,0.69891357421875,0.49945068359375,0.199462890625,0.6518672820060485,0.16654032734572283,0.21338603562998146,0.19293895672601896
smallworld,32.0,2.0,0.6,0.0,topology,random,intact,0.568125,0.22806171879032267,0.0,14.60648458555945,0.0,0.0,0.0,0.497894287109375,0.49774169921875,0.000152587890625,0.49869463520665336,0.0,0.0,0.012547206074969685
smallworld,32.0,2.0,0.6,0.125,topology,random,intact,0.568125,0.22806171879032267,0.019545361997430587,14.60648458555945,0.125,0.059734999790269784,0.1143988392356043,0.606689453125,0.496002197265625,0.110687255859375,0.5514467300907258,0.11172625132404769,0.10222950724050663,0.07467345998184974
smallworld,32.0,2.0,0.6,0.25,topology,random,intact,0.568125,0.22806171879032267,0.03350633485273814,14.60648458555945,0.25,0.01736326279263847,0.19114747912409386,0.680816650390625,0.49737548828125,0.183441162109375,0.628321493825605,0.19153071655551024,0.17525058384086845,0.1652090321012147
smallworld,32.0,2.0,0.6,0.5,topology,random,intact,0.568125,0.22806171879032267,0.0446751131369842,14.60648458555945,0.463295584893334,0.007023244182414421,0.23113212445155898,0.71832275390625,0.49945068359375,0.2188720703125,0.6796993132560484,0.25537428874068036,0.233667445121158,0.22571679889478155
smallworld,32.0,2.0,1.0,0.0,topology,random,intact,0.9468749999999999,0.35350585164782555,0.0,19.77366907512289,0.0,0.0,0.0,0.498138427734375,0.49774169921875,0.000396728515625,0.4990490328881049,0.0,0.0,0.012964580975250991
smallworld,32.0,2.0,1.0,0.125,topology,random,intact,0.9468749999999999,0.35350585164782555,0.019545361997430587,19.77366907512289,0.125,0.05155677638030004,0.12362432585415864,0.61572265625,0.496002197265625,0.119720458984375,0.5595388104838711,0.11382667468227348,0.10896862384139142,0.08420352020494098
smallworld,32.0,2.0,1.0,0.25,topology,random,intact,0.9468749999999999,0.35350585164782555,0.03350633485273814,19.77366907512289,0.25,0.014341180045178396,0.20158832807778082,0.6895751953125,0.49737548828125,0.19219970703125,0.6408573273689516,0.19513144231246873,0.18680335515667096,0.17997250982394464
smallworld,32.0,2.0,1.0,0.5,topology,random,intact,0.9468749999999999,0.35350585164782555,0.0446751131369842,19.77366907512289,0.47163908747481276,0.005556367159040717,0.24330871491962153,0.7314453125,0.49945068359375,0.23199462890625,0.6960291708669355,0.26017525641662514,0.24907114020889465,0.24494850679996819
smallworld,32.0,3.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323,0.0,0.0,0.013231237161541813
smallworld,32.0,3.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863,0.0,0.0,0.01375759328578557
smallworld,32.0,3.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581,0.0,0.0,0.013583687077334965
smallworld,32.0,3.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355,0.0,0.0,0.014641036824714362
smallworld,32.0,3.0,0.1,0.0,topology,random,intact,0.09302083333333332,0.05812129735447302,0.0,3.5069707012736897,0.0,0.0,0.0,0.501922607421875,0.5025634765625,-0.000640869140625,0.4993286132812501,0.0,0.0,0.01329384339658409
smallworld,32.0,3.0,0.1,0.125,topology,random,intact,0.09302083333333332,0.05812129735447302,0.019545361997430587,3.5069707012736897,0.1195195255166665,0.05739022122464982,0.06710596989432978,0.56524658203125,0.503997802734375,0.061248779296875,0.5202991116431452,0.030275504861287567,0.06181598463024149,0.03799084374601046
smallworld,32.0,3.0,0.1,0.25,topology,random,intact,0.09302083333333332,0.05812129735447302,0.03350633485273814,3.5069707012736897,0.21893616934860602,0.04251742377263976,0.11935917581832514,0.614227294921875,0.50286865234375,0.111358642578125,0.554567398563508,0.051900865476492974,0.10597025936612824,0.0783486778537717
smallworld,32.0,3.0,0.1,0.5,topology,random,intact,0.09302083333333332,0.05812129735447302,0.0446751131369842,3.5069707012736897,0.22363466543957464,0.03895135802566757,0.12853092554715467,0.622802734375,0.50244140625,0.120361328125,0.5589048324092742,0.06920115396865731,0.14129367915483768,0.08345688288332645
smallworld,32.0,3.0,0.3,0.0,topology,random,intact,0.27906250000000005,0.1655628844842365,0.0,10.018200877572966,0.0,0.0,0.0,0.49859619140625,0.5025634765625,-0.00396728515625,0.498562720514113,0.0,0.0,0.012391849862087124
smallworld,32.0,3.0,0.3,0.125,topology,random,intact,0.27906250000000005,0.1655628844842365,0.019545361997430587,10.018200877572966,0.12499999999999997,0.0658894039782551,0.10089400068413135,0.596710205078125,0.503997802734375,0.09271240234375,0.5434353736139114,0.07715498432694205,0.09547256802940149,0.06523846848604517
smallworld,32.0,3.0,0.3,0.25,topology,random,intact,0.27906250000000005,0.1655628844842365,0.03350633485273814,10.018200877572966,0.24999999999999994,0.030590930795952577,0.17223324427521994,0.662017822265625,0.50286865234375,0.159149169921875,0.6074632213961694,0.13226568741761494,0.16366725947897393,0.1406442004702106
smallworld,32.0,3.0,0.3,0.5,topology,random,intact,0.27906250000000005,0.1655628844842365,0.0446751131369842,10.018200877572966,0.34249216400716703,0.021252346197330196,0.19795738230340848,0.69189453125,0.50244140625,0.189453125,0.6338599420362905,0.17635424989015328,0.21822301263863195,0.17173167429283398
smallworld,32.0,3.0,0.6,0.0,topology,random,intact,0.558125,0.3066260394225211,0.0,16.462921737032083,0.0,0.0,0.0,0.4974365234375,0.5025634765625,-0.005126953125,0.49801931073588723,0.0,0.0,0.011751875014989099
smallworld,32.0,3.0,0.6,0.125,topology,random,intact,0.558125,0.3066260394225211,0.019545361997430587,16.462921737032083,0.12499999999999999,0.05896819921973603,0.11707724922737218,0.610992431640625,0.503997802734375,0.10699462890625,0.5571663148941532,0.11596308710949434,0.10497941741848094,0.08140942712250175
smallworld,32.0,3.0,0.6,0.25,topology,random,intact,0.558125,0.3066260394225211,0.03350633485273814,16.462921737032083,0.25,0.021802809080833624,0.19362085005038066,0.683868408203125,0.50286865234375,0.180999755859375,0.6327750913558468,0.19879386361627596,0.1799647155745387,0.17045404334808362
smallworld,32.0,3.0,0.6,0.5,topology,random,intact,0.558125,0.3066260394225211,0.0446751131369842,16.462921737032083,0.38639795651908826,0.011611514873453934,0.22829342297910712,0.7210693359375,0.50244140625,0.2186279296875,0.6725562310987904,0.26505848482170125,0.23995295409938494,0.21730437590466622
smallworld,32.0,3.0,1.0,0.0,topology,random,intact,0.9302083333333333,0.4620373344031523,0.0,22.531798172092362,0.0,0.0,0.0,0.496917724609375,0.5025634765625,-0.005645751953125,0.4980685326360888,0.0,0.0,0.011809843751139235
smallworld,32.0,3.0,1.0,0.125,topology,random,intact,0.9302083333333333,0.4620373344031523,0.019545361997430587,22.531798172092362,0.12500000000000003,0.04686228844500337,0.1273479279788282,0.620452880859375,0.503997802734375,0.116455078125,0.5660498834425404,0.1148737828524961,0.11121787049395408,0.09187162462288784
smallworld,32.0,3.0,1.0,0.25,topology,random,intact,0.9302083333333333,0.4620373344031523,0.03350633485273814,22.531798172092362,0.25000000000000006,0.016903540449618438,0.2045754954561695,0.694427490234375,0.50286865234375,0.191558837890625,0.6475455991683468,0.19692648488999331,0.19065920656106414,0.18784930169203223
smallworld,32.0,3.0,1.0,0.5,topology,random,intact,0.9302083333333333,0.4620373344031523,0.0446751131369842,22.531798172092362,0.41527033557920545,0.007536342430239764,0.24368370531283362,0.73712158203125,0.50244140625,0.23468017578125,0.6937610257056451,0.2625686465199912,0.2542122754147522,0.24227730743816742
smallworld,32.0,4.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936,0.0,0.0,0.014715236806986666
smallworld,32.0,4.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662,0.0,0.0,0.015311155414610653
smallworld,32.0,4.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017,0.0,0.0,0.015148842953390142
smallworld,32.0,4.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985,0.0,0.0,0.014601618084132335
smallworld,32.0,4.0,0.1,0.0,topology,random,intact,0.09499999999999999,0.06200395446244111,0.0,3.5613961198221906,0.0,0.0,0.0,0.496307373046875,0.4954833984375,0.000823974609375,0.49985627205141137,0.0,0.0,0.01391526824811407
smallworld,32.0,4.0,0.1,0.125,topology,random,intact,0.09499999999999999,0.06200395446244111,0.019545361997430587,3.5613961198221906,0.11633681335545457,0.05339940122713308,0.07018749797287281,0.571502685546875,0.495452880859375,0.0760498046875,0.5239041236139114,0.0312581830748068,0.062430490761372505,0.04223647398165028
smallworld,32.0,4.0,0.1,0.25,topology,random,intact,0.09499999999999999,0.06200395446244111,0.03350633485273814,3.5613961198221906,0.18454349540060433,0.05167060376216809,0.10788949076465965,0.61163330078125,0.496002197265625,0.115631103515625,0.5506749306955646,0.053585456699668785,0.10702369844806711,0.07376451019901495
smallworld,32.0,4.0,0.1,0.5,topology,random,intact,0.09499999999999999,0.06200395446244111,0.0446751131369842,3.5613961198221906,0.2710848711612645,0.02575727867654015,0.1447932434421704,0.64697265625,0.494964599609375,0.152008056640625,0.5826849168346774,0.0714472755995584,0.14269826459742285,0.11146273869220552
smallworld,32.0,4.0,0.3,0.0,topology,random,intact,0.28500000000000003,0.17600094262927002,0.0,9.881561479557593,0.0,0.0,0.0,0.499114990234375,0.4954833984375,0.003631591796875,0.4990490328881049,0.0,0.0,0.012964580975250991
smallworld,32.0,4.0,0.3,0.125,topology,random,intact,0.28500000000000003,0.17600094262927002,0.019545361997430587,9.881561479557593,0.125,0.050097701627574424,0.10867114180889252,0.6181640625,0.495452880859375,0.122711181640625,0.5553372290826614,0.07911516962234227,0.09501932271900854,0.0792553088871608
smallworld,32.0,4.0,0.3,0.25,topology,random,intact,0.28500000000000003,0.17600094262927002,0.03350633485273814,9.881561479557593,0.25,0.04312095897038287,0.16618619275190616,0.6768798828125,0.496002197265625,0.180877685546875,0.6117179624495968,0.13562600506687245,0.16289026751830032,0.14565501802303288
smallworld,32.0,4.0,0.3,0.5,topology,random,intact,0.28500000000000003,0.17600094262927002,0.0446751131369842,9.881561479557593,0.3968268806374474,0.01276907155326485,0.20636774779945583,0.7130126953125,0.494964599609375,0.218048095703125,0.6556160219254032,0.18083467342249665,0.2171870233577338,0.19735385567121724
smallworld,32.0,4.0,0.6,0.0,topology,random,intact,0.57,0.3242773954713163,0.0,16.043776929045976,0.0,0.0,0.0,0.498138427734375,0.4954833984375,0.002655029296875,0.4988245810231856,0.0,0.0,0.012700243538406174
smallworld,32.0,4.0,0.6,0.125,topology,random,intact,0.57,0.3242773954713163,0.019545361997430587,16.043776929045976,0.125,0.03874505106911281,0.12403510647176946,0.63238525390625,0.495452880859375,0.136932373046875,0.5705330141129032,0.11741387198782983,0.10439014531153969,0.09715141711144701
smallworld,32.0,4.0,0.6,0.25,topology,random,intact,0.57,0.3242773954713163,0.03350633485273814,16.043776929045976,0.25000000000000006,0.03182796869455341,0.1912136531021293,0.704498291015625,0.496002197265625,0.20849609375,0.6451081306703629,0.20128092340770823,0.1789545348197823,0.18497868987787489
smallworld,32.0,4.0,0.6,0.5,topology,random,intact,0.57,0.3242773954713163,0.0446751131369842,16.043776929045976,0.4293760533086938,0.007889452296988134,0.23230498483281165,0.7388916015625,0.494964599609375,0.243927001953125,0.691099105342742,0.268374564543611,0.23860604642637645,0.23914235818716534
smallworld,32.0,4.0,1.0,0.0,topology,random,intact,0.95,0.4854080624662629,0.0,21.771434642322113,0.0,0.0,0.0,0.4981689453125,0.4954833984375,0.002685546875,0.4989958732358872,0.0,0.0,0.012901974740208778
smallworld,32.0,4.0,1.0,0.125,topology,random,intact,0.95,0.4854080624662629,0.019545361997430587,21.771434642322113,0.12500000000000006,0.02924310889647931,0.1318069977304731,0.639129638671875,0.495452880859375,0.1436767578125,0.579678443170363,0.11295104470131118,0.11078751272139378,0.10792200828815214
smallworld,32.0,4.0,1.0,0.25,topology,random,intact,0.95,0.4854080624662629,0.03350633485273814,21.771434642322113,0.2500000000000001,0.021792119215178138,0.20346553070981482,0.718109130859375,0.496002197265625,0.22210693359375,0.6633399225050403,0.19363036234510483,0.1899214503795322,0.20645030974790474
smallworld,32.0,4.0,1.0,0.5,topology,random,intact,0.95,0.4854080624662629,0.0446751131369842,21.771434642322113,0.44786354642880744,0.004798999963535954,0.24556346138403923,0.75177001953125,0.494964599609375,0.256805419921875,0.7100121282762097,0.25817381646013976,0.25322860050604296,0.2614162653655139
smallworld,32.0,5.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775,0.0,0.0,0.013787737028583576
smallworld,32.0,5.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173,0.0,0.0,0.013998743228170397
smallworld,32.0,5.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146,0.0,0.0,0.013312393392152132
smallworld,32.0,5.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307,0.0,0.0,0.01504218047887376
smallworld,32.0,5.0,0.1,0.0,topology,random,intact,0.09374999999999997,0.09199978287165134,0.0,3.6107636992021037,0.0,0.0,0.0,0.497802734375,0.4990234375,-0.001220703125,0.4998306766633065,0.0,0.0,0.013885124505315935
smallworld,32.0,5.0,0.1,0.125,topology,random,intact,0.09374999999999997,0.09199978287165134,0.019545361997430587,3.6107636992021037,0.11110872848213602,0.053589561623925926,0.06769173560600791,0.565216064453125,0.497650146484375,0.06756591796875,0.5192024477066532,0.03524367266649346,0.0630845814988668,0.03669930030458419
smallworld,32.0,5.0,0.1,0.25,topology,random,intact,0.09374999999999997,0.09199978287165134,0.03350633485273814,3.6107636992021037,0.1836084343278157,0.04548750786424165,0.10967275237183366,0.60589599609375,0.498504638671875,0.107391357421875,0.5454180317540323,0.060417724571131655,0.1081449968552002,0.06757344917817468
smallworld,32.0,5.0,0.1,0.5,topology,random,intact,0.09374999999999997,0.09199978287165134,0.0446751131369842,3.6107636992021037,0.26083116748150303,0.018985124451486035,0.1487283597295062,0.64593505859375,0.494720458984375,0.151214599609375,0.5808144846270162,0.08055696609484223,0.14419332914026695,0.10925992671849853
smallworld,32.0,5.0,0.3,0.0,topology,random,intact,0.28125000000000006,0.25404998399355083,0.0,11.46087571253014,0.0,0.0,0.0,0.499359130859375,0.4990234375,0.000335693359375,0.4991632276965727,0.0,0.0,0.013099068443119437
smallworld,32.0,5.0,0.3,0.125,topology,random,intact,0.28125000000000006,0.25404998399355083,0.019545361997430587,11.46087571253014,0.12499999999999999,0.05080000200250834,0.1107629518098038,0.6082763671875,0.497650146484375,0.110626220703125,0.5490643901209677,0.08596850599328548,0.09918815328461864,0.07186777315218067
smallworld,32.0,5.0,0.3,0.25,topology,random,intact,0.28125000000000006,0.25404998399355083,0.03350633485273814,11.46087571253014,0.25,0.03461712738937846,0.17010722988536062,0.669891357421875,0.498504638671875,0.17138671875,0.6075104744203629,0.14737458170277506,0.1700368342022034,0.14069985045691472
smallworld,32.0,5.0,0.3,0.5,topology,random,intact,0.28125000000000006,0.25404998399355083,0.0446751131369842,11.46087571253014,0.4088186093184134,0.011563960448791683,0.21612552322710582,0.715362548828125,0.494720458984375,0.22064208984375,0.6591698431199597,0.1964994422703668,0.22671577893627118,0.20153919842126092
smallworld,32.0,5.0,0.6,0.0,topology,random,intact,0.5625,0.4497272956893299,0.0,19.636454539144992,0.0,0.0,0.0,0.49920654296875,0.4990234375,0.00018310546875,0.4994329637096775,0.0,0.0,0.013416737117222443
smallworld,32.0,5.0,0.6,0.125,topology,random,intact,0.5625,0.4497272956893299,0.019545361997430587,19.636454539144992,0.125,0.034565301147756085,0.12832570194470955,0.62554931640625,0.497650146484375,0.127899169921875,0.5655123802923387,0.12115350040904772,0.10860199336071442,0.09123860602412777
smallworld,32.0,5.0,0.6,0.25,topology,random,intact,0.5625,0.4497272956893299,0.03350633485273814,19.636454539144992,0.25,0.02306365639766902,0.19603406494424389,0.69696044921875,0.498504638671875,0.198455810546875,0.6420465284778226,0.2076917149869389,0.18617484576122467,0.18137303448933323
smallworld,32.0,5.0,0.6,0.5,topology,random,intact,0.5625,0.4497272956893299,0.0446751131369842,19.636454539144992,0.44589735293735544,0.006823855669610127,0.24155474220240009,0.741668701171875,0.494720458984375,0.2469482421875,0.6957830613659275,0.2769222866492519,0.24823312768163291,0.2446586631192173
smallworld,32.0,5.0,1.0,0.0,topology,random,intact,0.9375,0.6400827826893951,0.0,26.131753855468865,0.0,0.0,0.0,0.500762939453125,0.4990234375,0.001739501953125,0.49945068359375006,0.0,0.0,0.013437605862236492
smallworld,32.0,5.0,1.0,0.125,topology,random,intact,0.9375,0.6400827826893951,0.019545361997430587,26.131753855468865,0.12500000000000003,0.021306256092119554,0.1355816134467517,0.63336181640625,0.497650146484375,0.135711669921875,0.573698966733871,0.1081247247978516,0.11370137119766696,0.10087996622062714
smallworld,32.0,5.0,1.0,0.25,topology,random,intact,0.9375,0.6400827826893951,0.03350633485273814,26.131753855468865,0.25000000000000006,0.014916922236697976,0.2081052859956799,0.709808349609375,0.498504638671875,0.2113037109375,0.6603747952368952,0.18535667108203133,0.19491663633885759,0.20295827308221756
smallworld,32.0,5.0,1.0,0.5,topology,random,intact,0.9375,0.6400827826893951,0.0446751131369842,26.131753855468865,0.4687885506758495,0.003138530495093548,0.25251229173746065,0.753631591796875,0.494720458984375,0.2589111328125,0.7141054214969759,0.24714222810937506,0.25988884845181015,0.26623694546376353
smallworld,64.0,0.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977,0.0,0.0,0.014170109853894303
smallworld,64.0,0.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452,0.0,0.0,0.013752514120332238
smallworld,64.0,0.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635,0.0,0.0,0.014246554974518962
smallworld,64.0,0.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494,0.0,0.0,0.01404859634125935
smallworld,64.0,0.0,0.1,0.0,joint,random,intact,0.09578124999999998,0.021995532326643308,0.0,3.5991064004383655,0.0,0.0,0.0,0.5023345947265625,0.50372314453125,-0.0013885498046875,0.49995495024181547,0.0,0.0,0.014031481762015062
smallworld,64.0,0.0,0.1,0.125,joint,random,intact,0.09578124999999998,0.021995532326643308,0.019235118156201526,3.5991064004383655,0.11657310360954565,0.056003507329828034,0.06923044266982264,0.570587158203125,0.504364013671875,0.06622314453125,0.5200427827380952,0.025029720054985962,0.061790584451183864,0.03768896465146823
smallworld,64.0,0.0,0.1,0.25,joint,random,intact,0.09578124999999998,0.021995532326643308,0.03297448826777405,3.5991064004383655,0.1934431092484518,0.05202433243716964,0.10975758555443439,0.6102752685546875,0.504180908203125,0.1060943603515625,0.5476883176773313,0.04290809152283308,0.1059267162020295,0.07024716971992849
smallworld,64.0,0.0,0.1,0.5,joint,random,intact,0.09578124999999998,0.021995532326643308,0.04396598435703206,3.5991064004383655,0.2532669052803249,0.03374459119200776,0.13934803108873575,0.638702392578125,0.5033416748046875,0.1353607177734375,0.5727577814980158,0.05721078869711077,0.141235621602706,0.09977153037434192
smallworld,64.0,0.0,0.3,0.0,joint,random,intact,0.28734375,0.06472014589873543,0.0,10.121102917725901,0.0,0.0,0.0,0.500518798828125,0.50372314453125,-0.003204345703125,0.4997868613591269,0.0,0.0,0.013833523128755451
smallworld,64.0,0.0,0.3,0.125,joint,random,intact,0.28734375,0.06472014589873543,0.019235118156201526,10.121102917725901,0.12499999999999997,0.05876349959744467,0.10606582535466158,0.6065673828125,0.504364013671875,0.102203369140625,0.5452997116815477,0.06543424960598021,0.09397250084956188,0.06743410337813371
smallworld,64.0,0.0,0.3,0.25,joint,random,intact,0.28734375,0.06472014589873543,0.03297448826777405,10.121102917725901,0.24999999999999997,0.043313927143119525,0.1657627161838179,0.6637725830078125,0.504180908203125,0.1595916748046875,0.5991583930121528,0.11217299932453755,0.1610957157421061,0.13086358648753707
smallworld,64.0,0.0,0.3,0.5,joint,random,intact,0.28734375,0.06472014589873543,0.04396598435703206,10.121102917725901,0.38509654516795017,0.01986387430239574,0.20480967727564708,0.702301025390625,0.5033416748046875,0.1989593505859375,0.6381148080977183,0.1495639990993834,0.21479428765614147,0.17674263906784315
smallworld,64.0,0.0,0.6,0.0,joint,random,intact,0.5746875,0.12574510474819212,0.0,16.8752052751257,0.0,0.0,0.0,0.501068115234375,0.50372314453125,-0.002655029296875,0.49973745194692454,0.0,0.0,0.013775333559324688
smallworld,64.0,0.0,0.6,0.125,joint,random,intact,0.5746875,0.12574510474819212,0.019235118156201526,16.8752052751257,0.125,0.047800812104757305,0.12149297201253861,0.6222076416015625,0.504364013671875,0.1178436279296875,0.5580516996837797,0.10214470856724694,0.10353778403943338,0.08245214666504314
smallworld,64.0,0.0,0.6,0.25,joint,random,intact,0.5746875,0.12574510474819212,0.03297448826777405,16.8752052751257,0.25,0.029328062943223362,0.19053574405358498,0.6892547607421875,0.504180908203125,0.1850738525390625,0.6262444390190972,0.1751052146867091,0.17749334406760006,0.16276288025509025
smallworld,64.0,0.0,0.6,0.5,joint,random,intact,0.5746875,0.12574510474819212,0.04396598435703206,16.8752052751257,0.42733621521776066,0.010217824196193022,0.2329775233989805,0.7293243408203125,0.5033416748046875,0.225982666015625,0.6715344625806051,0.23347361958227872,0.23665779209013343,0.2161010369560551
smallworld,64.0,0.0,1.0,0.0,joint,random,intact,0.9578125000000001,0.20167769757437948,0.0,24.51266058499811,0.0,0.0,0.0,0.501068115234375,0.50372314453125,-0.002655029296875,0.4995950365823413,0.0,0.0,0.01360761068273023
smallworld,64.0,0.0,1.0,0.125,joint,random,intact,0.9578125000000001,0.20167769757437948,0.019235118156201526,24.51266058499811,0.12500000000000006,0.035601199933531884,0.13063617806398886,0.630096435546875,0.504364013671875,0.125732421875,0.5660196940104167,0.10711270779479877,0.11082101053869567,0.09183607046471576
smallworld,64.0,0.0,1.0,0.25,joint,random,intact,0.9578125000000001,0.20167769757437948,0.03297448826777405,24.51266058499811,0.2500000000000001,0.019663663391620602,0.20410270820115597,0.702117919921875,0.504180908203125,0.19793701171875,0.6420830620659722,0.18362178479108363,0.18997887520919254,0.18141606017349798
smallworld,64.0,0.0,1.0,0.5,joint,random,intact,0.9578125000000001,0.20167769757437948,0.04396598435703206,24.51266058499811,0.4478083010815432,0.0073312695009903174,0.24793547336758875,0.7449493408203125,0.5033416748046875,0.241607666015625,0.6907489110553076,0.2448290463881115,0.2533051669455901,0.2387299336329234
smallworld,64.0,1.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099,0.0,0.0,0.01408738938754655
smallworld,64.0,1.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122,0.0,0.0,0.014145578956977246
smallworld,64.0,1.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913,0.0,0.0,0.01404118002358678
smallworld,64.0,1.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236,0.0,0.0,0.014152424788675014
smallworld,64.0,1.0,0.1,0.0,joint,random,intact,0.09270833333333331,0.025204498282641263,0.0,3.50573182298756,0.0,0.0,0.0,0.4979400634765625,0.4971771240234375,0.000762939453125,0.4998968215215774,0.0,0.0,0.013963023445037711
smallworld,64.0,1.0,0.1,0.125,joint,random,intact,0.09270833333333331,0.025204498282641263,0.019235118156201526,3.50573182298756,0.10973935305287526,0.05585299867491733,0.06617725738701721,0.566375732421875,0.4977264404296875,0.0686492919921875,0.5182417612227181,0.024870392889859077,0.060770510707496186,0.0355678977971194
smallworld,64.0,1.0,0.1,0.25,joint,random,intact,0.09270833333333331,0.025204498282641263,0.03297448826777405,3.50573182298756,0.18025528544854147,0.05964764020447081,0.10200945996927191,0.597625732421875,0.497161865234375,0.1004638671875,0.5374077690972221,0.042634959239758435,0.10417801835570775,0.058139745876506485
smallworld,64.0,1.0,0.1,0.5,joint,random,intact,0.09270833333333331,0.025204498282641263,0.04396598435703206,3.50573182298756,0.2573090369609725,0.02717627026180979,0.14160157862227885,0.633453369140625,0.4973907470703125,0.1360626220703125,0.5673285590277778,0.0568466123196779,0.13890402447427702,0.09337752356865604
smallworld,64.0,1.0,0.3,0.0,joint,random,intact,0.278125,0.07395124462365277,0.0,10.38557635764781,0.0,0.0,0.0,0.50006103515625,0.4971771240234375,0.0028839111328125,0.4999922495039682,0.0,0.0,0.014075409182075487
smallworld,64.0,1.0,0.3,0.125,joint,random,intact,0.278125,0.07395124462365277,0.019235118156201526,10.38557635764781,0.12499999999999996,0.05826426127315159,0.10394239746672665,0.6052703857421875,0.4977264404296875,0.1075439453125,0.542634025452629,0.06521573566186727,0.09481309244334764,0.0642947190587466
smallworld,64.0,1.0,0.3,0.25,joint,random,intact,0.278125,0.07395124462365277,0.03297448826777405,10.38557635764781,0.2488879941154663,0.06612500026981724,0.15354132726140302,0.6503448486328125,0.497161865234375,0.1531829833984375,0.5790371365017362,0.11179840399177247,0.1625367299028817,0.10716674006582197
smallworld,64.0,1.0,0.3,0.5,joint,random,intact,0.278125,0.07395124462365277,0.04396598435703206,10.38557635764781,0.3761574953681496,0.01717807640992064,0.20640024146288438,0.6962738037109375,0.4973907470703125,0.198883056640625,0.632019527374752,0.1490645386556966,0.2167156398705089,0.16956421404679153
smallworld,64.0,1.0,0.6,0.0,joint,random,intact,0.5562499999999999,0.14307233925258955,0.0,18.400324978002963,0.0,0.0,0.0,0.5009918212890625,0.4971771240234375,0.003814697265625,0.5002814398871527,0.0,0.0,0.014415989309037829
smallworld,64.0,1.0,0.6,0.125,joint,random,intact,0.5562499999999999,0.14307233925258955,0.019235118156201526,18.400324978002963,0.125,0.04967020915698955,0.1213832783254487,0.6233062744140625,0.4977264404296875,0.125579833984375,0.5571012951078869,0.10257390230232735,0.10535583338509333,0.08133285318246328
smallworld,64.0,1.0,0.6,0.25,joint,random,intact,0.5562499999999999,0.14307233925258955,0.03297448826777405,18.400324978002963,0.24999999999999997,0.06017942320323693,0.17900162702540923,0.67645263671875,0.497161865234375,0.179290771484375,0.6046820746527778,0.17584097537541837,0.18061000008873146,0.13736883805831127
smallworld,64.0,1.0,0.6,0.5,joint,random,intact,0.5562499999999999,0.14307233925258955,0.04396598435703206,18.400324978002963,0.4058900044795269,0.012715158196855427,0.23432304930214376,0.725372314453125,0.4973907470703125,0.2279815673828125,0.6656261625744048,0.2344546338338912,0.24081333345164196,0.20914281952128075
smallworld,64.0,1.0,1.0,0.0,joint,random,intact,0.9270833333333333,0.2281901684568175,0.0,27.825136481839134,0.0,0.0,0.0,0.5010223388671875,0.4971771240234375,0.00384521484375,0.5003880092075892,0.0,0.0,0.014541496223496337
smallworld,64.0,1.0,1.0,0.125,joint,random,intact,0.9270833333333333,0.2281901684568175,0.019235118156201526,27.825136481839134,0.125,0.04096270247774516,0.13172752615548544,0.63336181640625,0.4977264404296875,0.1356353759765625,0.566498287140377,0.1099981784015982,0.11244586167966979,0.09239971060782931
smallworld,64.0,1.0,1.0,0.25,joint,random,intact,0.9270833333333333,0.2281901684568175,0.03297448826777405,27.825136481839134,0.25,0.05326904536050878,0.19499840092994514,0.6932830810546875,0.497161865234375,0.1961212158203125,0.6230299207899306,0.1885683058313112,0.19276433430800535,0.15897713532624197
smallworld,64.0,1.0,1.0,0.5,joint,random,intact,0.9270833333333333,0.2281901684568175,0.04396598435703206,27.825136481839134,0.42839003086526195,0.009658088799120407,0.24996083096586927,0.7407684326171875,0.4973907470703125,0.243377685546875,0.6851675851004464,0.25142440777508157,0.2570191124106738,0.23215679423114663
smallworld,64.0,2.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944,0.0,0.0,0.014284207048856487
smallworld,64.0,2.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121,0.0,0.0,0.014119336602136044
smallworld,64.0,2.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987,0.0,0.0,0.014055442172957053
smallworld,64.0,2.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425,0.0,0.0,0.014002386977299648
smallworld,64.0,2.0,0.1,0.0,joint,random,intact,0.09276041666666665,0.03535397464116563,0.0,3.5238443603361533,0.0,0.0,0.0,0.5019073486328125,0.501983642578125,-7.62939453125e-05,0.5002959720672122,0.0,0.0,0.014433103888282183
smallworld,64.0,2.0,0.1,0.125,joint,random,intact,0.09276041666666665,0.03535397464116563,0.019235118156201526,3.5238443603361533,0.1035045520202331,0.059431951593011456,0.06124148971758232,0.5658416748046875,0.5006866455078125,0.065155029296875,0.517090328156002,0.02640635836110924,0.061000578214126265,0.034211852634992865
smallworld,64.0,2.0,0.1,0.25,joint,random,intact,0.09276041666666665,0.03535397464116563,0.03297448826777405,3.5238443603361533,0.1742391806472311,0.05773014244185707,0.10087766193296203,0.6054229736328125,0.5000152587890625,0.10540771484375,0.5412583124069941,0.0452680429047587,0.10457241979564504,0.06267453889028232
smallworld,64.0,2.0,0.1,0.5,joint,random,intact,0.09276041666666665,0.03535397464116563,0.04396598435703206,3.5238443603361533,0.2379246038922139,0.04134267187122157,0.13232454678451633,0.6368865966796875,0.50067138671875,0.1362152099609375,0.5641842796688987,0.06035739053967827,0.13942989306086007,0.08967449910615524
smallworld,64.0,2.0,0.3,0.0,joint,random,intact,0.27828125000000004,0.10279570342576339,0.0,10.452197740384431,0.0,0.0,0.0,0.5000152587890625,0.501983642578125,-0.0019683837890625,0.5000537690662202,0.0,0.0,0.01414786090087659
smallworld,64.0,2.0,0.3,0.125,joint,random,intact,0.27828125000000004,0.10279570342576339,0.019235118156201526,10.452197740384431,0.12499999999999997,0.06585433873424097,0.09982569491770536,0.6034393310546875,0.5006866455078125,0.102752685546875,0.5403863816034226,0.06877885424850133,0.09502463125110788,0.06164766413562175
smallworld,64.0,2.0,0.3,0.25,joint,random,intact,0.27828125000000004,0.10279570342576339,0.03297448826777405,10.452197740384431,0.2405330031364809,0.06495905292947829,0.15584661898249827,0.6598968505859375,0.5000152587890625,0.159881591796875,0.5872691320994543,0.11790660728314516,0.1628993678590421,0.11686157872176646
smallworld,64.0,2.0,0.3,0.5,joint,random,intact,0.27828125000000004,0.10279570342576339,0.04396598435703206,10.452197740384431,0.3528505783689442,0.03262728799510985,0.19691028712314476,0.7001800537109375,0.50067138671875,0.1995086669921875,0.6285686190166171,0.15720880971086024,0.21719915714538945,0.1655000719622353
smallworld,64.0,2.0,0.6,0.0,joint,random,intact,0.5565625,0.19622377683098013,0.0,18.211137705794034,0.0,0.0,0.0,0.4998931884765625,0.501983642578125,-0.0020904541015625,0.5001438685825892,0.0,0.0,0.014253971292191402
smallworld,64.0,2.0,0.6,0.125,joint,random,intact,0.5565625,0.19622377683098013,0.019235118156201526,18.211137705794034,0.125,0.05875728981291152,0.11853585742915346,0.6248016357421875,0.5006866455078125,0.124114990234375,0.5564502534412202,0.10699157085487203,0.10521455200672342,0.08056612003231683
smallworld,64.0,2.0,0.6,0.25,joint,random,intact,0.5565625,0.19622377683098013,0.03297448826777405,18.211137705794034,0.25,0.058685892502644915,0.1828645603962283,0.68658447265625,0.5000152587890625,0.1865692138671875,0.6151888408358135,0.18341412146549496,0.1803678034400973,0.1497426788519701
smallworld,64.0,2.0,0.6,0.5,joint,random,intact,0.5565625,0.19622377683098013,0.04396598435703206,18.211137705794034,0.38196493539486975,0.02078146194391866,0.2279965748053637,0.73126220703125,0.50067138671875,0.2305908203125,0.665496341765873,0.24455216195399326,0.2404904045867964,0.2089899292800313
smallworld,64.0,2.0,1.0,0.0,joint,random,intact,0.9276041666666668,0.30749700964127336,0.0,27.336817381401172,0.0,0.0,0.0,0.4999237060546875,0.501983642578125,-0.0020599365234375,0.500243656218998,0.0,0.0,0.014371491403002666
smallworld,64.0,2.0,1.0,0.125,joint,random,intact,0.9276041666666668,0.30749700964127336,0.019235118156201526,27.336817381401172,0.125,0.05029435527401588,0.1286040943505551,0.6352081298828125,0.5006866455078125,0.134521484375,0.5655532110305059,0.1124923234460496,0.1122577532730871,0.09128669247097229
smallworld,64.0,2.0,1.0,0.25,joint,random,intact,0.9276041666666668,0.30749700964127336,0.03297448826777405,27.336817381401172,0.25000000000000006,0.04748918016691842,0.19940094006347367,0.7048492431640625,0.5000152587890625,0.204833984375,0.6352950807601687,0.1928439830503707,0.19244186275386363,0.17342184020846618
smallworld,64.0,2.0,1.0,0.5,joint,random,intact,0.9276041666666668,0.30749700964127336,0.04396598435703206,27.336817381401172,0.4038399723134362,0.011971819238180944,0.24635357645581,0.75,0.50067138671875,0.24932861328125,0.6882256401909722,0.25712531073382766,0.25658915033848484,0.2357582721901309
smallworld,64.0,3.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829,0.0,0.0,0.014338403216463565
smallworld,64.0,3.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076,0.0,0.0,0.014172962283768319
smallworld,64.0,3.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781,0.0,0.0,0.014365786543254504
smallworld,64.0,3.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833,0.0,0.0,0.014539784765571929
smallworld,64.0,3.0,0.1,0.0,joint,random,intact,0.09359374999999998,0.04088289112869348,0.0,3.5669353276984745,0.0,0.0,0.0,0.498382568359375,0.4995880126953125,-0.0012054443359375,0.5004718114459326,0.0,0.0,0.014640190297138839
smallworld,64.0,3.0,0.1,0.125,joint,random,intact,0.09359374999999998,0.04088289112869348,0.019235118156201526,3.5669353276984745,0.10947485603981444,0.05810550865081572,0.06402722973352498,0.5652923583984375,0.4984283447265625,0.066864013671875,0.5170031350756448,0.027401470462470896,0.061496212664027924,0.03410916515952674
smallworld,64.0,3.0,0.1,0.25,joint,random,intact,0.09359374999999998,0.04088289112869348,0.03297448826777405,3.5669353276984745,0.1959369335372988,0.049221667536491286,0.11186900043415389,0.6151885986328125,0.4975738525390625,0.11761474609375,0.5484246148003472,0.04697394936423582,0.10542207885261931,0.07111430840164186
smallworld,64.0,3.0,0.1,0.5,joint,random,intact,0.09359374999999998,0.04088289112869348,0.04396598435703206,3.5669353276984745,0.2680065916811336,0.022862817836365075,0.1456311745669919,0.648468017578125,0.497772216796875,0.15069580078125,0.5791412837921626,0.06263193248564777,0.14056277180349241,0.1072893945504062
smallworld,64.0,3.0,0.3,0.0,joint,random,intact,0.28078125000000004,0.11828413761182133,0.0,10.912490303584775,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5003792898995535,0.0,0.0,0.01453122747594975
smallworld,64.0,3.0,0.3,0.125,joint,random,intact,0.28078125000000004,0.11828413761182133,0.019235118156201526,10.912490303584775,0.12499999999999996,0.06164099002669864,0.10339270353276982,0.6045379638671875,0.4984283447265625,0.106109619140625,0.5404212588355655,0.07096981685132099,0.09615364466345215,0.061688739125808224
smallworld,64.0,3.0,0.3,0.25,joint,random,intact,0.28078125000000004,0.11828413761182133,0.03297448826777405,10.912490303584775,0.24999999999999994,0.03575641510926835,0.17246637117627073,0.67596435546875,0.4975738525390625,0.1783905029296875,0.6043032691592262,0.12166254317369314,0.16483481942306086,0.13692271802600872
smallworld,64.0,3.0,0.3,0.5,joint,random,intact,0.28078125000000004,0.11828413761182133,0.04396598435703206,10.912490303584775,0.39420495084714846,0.012048918075975135,0.21153340626920736,0.7122955322265625,0.497772216796875,0.2145233154296875,0.6475234258742559,0.16221672423159084,0.21977975923074777,0.1878231881566046
smallworld,64.0,3.0,0.6,0.0,joint,random,intact,0.5615625,0.22414020928252076,0.0,19.907933867861843,0.0,0.0,0.0,0.4998016357421875,0.4995880126953125,0.000213623046875,0.5002669077070933,0.0,0.0,0.014398874729793606
smallworld,64.0,3.0,0.6,0.125,joint,random,intact,0.5615625,0.22414020928252076,0.019235118156201526,19.907933867861843,0.125,0.0519481674412385,0.12268437732964681,0.625274658203125,0.4984283447265625,0.1268463134765625,0.5563790457589285,0.10932306096324323,0.1068839175512368,0.08048225859401947
smallworld,64.0,3.0,0.6,0.25,joint,random,intact,0.5615625,0.22414020928252076,0.03297448826777405,19.907933867861843,0.25,0.025312031893928333,0.19843326312409842,0.7029571533203125,0.4975738525390625,0.20538330078125,0.6345946296812996,0.1874109616512741,0.18322957294497738,0.1725969174888889
smallworld,64.0,3.0,0.6,0.5,joint,random,intact,0.5615625,0.22414020928252076,0.04396598435703206,19.907933867861843,0.43265793310747913,0.009485699317122285,0.24002830638529238,0.742034912109375,0.497772216796875,0.2442626953125,0.6821347191220237,0.24988128220169878,0.2443060972599698,0.2285849815428525
smallworld,64.0,3.0,1.0,0.0,joint,random,intact,0.9359375000000001,0.3479006708813165,0.0,30.419891623445086,0.0,0.0,0.0,0.5001983642578125,0.4995880126953125,0.0006103515625,0.5003918844556051,0.0,0.0,0.014546060111294893
smallworld,64.0,3.0,1.0,0.125,joint,random,intact,0.9359375000000001,0.3479006708813165,0.019235118156201526,30.419891623445086,0.125,0.040348191039374905,0.1328028961907604,0.6369171142578125,0.4984283447265625,0.13848876953125,0.5673135424417163,0.11268693285235129,0.1137368528788935,0.09335983850343688
smallworld,64.0,3.0,1.0,0.25,joint,random,intact,0.9359375000000001,0.3479006708813165,0.03297448826777405,30.419891623445086,0.25000000000000006,0.017957413788488853,0.21135671611597562,0.7176971435546875,0.4975738525390625,0.220123291015625,0.6520274328807043,0.19317759917545937,0.19497746207810313,0.19312756675040077
smallworld,64.0,3.0,1.0,0.5,joint,random,intact,0.9359375000000001,0.3479006708813165,0.04396598435703206,30.419891623445086,0.45631026548376374,0.0068801597730506975,0.2548035772628291,0.7575225830078125,0.497772216796875,0.2597503662109375,0.7020491342695933,0.25757013223394587,0.25996994943747087,0.2520382304533233
smallworld,64.0,4.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587,0.0,0.0,0.013267601041742625
smallworld,64.0,4.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686,0.0,0.0,0.013126691005964173
smallworld,64.0,4.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374,0.0,0.0,0.012859703569752409
smallworld,64.0,4.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523,0.0,0.0,0.013249345490548665
smallworld,64.0,4.0,0.1,0.0,joint,random,intact,0.09192708333333331,0.052684923184776467,0.0,3.5421445858963363,0.0,0.0,0.0,0.5030517578125,0.502288818359375,0.000762939453125,0.4994991241939484,0.0,0.0,0.01349465445971752
smallworld,64.0,4.0,0.1,0.125,joint,random,intact,0.09192708333333331,0.052684923184776467,0.019235118156201526,3.5421445858963363,0.11022014435947045,0.05513430437024594,0.06759652686393866,0.571319580078125,0.5030975341796875,0.0682220458984375,0.5184752449156745,0.02878162114387417,0.06126145200798885,0.035842872036978536
smallworld,64.0,4.0,0.1,0.25,joint,random,intact,0.09192708333333331,0.052684923184776467,0.03297448826777405,3.5421445858963363,0.1888640734363209,0.05128729825253912,0.10964789944788797,0.610931396484375,0.5007476806640625,0.1101837158203125,0.5443531823536706,0.04933992196092715,0.10501963201369516,0.06631937378335215
smallworld,64.0,4.0,0.1,0.5,joint,random,intact,0.09192708333333331,0.052684923184776467,0.04396598435703206,3.5421445858963363,0.2636370739861432,0.02696657892454307,0.14510236072686672,0.6461639404296875,0.50286865234375,0.1432952880859375,0.5736486041356645,0.06578656261456954,0.1400261760182602,0.10082065408201994
smallworld,64.0,4.0,0.3,0.0,joint,random,intact,0.27578125000000003,0.15081791382856635,0.0,11.495797463253634,0.0,0.0,0.0,0.501373291015625,0.502288818359375,-0.00091552734375,0.49977136036706343,0.0,0.0,0.013815267577561493
smallworld,64.0,4.0,0.3,0.125,joint,random,intact,0.27578125000000003,0.15081791382856635,0.019235118156201526,11.495797463253634,0.12499999999999996,0.056456436623973996,0.10878850633856227,0.612152099609375,0.5030975341796875,0.1090545654296875,0.5457366458953372,0.0738803351452112,0.09761886053993989,0.06794868172741342
smallworld,64.0,4.0,0.3,0.25,joint,random,intact,0.27578125000000003,0.15081791382856635,0.03297448826777405,11.495797463253634,0.2492835960781755,0.045754115671249006,0.16944663081425984,0.670928955078125,0.5007476806640625,0.1701812744140625,0.5991375635540674,0.12665200310607636,0.1673466180684684,0.13083905559062015
smallworld,64.0,4.0,0.3,0.5,joint,random,intact,0.27578125000000003,0.15081791382856635,0.04396598435703206,11.495797463253634,0.3954096812389951,0.016499970699940157,0.21242356751792446,0.7136993408203125,0.50286865234375,0.2108306884765625,0.6456158350384424,0.16886933747476848,0.22312882409129117,0.18557661438779738
smallworld,64.0,4.0,0.6,0.0,joint,random,intact,0.5515625,0.2813450126270792,0.0,22.520522322027862,0.0,0.0,0.0,0.50201416015625,0.502288818359375,-0.000274658203125,0.4998304578993056,0.0,0.0,0.01388486686648858
smallworld,64.0,4.0,0.6,0.125,joint,random,intact,0.5515625,0.2813450126270792,0.019235118156201526,22.520522322027862,0.12499999999999997,0.04774125123456003,0.12705375613194814,0.6302642822265625,0.5030975341796875,0.127166748046875,0.5607343401227678,0.11240822389893419,0.1091290110843905,0.08561149799354861
smallworld,64.0,4.0,0.6,0.25,joint,random,intact,0.5515625,0.2813450126270792,0.03297448826777405,22.520522322027862,0.24999999999999994,0.0331504568938202,0.1986314037657798,0.7010040283203125,0.5007476806640625,0.20025634765625,0.6307600717695933,0.19269981239817294,0.187078304716098,0.16808095051228195
smallworld,64.0,4.0,0.6,0.5,joint,random,intact,0.5515625,0.2813450126270792,0.04396598435703206,22.520522322027862,0.42592893264658077,0.008901562170121568,0.24308171018605096,0.74456787109375,0.50286865234375,0.24169921875,0.6839851500496033,0.25693308319756386,0.24943773962146404,0.23076423796663217
smallworld,64.0,4.0,1.0,0.0,joint,random,intact,0.9192708333333334,0.42790763018675504,0.0,36.61500318882821,0.0,0.0,0.0,0.5024566650390625,0.502288818359375,0.0001678466796875,0.49994526212177576,0.0,0.0,0.014020072042518804
smallworld,64.0,4.0,1.0,0.125,joint,random,intact,0.9192708333333334,0.42790763018675504,0.019235118156201526,36.61500318882821,0.125,0.03714107211240468,0.1366533067381247,0.64154052734375,0.5030975341796875,0.1384429931640625,0.5710497659350198,0.11410911862015374,0.11573993713902307,0.09775999682715697
smallworld,64.0,4.0,1.0,0.25,joint,random,intact,0.9192708333333334,0.42790763018675504,0.03297448826777405,36.61500318882821,0.25,0.021153302734728485,0.21411676809782812,0.71875,0.5007476806640625,0.2180023193359375,0.6511143275669643,0.1956156319202636,0.1984113208097539,0.1920522006878814
smallworld,64.0,4.0,1.0,0.5,joint,random,intact,0.9192708333333334,0.42790763018675504,0.04396598435703206,36.61500318882821,0.44632479732869645,0.00476656878486863,0.25909354914028393,0.761138916015625,0.50286865234375,0.258270263671875,0.704376705109127,0.2608208425603514,0.26454842774633847,0.25477941556229194
smallworld,64.0,5.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626,0.0,0.0,0.014562604204564313
smallworld,64.0,5.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615,0.0,0.0,0.014533509419849095
smallworld,64.0,5.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555,0.0,0.0,0.014531797961924555
smallworld,64.0,5.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309,0.0,0.0,0.014697238894619932
smallworld,64.0,5.0,0.1,0.0,joint,random,intact,0.09239583333333332,0.03896414905233514,0.0,3.5277214120536837,0.0,0.0,0.0,0.501312255859375,0.499725341796875,0.0015869140625,0.5009629991319444,0.0,0.0,0.01521866307559753
smallworld,64.0,5.0,0.1,0.125,joint,random,intact,0.09239583333333332,0.03896414905233514,0.019235118156201526,3.5277214120536837,0.09845270424390273,0.056963532124234224,0.06216105730666033,0.563507080078125,0.4992828369140625,0.0642242431640625,0.5155610584077381,0.026866663421574163,0.061059651702455836,0.032410828412513394
smallworld,64.0,5.0,0.1,0.25,joint,random,intact,0.09239583333333332,0.03896414905233514,0.03297448826777405,3.5277214120536837,0.17291263397986378,0.04979042484593053,0.10557810748560358,0.605682373046875,0.49920654296875,0.106475830078125,0.542328365265377,0.046057137294127144,0.10467368863278143,0.06393474240864064
smallworld,64.0,5.0,0.1,0.5,joint,random,intact,0.09239583333333332,0.03896414905233514,0.04396598435703206,3.5277214120536837,0.25735203379359795,0.029924993345904354,0.14325786660943218,0.6422576904296875,0.49853515625,0.1437225341796875,0.5735953194754464,0.06140951639216953,0.13956491817704192,0.10075790062479083
smallworld,64.0,5.0,0.3,0.0,joint,random,intact,0.27718750000000003,0.11292697862063894,0.0,10.775778433864005,0.0,0.0,0.0,0.4998779296875,0.499725341796875,0.000152587890625,0.5004679361979166,0.0,0.0,0.014635626409340284
smallworld,64.0,5.0,0.3,0.125,joint,random,intact,0.27718750000000003,0.11292697862063894,0.019235118156201526,10.775778433864005,0.125,0.0607817661033273,0.1044125875569161,0.6077117919921875,0.4992828369140625,0.108428955078125,0.5420788961743552,0.06981372632105033,0.09586547268510137,0.06364094213161287
smallworld,64.0,5.0,0.3,0.25,joint,random,intact,0.27718750000000003,0.11292697862063894,0.03297448826777405,10.775778433864005,0.24146802671078732,0.038203483305633903,0.16952207363734462,0.6707305908203125,0.49920654296875,0.1715240478515625,0.5998879084511408,0.11968067369322918,0.16434081031731668,0.13172273836560294
smallworld,64.0,5.0,0.3,0.5,joint,random,intact,0.27718750000000003,0.11292697862063894,0.04396598435703206,10.775778433864005,0.4019517804482723,0.013052354070248368,0.2111829844254764,0.7099609375,0.49853515625,0.21142578125,0.6440594385540674,0.1595742315909722,0.2191210804230889,0.1837436429507284
smallworld,64.0,5.0,0.6,0.0,joint,random,intact,0.5543750000000001,0.21453401283043172,0.0,19.470229850160173,0.0,0.0,0.0,0.500885009765625,0.499725341796875,0.00115966796875,0.5003855871775793,0.0,0.0,0.014538643793622323
smallworld,64.0,5.0,0.6,0.125,joint,random,intact,0.5543750000000001,0.21453401283043172,0.019235118156201526,19.470229850160173,0.125,0.04977062275013712,0.1250587273803647,0.6296844482421875,0.4992828369140625,0.130401611328125,0.5597044929625496,0.1082279635222155,0.10650605522417111,0.08439864481109975
smallworld,64.0,5.0,0.6,0.25,joint,random,intact,0.5543750000000001,0.21453401283043172,0.03297448826777405,19.470229850160173,0.25,0.02516925360997561,0.1975864901442168,0.7010650634765625,0.49920654296875,0.2018585205078125,0.632538810608879,0.18553365175236944,0.18258180895572187,0.17017577501178932
smallworld,64.0,5.0,0.6,0.5,joint,random,intact,0.5543750000000001,0.21453401283043172,0.04396598435703206,19.470229850160173,0.4432927668600767,0.007428568178907032,0.24026234688034068,0.7413787841796875,0.49853515625,0.2428436279296875,0.679656013609871,0.24737820233649252,0.24344241194096256,0.22566580480974277
smallworld,64.0,5.0,1.0,0.0,joint,random,intact,0.9239583333333333,0.3340964577911312,0.0,30.184040515870258,0.0,0.0,0.0,0.50091552734375,0.499725341796875,0.001190185546875,0.5005086263020833,0.0,0.0,0.014683547231224395
smallworld,64.0,5.0,1.0,0.125,joint,random,intact,0.9239583333333333,0.3340964577911312,0.019235118156201526,30.184040515870258,0.125,0.036157333346344425,0.13583349240845355,0.64178466796875,0.4992828369140625,0.1425018310546875,0.5715177021329365,0.11323565739817255,0.11355266192194124,0.09831108627882486
smallworld,64.0,5.0,1.0,0.25,joint,random,intact,0.9239583333333333,0.3340964577911312,0.03297448826777405,30.184040515870258,0.25000000000000006,0.01788011131330737,0.21159109634726653,0.71551513671875,0.49920654296875,0.21630859375,0.6491437639508928,0.1941182698254387,0.19466170615189932,0.18973146374234862
smallworld,64.0,5.0,1.0,0.5,joint,random,intact,0.9239583333333333,0.3340964577911312,0.04396598435703206,30.184040515870258,0.46469038727060424,0.005184740837072901,0.25551670587460723,0.7562408447265625,0.49853515625,0.2577056884765625,0.6987561422681052,0.25882435976725154,0.2595489415358657,0.2481600667965556
smallworld,128.0,0.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777,0.0,0.0,0.014011806733907365
smallworld,128.0,0.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681,0.0,0.0,0.014140570359639379
smallworld,128.0,0.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503,0.0,0.0,0.01417170002739878
smallworld,128.0,0.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543,0.0,0.0,0.014036993465094497
smallworld,128.0,0.0,0.1,0.0,joint,random,intact,0.09351562499999999,0.018628340701958845,0.0,3.550451809930694,0.0,0.0,0.0,0.5001602172851562,0.50189208984375,-0.00173187255859375,0.49983695923812743,0.0,0.0,0.013892523506992972
smallworld,128.0,0.0,0.1,0.125,joint,random,intact,0.09351562499999999,0.018628340701958845,0.01908366053292435,3.550451809930694,0.10098620831434714,0.06261125513300345,0.05789489613987166,0.5576324462890625,0.5012969970703125,0.05633544921875,0.511566162109375,0.023850601162885475,0.06078612007528953,0.02770603057824388
smallworld,128.0,0.0,0.1,0.25,joint,random,intact,0.09351562499999999,0.018628340701958845,0.03271484662787032,3.550451809930694,0.1813433899890696,0.05629205460377343,0.10339709600774685,0.6021728515625,0.5010223388671875,0.1011505126953125,0.5369370828463337,0.04088674485066082,0.10420477727192491,0.057585417681627525
smallworld,128.0,0.0,0.1,0.5,joint,random,intact,0.09351562499999999,0.018628340701958845,0.04361979550382709,3.550451809930694,0.23645464544059766,0.0404632962601951,0.13186736334347063,0.6313018798828125,0.500335693359375,0.1309661865234375,0.5585521788109007,0.05451565980088109,0.13893970302923322,0.08304156199338118
smallworld,128.0,0.0,0.3,0.0,joint,random,intact,0.280546875,0.05497624979929039,0.0,10.727145261217167,0.0,0.0,0.0,0.5006179809570312,0.50189208984375,-0.00127410888671875,0.49963150625153785,0.0,0.0,0.013650561089408583
smallworld,128.0,0.0,0.3,0.125,joint,random,intact,0.280546875,0.05497624979929039,0.01908366053292435,10.727145261217167,0.12499999999999997,0.07216762430346983,0.09325275756695087,0.5949325561523438,0.5012969970703125,0.09363555908203125,0.530481894185224,0.06265510419574445,0.09486078342237564,0.04998312831931441
smallworld,128.0,0.0,0.3,0.25,joint,random,intact,0.280546875,0.05497624979929039,0.03271484662787032,10.727145261217167,0.24264143698263796,0.05443218988905266,0.15922258222850552,0.6573715209960938,0.5010223388671875,0.15634918212890625,0.5814532182348056,0.10740875004984765,0.1626184858669297,0.11001216464162901
smallworld,128.0,0.0,0.3,0.5,joint,random,intact,0.280546875,0.05497624979929039,0.04361979550382709,10.727145261217167,0.3585816308694531,0.029305027536178817,0.19942737360807178,0.699951171875,0.500335693359375,0.199615478515625,0.6240695743110236,0.1432116667331302,0.21682464782257296,0.16020153748066918
smallworld,128.0,0.0,0.6,0.0,joint,random,intact,0.56109375,0.10728951500191897,0.0,19.97661616966186,0.0,0.0,0.0,0.500274658203125,0.50189208984375,-0.001617431640625,0.4999235859067421,0.0,0.0,0.013994543918149863
smallworld,128.0,0.0,0.6,0.125,joint,random,intact,0.56109375,0.10728951500191897,0.01908366053292435,19.97661616966186,0.125,0.0636656899253058,0.11502476207946467,0.6147232055664062,0.5012969970703125,0.11342620849609375,0.545033011849471,0.09877883865740825,0.10597843646048305,0.06712001042086002
smallworld,128.0,0.0,0.6,0.25,joint,random,intact,0.56109375,0.10728951500191897,0.03271484662787032,19.97661616966186,0.25,0.042354903032201865,0.18874303622696254,0.6872634887695312,0.5010223388671875,0.18624114990234375,0.6114820345180242,0.16933515198412843,0.18167731964654238,0.14537716519817703
smallworld,128.0,0.0,0.6,0.5,joint,random,intact,0.56109375,0.10728951500191897,0.04361979550382709,19.97661616966186,0.39787482946423913,0.018428366932995655,0.23299023477959985,0.7348556518554688,0.500335693359375,0.23451995849609375,0.664449256236159,0.22578020264550458,0.24223642619538985,0.2077567744333055
smallworld,128.0,0.0,1.0,0.0,joint,random,intact,0.9351562499999999,0.17308998757661787,0.0,32.58797602417933,0.0,0.0,0.0,0.49980926513671875,0.50189208984375,-0.00208282470703125,0.4999018391286294,0.0,0.0,0.013968932691493298
smallworld,128.0,0.0,1.0,0.125,joint,random,intact,0.9351562499999999,0.17308998757661787,0.01908366053292435,32.58797602417933,0.12500000000000003,0.05150571471922851,0.12931879251794592,0.6278762817382812,0.5012969970703125,0.12657928466796875,0.5559989148237574,0.10614052955399324,0.1135393479411345,0.08003457758631358
smallworld,128.0,0.0,1.0,0.25,joint,random,intact,0.9351562499999999,0.17308998757661787,0.03271484662787032,32.58797602417933,0.25000000000000006,0.03203543110322106,0.206443471252637,0.7048110961914062,0.5010223388671875,0.20378875732421875,0.6308155209999384,0.1819551935211313,0.19463888218480205,0.1681462531883356
smallworld,128.0,0.0,1.0,0.5,joint,random,intact,0.9351562499999999,0.17308998757661787,0.04361979550382709,32.58797602417933,0.42531426175075887,0.011543675705705693,0.25201660446545016,0.7541122436523438,0.500335693359375,0.25377655029296875,0.6884382353054257,0.24260692469484177,0.25951850957973605,0.2360086459068321
smallworld,128.0,1.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286,0.0,0.0,0.01407618854677334
smallworld,128.0,1.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413,0.0,0.0,0.01410774271000224
smallworld,128.0,1.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034,0.0,0.0,0.013997656884925843
smallworld,128.0,1.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281,0.0,0.0,0.014258580100145404
smallworld,128.0,1.0,0.1,0.0,joint,random,intact,0.09309895833333331,0.027664032122880156,0.0,3.550060208426439,0.0,0.0,0.0,0.5009765625,0.5009078979492188,6.866455078125e-05,0.5000016820712352,0.0,0.0,0.014086517936529892
smallworld,128.0,1.0,0.1,0.125,joint,random,intact,0.09309895833333331,0.027664032122880156,0.01908366053292435,3.550060208426439,0.10277032770872273,0.060345272461584144,0.061032145840502185,0.5634689331054688,0.5001678466796875,0.06330108642578125,0.5152185395007997,0.0251248978510122,0.060805125211834114,0.03200744317014281
smallworld,128.0,1.0,0.1,0.25,joint,random,intact,0.09309895833333331,0.027664032122880156,0.03271484662787032,3.550060208426439,0.18526101985538213,0.0552814578722689,0.10592603898156586,0.6076583862304688,0.5005340576171875,0.10712432861328125,0.5427799975778174,0.04307125345887806,0.10423735750600135,0.0644666307398412
smallworld,128.0,1.0,0.1,0.5,joint,random,intact,0.09309895833333331,0.027664032122880156,0.04361979550382709,3.550060208426439,0.2607942679862597,0.032221317667259206,0.1422510809314929,0.6420974731445312,0.4982757568359375,0.14382171630859375,0.5717250793937623,0.05742833794517076,0.13898314334133516,0.098555314918254
smallworld,128.0,1.0,0.3,0.0,joint,random,intact,0.279296875,0.08099023754344647,0.0,11.078183355334762,0.0,0.0,0.0,0.500152587890625,0.5009078979492188,-0.00075531005859375,0.5000449353315699,0.0,0.0,0.014137457392863529
smallworld,128.0,1.0,0.3,0.125,joint,random,intact,0.279296875,0.08099023754344647,0.01908366053292435,11.078183355334762,0.12493135484712024,0.07133655966692957,0.09710957015545625,0.6016159057617188,0.5001678466796875,0.10144805908203125,0.5356629138856422,0.06575230787648541,0.09575362143346529,0.056084826197134986
smallworld,128.0,1.0,0.3,0.25,joint,random,intact,0.279296875,0.08099023754344647,0.03271484662787032,11.078183355334762,0.2438880939270995,0.05785057764899421,0.16081836690612664,0.663360595703125,0.5005340576171875,0.1628265380859375,0.5884168730007382,0.112718242073975,0.16414906531451193,0.11821327561284108
smallworld,128.0,1.0,0.3,0.5,joint,random,intact,0.279296875,0.08099023754344647,0.04361979550382709,11.078183355334762,0.37758802782466966,0.025536524294749903,0.20640669552211904,0.7041549682617188,0.4982757568359375,0.20587921142578125,0.6325175367941068,0.15029098943196667,0.21886542041934928,0.17015072079506097
smallworld,128.0,1.0,0.6,0.0,joint,random,intact,0.5585937499999999,0.15618182960119276,0.0,21.21044878250809,0.0,0.0,0.0,0.500457763671875,0.5009078979492188,-0.00045013427734375,0.5000663216658464,0.0,0.0,0.014162644124050595
smallworld,128.0,1.0,0.6,0.125,joint,random,intact,0.5585937499999999,0.15618182960119276,0.01908366053292435,21.21044878250809,0.125,0.06373210185100434,0.1173642756848554,0.6215057373046875,0.5001678466796875,0.121337890625,0.5503191610020916,0.10304746864750221,0.10709342647739171,0.07334551947726915
smallworld,128.0,1.0,0.6,0.25,joint,random,intact,0.5585937499999999,0.15618182960119276,0.03271484662787032,21.21044878250809,0.25,0.04488935017472935,0.19004518588000155,0.692718505859375,0.5005340576171875,0.1921844482421875,0.6177570012610729,0.17665280339571812,0.18358873110410015,0.15276720682576705
smallworld,128.0,1.0,0.6,0.5,joint,random,intact,0.5585937499999999,0.15618182960119276,0.04361979550382709,21.21044878250809,0.4094316025690567,0.015512972781945758,0.23723289982838858,0.736602783203125,0.4982757568359375,0.2383270263671875,0.6684041661540354,0.23553707119429076,0.24478497480546685,0.21241448022255965
smallworld,128.0,1.0,1.0,0.0,joint,random,intact,0.9309895833333334,0.24803591536727543,0.0,35.44932306869066,0.0,0.0,0.0,0.49961090087890625,0.5009078979492188,-0.0012969970703125,0.5000813401590183,0.0,0.0,0.014180331435277662
smallworld,128.0,1.0,1.0,0.125,joint,random,intact,0.9309895833333334,0.24803591536727543,0.01908366053292435,35.44932306869066,0.125,0.051126566538086914,0.13081442650465103,0.6348495483398438,0.5001678466796875,0.13468170166015625,0.5625183826356422,0.10967919898081932,0.11446514761399584,0.08771256864067796
smallworld,128.0,1.0,1.0,0.25,joint,random,intact,0.9309895833333334,0.24803591536727543,0.03271484662787032,35.44932306869066,0.25,0.03171714812397838,0.20843634380737808,0.7109298706054688,0.5005340576171875,0.21039581298828125,0.6391312005951648,0.18802148396711885,0.19622596733827857,0.17793964666544054
smallworld,128.0,1.0,1.0,0.5,joint,random,intact,0.9309895833333334,0.24803591536727543,0.04361979550382709,35.44932306869066,0.4348606600051147,0.009376715401971087,0.2553458312300904,0.755767822265625,0.4982757568359375,0.2574920654296875,0.6912130521038387,0.25069531195615846,0.26163462311770475,0.23927655352911933
smallworld,128.0,2.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138,0.0,0.0,0.014188113852217415
smallworld,128.0,2.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903,0.0,0.0,0.013807624413103707
smallworld,128.0,2.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512,0.0,0.0,0.014026381078358323
smallworld,128.0,2.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276,0.0,0.0,0.014115808123921617
smallworld,128.0,2.0,0.1,0.0,joint,random,intact,0.09393229166666664,0.028777182450517413,0.0,3.5803030271603156,0.0,0.0,0.0,0.49884033203125,0.4997100830078125,-0.0008697509765625,0.499776765117495,0.0,0.0,0.013821632763595418
smallworld,128.0,2.0,0.1,0.125,joint,random,intact,0.09393229166666664,0.028777182450517413,0.01908366053292435,3.5803030271603156,0.1133702007185334,0.05576826976978022,0.06790977593127781,0.5693359375,0.49990081787109375,0.06943511962890625,0.5173354261503444,0.025465011114072955,0.06113805378162047,0.03450050506220073
smallworld,128.0,2.0,0.1,0.25,joint,random,intact,0.09393229166666664,0.028777182450517413,0.03271484662787032,3.5803030271603156,0.20017628872267418,0.047424264061490216,0.11377938635836438,0.6152420043945312,0.49959564208984375,0.1156463623046875,0.5462491493525468,0.043654304766982205,0.10480809219706368,0.06855225813477174
smallworld,128.0,2.0,0.1,0.5,joint,random,intact,0.09393229166666664,0.028777182450517413,0.04361979550382709,3.5803030271603156,0.2585863820841539,0.027045107893654042,0.14248285479678852,0.6442947387695312,0.49985504150390625,0.144439697265625,0.5705471489373155,0.05820573968930961,0.13974412292941824,0.0971680637241037
smallworld,128.0,2.0,0.3,0.0,joint,random,intact,0.281796875,0.08416565669927056,0.0,11.09610221366135,0.0,0.0,0.0,0.499786376953125,0.4997100830078125,7.62939453125e-05,0.49970852108452257,0.0,0.0,0.013741261621380244
smallworld,128.0,2.0,0.3,0.125,joint,random,intact,0.281796875,0.08416565669927056,0.01908366053292435,11.09610221366135,0.125,0.05720177625086504,0.10778230346980865,0.6103057861328125,0.49990081787109375,0.11040496826171875,0.5411689337782972,0.06651528774345196,0.09576485349268758,0.06256927748990625
smallworld,128.0,2.0,0.3,0.25,joint,random,intact,0.281796875,0.08416565669927056,0.03271484662787032,11.09610221366135,0.24966206057705356,0.04093434313755249,0.17084133710686386,0.6731109619140625,0.49959564208984375,0.17351531982421875,0.596753218042569,0.11402620756020337,0.16416832027317874,0.12803100683019436
smallworld,128.0,2.0,0.3,0.5,joint,random,intact,0.281796875,0.08416565669927056,0.04361979550382709,11.09610221366135,0.3704088466171843,0.015376624449981141,0.20846533370717532,0.711669921875,0.49985504150390625,0.21181488037109375,0.6373812457707924,0.1520349434136045,0.21889109369757162,0.17587872116127903
smallworld,128.0,2.0,0.6,0.0,joint,random,intact,0.5635937499999999,0.16206650235391706,0.0,21.63110243419278,0.0,0.0,0.0,0.4992523193359375,0.4997100830078125,-0.000457763671875,0.4997801292599655,0.0,0.0,0.013825594721310265
smallworld,128.0,2.0,0.6,0.125,joint,random,intact,0.5635937499999999,0.16206650235391706,0.01908366053292435,21.63110243419278,0.125,0.046408324791420076,0.12664617859217475,0.6318511962890625,0.49990081787109375,0.13195037841796875,0.5573519008366142,0.10384482026373029,0.1074075121787748,0.08162799208012507
smallworld,128.0,2.0,0.6,0.25,joint,random,intact,0.5635937499999999,0.16206650235391706,0.03271484662787032,21.63110243419278,0.25,0.0298596417947779,0.1974448395800484,0.7008132934570312,0.49959564208984375,0.2012176513671875,0.6257359061654157,0.17801969188068054,0.18412716373504248,0.16216398003591914
smallworld,128.0,2.0,0.6,0.5,joint,random,intact,0.5635937499999999,0.16206650235391706,0.04361979550382709,21.63110243419278,0.4050100120335961,0.012081946287816983,0.23903859541400282,0.7425689697265625,0.49985504150390625,0.24271392822265625,0.6734181802103838,0.23735958917424071,0.24550288498005662,0.21831949519953675
smallworld,128.0,2.0,1.0,0.0,joint,random,intact,0.9393229166666667,0.2568841795502569,0.0,37.808494594447666,0.0,0.0,0.0,0.4998016357421875,0.4997100830078125,9.1552734375e-05,0.4999517005259596,0.0,0.0,0.014027654564766689
smallworld,128.0,2.0,1.0,0.125,joint,random,intact,0.9393229166666667,0.2568841795502569,0.01908366053292435,37.808494594447666,0.125,0.034515293178590534,0.13721732819042456,0.6420516967773438,0.49990081787109375,0.14215087890625,0.5666560375784326,0.10950828805756062,0.115157635189171,0.09258549363294148
smallworld,128.0,2.0,1.0,0.25,joint,random,intact,0.9393229166666667,0.2568841795502569,0.03271484662787032,37.808494594447666,0.25000000000000006,0.021074209518606897,0.2129647071892017,0.7175827026367188,0.49959564208984375,0.217987060546875,0.6443227933147762,0.1877284938129611,0.1974130888957217,0.18405379641036504
smallworld,128.0,2.0,1.0,0.5,joint,random,intact,0.9393229166666667,0.2568841795502569,0.04361979550382709,37.808494594447666,0.42574712266436254,0.01039070636709081,0.25660580177775083,0.760833740234375,0.49985504150390625,0.26097869873046875,0.6954081377645177,0.2503046584172815,0.2632174518609623,0.2442171147995145
smallworld,128.0,3.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331,0.0,0.0,0.013898466443565178
smallworld,128.0,3.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199,0.0,0.0,0.013889693537196615
smallworld,128.0,3.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144,0.0,0.0,0.013931860087161692
smallworld,128.0,3.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809,0.0,0.0,0.014134061429107928
smallworld,128.0,3.0,0.1,0.0,joint,random,intact,0.09393229166666667,0.03500104058897391,0.0,3.5564412484042345,0.0,0.0,0.0,0.49877166748046875,0.49837493896484375,0.000396728515625,0.4996843713475025,0.0,0.0,0.013712820424927453
smallworld,128.0,3.0,0.1,0.125,joint,random,intact,0.09393229166666667,0.03500104058897391,0.01908366053292435,3.5564412484042345,0.11152129531773283,0.0562590841417357,0.06639282438797464,0.5645599365234375,0.49852752685546875,0.06603240966796875,0.5160563311238927,0.026389960987859198,0.0608745294375863,0.032994112139625796
smallworld,128.0,3.0,0.1,0.25,joint,random,intact,0.09393229166666667,0.03500104058897391,0.03271484662787032,3.5564412484042345,0.17766173708163224,0.05629746039501292,0.10074957049505243,0.598541259765625,0.49932098388671875,0.09922027587890625,0.5357423316775345,0.04523993312204436,0.10435633617871937,0.056178356698903004
smallworld,128.0,3.0,0.1,0.5,joint,random,intact,0.09393229166666667,0.03500104058897391,0.04361979550382709,3.5564412484042345,0.24137590000917036,0.03153542293545932,0.13464440230674193,0.63409423828125,0.5006561279296875,0.1334381103515625,0.5625377264548475,0.06031991082939247,0.13914178157162582,0.08773534989753823
smallworld,128.0,3.0,0.3,0.0,joint,random,intact,0.281796875,0.10180164095750699,0.0,10.631234028732266,0.0,0.0,0.0,0.5003585815429688,0.49837493896484375,0.001983642578125,0.4998780498354453,0.0,0.0,0.013940915990509811
smallworld,128.0,3.0,0.3,0.125,joint,random,intact,0.281796875,0.10180164095750699,0.01908366053292435,10.631234028732266,0.12499999999999997,0.05778157903075029,0.10547127704665805,0.6041030883789062,0.49852752685546875,0.1055755615234375,0.5392204945481668,0.06863900969154181,0.09467498050496091,0.060274596480569535
smallworld,128.0,3.0,0.3,0.25,joint,random,intact,0.281796875,0.10180164095750699,0.03271484662787032,10.631234028732266,0.22916189600712583,0.05812920055671206,0.1550675391350262,0.6532440185546875,0.49932098388671875,0.15392303466796875,0.5792048897330216,0.11766687375692882,0.16229996657993298,0.10736430340171309
smallworld,128.0,3.0,0.3,0.5,joint,random,intact,0.281796875,0.10180164095750699,0.04361979550382709,10.631234028732266,0.337263064832249,0.022192823923190098,0.19948394187338864,0.7004852294921875,0.5006561279296875,0.1998291015625,0.6271061934824065,0.1568891650092384,0.21639995543991064,0.16377777031226415
smallworld,128.0,3.0,0.6,0.0,joint,random,intact,0.5635937499999999,0.19441712998403538,0.0,19.758749380071848,0.0,0.0,0.0,0.500244140625,0.49837493896484375,0.00186920166015625,0.4999418483944389,0.0,0.0,0.014016051688601771
smallworld,128.0,3.0,0.6,0.125,joint,random,intact,0.5635937499999999,0.19441712998403538,0.01908366053292435,19.758749380071848,0.125,0.04779165264204516,0.12393761549278716,0.6238479614257812,0.49852752685546875,0.1253204345703125,0.5539451058455339,0.10641962646749341,0.1058640623131953,0.07761580240140868
smallworld,128.0,3.0,0.6,0.25,joint,random,intact,0.5635937499999999,0.19441712998403538,0.03271484662787032,19.758749380071848,0.24039886388700357,0.04937883083799593,0.18477322283879305,0.6833343505859375,0.49932098388671875,0.18401336669921875,0.6093158872108759,0.18243364537284584,0.1814812496797634,0.14282608892529466
smallworld,128.0,3.0,0.6,0.5,joint,random,intact,0.5635937499999999,0.19441712998403538,0.04361979550382709,19.758749380071848,0.3778420763885343,0.015502012418110922,0.23173776414887598,0.7315597534179688,0.5006561279296875,0.23090362548828125,0.6621397724301796,0.24324486049712782,0.2419749995730179,0.2050368904620734
smallworld,128.0,3.0,1.0,0.0,joint,random,intact,0.9393229166666667,0.3048521930370538,0.0,33.12394301697635,0.0,0.0,0.0,0.5005569458007812,0.49837493896484375,0.0021820068359375,0.4999201016163263,0.0,0.0,0.01399044046194527
smallworld,128.0,3.0,1.0,0.125,joint,random,intact,0.9393229166666667,0.3048521930370538,0.01908366053292435,33.12394301697635,0.12500000000000003,0.03729865761683522,0.13486722927468814,0.635345458984375,0.49852752685546875,0.13681793212890625,0.5634316271684301,0.11083612428583356,0.11383329037756204,0.08878809866176493
smallworld,128.0,3.0,1.0,0.25,joint,random,intact,0.9393229166666667,0.3048521930370538,0.03271484662787032,33.12394301697635,0.24850045397641593,0.03977340438563578,0.20386712977439345,0.702392578125,0.49932098388671875,0.20307159423828125,0.6305409829447588,0.1900047844900004,0.1951427835043921,0.16782292913910735
smallworld,128.0,3.0,1.0,0.5,joint,random,intact,0.9393229166666667,0.3048521930370538,0.04361979550382709,33.12394301697635,0.4100564757952131,0.010873526780437244,0.2516266449686483,0.7513351440429688,0.5006561279296875,0.25067901611328125,0.6864726149191067,0.25333971265333394,0.2601903780058561,0.2336937306134517
smallworld,128.0,4.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025,0.0,0.0,0.01411198766469671
smallworld,128.0,4.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312,0.0,0.0,0.014253344656022387
smallworld,128.0,4.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825,0.0,0.0,0.014306831085172497
smallworld,128.0,4.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299,0.0,0.0,0.014415501925350847
smallworld,128.0,4.0,0.1,0.0,joint,random,intact,0.09346354166666665,0.03672134851553066,0.0,3.5777490856096996,0.0,0.0,0.0,0.5012969970703125,0.5005035400390625,0.00079345703125,0.4998075229915108,0.0,0.0,0.013857856376988222
smallworld,128.0,4.0,0.1,0.125,joint,random,intact,0.09346354166666665,0.03672134851553066,0.01908366053292435,3.5777490856096996,0.1027622514603087,0.06152363505227962,0.06035952351131918,0.5590667724609375,0.5009994506835938,0.05806732177734375,0.5134373462106299,0.026546670176052535,0.061131572830207724,0.029909728058629185
smallworld,128.0,4.0,0.1,0.25,joint,random,intact,0.09346354166666665,0.03672134851553066,0.03271484662787032,3.5777490856096996,0.19194901988776716,0.05310674299816251,0.10970824557444386,0.6075286865234375,0.5029830932617188,0.10454559326171875,0.5420508196973425,0.04550857744466149,0.10479698199464185,0.06360787640515142
smallworld,128.0,4.0,0.1,0.5,joint,random,intact,0.09346354166666665,0.03672134851553066,0.04361979550382709,3.5777490856096996,0.24736327637138034,0.03109200731805781,0.13957571890005388,0.6364059448242188,0.5022964477539062,0.1341094970703125,0.5669033020500123,0.06067810325954866,0.13972930932618913,0.09287669752498151
smallworld,128.0,4.0,0.3,0.0,joint,random,intact,0.280390625,0.1066409148725258,0.0,11.284493008126685,0.0,0.0,0.0,0.5016937255859375,0.5005035400390625,0.001190185546875,0.4996753602515994,0.0,0.0,0.013702208038191279
smallworld,128.0,4.0,0.3,0.125,joint,random,intact,0.280390625,0.1066409148725258,0.01908366053292435,11.284493008126685,0.12499999999999999,0.06949484293622456,0.09848463050886222,0.5964126586914062,0.5009994506835938,0.0954132080078125,0.5338933749461737,0.06900242871534881,0.09624914582294729,0.05400083643913345
smallworld,128.0,4.0,0.3,0.25,joint,random,intact,0.280390625,0.1066409148725258,0.03271484662787032,11.284493008126685,0.2496892500088379,0.04726071863484845,0.16959838177017894,0.6666412353515625,0.5029830932617188,0.16365814208984375,0.5918259508027806,0.11828987779774083,0.16499853569648112,0.12222815376286389
smallworld,128.0,4.0,0.3,0.5,joint,random,intact,0.280390625,0.1066409148725258,0.04361979550382709,11.284493008126685,0.37427392834420803,0.020493331133211546,0.20896302780875836,0.7022552490234375,0.5022964477539062,0.19995880126953125,0.6305505947803888,0.15771983706365444,0.21999804759530817,0.16783424901829264
smallworld,128.0,4.0,0.6,0.0,joint,random,intact,0.56078125,0.20319526461717474,0.0,22.57106424116087,0.0,0.0,0.0,0.5023193359375,0.5005035400390625,0.0018157958984375,0.49992670975332176,0.0,0.0,0.013998222878885023
smallworld,128.0,4.0,0.6,0.125,joint,random,intact,0.56078125,0.20319526461717474,0.01908366053292435,22.57106424116087,0.12500000000000003,0.058594372471571524,0.12108827686624293,0.6186065673828125,0.5009994506835938,0.11760711669921875,0.5497047244094488,0.10691729703910573,0.10817068710235568,0.0726218962003531
smallworld,128.0,4.0,0.6,0.25,joint,random,intact,0.56078125,0.20319526461717474,0.03271484662787032,22.57106424116087,0.25,0.03254300248353041,0.19935638922667367,0.694549560546875,0.5029830932617188,0.19156646728515625,0.6215875580554873,0.18328679492418126,0.18543546360403831,0.15727846167806228
smallworld,128.0,4.0,0.6,0.5,joint,random,intact,0.56078125,0.20319526461717474,0.04361979550382709,22.57106424116087,0.414469635560253,0.013308656629382404,0.2411944448170043,0.7358322143554688,0.5022964477539062,0.2335357666015625,0.6667548953078863,0.24438239323224165,0.24724728480538444,0.2104721304528634
smallworld,128.0,4.0,1.0,0.0,joint,random,intact,0.9346354166666666,0.31766876894212503,0.0,40.25962183122087,0.0,0.0,0.0,0.503082275390625,0.5005035400390625,0.0025787353515625,0.49995146023006887,0.0,0.0,0.014027371567787068
smallworld,128.0,4.0,1.0,0.125,joint,random,intact,0.9346354166666666,0.31766876894212503,0.01908366053292435,40.25962183122087,0.12500000000000006,0.04312202702463058,0.1344511874795427,0.6315231323242188,0.5009994506835938,0.130523681640625,0.5607140007920153,0.11139522333817116,0.11572445430346334,0.08558754432062997
smallworld,128.0,4.0,1.0,0.25,joint,random,intact,0.9346354166666666,0.31766876894212503,0.03271484662787032,40.25962183122087,0.2500000000000001,0.020237966710050136,0.21550818983312836,0.7101821899414062,0.5029830932617188,0.2071990966796875,0.6385638619971088,0.19096324000829348,0.19838477880593713,0.1772714907965322
smallworld,128.0,4.0,1.0,0.5,joint,random,intact,0.9346354166666666,0.31766876894212503,0.04361979550382709,40.25962183122087,0.4396037275772432,0.008770670611093491,0.2592009349192835,0.7543182373046875,0.5022964477539062,0.25202178955078125,0.6879399817759596,0.25461765334439124,0.2645130384079162,0.2354218516695675
smallworld,128.0,5.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065,0.0,0.0,0.013993977924190684
smallworld,128.0,5.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912,0.0,0.0,0.014067981634364088
smallworld,128.0,5.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625,0.0,0.0,0.014264240039738118
smallworld,128.0,5.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853,0.0,0.0,0.014701328874777916
smallworld,128.0,5.0,0.1,0.0,joint,random,intact,0.09331845238095238,0.02095268867985489,0.0,3.533976075088133,0.0,0.0,0.0,0.49929046630859375,0.5002899169921875,-0.00099945068359375,0.5002432995893824,0.0,0.0,0.01437107139954879
smallworld,128.0,5.0,0.1,0.125,joint,random,intact,0.09331845238095238,0.02095268867985489,0.01908366053292435,3.533976075088133,0.11798533385203774,0.053571188349000154,0.07022562262171897,0.56982421875,0.49956512451171875,0.07025909423828125,0.5185751126507135,0.02416132602045751,0.060602924864476104,0.03596048648011625
smallworld,128.0,5.0,0.1,0.25,joint,random,intact,0.09331845238095238,0.02095268867985489,0.03271484662787032,3.533976075088133,0.1998549618779723,0.048962611787427036,0.11300194468016721,0.6122207641601562,0.500244140625,0.11197662353515625,0.5458565058670644,0.04141941603507001,0.1038907283391019,0.06808984107005481
smallworld,128.0,5.0,0.1,0.5,joint,random,intact,0.09331845238095238,0.02095268867985489,0.04361979550382709,3.533976075088133,0.2620019532035226,0.031053514950824427,0.14324462903518226,0.6439208984375,0.5000228881835938,0.14389801025390625,0.5722622608575295,0.055225888046760034,0.13852097111880252,0.09918795466621877
smallworld,128.0,5.0,0.3,0.0,joint,random,intact,0.27995535714285713,0.06170870342597268,0.0,10.646707619931563,0.0,0.0,0.0,0.49915313720703125,0.5002899169921875,-0.00113677978515625,0.500164482537217,0.0,0.0,0.01427824839022983
smallworld,128.0,5.0,0.3,0.125,joint,random,intact,0.27995535714285713,0.06170870342597268,0.01908366053292435,10.646707619931563,0.12499999999999996,0.049508243478275364,0.11016572738175859,0.6080474853515625,0.49956512451171875,0.10848236083984375,0.5427762729915109,0.0634306780192395,0.09468102248272468,0.06446224428665705
smallworld,128.0,5.0,0.3,0.25,joint,random,intact,0.27995535714285713,0.06170870342597268,0.03271484662787032,10.646707619931563,0.24999999999999994,0.04271970271086296,0.17032899444237315,0.670318603515625,0.500244140625,0.170074462890625,0.5959323672797736,0.10873830517583916,0.16231032425609948,0.1270642891477753
smallworld,128.0,5.0,0.3,0.5,joint,random,intact,0.27995535714285713,0.06170870342597268,0.04361979550382709,10.646707619931563,0.408056653990057,0.01970925922589371,0.20960020624637432,0.7097930908203125,0.5000228881835938,0.20977020263671875,0.6386415977177657,0.14498440690111886,0.21641376567479928,0.17736304031944275
smallworld,128.0,5.0,0.6,0.0,joint,random,intact,0.5599107142857143,0.12005938492168633,0.0,20.03049755825173,0.0,0.0,0.0,0.499176025390625,0.5002899169921875,-0.0011138916015625,0.5001722921536663,0.0,0.0,0.014287445792067826
smallworld,128.0,5.0,0.6,0.125,joint,random,intact,0.5599107142857143,0.12005938492168633,0.01908366053292435,20.03049755825173,0.125,0.037394125427791365,0.12730031015210858,0.6259536743164062,0.49956512451171875,0.1263885498046875,0.5564177505613311,0.09991119224622601,0.10604658422440122,0.08052784132181003
smallworld,128.0,5.0,0.6,0.25,joint,random,intact,0.5599107142857143,0.12005938492168633,0.03271484662787032,20.03049755825173,0.25,0.034388434474057414,0.1958647287269642,0.696136474609375,0.500244140625,0.195892333984375,0.6227878360297736,0.1712763295649589,0.1817941443846878,0.15869203159131826
smallworld,128.0,5.0,0.6,0.5,joint,random,intact,0.5599107142857143,0.12005938492168633,0.04361979550382709,20.03049755825173,0.45054123273350055,0.012674028122525174,0.23947476339799764,0.7410202026367188,0.5000228881835938,0.240997314453125,0.6731121633935163,0.22836843941994522,0.2423921925129171,0.21795909854597703
smallworld,128.0,5.0,1.0,0.0,joint,random,intact,0.9331845238095239,0.19290865364574672,0.0,33.480459219556195,0.0,0.0,0.0,0.49869537353515625,0.5002899169921875,-0.00159454345703125,0.5000111737589197,0.0,0.0,0.014097696317225246
smallworld,128.0,5.0,1.0,0.125,joint,random,intact,0.9331845238095239,0.19290865364574672,0.01908366053292435,33.480459219556195,0.12500000000000003,0.02922579794117696,0.13632163015312182,0.6342620849609375,0.49956512451171875,0.13469696044921875,0.5637653981606792,0.10724265635626341,0.11383977191917106,0.08918118146647223
smallworld,128.0,5.0,1.0,0.25,joint,random,intact,0.9331845238095239,0.19290865364574672,0.03271484662787032,33.480459219556195,0.25,0.028157140228756553,0.21032667426337287,0.7101058959960938,0.500244140625,0.20986175537109375,0.6391285573403667,0.18384455375359443,0.19515389471857902,0.1779365336986647
smallworld,128.0,5.0,1.0,0.5,joint,random,intact,0.9331845238095239,0.19290865364574672,0.04361979550382709,33.480459219556195,0.467913006286269,0.010098834766980029,0.2558916576781306,0.7576370239257812,0.5000228881835938,0.2576141357421875,0.6933383491095595,0.24512607167145925,0.26020519295810535,0.24177952031546415
modular,16.0,0.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125,0.0,0.0,0.014142041943933469
modular,16.0,0.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333,0.0,0.0,0.015646755751096038
modular,16.0,0.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334,0.0,0.0,0.01573301323048757
modular,16.0,0.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333,0.0,0.0,0.01587677569613991
modular,16.0,0.0,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.50103759765625,0.4967041015625,0.00433349609375,0.49992675781249996,0.0,0.0,0.013998279478281
modular,16.0,0.0,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12500000000000003,0.061219914147850905,0.06933660218674215,0.5751953125,0.50067138671875,0.07452392578125,0.5315104166666667,0.027517734390824354,0.06449081076786888,0.05119442142476294
modular,16.0,0.0,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.2260462758486399,0.04895966419629712,0.11742746532205764,0.62030029296875,0.5015869140625,0.11871337890625,0.5688557942708332,0.04717325895569889,0.11055567560206095,0.09517615175004121
modular,16.0,0.0,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.2370102002324688,0.03479353027937093,0.12803158701015074,0.63592529296875,0.50006103515625,0.1358642578125,0.5788818359374999,0.06289767860759853,0.1474075674694146,0.10698384226229724
modular,16.0,0.0,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.50537109375,0.4967041015625,0.0086669921875,0.49977213541666665,0.0,0.0,0.013816180355121242
modular,16.0,0.0,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999994,0.06945818072936576,0.0950542747778087,0.603271484375,0.50067138671875,0.10260009765625,0.5609537760416666,0.07155365558219258,0.09184697343465216,0.0858699281401382
modular,16.0,0.0,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.24999999999999992,0.036627032284719016,0.16001448629216336,0.66107177734375,0.5015869140625,0.15948486328125,0.6260823567708332,0.12266340956947298,0.1574519544594037,0.16257199564791824
modular,16.0,0.0,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.2839048973236129,0.012959948733287131,0.1796837920362449,0.68951416015625,0.50006103515625,0.189453125,0.6496337890624999,0.16355121275929732,0.20993593927920493,0.19030856735446777
modular,16.0,0.0,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.50579833984375,0.4967041015625,0.00909423828125,0.5001057942708333,0.0,0.0,0.014209131094571356
modular,16.0,0.0,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.06431706717220177,0.10176254820334592,0.61004638671875,0.50067138671875,0.109375,0.5700764973958333,0.11054257243588209,0.0938151260681983,0.09661377640656602
modular,16.0,0.0,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25000000000000006,0.03040544034433484,0.1692216677932491,0.66845703125,0.5015869140625,0.1668701171875,0.638232421875,0.1895015527472264,0.1608259304026257,0.1768811530625273
modular,16.0,0.0,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.30281970349645115,0.009458198813543046,0.19272017844171738,0.69854736328125,0.50006103515625,0.198486328125,0.6659261067708333,0.25266873699630193,0.21443457387016757,0.2094960644368839
modular,16.0,0.0,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.50579833984375,0.4967041015625,0.00909423828125,0.5002685546875,0.0,0.0,0.014400814382107937
modular,16.0,0.0,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000006,0.05763939676106154,0.10703905554642695,0.615478515625,0.50067138671875,0.11480712890625,0.5744466145833333,0.11311306708569736,0.09721453268086727,0.1017604726769244
modular,16.0,0.0,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.2500000000000001,0.02687939942333335,0.17468549720048707,0.6739501953125,0.5015869140625,0.17236328125,0.6459472656249999,0.19390811500405264,0.16665348459577248,0.18596694089176324
modular,16.0,0.0,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.3241669012500001,0.007501727023107572,0.20197904775161551,0.70574951171875,0.50006103515625,0.2056884765625,0.6761474609375,0.25854415333873687,0.22220464612769666,0.22153377489418394
modular,16.0,1.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333,0.0,0.0,0.016221805613705908
modular,16.0,1.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999,0.0,0.0,0.017707351092114573
modular,16.0,1.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999,0.0,0.0,0.015493409121066615
modular,16.0,1.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999,0.0,0.0,0.017103548736374232
modular,16.0,1.0,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.4984130859375,0.50152587890625,-0.00311279296875,0.49946289062500004,0.0,0.0,0.013451982108801726
modular,16.0,1.0,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.10440202400975052,0.06476366478920274,0.05914899414601849,0.5513916015625,0.5001220703125,0.05126953125,0.5211425781250001,0.027517734390824354,0.06449081076786888,0.038984196008680104
modular,16.0,1.0,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.1938867355418894,0.05228875265632819,0.10818035352369218,0.59820556640625,0.49688720703125,0.101318359375,0.5550862630208333,0.04717325895569889,0.11055567560206095,0.07895974562444291
modular,16.0,1.0,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.31328165213173953,0.005074370381779489,0.15718318918762764,0.6585693359375,0.49969482421875,0.15887451171875,0.6126139322916666,0.06289767860759853,0.1474075674694146,0.14671020360426265
modular,16.0,1.0,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.498291015625,0.50152587890625,-0.00323486328125,0.4981119791666666,0.0,0.0,0.011861010822247624
modular,16.0,1.0,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999994,0.08160721389862696,0.08484706195360467,0.57647705078125,0.5001220703125,0.07635498046875,0.5400797526041667,0.07155365558219258,0.09184697343465216,0.0612865465135663
modular,16.0,1.0,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.24999999999999994,0.04963516446493249,0.15023963436168392,0.64056396484375,0.49688720703125,0.1436767578125,0.6079671223958333,0.12266340956947298,0.1574519544594037,0.14123764574509204
modular,16.0,1.0,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.4698786082017143,0.005179534870570154,0.20322833955667335,0.69940185546875,0.49969482421875,0.19970703125,0.6795003255208334,0.16355121275929732,0.20993593927920493,0.22548245061743846
modular,16.0,1.0,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.49725341796875,0.50152587890625,-0.0042724609375,0.49784342447916663,0.0,0.0,0.01154473339781222
modular,16.0,1.0,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.12499999999999999,0.07904404500480315,0.09273180695804784,0.5850830078125,0.5001220703125,0.0849609375,0.547705078125,0.11054257243588209,0.0938151260681983,0.07026690853465707
modular,16.0,1.0,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25,0.04466068835669751,0.1601960179584896,0.65106201171875,0.49688720703125,0.1541748046875,0.6218994140625,0.1895015527472264,0.1608259304026257,0.1576457351582272
modular,16.0,1.0,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.4956010642977458,0.0049011311405050785,0.21160552445509387,0.7083740234375,0.49969482421875,0.20867919921875,0.69384765625,0.25266873699630193,0.21443457387016757,0.2423793324137918
modular,16.0,1.0,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.497314453125,0.50152587890625,-0.00421142578125,0.4980794270833333,0.0,0.0,0.011822674164740334
modular,16.0,1.0,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000003,0.07129653239086886,0.09950288113625949,0.58984375,0.5001220703125,0.0897216796875,0.5529296874999999,0.11311306708569736,0.09721453268086727,0.07641994206458261
modular,16.0,1.0,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.25000000000000006,0.03938097623967326,0.16753050361120983,0.6590576171875,0.49688720703125,0.16217041015625,0.6299641927083333,0.19390811500405264,0.16665348459577248,0.16714364205566676
modular,16.0,1.0,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.4968432412500002,0.004066472667756998,0.21623353007176377,0.7115478515625,0.49969482421875,0.21185302734375,0.6988932291666666,0.25854415333873687,0.22220464612769666,0.2483215143274271
modular,16.0,2.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665,0.0,0.0,0.01395994282077371
modular,16.0,2.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333,0.0,0.0,0.014726675970920164
modular,16.0,2.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334,0.0,0.0,0.014726675970920294
modular,16.0,2.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334,0.0,0.0,0.015301725833530165
modular,16.0,2.0,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.49560546875,0.49456787109375,0.00103759765625,0.5006184895833333,0.0,0.0,0.014812933450311696
modular,16.0,2.0,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12499999999999999,0.04325319386352349,0.07788391670115988,0.57049560546875,0.49676513671875,0.07373046875,0.5330810546875,0.027517734390824354,0.06449081076786888,0.053044165149491375
modular,16.0,2.0,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.2087006999910545,0.037185881691634816,0.11947804488339682,0.61224365234375,0.49798583984375,0.1142578125,0.5640869140625,0.04717325895569889,0.11055567560206095,0.08955983142521826
modular,16.0,2.0,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.32174371038988836,0.005923318809374121,0.15805301353044693,0.6533203125,0.49969482421875,0.15362548828125,0.60126953125,0.06289767860759853,0.1474075674694146,0.1333498784629601
modular,16.0,2.0,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.49639892578125,0.49456787109375,0.0018310546875,0.4995686848958333,0.0,0.0,0.013576576245700418
modular,16.0,2.0,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999996,0.021159962097180223,0.11306973419124577,0.60125732421875,0.49676513671875,0.1044921875,0.5693603515625001,0.07155365558219258,0.09184697343465216,0.09577036994140499
modular,16.0,2.0,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.2499999999999999,0.01434271894213302,0.16943964559697294,0.66082763671875,0.49798583984375,0.162841796875,0.6271240234375,0.12266340956947298,0.1574519544594037,0.1637987686881527
modular,16.0,2.0,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.46580730126632985,0.005248725962468909,0.2030668022955715,0.70062255859375,0.49969482421875,0.200927734375,0.6667399088541666,0.16355121275929732,0.20993593927920493,0.21045448087456695
modular,16.0,2.0,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.4957275390625,0.49456787109375,0.00115966796875,0.5005045572916667,0.0,0.0,0.01467875514903605
modular,16.0,2.0,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.013962527503303594,0.11801657908563189,0.6053466796875,0.49676513671875,0.10858154296875,0.5738606770833333,0.11054257243588209,0.0938151260681983,0.10107041284179252
modular,16.0,2.0,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25,0.007622726124598577,0.17735846413201478,0.67041015625,0.49798583984375,0.17242431640625,0.6367838541666666,0.1895015527472264,0.1608259304026257,0.17517517180345132
modular,16.0,2.0,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.483835523584916,0.004923819635205372,0.21148973354280665,0.70751953125,0.49969482421875,0.20782470703125,0.6799153645833333,0.25266873699630193,0.21443457387016757,0.2259712430006568
modular,16.0,2.0,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.495361328125,0.49456787109375,0.00079345703125,0.5002604166666667,0.0,0.0,0.014391230217731114
modular,16.0,2.0,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000003,0.012538357409651119,0.12022626778477785,0.60797119140625,0.49676513671875,0.1112060546875,0.5757242838541667,0.11311306708569736,0.09721453268086727,0.10326518648408697
modular,16.0,2.0,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.2500000000000001,0.0065618676412471915,0.18112586103685452,0.67413330078125,0.49798583984375,0.1761474609375,0.6424886067708333,0.19390811500405264,0.16665348459577248,0.18189367103161003
modular,16.0,2.0,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.48557550781250014,0.0040880550356430555,0.21614572086212386,0.711181640625,0.49969482421875,0.21148681640625,0.6858235677083333,0.25854415333873687,0.22220464612769666,0.2329293463382362
modular,16.0,3.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667,0.0,0.0,0.016231389778082733
modular,16.0,3.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666,0.0,0.0,0.0161451322986912
modular,16.0,3.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663,0.0,0.0,0.0129823580543369
modular,16.0,3.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625,0.0,0.0,0.012963189725583257
modular,16.0,3.0,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.496826171875,0.494140625,0.002685546875,0.50126953125,0.0,0.0,0.01557966660045815
modular,16.0,3.0,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12500000000000006,0.04561202965958332,0.07559453912751563,0.57293701171875,0.49676513671875,0.076171875,0.5306559244791667,0.027517734390824354,0.06449081076786888,0.05018808416519566
modular,16.0,3.0,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.20880314344975104,0.03761376878022986,0.11827267721076247,0.6141357421875,0.50091552734375,0.11322021484375,0.5601888020833332,0.04717325895569889,0.11055567560206095,0.08496901668871597
modular,16.0,3.0,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.29673943222777066,0.010781576710915518,0.1538440786103298,0.64166259765625,0.50128173828125,0.140380859375,0.5960693359375,0.06289767860759853,0.1474075674694146,0.12722559742616488
modular,16.0,3.0,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.49658203125,0.494140625,0.00244140625,0.5025390625,0.0,0.0,0.017074796243243894
modular,16.0,3.0,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999994,0.018349512809091473,0.11114496328969706,0.6051025390625,0.49676513671875,0.10833740234375,0.5693684895833333,0.07155365558219258,0.09184697343465216,0.09577995410578168
modular,16.0,3.0,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.2499999999999999,0.010173112651776256,0.16764779427633636,0.66473388671875,0.50091552734375,0.163818359375,0.6306070963541666,0.12266340956947298,0.1574519544594037,0.1679007910414364
modular,16.0,3.0,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.452692080263395,0.005365584888537798,0.20280626426198317,0.69891357421875,0.50128173828125,0.1976318359375,0.6661865234375,0.16355121275929732,0.20993593927920493,0.20980275769694248
modular,16.0,3.0,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.4949951171875,0.494140625,0.0008544921875,0.5033203125000001,0.0,0.0,0.01799487602341977
modular,16.0,3.0,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.002119406202470355,0.11729591421303928,0.6083984375,0.49676513671875,0.11163330078125,0.578173828125,0.11054257243588209,0.0938151260681983,0.10615001996151302
modular,16.0,3.0,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.24999999999999997,0.002704618420795267,0.17612487478761696,0.67242431640625,0.50091552734375,0.1715087890625,0.6435302734374999,0.1895015527472264,0.1608259304026257,0.18312044407184436
modular,16.0,3.0,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.484012089019496,0.004923601804922741,0.2114887086482901,0.70587158203125,0.50128173828125,0.20458984375,0.6818277994791666,0.25266873699630193,0.21443457387016757,0.22822352162921203
modular,16.0,3.0,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.494873046875,0.494140625,0.000732421875,0.5032389322916666,0.0,0.0,0.017899034379651284
modular,16.0,3.0,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000006,0.00200560504041392,0.1196687743238421,0.60870361328125,0.49676513671875,0.1119384765625,0.5798421223958332,0.11311306708569736,0.09721453268086727,0.10811477365876333
modular,16.0,3.0,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.2500000000000001,0.0034344983248295984,0.18010091609253015,0.675537109375,0.50091552734375,0.17462158203125,0.6502604166666667,0.19390811500405264,0.16665348459577248,0.19104654801148388
modular,16.0,3.0,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.48577464062500014,0.0040880992768650235,0.2161478769316656,0.71075439453125,0.50128173828125,0.20947265625,0.6902587890625,0.25854415333873687,0.22220464612769666,0.2381527159236093
modular,16.0,4.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667,0.0,0.0,0.015253805011645923
modular,16.0,4.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663,0.0,0.0,0.013988695313904178
modular,16.0,4.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375,0.0,0.0,0.012876932246191788
modular,16.0,4.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324,0.0,0.0,0.01377784369761382
modular,16.0,4.0,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.48858642578125,0.4879150390625,0.00067138671875,0.5008544921875,0.0,0.0,0.01509087421723981
modular,16.0,4.0,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12500000000000003,0.04751731181236826,0.075366788901915,0.56390380859375,0.4893798828125,0.07452392578125,0.5317789713541666,0.027517734390824354,0.06449081076786888,0.05151069884919834
modular,16.0,4.0,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.20862461172316993,0.03743972934584518,0.11931372010794222,0.6116943359375,0.4937744140625,0.117919921875,0.5635579427083333,0.04717325895569889,0.11055567560206095,0.08893686074072414
modular,16.0,4.0,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.32518042793830415,0.0045340723032468305,0.1589314639657107,0.65643310546875,0.494140625,0.16229248046875,0.6066975911458332,0.06289767860759853,0.1474075674694146,0.1397425161023063
modular,16.0,4.0,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.4918212890625,0.4879150390625,0.00390625,0.5006673177083333,0.0,0.0,0.01487043843657263
modular,16.0,4.0,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999996,0.024857136793270035,0.11272267238161715,0.600830078125,0.4893798828125,0.1114501953125,0.5728352864583334,0.07155365558219258,0.09184697343465216,0.09986280813031184
modular,16.0,4.0,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.24999999999999992,0.01516182701873596,0.16938046004149887,0.659423828125,0.4937744140625,0.1656494140625,0.6297363281249999,0.12266340956947298,0.1574519544594037,0.16687528545311547
modular,16.0,4.0,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.4730114115070645,0.0054202328010732,0.20318370751256132,0.69744873046875,0.494140625,0.20330810546875,0.6698323567708333,0.16355121275929732,0.20993593927920493,0.2140964633377629
modular,16.0,4.0,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.49267578125,0.4879150390625,0.0047607421875,0.5013183593749999,0.0,0.0,0.015637171586719085
modular,16.0,4.0,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.011597496205255535,0.11877442982024136,0.60845947265625,0.4893798828125,0.11907958984375,0.5798258463541666,0.11054257243588209,0.0938151260681983,0.10809560533000968
modular,16.0,4.0,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25,0.007591653442574778,0.17747970927977547,0.66546630859375,0.4937744140625,0.17169189453125,0.6397379557291667,0.1895015527472264,0.1608259304026257,0.17865422347224116
modular,16.0,4.0,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.4797724146010256,0.004943507445235907,0.21142782471550614,0.70501708984375,0.494140625,0.21087646484375,0.6842203776041665,0.25266873699630193,0.21443457387016757,0.23104126595600033
modular,16.0,4.0,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.493408203125,0.4879150390625,0.0054931640625,0.5013346354166667,0.0,0.0,0.01565633991547286
modular,16.0,4.0,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000006,0.009723418412409065,0.12085805030824054,0.6114501953125,0.4893798828125,0.1220703125,0.5830240885416667,0.11311306708569736,0.09721453268086727,0.11186218193010446
modular,16.0,4.0,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.25000000000000006,0.00626125969218556,0.18123229225823906,0.6683349609375,0.4937744140625,0.174560546875,0.6438802083333333,0.19390811500405264,0.16665348459577248,0.18353256314004812
modular,16.0,4.0,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.4819214256250001,0.004101458815163406,0.21609404948537453,0.70880126953125,0.494140625,0.21466064453125,0.6906656901041666,0.25854415333873687,0.22220464612769666,0.23863192414245069
modular,16.0,5.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994,0.0,0.0,0.012215624904190384
modular,16.0,5.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999,0.0,0.0,0.01448707186149934
modular,16.0,5.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663,0.0,0.0,0.013269882985641837
modular,16.0,5.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666,0.0,0.0,0.01329863547877237
modular,16.0,5.0,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.5008544921875,0.50408935546875,-0.00323486328125,0.4980794270833333,0.0,0.0,0.011822674164740334
modular,16.0,5.0,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12374065469827016,0.06551721076335372,0.06474130847812604,0.56304931640625,0.498779296875,0.06427001953125,0.5262776692708333,0.027517734390824354,0.06449081076786888,0.04503180373046045
modular,16.0,5.0,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.21742806206938828,0.0495387619858071,0.11327996620894232,0.60491943359375,0.49627685546875,0.108642578125,0.5584554036458333,0.04717325895569889,0.11055567560206095,0.08292758967645109
modular,16.0,5.0,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.26257009528122144,0.019277025137492923,0.1429356716851715,0.63079833984375,0.4959716796875,0.13482666015625,0.5878011067708333,0.06289767860759853,0.1474075674694146,0.11748808641930435
modular,16.0,5.0,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.50543212890625,0.50408935546875,0.0013427734375,0.4983805338541666,0.0,0.0,0.012177288246683028
modular,16.0,5.0,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999996,0.07996216305678404,0.08749843831966439,0.5853271484375,0.498779296875,0.0865478515625,0.5450195312499999,0.07155365558219258,0.09184697343465216,0.06710413429030265
modular,16.0,5.0,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.24999999999999992,0.03990330629792238,0.15506070576680833,0.64776611328125,0.49627685546875,0.1514892578125,0.6160074869791665,0.12266340956947298,0.1574519544594037,0.15070680014940116
modular,16.0,5.0,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.3792174760787043,0.007816572211643938,0.19589052026003156,0.68695068359375,0.4959716796875,0.19097900390625,0.6685302734374999,0.16355121275929732,0.20993593927920493,0.21256299703746984
modular,16.0,5.0,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.50311279296875,0.50408935546875,-0.0009765625,0.4992106119791666,0.0,0.0,0.013154873013119836
modular,16.0,5.0,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.07599224908201854,0.0948323784620427,0.58892822265625,0.498779296875,0.09014892578125,0.5519287109375,0.11054257243588209,0.0938151260681983,0.07524108984623239
modular,16.0,5.0,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25,0.036465068064629055,0.1645991110017074,0.660888671875,0.49627685546875,0.16461181640625,0.6298990885416667,0.1895015527472264,0.1608259304026257,0.1670669687406522
modular,16.0,5.0,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.39111949361415843,0.0061714028187383856,0.20623663175167528,0.69775390625,0.4959716796875,0.2017822265625,0.6840169270833333,0.25266873699630193,0.21443457387016757,0.23080166184657963
modular,16.0,5.0,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.50360107421875,0.50408935546875,-0.00048828125,0.4989827473958333,0.0,0.0,0.012886516410568611
modular,16.0,5.0,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000006,0.06826629823532555,0.10127381233675196,0.59600830078125,0.498779296875,0.09722900390625,0.5593831380208332,0.11311306708569736,0.09721453268086727,0.08402018441540964
modular,16.0,5.0,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.2500000000000001,0.03252690928373538,0.17091947695635695,0.6661376953125,0.49627685546875,0.16986083984375,0.6390950520833334,0.19390811500405264,0.16665348459577248,0.17789707448647155
modular,16.0,5.0,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.40284503062500016,0.00505751934253375,0.2121333947447289,0.7027587890625,0.4959716796875,0.206787109375,0.6916666666666667,0.25854415333873687,0.22220464612769666,0.23981077636080103
modular,32.0,0.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372,0.0,0.0,0.01383643076694982
modular,32.0,0.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372,0.0,0.0,0.013980193232602288
modular,32.0,0.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436,0.0,0.0,0.013493255848940688
modular,32.0,0.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695,0.0,0.0,0.014133230696038843
modular,32.0,0.0,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49755859375,0.501373291015625,-0.003814697265625,0.5004725302419355,0.0,0.0,0.014641036824714362
modular,32.0,0.0,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11282968862122883,0.06155510924043479,0.06347951279189971,0.557098388671875,0.500091552734375,0.0570068359375,0.5173083889868952,0.024482589986683664,0.06270679043225422,0.03446866333752499
modular,32.0,0.0,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19801086841525217,0.052939410824571466,0.10899996072852003,0.598602294921875,0.500762939453125,0.09783935546875,0.5433408675655242,0.04197015426288627,0.10749735502672149,0.06512716851263678
modular,32.0,0.0,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2966163998849564,0.012809278756446486,0.15258518732440002,0.64666748046875,0.503814697265625,0.142852783203125,0.5820785030241937,0.055960205683848366,0.14332980670229536,0.11074856386283545
modular,32.0,0.0,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49505615234375,0.501373291015625,-0.006317138671875,0.5002165763608872,0.0,0.0,0.014339599396733524
modular,32.0,0.0,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06432150466249709,0.09540888958121732,0.5859375,0.500091552734375,0.085845947265625,0.5373180758568549,0.06390661511522326,0.09128819941146366,0.05803411395729966
modular,32.0,0.0,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.038838030543337,0.16046464551669543,0.643585205078125,0.500762939453125,0.142822265625,0.5871129189768146,0.1095541973403827,0.15649405613393766,0.11667760619627666
modular,32.0,0.0,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4211068427419228,0.006151386891140833,0.20474114199409185,0.696044921875,0.503814697265625,0.192230224609375,0.6371676537298387,0.1460722631205103,0.20865874151191688,0.17562717336212652
modular,32.0,0.0,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.494964599609375,0.501373291015625,-0.00640869140625,0.4998050812752017,0.0,0.0,0.013854980762517864
modular,32.0,0.0,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.05590818815362642,0.11192182900192252,0.602294921875,0.500091552734375,0.102203369140625,0.5512144027217742,0.09924824609649291,0.0994880034578631,0.07439984754722097
modular,32.0,0.0,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.029315879050480977,0.18206210399694547,0.666412353515625,0.500762939453125,0.1656494140625,0.6122672788558469,0.1701398504511307,0.1705508630706224,0.1463019491184691
modular,32.0,0.0,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4316701940852755,0.005554322007475839,0.2250888726061723,0.7197265625,0.503814697265625,0.215911865234375,0.6653186428931452,0.22685313393484094,0.22740115076082995,0.2087806529411425
modular,32.0,0.0,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.49517822265625,0.501373291015625,-0.006195068359375,0.49983855216733875,0.0,0.0,0.013894399503099956
modular,32.0,0.0,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.05050199538626024,0.12035295877413521,0.610443115234375,0.500091552734375,0.1103515625,0.5596825384324597,0.10211217403133975,0.10590811001923013,0.08437278891449945
modular,32.0,0.0,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.02524417640069532,0.19259318525808689,0.67645263671875,0.500762939453125,0.175689697265625,0.6252874558971775,0.17504944119658236,0.1815567600329659,0.161635839204917
modular,32.0,0.0,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4346392294921876,0.005041980815270498,0.23554982857881845,0.731292724609375,0.503814697265625,0.22747802734375,0.6803391979586694,0.23339925492877667,0.2420756800439546,0.22647039246473402
modular,32.0,1.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872,0.0,0.0,0.015489699121953268
modular,32.0,1.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662,0.0,0.0,0.01617373020852546
modular,32.0,1.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242,0.0,0.0,0.0147291493036627
modular,32.0,1.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581,0.0,0.0,0.014302499405597306
modular,32.0,1.0,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.50286865234375,0.50360107421875,-0.000732421875,0.5007481728830646,0.0,0.0,0.014965661747155516
modular,32.0,1.0,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.049651459466580575,0.0746086512795246,0.57373046875,0.502716064453125,0.071014404296875,0.5252291771673387,0.024482589986683664,0.06270679043225422,0.04379699235881331
modular,32.0,1.0,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19334969263114093,0.05485934828846578,0.10573985287602494,0.60992431640625,0.50408935546875,0.1058349609375,0.5457684916834677,0.04197015426288627,0.10749735502672149,0.06798618657956403
modular,32.0,1.0,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.25792686036864354,0.03045278076443874,0.1376491709849848,0.637237548828125,0.50445556640625,0.132781982421875,0.57281494140625,0.055960205683848366,0.14332980670229536,0.09983884771936972
modular,32.0,1.0,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.500518798828125,0.50360107421875,-0.003082275390625,0.5002579227570565,0.0,0.0,0.014388293135099572
modular,32.0,1.0,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.03755755968457869,0.1100402665590422,0.60565185546875,0.502716064453125,0.102935791015625,0.5523248487903227,0.06390661511522326,0.09128819941146366,0.07570762223476935
modular,32.0,1.0,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24636462248179727,0.0454775290508455,0.15629141815439326,0.65936279296875,0.50408935546875,0.1552734375,0.5940807711693549,0.1095541973403827,0.15649405613393766,0.12488366048569731
modular,32.0,1.0,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.3584320536264405,0.014690593827754365,0.19604783914171303,0.700103759765625,0.50445556640625,0.195648193359375,0.6415877803679435,0.1460722631205103,0.20865874151191688,0.18083276586841338
modular,32.0,1.0,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499603271484375,0.50360107421875,-0.003997802734375,0.5004548103578629,0.0,0.0,0.014620168079700247
modular,32.0,1.0,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.02067721957274932,0.12353746154932489,0.615753173828125,0.502716064453125,0.113037109375,0.564451156123992,0.09924824609649291,0.0994880034578631,0.08998880007272972
modular,32.0,1.0,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.03292248426868222,0.180646228892394,0.682830810546875,0.50408935546875,0.178741455078125,0.622769263482863,0.1701398504511307,0.1705508630706224,0.15867015866347337
modular,32.0,1.0,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4055418541812936,0.009153994879469232,0.22207288719631532,0.72662353515625,0.50445556640625,0.22216796875,0.676360099546371,0.22685313393484094,0.22740115076082995,0.22178419983435277
modular,32.0,1.0,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.500152587890625,0.50360107421875,-0.003448486328125,0.5008643365675405,0.0,0.0,0.015102467964470033
modular,32.0,1.0,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.010378198257842683,0.12968956944172977,0.621826171875,0.502716064453125,0.119110107421875,0.57177734375,0.10211217403133975,0.10590811001923013,0.09861686676132375
modular,32.0,1.0,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.02719372509788472,0.19227554727566448,0.6943359375,0.50408935546875,0.19024658203125,0.6373684790826614,0.17504944119658236,0.1815567600329659,0.17586368580561934
modular,32.0,1.0,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.43312212260009775,0.006323523250766719,0.23475954830021994,0.7393798828125,0.50445556640625,0.23492431640625,0.6951510521673387,0.23339925492877667,0.2420756800439546,0.24391434454704883
modular,32.0,2.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742,0.0,0.0,0.014585386838010231
modular,32.0,2.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952,0.0,0.0,0.014341918146179465
modular,32.0,2.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614,0.0,0.0,0.014993486740507581
modular,32.0,2.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074,0.0,0.0,0.013820199520827782
modular,32.0,2.0,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49969482421875,0.49774169921875,0.001953125,0.499783423639113,0.0,0.0,0.013829474518611804
modular,32.0,2.0,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11176516875993525,0.0658423910826101,0.06076060924761549,0.5577392578125,0.496002197265625,0.061737060546875,0.5145972467237905,0.024482589986683664,0.06270679043225422,0.03127574535037269
modular,32.0,2.0,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.22476746438297573,0.02836500052218216,0.12462067517030903,0.615875244140625,0.49737548828125,0.118499755859375,0.5586981004284275,0.04197015426288627,0.10749735502672149,0.08321341419149568
modular,32.0,2.0,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.3033182133863166,0.007740438719363357,0.15544062145442902,0.649169921875,0.49945068359375,0.14971923828125,0.5895877961189516,0.055960205683848366,0.14332980670229536,0.11959227424990805
modular,32.0,2.0,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.497589111328125,0.49774169921875,-0.000152587890625,0.49918685420866943,0.0,0.0,0.013126893436471502
modular,32.0,2.0,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.08332146955839587,0.0875999831865612,0.581146240234375,0.496002197265625,0.08514404296875,0.5298973821824597,0.06390661511522326,0.09128819941146366,0.049294747295297245
modular,32.0,2.0,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.020169159772921517,0.17050973441255987,0.65863037109375,0.49737548828125,0.1612548828125,0.604334677419355,0.1095541973403827,0.15649405613393766,0.13695970760050474
modular,32.0,2.0,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.43985988852667485,0.0040851812964491354,0.20654576543193653,0.69635009765625,0.49945068359375,0.1968994140625,0.6476381363407259,0.1460722631205103,0.20865874151191688,0.1879582829159947
modular,32.0,2.0,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.496856689453125,0.49774169921875,-0.000885009765625,0.49920260521673393,0.0,0.0,0.013145443432039546
modular,32.0,2.0,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.08712767217458038,0.09929918686129602,0.592193603515625,0.496002197265625,0.09619140625,0.5390762821320565,0.09924824609649291,0.0994880034578631,0.06010475721258441
modular,32.0,2.0,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.02079741801801862,0.18662721823231088,0.673980712890625,0.49737548828125,0.176605224609375,0.6243207377772177,0.1701398504511307,0.1705508630706224,0.16049733322692722
modular,32.0,2.0,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.46467118598363655,0.004438079955262288,0.2271957675009515,0.71783447265625,0.49945068359375,0.2183837890625,0.6757143082157258,0.22685313393484094,0.22740115076082995,0.22102365001606222
modular,32.0,2.0,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497833251953125,0.49774169921875,9.1552734375e-05,0.4990529706401211,0.0,0.0,0.012969218474143066
modular,32.0,2.0,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.08600237010944105,0.10626482602943202,0.60052490234375,0.496002197265625,0.104522705078125,0.5453904674899194,0.10211217403133975,0.10590811001923013,0.06754098668593059
modular,32.0,2.0,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.020699657676564658,0.19493545550736302,0.681976318359375,0.49737548828125,0.184600830078125,0.6333736296622984,0.17504944119658236,0.1815567600329659,0.17115894317966993
modular,32.0,2.0,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4804769961059571,0.004318351212498722,0.2377048696608216,0.726654052734375,0.49945068359375,0.227203369140625,0.6890731319304435,0.23339925492877667,0.2420756800439546,0.23675636500722344
modular,32.0,3.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323,0.0,0.0,0.013231237161541813
modular,32.0,3.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863,0.0,0.0,0.01375759328578557
modular,32.0,3.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581,0.0,0.0,0.013583687077334965
modular,32.0,3.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355,0.0,0.0,0.014641036824714362
modular,32.0,3.0,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.501953125,0.5025634765625,-0.0006103515625,0.49919669858870974,0.0,0.0,0.013138487183701529
modular,32.0,3.0,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.05289334674565496,0.0732073563272917,0.569915771484375,0.503997802734375,0.06591796875,0.5239159368699597,0.024482589986683664,0.06270679043225422,0.04225038647832631
modular,32.0,3.0,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.2363416338163706,0.0371523704792587,0.12385857210890605,0.617401123046875,0.50286865234375,0.114532470703125,0.5576979114163307,0.04197015426288627,0.10749735502672149,0.08203548947292387
modular,32.0,3.0,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.23133888304338218,0.0364800361511215,0.12874929834536347,0.62200927734375,0.50244140625,0.11956787109375,0.559723884828629,0.055960205683848366,0.14332980670229536,0.0844214826528655
modular,32.0,3.0,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499847412109375,0.5025634765625,-0.002716064453125,0.4986591954385081,0.0,0.0,0.012505468584941455
modular,32.0,3.0,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999996,0.050059653244405374,0.10725653182306899,0.60028076171875,0.503997802734375,0.096282958984375,0.5483122794858871,0.06390661511522326,0.09128819941146366,0.0709820108638058
modular,32.0,3.0,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.022784621099618103,0.1705187295497529,0.6605224609375,0.50286865234375,0.15765380859375,0.6040196572580645,0.1095541973403827,0.15649405613393766,0.13658870768914336
modular,32.0,3.0,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.33827474134046076,0.02152756986578276,0.19166122153075238,0.6824951171875,0.50244140625,0.1800537109375,0.6239053049395161,0.1460722631205103,0.20865874151191688,0.16000807709381962
modular,32.0,3.0,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.4974365234375,0.5025634765625,-0.005126953125,0.4982555758568549,0.0,0.0,0.012030124948509947
modular,32.0,3.0,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0427470105478388,0.11964545628184305,0.611297607421875,0.503997802734375,0.1072998046875,0.5599384923135081,0.09924824609649291,0.0994880034578631,0.08467422634248042
modular,32.0,3.0,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.013925383539383534,0.18909947032582874,0.677947998046875,0.50286865234375,0.175079345703125,0.6255453786542339,0.1701398504511307,0.1705508630706224,0.16193959538234393
modular,32.0,3.0,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4019907442964555,0.009438740606321412,0.22166218509077878,0.71368408203125,0.50244140625,0.21124267578125,0.6627551663306452,0.22685313393484094,0.22740115076082995,0.20576164116244067
modular,32.0,3.0,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497802734375,0.5025634765625,-0.0047607421875,0.4979129914314517,0.0,0.0,0.011626662544904609
modular,32.0,3.0,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.03693088261151036,0.125826310319498,0.616851806640625,0.503997802734375,0.11285400390625,0.5643093970514113,0.10211217403133975,0.10590811001923013,0.08982185011261708
modular,32.0,3.0,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.007922852454098836,0.19831378812573128,0.68634033203125,0.50286865234375,0.1834716796875,0.637844947076613,0.17504944119658236,0.1815567600329659,0.17642482317155317
modular,32.0,3.0,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4397334579321289,0.0048880206850578515,0.23563132883890708,0.72705078125,0.50244140625,0.224609375,0.68212890625,0.23339925492877667,0.2420756800439546,0.22857813571115487
modular,32.0,4.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936,0.0,0.0,0.014715236806986666
modular,32.0,4.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662,0.0,0.0,0.015311155414610653
modular,32.0,4.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017,0.0,0.0,0.015148842953390142
modular,32.0,4.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985,0.0,0.0,0.014601618084132335
modular,32.0,4.0,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49639892578125,0.4954833984375,0.00091552734375,0.5000669417842742,0.0,0.0,0.014163374438836848
modular,32.0,4.0,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11476909616861508,0.055918993639496095,0.06783314825221184,0.568695068359375,0.495452880859375,0.0732421875,0.5217816752772177,0.024482589986683664,0.06270679043225422,0.03973686207885406
modular,32.0,4.0,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.211861632581931,0.0478067972589944,0.11494322100258507,0.620330810546875,0.496002197265625,0.12432861328125,0.5579774918094758,0.04197015426288627,0.10749735502672149,0.08236475189425678
modular,32.0,4.0,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.291034945480324,0.02322777582241235,0.14813351198872401,0.652740478515625,0.494964599609375,0.15777587890625,0.5872349892893145,0.055960205683848366,0.14332980670229536,0.116821368661929
modular,32.0,4.0,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49835205078125,0.4954833984375,0.00286865234375,0.49898012222782273,0.0,0.0,0.0128834247446408
modular,32.0,4.0,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999993,0.05627802186808693,0.10266779936229206,0.608917236328125,0.495452880859375,0.11346435546875,0.5499051001764114,0.06390661511522326,0.09128819941146366,0.07285787916562597
modular,32.0,4.0,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.036789166331707986,0.1643915389806395,0.67584228515625,0.496002197265625,0.179840087890625,0.6112296811995968,0.1095541973403827,0.15649405613393766,0.14507996816042298
modular,32.0,4.0,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4032191191512574,0.01074471112107882,0.20149714559983536,0.708160400390625,0.494964599609375,0.21319580078125,0.6493609028477823,0.1460722631205103,0.20865874151191688,0.18998718868125122
modular,32.0,4.0,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.498931884765625,0.4954833984375,0.003448486328125,0.4991514144405243,0.0,0.0,0.013085155946443404
modular,32.0,4.0,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.049162933022373165,0.1161375381153357,0.623291015625,0.495452880859375,0.127838134765625,0.5636537613407259,0.09924824609649291,0.0994880034578631,0.08904970654709667
modular,32.0,4.0,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.030557974382279477,0.18356687361602197,0.6961669921875,0.496002197265625,0.200164794921875,0.6362029044858872,0.1701398504511307,0.1705508630706224,0.17449098613358294
modular,32.0,4.0,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42773510556019395,0.005837625355343636,0.22437434755823088,0.7313232421875,0.494964599609375,0.236358642578125,0.6807625063004032,0.22685313393484094,0.22740115076082995,0.22696892359562565
modular,32.0,4.0,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.498809814453125,0.4954833984375,0.003326416015625,0.49930892452116943,0.0,0.0,0.01327065590212397
modular,32.0,4.0,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.04386199593052391,0.12291479716248571,0.628875732421875,0.495452880859375,0.1334228515625,0.5707830613659275,0.10211217403133975,0.10590811001923013,0.09744589829109002
modular,32.0,4.0,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.027479630561308976,0.19295470940507908,0.704925537109375,0.496002197265625,0.20892333984375,0.6490734469506049,0.17504944119658236,0.1815567600329659,0.18964865126213415
modular,32.0,4.0,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.44122508894531254,0.004658178689382943,0.23581344755081843,0.74383544921875,0.494964599609375,0.248870849609375,0.6985217678931451,0.23339925492877667,0.2420756800439546,0.24788404359861368
modular,32.0,5.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775,0.0,0.0,0.013787737028583576
modular,32.0,5.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173,0.0,0.0,0.013998743228170397
modular,32.0,5.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146,0.0,0.0,0.013312393392152132
modular,32.0,5.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307,0.0,0.0,0.01504218047887376
modular,32.0,5.0,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.498779296875,0.4990234375,-0.000244140625,0.499661353326613,0.0,0.0,0.013685712052959336
modular,32.0,5.0,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.124630780872375,0.05604756422625653,0.07139625451633508,0.5694580078125,0.497650146484375,0.071807861328125,0.5217324533770162,0.024482589986683664,0.06270679043225422,0.03967889334270399
modular,32.0,5.0,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.20143376511365527,0.048978690023691866,0.112854699456504,0.612091064453125,0.498504638671875,0.11358642578125,0.549775154359879,0.04197015426288627,0.10749735502672149,0.07270484170218935
modular,32.0,5.0,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2876122764670481,0.013194217278653608,0.15159537772243745,0.6494140625,0.494720458984375,0.154693603515625,0.585480720766129,0.055960205683848366,0.14332980670229536,0.11475536290553626
modular,32.0,5.0,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499114990234375,0.4990234375,9.1552734375e-05,0.49931680002520173,0.0,0.0,0.013279930899908057
modular,32.0,5.0,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06123064414845607,0.1032934084628097,0.599029541015625,0.497650146484375,0.10137939453125,0.5439590946320565,0.06390661511522326,0.09128819941146366,0.06585525583868314
modular,32.0,5.0,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.04349050807244527,0.1622651503330504,0.66265869140625,0.498504638671875,0.164154052734375,0.598750945060484,0.1095541973403827,0.15649405613393766,0.1303837341716273
modular,32.0,5.0,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.41057223581854796,0.00687169712282791,0.20370584395582253,0.70263671875,0.494720458984375,0.207916259765625,0.644893523185484,0.1460722631205103,0.20865874151191688,0.18472594618826024
modular,32.0,5.0,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499420166015625,0.4990234375,0.000396728515625,0.4997381394909275,0.0,0.0,0.013776143281353613
modular,32.0,5.0,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.05724676452809769,0.11553473004070682,0.61297607421875,0.497650146484375,0.115325927734375,0.5543724798387097,0.09924824609649291,0.0994880034578631,0.07811912165861709
modular,32.0,5.0,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.027002135943806023,0.1857362625068616,0.68719482421875,0.498504638671875,0.188690185546875,0.6301072643649194,0.1701398504511307,0.1705508630706224,0.1673121378487434
modular,32.0,5.0,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42763169276288027,0.006225235356471068,0.22452706109222265,0.723358154296875,0.494720458984375,0.2286376953125,0.671534384450605,0.22685313393484094,0.22740115076082995,0.2161009449421884
modular,32.0,5.0,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.50091552734375,0.4990234375,0.00189208984375,0.49940933719758074,0.0,0.0,0.013388912123870379
modular,32.0,5.0,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.0524961889706578,0.12184224198205858,0.61883544921875,0.497650146484375,0.121185302734375,0.5607319493447581,0.10211217403133975,0.10590811001923013,0.08560868236922146
modular,32.0,5.0,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.014430982568854412,0.19757971781017344,0.69854736328125,0.498504638671875,0.200042724609375,0.6476814516129032,0.17504944119658236,0.1815567600329659,0.18800929540380681
modular,32.0,5.0,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4320060916015626,0.005357252722338564,0.2352581695035217,0.735748291015625,0.494720458984375,0.24102783203125,0.6885612241683468,0.23339925492877667,0.2420756800439546,0.2361534901512615
modular,64.0,0.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977,0.0,0.0,0.014170109853894303
modular,64.0,0.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452,0.0,0.0,0.013752514120332238
modular,64.0,0.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635,0.0,0.0,0.014246554974518962
modular,64.0,0.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494,0.0,0.0,0.01404859634125935
modular,64.0,0.0,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.501800537109375,0.50372314453125,-0.001922607421875,0.499847896515377,0.0,0.0,0.013905404361581752
modular,64.0,0.0,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11924395242486255,0.058105535171401664,0.06859502634129111,0.56982421875,0.504364013671875,0.065460205078125,0.520020500062004,0.02310880447603284,0.06181194945928697,0.0376627222966269
modular,64.0,0.0,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.1972450108690307,0.05206042254562576,0.1084371871009143,0.6083831787109375,0.504180908203125,0.1042022705078125,0.5468057299417163,0.03961509338748487,0.10596334193020623,0.06920774427382224
modular,64.0,0.0,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.25795171759848856,0.0347940844950954,0.13677081284369125,0.6347198486328125,0.5033416748046875,0.131378173828125,0.5701143779451885,0.052820124516646486,0.14128445590694166,0.09665838840979628
modular,64.0,0.0,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.5005340576171875,0.50372314453125,-0.0031890869140625,0.4999433244977678,0.0,0.0,0.014017790098619526
modular,64.0,0.0,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999994,0.06465294194480109,0.09963575286972659,0.59954833984375,0.504364013671875,0.095184326171875,0.5397677951388888,0.06027335612173942,0.08933888498511781,0.06091915354578762
modular,64.0,0.0,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.24514634254470116,0.04539929999318447,0.15733674352275115,0.65594482421875,0.504180908203125,0.151763916015625,0.5917193700396826,0.10332575335155329,0.15315237426020198,0.1221026333723587
modular,64.0,0.0,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.36673098502622514,0.018063405304840557,0.19506873050379353,0.6923980712890625,0.5033416748046875,0.189056396484375,0.6278526669456845,0.13776767113540442,0.20420316568026928,0.16465689369146405
modular,64.0,0.0,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.501312255859375,0.50372314453125,-0.002410888671875,0.49976070343501977,0.0,0.0,0.013802716886115628
modular,64.0,0.0,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.06042698935770946,0.1128854973323351,0.6121978759765625,0.504364013671875,0.1078338623046875,0.5494951520647322,0.0933948274606003,0.09720878673395046,0.0723750824059751
modular,64.0,0.0,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999997,0.0378509069347125,0.17849728214543015,0.6764984130859375,0.504180908203125,0.1723175048828125,0.6132168240017362,0.16010541850388624,0.16664363440105792,0.14742023044851302
modular,64.0,0.0,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.40133400026894095,0.008545194253935325,0.22022335689672035,0.7162017822265625,0.5033416748046875,0.212860107421875,0.6558377704923115,0.21347389133851497,0.22219151253474392,0.19761500942826715
modular,64.0,0.0,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.501861572265625,0.50372314453125,-0.001861572265625,0.49974132719494047,0.0,0.0,0.013779897447123244
modular,64.0,0.0,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.05334451796830111,0.12175167544603199,0.620849609375,0.504364013671875,0.116485595703125,0.5567481631324405,0.09534293840510273,0.10457201973481747,0.08091696890682583
modular,64.0,0.0,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.03346029341997318,0.19122032395670352,0.68853759765625,0.504180908203125,0.184356689453125,0.6266721695188493,0.1634450372658904,0.17926631954540137,0.16326661937084883
modular,64.0,0.0,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.4238464199206543,0.0057125639349140805,0.23471099196919087,0.7308807373046875,0.5033416748046875,0.2275390625,0.6745038713727678,0.21792671635452054,0.23902175939386847,0.21959811598164883
modular,64.0,1.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099,0.0,0.0,0.01408738938754655
modular,64.0,1.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122,0.0,0.0,0.014145578956977246
modular,64.0,1.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913,0.0,0.0,0.01404118002358678
modular,64.0,1.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236,0.0,0.0,0.014152424788675014
modular,64.0,1.0,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.498870849609375,0.4971771240234375,0.0016937255859375,0.5004485599578372,0.0,0.0,0.014612806970347768
modular,64.0,1.0,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11329960344123152,0.059921099245649215,0.06516951770930414,0.565765380859375,0.4977264404296875,0.0680389404296875,0.51812744140625,0.02310880447603284,0.06181194945928697,0.03543326310706404
modular,64.0,1.0,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.19839357732021287,0.05519477029857826,0.10845263310450196,0.6050872802734375,0.497161865234375,0.1079254150390625,0.5426185244605655,0.03961509338748487,0.10596334193020623,0.06427646350755264
modular,64.0,1.0,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.2733671283419695,0.022749876523502143,0.14439789346180504,0.637725830078125,0.4973907470703125,0.1403350830078125,0.5701710534474206,0.052820124516646486,0.14128445590694166,0.09672513526884914
modular,64.0,1.0,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.5010833740234375,0.4971771240234375,0.00390625,0.4999878898499504,0.0,0.0,0.01407027480830226
modular,64.0,1.0,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999994,0.06261196319550302,0.09582946524512351,0.5959625244140625,0.4977264404296875,0.098236083984375,0.535855247860863,0.06027335612173942,0.08933888498511781,0.056311338327236074
modular,64.0,1.0,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.2499999999999999,0.055354471863667355,0.1531093945450396,0.65045166015625,0.497161865234375,0.153289794921875,0.5800132145957341,0.10332575335155329,0.15315237426020198,0.10831626930506678
modular,64.0,1.0,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.37316151438150513,0.009658692134380325,0.1980762051050005,0.6887054443359375,0.4973907470703125,0.191314697265625,0.6236073327442957,0.13776767113540442,0.20420316568026928,0.15965715460821717
modular,64.0,1.0,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.5019989013671875,0.4971771240234375,0.00482177734375,0.5004151359437004,0.0,0.0,0.014573443438085833
modular,64.0,1.0,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999997,0.05672833384023347,0.10949547971122509,0.611419677734375,0.4977264404296875,0.1136932373046875,0.5471259223090277,0.0933948274606003,0.09720878673395046,0.06958483550317245
modular,64.0,1.0,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999994,0.048779729712014094,0.17279675875639644,0.6717681884765625,0.497161865234375,0.1746063232421875,0.6006348625062004,0.16010541850388624,0.16664363440105792,0.1326024277387621
modular,64.0,1.0,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.3931353529609613,0.00850350044294999,0.2193855426544565,0.709320068359375,0.4973907470703125,0.2119293212890625,0.647490970672123,0.21347389133851497,0.22219151253474392,0.18778496559629226
modular,64.0,1.0,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.5023345947265625,0.4971771240234375,0.005157470703125,0.5003715394035217,0.0,0.0,0.01452209970035277
modular,64.0,1.0,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.051586139504709014,0.11819069699810301,0.6204986572265625,0.4977264404296875,0.122772216796875,0.5544622512090773,0.09534293840510273,0.10457201973481747,0.07822484559169086
modular,64.0,1.0,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.043148010463323255,0.18579773634286414,0.68426513671875,0.497161865234375,0.187103271484375,0.6150648328993056,0.1634450372658904,0.17926631954540137,0.1495966344424184
modular,64.0,1.0,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.41012373369140626,0.008225164219141278,0.2327395696993353,0.7226715087890625,0.4973907470703125,0.22528076171875,0.6636735219804066,0.21792671635452054,0.23902175939386847,0.2068431905568159
modular,64.0,2.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944,0.0,0.0,0.014284207048856487
modular,64.0,2.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121,0.0,0.0,0.014119336602136044
modular,64.0,2.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987,0.0,0.0,0.014055442172957053
modular,64.0,2.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425,0.0,0.0,0.014002386977299648
modular,64.0,2.0,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.5016937255859375,0.501983642578125,-0.0002899169921875,0.5001864963107638,0.0,0.0,0.014304174057974857
modular,64.0,2.0,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.1010985385225146,0.06267846820060462,0.058178413546311154,0.5630645751953125,0.5006866455078125,0.0623779296875,0.5155518546937004,0.02310880447603284,0.06181194945928697,0.032399989178991874
modular,64.0,2.0,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.1698010220718748,0.05981349125386643,0.09669157249781352,0.60125732421875,0.5000152587890625,0.1012420654296875,0.5375869993179563,0.03961509338748487,0.10596334193020623,0.05835082568718676
modular,64.0,2.0,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.23795068504291433,0.04374487295354793,0.12767083271165644,0.6316986083984375,0.50067138671875,0.1310272216796875,0.5603710356212798,0.052820124516646486,0.14128445590694166,0.08518363351244017
modular,64.0,2.0,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.50030517578125,0.501983642578125,-0.001678466796875,0.5002063569568452,0.0,0.0,0.014327563982942175
modular,64.0,2.0,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999996,0.07355926407891106,0.08989956353714956,0.5954132080078125,0.5006866455078125,0.0947265625,0.533568851531498,0.06027335612173942,0.08933888498511781,0.05361864452612644
modular,64.0,2.0,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.23829842526964576,0.06596561209664809,0.1457414987443641,0.649444580078125,0.5000152587890625,0.1494293212890625,0.5774487692212301,0.10332575335155329,0.15315237426020198,0.10529611655441536
modular,64.0,2.0,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.3310954737614423,0.03053550288608799,0.18432638211069075,0.687713623046875,0.50067138671875,0.187042236328125,0.6155240497891865,0.13776767113540442,0.20420316568026928,0.1501374551465396
modular,64.0,2.0,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.499664306640625,0.501983642578125,-0.0023193359375,0.50054931640625,0.0,0.0,0.01473146805310864
modular,64.0,2.0,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.07074040306397868,0.10667079824312316,0.612518310546875,0.5006866455078125,0.1118316650390625,0.5455496651785714,0.0933948274606003,0.09720878673395046,0.0677284741411363
modular,64.0,2.0,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999997,0.057911743442181016,0.17044054464760797,0.673980712890625,0.5000152587890625,0.1739654541015625,0.6024954659598214,0.16010541850388624,0.16664363440105792,0.13479366436801263
modular,64.0,2.0,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.3582224723696356,0.020560491289993012,0.21096883228946495,0.7133941650390625,0.50067138671875,0.2127227783203125,0.6453649127294147,0.21347389133851497,0.22219151253474392,0.18528110265284506
modular,64.0,2.0,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.4994964599609375,0.501983642578125,-0.0024871826171875,0.5003783210875495,0.0,0.0,0.014530086504000145
modular,64.0,2.0,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.06474462624820686,0.11723000817342981,0.6239166259765625,0.5006866455078125,0.12322998046875,0.5554562523251487,0.09534293840510273,0.10457201973481747,0.07939548281200379
modular,64.0,2.0,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.04566311134326025,0.18629968516576528,0.691497802734375,0.5000152587890625,0.1914825439453125,0.6217835441468254,0.1634450372658904,0.17926631954540137,0.1575092749130522
modular,64.0,2.0,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.3825349528881836,0.013712829847847025,0.22811292920775378,0.729644775390625,0.50067138671875,0.228973388671875,0.6649266803075397,0.21792671635452054,0.23902175939386847,0.20831903777365307
modular,64.0,3.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829,0.0,0.0,0.014338403216463565
modular,64.0,3.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076,0.0,0.0,0.014172962283768319
modular,64.0,3.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781,0.0,0.0,0.014365786543254504
modular,64.0,3.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833,0.0,0.0,0.014539784765571929
modular,64.0,3.0,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.4978790283203125,0.4995880126953125,-0.001708984375,0.5004829527839781,0.0,0.0,0.01465331147455944
modular,64.0,3.0,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11277905726038435,0.06058724872568956,0.06443266369603559,0.564208984375,0.4984283447265625,0.0657806396484375,0.516846671937004,0.02310880447603284,0.06181194945928697,0.03392489818966273
modular,64.0,3.0,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.1964228295826977,0.05117587605787841,0.10870610780787887,0.611114501953125,0.4975738525390625,0.1135406494140625,0.5462200830853174,0.03961509338748487,0.10596334193020623,0.06851802673027525
modular,64.0,3.0,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.2767478340006113,0.024436581422081154,0.14417448525435786,0.647613525390625,0.497772216796875,0.14984130859375,0.5784127371651786,0.052820124516646486,0.14128445590694166,0.10643138364429008
modular,64.0,3.0,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.4980316162109375,0.4995880126953125,-0.001556396484375,0.5004102918836806,0.0,0.0,0.014567738578337801
modular,64.0,3.0,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999994,0.06415525801072289,0.0979798184780808,0.5989837646484375,0.4984283447265625,0.100555419921875,0.5372396802145336,0.06027335612173942,0.08933888498511781,0.05794178724324694
modular,64.0,3.0,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.2471233661349655,0.04053835746746338,0.1581045177429167,0.6608428955078125,0.4975738525390625,0.16326904296875,0.590119377015129,0.10332575335155329,0.15315237426020198,0.12021831819755668
modular,64.0,3.0,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.388204746628111,0.009406924282018544,0.1998840425413795,0.70086669921875,0.497772216796875,0.203094482421875,0.6346697126116072,0.13776767113540442,0.20420316568026928,0.17268534281498468
modular,64.0,3.0,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.4986114501953125,0.4995880126953125,-0.0009765625,0.5003705705915178,0.0,0.0,0.014520958728403165
modular,64.0,3.0,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.05484784238966401,0.11470505515022648,0.6178436279296875,0.4984283447265625,0.119415283203125,0.550811767578125,0.0933948274606003,0.09720878673395046,0.07392566328551237
modular,64.0,3.0,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999994,0.03308837386943518,0.17930853213404085,0.6833343505859375,0.4975738525390625,0.185760498046875,0.6129484630766369,0.16010541850388624,0.16664363440105792,0.1471041812184674
modular,64.0,3.0,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.41849775175315473,0.005328316723399925,0.2227499041799187,0.724609375,0.497772216796875,0.226837158203125,0.66253177703373,0.21347389133851497,0.22219151253474392,0.20549855511418544
modular,64.0,3.0,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.499176025390625,0.4995880126953125,-0.0004119873046875,0.5001453218005951,0.0,0.0,0.01425568275011581
modular,64.0,3.0,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.0456521025226008,0.12431425727380634,0.62713623046875,0.4984283447265625,0.1287078857421875,0.5589754619295635,0.09534293840510273,0.10457201973481747,0.08354006341900856
modular,64.0,3.0,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.028714004121506494,0.1918156667583853,0.69671630859375,0.4975738525390625,0.1991424560546875,0.627350337921627,0.1634450372658904,0.17926631954540137,0.16406529973558462
modular,64.0,3.0,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.4376259540649414,0.0049518199297106736,0.23601748798976818,0.7369384765625,0.497772216796875,0.239166259765625,0.6777789403521826,0.21792671635452054,0.23902175939386847,0.22345517165734868
modular,64.0,4.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587,0.0,0.0,0.013267601041742625
modular,64.0,4.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686,0.0,0.0,0.013126691005964173
modular,64.0,4.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374,0.0,0.0,0.012859703569752409
modular,64.0,4.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523,0.0,0.0,0.013249345490548665
modular,64.0,4.0,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.5026702880859375,0.502288818359375,0.0003814697265625,0.4996207101004464,0.0,0.0,0.013637846439395184
modular,64.0,4.0,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11891483181706648,0.05506145530938788,0.06943672430438089,0.57269287109375,0.5030975341796875,0.0695953369140625,0.5193219866071428,0.02310880447603284,0.06181194945928697,0.03684008152094883
modular,64.0,4.0,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.19625691830112357,0.05495947052863136,0.107276012747802,0.61029052734375,0.5007476806640625,0.1095428466796875,0.543702140687004,0.03961509338748487,0.10596334193020623,0.0655526406332057
modular,64.0,4.0,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.27588054436340403,0.033021619425526075,0.1425412565763932,0.64508056640625,0.50286865234375,0.1422119140625,0.5725301106770834,0.052820124516646486,0.14128445590694166,0.09950340196618068
modular,64.0,4.0,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.502044677734375,0.502288818359375,-0.000244140625,0.4997955806671627,0.0,0.0,0.013843791876302103
modular,64.0,4.0,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999996,0.052050481598999214,0.10383078860350635,0.6064910888671875,0.5030975341796875,0.1033935546875,0.5421699645027281,0.06027335612173942,0.08933888498511781,0.06374819349487729
modular,64.0,4.0,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.24633227357170923,0.052875226016735874,0.1554889862566583,0.656951904296875,0.5007476806640625,0.1562042236328125,0.5847206721230159,0.10332575335155329,0.15315237426020198,0.11386025200828391
modular,64.0,4.0,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.3981425153213809,0.021337390809286014,0.1963635939525305,0.6982879638671875,0.50286865234375,0.1954193115234375,0.6286558120969742,0.13776767113540442,0.20420316568026928,0.16560275943770128
modular,64.0,4.0,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.5016021728515625,0.502288818359375,-0.0006866455078125,0.49988810221354163,0.0,0.0,0.013952754697491061
modular,64.0,4.0,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.044273565383860965,0.11764522801091266,0.6204376220703125,0.5030975341796875,0.117340087890625,0.553833492218502,0.0933948274606003,0.09720878673395046,0.07748435479638574
modular,64.0,4.0,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999997,0.04194232257236986,0.17862024736422072,0.67999267578125,0.5007476806640625,0.1792449951171875,0.6090911380828372,0.16010541850388624,0.16664363440105792,0.14256140140104434
modular,64.0,4.0,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.4232496754042626,0.013018477425777834,0.21973369984206553,0.7217254638671875,0.50286865234375,0.2188568115234375,0.6553320506262401,0.21347389133851497,0.22219151253474392,0.1970194220705641
modular,64.0,4.0,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.502227783203125,0.502288818359375,-6.103515625e-05,0.4997887989831349,0.0,0.0,0.013835805072654729
modular,64.0,4.0,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.037410614473674275,0.12561074849661158,0.627838134765625,0.5030975341796875,0.1247406005859375,0.560608878968254,0.09534293840510273,0.10457201973481747,0.08546374212607252
modular,64.0,4.0,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.030661450944532674,0.19276702349888897,0.694549560546875,0.5007476806640625,0.1938018798828125,0.6251414465525793,0.1634450372658904,0.17926631954540137,0.16146388369044468
modular,64.0,4.0,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.4357598688562012,0.008495471624194754,0.23414458389348283,0.73602294921875,0.50286865234375,0.233154296875,0.6730521065848214,0.21792671635452054,0.23902175939386847,0.21788836951513918
modular,64.0,5.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626,0.0,0.0,0.014562604204564313
modular,64.0,5.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615,0.0,0.0,0.014533509419849095
modular,64.0,5.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555,0.0,0.0,0.014531797961924555
modular,64.0,5.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309,0.0,0.0,0.014697238894619932
modular,64.0,5.0,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.5003814697265625,0.499725341796875,0.0006561279296875,0.5009034171937005,0.0,0.0,0.015148493300695835
modular,64.0,5.0,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11201121726725169,0.05583392329724513,0.06622986739306605,0.5670623779296875,0.4992828369140625,0.067779541015625,0.5178915356832836,0.02310880447603284,0.06181194945928697,0.03515543643733075
modular,64.0,5.0,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.16866296285320448,0.04980428777588656,0.10153527979990927,0.602294921875,0.49920654296875,0.10308837890625,0.5398830837673612,0.03961509338748487,0.10596334193020623,0.061054929207792846
modular,64.0,5.0,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.2597872939803192,0.03415273896649939,0.14020491761800832,0.6401214599609375,0.49853515625,0.1415863037109375,0.5711209736173115,0.052820124516646486,0.14128445590694166,0.09784385826545433
modular,64.0,5.0,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.499908447265625,0.499725341796875,0.00018310546875,0.5003138950892857,0.0,0.0,0.01445421186935029
modular,64.0,5.0,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999996,0.05107518388562542,0.10226130784378094,0.6041259765625,0.4992828369140625,0.1048431396484375,0.5413382393973214,0.06027335612173942,0.08933888498511781,0.06276866907612615
modular,64.0,5.0,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.236686668946588,0.03666968401367315,0.15895321417172426,0.6611175537109375,0.49920654296875,0.1619110107421875,0.5901155017671131,0.10332575335155329,0.15315237426020198,0.12021375430975825
modular,64.0,5.0,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.38528632594237683,0.02023425476639221,0.19744510184082953,0.6961669921875,0.49853515625,0.1976318359375,0.6280730716765873,0.13776767113540442,0.20420316568026928,0.16491646481000324
modular,64.0,5.0,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.500335693359375,0.499725341796875,0.0006103515625,0.5003197079613095,0.0,0.0,0.014461057701048058
modular,64.0,5.0,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.03783623757509789,0.1182232332997301,0.6212005615234375,0.4992828369140625,0.121917724609375,0.5538470555865576,0.0933948274606003,0.09720878673395046,0.0775003284036805
modular,64.0,5.0,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999997,0.024457603451847228,0.18369295354737025,0.6858673095703125,0.49920654296875,0.1866607666015625,0.616637699187748,0.16010541850388624,0.16664363440105792,0.15144900240263096
modular,64.0,5.0,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.4083777165877405,0.008993991812791853,0.2210609636562625,0.7206573486328125,0.49853515625,0.2221221923828125,0.6567707364521329,0.21347389133851497,0.22219151253474392,0.19871376541575383
modular,64.0,5.0,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.50030517578125,0.499725341796875,0.000579833984375,0.49997965494791663,0.0,0.0,0.014060576546730411
modular,64.0,5.0,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.030453277231550526,0.1265197247744545,0.6289825439453125,0.4992828369140625,0.12969970703125,0.5611170208643353,0.09534293840510273,0.10457201973481747,0.08606218191364971
modular,64.0,5.0,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.018370447145533462,0.19638679642872608,0.6991424560546875,0.49920654296875,0.1999359130859375,0.6319061763702877,0.1634450372658904,0.17926631954540137,0.16943072032868564
modular,64.0,5.0,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.423275709909668,0.005785578051372093,0.23480178267134144,0.7342529296875,0.49853515625,0.2357177734375,0.6729358491443451,0.21792671635452054,0.23902175939386847,0.21775145288118433
modular,128.0,0.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777,0.0,0.0,0.014011806733907365
modular,128.0,0.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681,0.0,0.0,0.014140570359639379
modular,128.0,0.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503,0.0,0.0,0.01417170002739878
modular,128.0,0.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543,0.0,0.0,0.014036993465094497
modular,128.0,0.0,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5001983642578125,0.50189208984375,-0.0016937255859375,0.4997010719119094,0.0,0.0,0.013732488715011681
modular,128.0,0.0,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10231109686866696,0.06559053534942713,0.055917768624896044,0.55615234375,0.5012969970703125,0.0548553466796875,0.5107027789739174,0.022524370661631557,0.061375896389574955,0.026689222430430308
modular,128.0,0.0,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1817284830173545,0.05743161143375428,0.1009902392444312,0.6004409790039062,0.5010223388671875,0.09941864013671875,0.535527627299151,0.03861320684851125,0.10521582238212851,0.05592549889760275
modular,128.0,0.0,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2431203778608288,0.04295372437270196,0.12953462126434262,0.6285858154296875,0.500335693359375,0.1282501220703125,0.5567175196850394,0.051484275798015,0.14028776317617134,0.08088088005389955
modular,128.0,0.0,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5005111694335938,0.50189208984375,-0.00138092041015625,0.49971849336398866,0.0,0.0,0.013753005996034974
modular,128.0,0.0,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.0784776285453261,0.08377140234186559,0.5846481323242188,0.5012969970703125,0.08335113525390625,0.5244509479192299,0.058691740783938164,0.08838469122489943,0.04288047012453952
modular,128.0,0.0,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2351990704933883,0.059772432246129596,0.14601054806280073,0.6451873779296875,0.5010223388671875,0.1441650390625,0.5697696715828002,0.10061441277246541,0.15151661352839904,0.0962524269965081
modular,128.0,0.0,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.33848767365297017,0.034125906722707086,0.18386206394581261,0.6854324340820312,0.500335693359375,0.18509674072265625,0.6088957298459031,0.13415255036328722,0.20202215137119872,0.14233126870641027
modular,128.0,0.0,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5,0.50189208984375,-0.00189208984375,0.4998349167230561,0.0,0.0,0.013890118032666115
modular,128.0,0.0,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.07574796410146314,0.10033328924871109,0.60003662109375,0.5012969970703125,0.0987396240234375,0.5342851773960383,0.09074014598037686,0.09599231176882364,0.05446226301442144
modular,128.0,0.0,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24696308483229001,0.054148161492068865,0.16756690892667706,0.6670074462890625,0.5010223388671875,0.165985107421875,0.5900516059454971,0.15555453596636032,0.16455824874655478,0.12013850406526977
modular,128.0,0.0,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.36440312145896564,0.02237758091267046,0.20931654469623356,0.7114486694335938,0.500335693359375,0.21111297607421875,0.6370593694251353,0.20740604795514708,0.21941099832873973,0.17549964670706344
modular,128.0,0.0,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49947357177734375,0.50189208984375,-0.00241851806640625,0.49983215332031244,0.0,0.0,0.013886863567400324
modular,128.0,0.0,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.0683738488119812,0.11256067009276409,0.6122970581054688,0.5012969970703125,0.11100006103515625,0.5428102748600516,0.09202857580974183,0.10317292437166321,0.06450228835927468
modular,128.0,0.0,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.046622515347319544,0.1823303250383207,0.6822891235351562,0.5010223388671875,0.18126678466796875,0.6053381491833785,0.15776327281670027,0.17686787035142268,0.1381414984229756
modular,128.0,0.0,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.382697668982544,0.015333014025445483,0.22515079228411777,0.7278900146484375,0.500335693359375,0.2275543212890625,0.6564369502030021,0.21035103042226702,0.23582382713523017,0.19832066464298456
modular,128.0,1.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286,0.0,0.0,0.01407618854677334
modular,128.0,1.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413,0.0,0.0,0.01410774271000224
modular,128.0,1.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034,0.0,0.0,0.013997656884925843
modular,128.0,1.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281,0.0,0.0,0.014258580100145404
modular,128.0,1.0,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5002365112304688,0.5009078979492188,-0.00067138671875,0.49999963955616383,0.0,0.0,0.014084112462203034
modular,128.0,1.0,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10633744646881116,0.0627987204329859,0.06042299015811906,0.5629653930664062,0.5001678466796875,0.06279754638671875,0.5148583359605684,0.022524370661631557,0.061375896389574955,0.03158323069767624
modular,128.0,1.0,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.19294879110601848,0.056240509658195346,0.10543094033670047,0.607086181640625,0.5005340576171875,0.1065521240234375,0.5421846645084891,0.03861320684851125,0.10521582238212851,0.06376550572280579
modular,128.0,1.0,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2734433111569019,0.0350513068539319,0.14165739389966375,0.642608642578125,0.4982757568359375,0.1443328857421875,0.5716170663908711,0.051484275798015,0.14028776317617134,0.09842810777590998
modular,128.0,1.0,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500091552734375,0.5009078979492188,-0.00081634521484375,0.5000718484713336,0.0,0.0,0.014169153054582046
modular,128.0,1.0,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12476299207039827,0.0758486277950078,0.08730880382235033,0.5914688110351562,0.5001678466796875,0.09130096435546875,0.5295197494386688,0.058691740783938164,0.08838469122489943,0.04885000841287242
modular,128.0,1.0,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.23690742041818502,0.061954191363601335,0.1478587798990844,0.6513748168945312,0.5005340576171875,0.15084075927734375,0.5769632895161787,0.10061441277246541,0.15151661352839904,0.10472436607722685
modular,128.0,1.0,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3753088130979625,0.03231247158261692,0.19259487378928372,0.69110107421875,0.4982757568359375,0.1928253173828125,0.6190034160463829,0.13415255036328722,0.20202215137119872,0.15423511215911215
modular,128.0,1.0,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49945068359375,0.5009078979492188,-0.00145721435546875,0.5000437338521162,0.0,0.0,0.014136042407965416
modular,128.0,1.0,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999999,0.07719256741726888,0.09897993775241165,0.6029205322265625,0.5001678466796875,0.102752685546875,0.5367104838213582,0.09074014598037686,0.09599231176882364,0.05731855152983557
modular,128.0,1.0,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24664095242589398,0.05830989879246239,0.1669959302876987,0.6700363159179688,0.5005340576171875,0.16950225830078125,0.5949278103085015,0.15555453596636032,0.16455824874655478,0.1258812202744286
modular,128.0,1.0,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.39762518181686934,0.021816252683407058,0.21602651556191207,0.7148666381835938,0.4982757568359375,0.21659088134765625,0.6450874148391363,0.20740604795514708,0.21941099832873973,0.1849542927995503
modular,128.0,1.0,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49993896484375,0.5009078979492188,-0.00096893310546875,0.5000319593534694,0.0,0.0,0.014122175555963385
modular,128.0,1.0,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.07568587513271603,0.10718518002015362,0.6110382080078125,0.5001678466796875,0.110870361328125,0.5422750157634104,0.09202857580974183,0.10317292437166321,0.06387191258714703
modular,128.0,1.0,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.052763622986856634,0.18004599115227377,0.6825637817382812,0.5005340576171875,0.18202972412109375,0.6076651745893823,0.15776327281670027,0.17686787035142268,0.14088204117372055
modular,128.0,1.0,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4158173428833008,0.013573500499834888,0.2309686153152294,0.7303390502929688,0.4982757568359375,0.23206329345703125,0.66268596498985,0.21035103042226702,0.23582382713523017,0.20568014259677442
modular,128.0,2.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138,0.0,0.0,0.014188113852217415
modular,128.0,2.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903,0.0,0.0,0.013807624413103707
modular,128.0,2.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512,0.0,0.0,0.014026381078358323
modular,128.0,2.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276,0.0,0.0,0.014115808123921617
modular,128.0,2.0,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49864959716796875,0.4997100830078125,-0.00106048583984375,0.499823022076464,0.0,0.0,0.013876109682174339
modular,128.0,2.0,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11703308728976339,0.0558582979024934,0.06879806481707607,0.5697555541992188,0.49990081787109375,0.069854736328125,0.5177303524467889,0.022524370661631557,0.061375896389574955,0.03496561059822408
modular,128.0,2.0,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.21264569102051817,0.043820030362834925,0.11730040080825255,0.6191558837890625,0.49959564208984375,0.11956024169921875,0.5499202698234498,0.03861320684851125,0.10521582238212851,0.07287574449108189
modular,128.0,2.0,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.26604335978582555,0.029215748719657313,0.1401547882361739,0.641448974609375,0.49985504150390625,0.14159393310546875,0.5686546986497294,0.051484275798015,0.14028776317617134,0.09493932101102102
modular,128.0,2.0,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.499267578125,0.4997100830078125,-0.0004425048828125,0.4997875784325787,0.0,0.0,0.013834367627678828
modular,128.0,2.0,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999996,0.05426454332605804,0.10316621175000165,0.6059341430664062,0.49990081787109375,0.1060333251953125,0.538857888049028,0.058691740783938164,0.08838469122489943,0.0598475540383066
modular,128.0,2.0,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24999999999999992,0.03602162399395373,0.16453208527975238,0.6669464111328125,0.49959564208984375,0.16735076904296875,0.5916959507258858,0.10061441277246541,0.15151661352839904,0.12207505239688349
modular,128.0,2.0,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3542276022561155,0.016318929228359123,0.1934342798262791,0.6958770751953125,0.49985504150390625,0.19602203369140625,0.6215692955677904,0.13415255036328722,0.20202215137119872,0.15725695390761033
modular,128.0,2.0,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5000534057617188,0.4997100830078125,0.00034332275390625,0.49976102573665104,0.0,0.0,0.013803096461429614
modular,128.0,2.0,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.045514270619707115,0.11690438868228187,0.6208572387695312,0.49990081787109375,0.1209564208984375,0.5501659723717396,0.09074014598037686,0.09599231176882364,0.07316510890275438
modular,128.0,2.0,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999997,0.02863207137108239,0.18289348163544222,0.6865310668945312,0.49959564208984375,0.1869354248046875,0.610959631251538,0.15555453596636032,0.16455824874655478,0.1447619297644596
modular,128.0,2.0,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.37716552418252824,0.010786491410891412,0.2156553488548236,0.7181167602539062,0.49985504150390625,0.21826171875,0.6452875813161294,0.20740604795514708,0.21941099832873973,0.18519002928358275
modular,128.0,2.0,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.500732421875,0.4997100830078125,0.0010223388671875,0.49981136772576273,0.0,0.0,0.01386238432866225
modular,128.0,2.0,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.04013022289121271,0.1242602076192797,0.6289749145507812,0.49990081787109375,0.1290740966796875,0.5564739797997662,0.09202857580974183,0.10317292437166321,0.08059406261504368
modular,128.0,2.0,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.023826795800772523,0.19387076458119257,0.6978836059570312,0.49959564208984375,0.1982879638671875,0.6235112468088706,0.15776327281670027,0.17686787035142268,0.15954399399849697
modular,128.0,2.0,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3925184429284668,0.008501575467264735,0.2291847719790569,0.7330703735351562,0.49985504150390625,0.23321533203125,0.6617257426104208,0.21035103042226702,0.23582382713523017,0.20454928666616953
modular,128.0,3.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331,0.0,0.0,0.013898466443565178
modular,128.0,3.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199,0.0,0.0,0.013889693537196615
modular,128.0,3.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144,0.0,0.0,0.013931860087161692
modular,128.0,3.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809,0.0,0.0,0.014134061429107928
modular,128.0,3.0,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49908447265625,0.49837493896484375,0.00070953369140625,0.49970876138041337,0.0,0.0,0.013741544618359932
modular,128.0,3.0,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11279386350862099,0.05781698800042811,0.06602354094210573,0.563720703125,0.49852752685546875,0.06519317626953125,0.5155245563176672,0.022524370661631557,0.061375896389574955,0.032367839823702664
modular,128.0,3.0,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1889768839489879,0.059482589638970546,0.10088151379176155,0.5979843139648438,0.49932098388671875,0.098663330078125,0.5353022297536294,0.03861320684851125,0.10521582238212851,0.05566004773070903
modular,128.0,3.0,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.24534049642483527,0.03704400483881964,0.13058014368873122,0.6297149658203125,0.5006561279296875,0.129058837890625,0.55892463744156,0.051484275798015,0.14028776317617134,0.08348020731180877
modular,128.0,3.0,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500732421875,0.49837493896484375,0.00235748291015625,0.4998250645915354,0.0,0.0,0.01387851515650126
modular,128.0,3.0,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.06147974642086967,0.09911916115252745,0.5984039306640625,0.49852752685546875,0.09987640380859375,0.5348508339228593,0.058691740783938164,0.08838469122489943,0.05512843790447254
modular,128.0,3.0,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.22998154874024823,0.06245118896541757,0.14466680845128865,0.6428298950195312,0.49932098388671875,0.1435089111328125,0.5698481281911294,0.10061441277246541,0.15151661352839904,0.09634482551035749
modular,128.0,3.0,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.31651318469232026,0.026572592237276194,0.1832412264752155,0.683349609375,0.5006561279296875,0.1826934814453125,0.6093468853807824,0.13415255036328722,0.20202215137119872,0.14286259553566702
modular,128.0,3.0,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5003280639648438,0.49837493896484375,0.001953125,0.4999191404327633,0.0,0.0,0.01398930847402678
modular,128.0,3.0,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.05637135678197773,0.11327903683117424,0.612762451171875,0.49852752685546875,0.11423492431640625,0.5449634461890994,0.09074014598037686,0.09599231176882364,0.06703808279525693
modular,128.0,3.0,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.23744749048363645,0.05576903505673562,0.1669039051819334,0.665435791015625,0.49932098388671875,0.16611480712890625,0.5912059874046506,0.15555453596636032,0.16455824874655478,0.12149802155541625
modular,128.0,3.0,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3386119845131152,0.017748741665342314,0.20762173477865048,0.7079696655273438,0.5006561279296875,0.20731353759765625,0.635939109982468,0.20740604795514708,0.21941099832873973,0.17418031478802454
modular,128.0,3.0,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5007171630859375,0.49837493896484375,0.00234222412109375,0.4999005175012303,0.0,0.0,0.013967376208105375
modular,128.0,3.0,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.050163491047069665,0.12196350773462969,0.6222686767578125,0.49852752685546875,0.12374114990234375,0.5524666853777067,0.09202857580974183,0.10317292437166321,0.07587466348423
modular,128.0,3.0,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.24382961210632326,0.0493010393412143,0.18128811829972846,0.6797561645507812,0.49932098388671875,0.1804351806640625,0.6057709220826155,0.15776327281670027,0.17686787035142268,0.13865117598329055
modular,128.0,3.0,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3551782531738281,0.01303526262674783,0.22262804618044346,0.72222900390625,0.5006561279296875,0.2215728759765625,0.6523531215397392,0.21035103042226702,0.23582382713523017,0.19351113097415834
modular,128.0,4.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025,0.0,0.0,0.01411198766469671
modular,128.0,4.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312,0.0,0.0,0.014253344656022387
modular,128.0,4.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825,0.0,0.0,0.014306831085172497
modular,128.0,4.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299,0.0,0.0,0.014415501925350847
modular,128.0,4.0,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5005111694335938,0.5005035400390625,7.62939453125e-06,0.49981941763810284,0.0,0.0,0.013871864727479933
modular,128.0,4.0,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.1061952749551708,0.06191041561922084,0.06031773376865514,0.557769775390625,0.5009994506835938,0.05677032470703125,0.5132422259473425,0.022524370661631557,0.061375896389574955,0.02967993451116896
modular,128.0,4.0,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1977989909627115,0.05541546190669288,0.10801997595066207,0.605377197265625,0.5029830932617188,0.10239410400390625,0.5410639244740404,0.03861320684851125,0.10521582238212851,0.062445607809807645
modular,128.0,4.0,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2515241259718741,0.035464084443232555,0.13567490623593612,0.6329879760742188,0.5022964477539062,0.1306915283203125,0.5634822094534326,0.051484275798015,0.14028776317617134,0.08884766952597731
modular,128.0,4.0,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5018157958984375,0.5005035400390625,0.001312255859375,0.4996792049858514,0.0,0.0,0.013706735989865371
modular,128.0,4.0,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12461685106141324,0.07057308958034042,0.09142974541613033,0.5884170532226562,0.5009994506835938,0.0874176025390625,0.5292446106437623,0.058691740783938164,0.08838469122489943,0.04852597687119512
modular,128.0,4.0,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24916139560721148,0.05387404819941138,0.15578770659541766,0.6518096923828125,0.5029830932617188,0.14882659912109375,0.5792034479576771,0.10061441277246541,0.15151661352839904,0.10736260541983522
modular,128.0,4.0,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3588351741306498,0.024092843514056213,0.19200261096612414,0.6858673095703125,0.5022964477539062,0.18357086181640625,0.6142027847410187,0.13415255036328722,0.20202215137119872,0.14858139850004723
modular,128.0,4.0,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5015945434570312,0.5005035400390625,0.00109100341796875,0.4997540571558194,0.0,0.0,0.013794889549020362
modular,128.0,4.0,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.06481158583310967,0.10801563497847896,0.6040725708007812,0.5009994506835938,0.1030731201171875,0.5399473896176796,0.09074014598037686,0.09599231176882364,0.06113066234395289
modular,128.0,4.0,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.04307443964276688,0.17785281002443346,0.6733245849609375,0.5029830932617188,0.17034149169921875,0.6002358263871801,0.15555453596636032,0.16455824874655478,0.13213248205598405
modular,128.0,4.0,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3829993727653118,0.014954586855358817,0.21527321874575092,0.7088088989257812,0.5022964477539062,0.206512451171875,0.6388666348194514,0.20740604795514708,0.21941099832873973,0.17762806699086717
modular,128.0,4.0,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5020599365234375,0.5005035400390625,0.001556396484375,0.4997676338736466,0.0,0.0,0.013810878878369431
modular,128.0,4.0,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.05636909637853241,0.11897143335816619,0.6150283813476562,0.5009994506835938,0.1140289306640625,0.5484968771146039,0.09202857580974183,0.10317292437166321,0.07119941188223874
modular,128.0,4.0,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.03347729280670038,0.19120539897794908,0.6850128173828125,0.5029830932617188,0.18202972412109375,0.6127809539554626,0.15776327281670027,0.17686787035142268,0.1469069053715715
modular,128.0,4.0,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3946194372058106,0.01039015539205729,0.22906693278297524,0.7219696044921875,0.5022964477539062,0.21967315673828125,0.6531439353161909,0.21035103042226702,0.23582382713523017,0.19444247403412326
modular,128.0,5.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065,0.0,0.0,0.013993977924190684
modular,128.0,5.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912,0.0,0.0,0.014067981634364088
modular,128.0,5.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625,0.0,0.0,0.014264240039738118
modular,128.0,5.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853,0.0,0.0,0.014701328874777916
modular,128.0,5.0,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49982452392578125,0.5002899169921875,-0.00046539306640625,0.5001325231837475,0.0,0.0,0.014240609791938846
modular,128.0,5.0,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11958342444631817,0.05502359640548145,0.07010020228380293,0.5698623657226562,0.49956512451171875,0.0702972412109375,0.5186792809193528,0.022524370661631557,0.061375896389574955,0.036083165670786184
modular,128.0,5.0,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.2054134209472444,0.048776487472355516,0.11268563717592384,0.6127853393554688,0.500244140625,0.11254119873046875,0.5461181880920891,0.03861320684851125,0.10521582238212851,0.06839802478087298
modular,128.0,5.0,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.270452636933569,0.033727273948830565,0.1417900822331427,0.642852783203125,0.5000228881835938,0.14282989501953125,0.5713296725055363,0.051484275798015,0.14028776317617134,0.0980896433882714
modular,128.0,5.0,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4998016357421875,0.5002899169921875,-0.00048828125,0.5001845472440944,0.0,0.0,0.01430187863802897
modular,128.0,5.0,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.05108666792911798,0.10454385975805217,0.6033859252929688,0.49956512451171875,0.10382080078125,0.5396040067898007,0.058691740783938164,0.08838469122489943,0.06072625966006042
modular,128.0,5.0,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2499999999999999,0.04058660895730092,0.16137866480565805,0.661590576171875,0.500244140625,0.161346435546875,0.588067963367372,0.10061441277246541,0.15151661352839904,0.11780236399841702
modular,128.0,5.0,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.39908617135316615,0.0225576522838359,0.19741952558145093,0.69830322265625,0.5000228881835938,0.19828033447265625,0.6254971721979576,0.13415255036328722,0.20202215137119872,0.16188282253665598
modular,128.0,5.0,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49925994873046875,0.5002899169921875,-0.00102996826171875,0.5002223938468873,0.0,0.0,0.014346450662320839
modular,128.0,5.0,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.04169499832274119,0.11795212234777705,0.6165695190429688,0.49956512451171875,0.11700439453125,0.5492896132581815,0.09074014598037686,0.09599231176882364,0.07213301891804066
modular,128.0,5.0,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.03393738488784106,0.1806828169975295,0.68194580078125,0.500244140625,0.18170166015625,0.6082126887764518,0.15555453596636032,0.16455824874655478,0.1415268497918096
modular,128.0,5.0,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.43377952910593376,0.011748213273045045,0.2212933134825962,0.7223052978515625,0.5000228881835938,0.22228240966796875,0.6524836022084153,0.20740604795514708,0.21941099832873973,0.19366479833409772
modular,128.0,5.0,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4992828369140625,0.5002899169921875,-0.001007080078125,0.5001021257535678,0.0,0.0,0.014204810674015541
modular,128.0,5.0,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.036209833554943366,0.12506593208121336,0.6234130859375,0.49956512451171875,0.12384796142578125,0.5549590343565453,0.09202857580974183,0.10317292437166321,0.07880990815696105
modular,128.0,5.0,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.030242876858126922,0.19176179200380394,0.6926727294921875,0.500244140625,0.1924285888671875,0.6202274833138532,0.15776327281670027,0.17686787035142268,0.15567669877335152
modular,128.0,5.0,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4483351914471436,0.007102594334235068,0.23465396437455066,0.7360763549804688,0.5000228881835938,0.236053466796875,0.667404655396469,0.21035103042226702,0.23582382713523017,0.21123735428578516
star,16.0,0.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125,0.0,0.0,0.014142041943933469
star,16.0,0.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333,0.0,0.0,0.015646755751096038
star,16.0,0.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334,0.0,0.0,0.01573301323048757
star,16.0,0.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333,0.0,0.0,0.01587677569613991
star,16.0,0.0,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.49700927734375,0.4967041015625,0.00030517578125,0.49903157552083327,0.0,0.0,0.012944021396829547
star,16.0,0.0,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.012527804348004703,0.02043874543212693,0.010737775863379151,0.5145263671875,0.50067138671875,0.01385498046875,0.5015787760416667,0.011735540812385788,0.016644189156115863,0.015943864846777796
star,16.0,0.0,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.024058545419583018,0.03148064034109478,0.019352281405189856,0.52374267578125,0.5015869140625,0.02215576171875,0.5023356119791667,0.020118069964089925,0.028532895696198622,0.01683519213382307
star,16.0,0.0,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.04412883773346049,0.0403375063893818,0.030811738113299347,0.5343017578125,0.50006103515625,0.03424072265625,0.5070149739583334,0.026824093285453234,0.038043860928264825,0.022346086650501102
star,16.0,0.0,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.49981689453125,0.4967041015625,0.00311279296875,0.49825032552083326,0.0,0.0,0.012023941616653737
star,16.0,0.0,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.03432276943235202,0.036697358329389244,0.02747722281584656,0.533935546875,0.50067138671875,0.03326416015625,0.5046875,0.03183581248184038,0.04429585942030425,0.019605015638727255
star,16.0,0.0,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030082,0.04691635733915714,0.04725418898908357,0.551025390625,0.5015869140625,0.0494384765625,0.508349609375,0.05457567854029779,0.07593575900623586,0.023917889608301296
star,16.0,0.0,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298884,0.04611440775194771,0.06816507771570471,0.57452392578125,0.50006103515625,0.074462890625,0.5212320963541667,0.07276757138706373,0.10124767867498115,0.039089621816825154
star,16.0,0.0,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.5020751953125,0.4967041015625,0.00537109375,0.4993326822916666,0.0,0.0,0.013298635478772304
star,16.0,0.0,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.06244833682227198,0.04189045423958655,0.04615540183844405,0.55621337890625,0.50067138671875,0.0555419921875,0.5146077473958333,0.05502081667117753,0.052949700760502795,0.031288112014084456
star,16.0,0.0,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100475,0.04558170988632586,0.0789405776839636,0.5859375,0.5015869140625,0.0843505859375,0.5312988281250001,0.09432140000773293,0.09077091558943337,0.05094523315096542
star,16.0,0.0,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746204,0.10895311768994616,0.615478515625,0.50006103515625,0.11541748046875,0.553955078125,0.12576186667697722,0.12102788745257784,0.07762754677606341
star,16.0,0.0,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.50238037109375,0.4967041015625,0.00567626953125,0.4988688151041667,0.0,0.0,0.012752338109293031
star,16.0,0.0,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678551,0.041541380180465284,0.06595440960580576,0.5789794921875,0.50067138671875,0.07830810546875,0.5287434895833333,0.07621223235772467,0.06401929220186942,0.047935805536640286
star,16.0,0.0,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.1638623694680688,0.03932671377266297,0.11070406428073704,0.6199951171875,0.5015869140625,0.118408203125,0.5610677083333333,0.13064954118467087,0.10974735806034758,0.08600410644141385
star,16.0,0.0,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.23127937931412887,0.02374962924118323,0.14637593744280683,0.6539306640625,0.50006103515625,0.15386962890625,0.5980143229166667,0.1741993882462278,0.1463298107471301,0.12951621271222755
star,16.0,1.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333,0.0,0.0,0.016221805613705908
star,16.0,1.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999,0.0,0.0,0.017707351092114573
star,16.0,1.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999,0.0,0.0,0.015493409121066615
star,16.0,1.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999,0.0,0.0,0.017103548736374232
star,16.0,1.0,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.5010986328125,0.50152587890625,-0.00042724609375,0.50087890625,0.0,0.0,0.015119626710370277
star,16.0,1.0,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.012527804348004696,0.020438745432126922,0.010737775863379147,0.50982666015625,0.5001220703125,0.00970458984375,0.5027425130208333,0.011735540812385788,0.016644189156115863,0.01731440035266459
star,16.0,1.0,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.024058545419583008,0.031480640341094775,0.01935228140518985,0.51556396484375,0.49688720703125,0.0186767578125,0.5019124348958333,0.020118069964089925,0.028532895696198622,0.01633681558622778
star,16.0,1.0,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.044128837733460484,0.04033750638938178,0.030811738113299344,0.53338623046875,0.49969482421875,0.03369140625,0.5053955078125,0.026824093285453234,0.038043860928264825,0.020438837939511595
star,16.0,1.0,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.501220703125,0.50152587890625,-0.00030517578125,0.5004720052083333,0.0,0.0,0.014640418491528761
star,16.0,1.0,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.034322769432352025,0.03669735832938926,0.027477222815846563,0.52752685546875,0.5001220703125,0.02740478515625,0.5063883463541666,0.03183581248184038,0.04429585942030425,0.021608105993484984
star,16.0,1.0,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030085,0.046916357339157166,0.047254188989083575,0.54290771484375,0.49688720703125,0.0460205078125,0.5094482421875,0.05457567854029779,0.07593575900623586,0.02521175179917351
star,16.0,1.0,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298887,0.04611440775194771,0.06816507771570472,0.5736083984375,0.49969482421875,0.07391357421875,0.5222981770833333,0.07276757138706373,0.10124767867498115,0.040345147350189944
star,16.0,1.0,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.5006103515625,0.50152587890625,-0.00091552734375,0.5012858072916666,0.0,0.0,0.015598834929211793
star,16.0,1.0,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.062448336822271966,0.041890454239586546,0.04615540183844405,0.54437255859375,0.5001220703125,0.04425048828125,0.5122965494791667,0.05502081667117753,0.052949700760502795,0.028566209331064518
star,16.0,1.0,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100475,0.045581709886325844,0.07894057768396359,0.576904296875,0.49688720703125,0.08001708984375,0.5291829427083333,0.09432140000773293,0.09077091558943337,0.04845335041298922
star,16.0,1.0,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746207,0.10895311768994614,0.61553955078125,0.49969482421875,0.1158447265625,0.5566162109375,0.12576186667697722,0.12102788745257784,0.08076156852728725
star,16.0,1.0,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.4981689453125,0.50152587890625,-0.00335693359375,0.5005859374999999,0.0,0.0,0.014774596792804275
star,16.0,1.0,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678553,0.04154138018046528,0.06595440960580574,0.5616455078125,0.5001220703125,0.0615234375,0.523681640625,0.07621223235772467,0.06401929220186942,0.04197445529425133
star,16.0,1.0,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.16386236946806884,0.03932671377266298,0.11070406428073705,0.6060791015625,0.49688720703125,0.10919189453125,0.5515787760416666,0.13064954118467087,0.10974735806034758,0.07482897077802864
star,16.0,1.0,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.2312793793141289,0.023749629241183238,0.1463759374428068,0.650390625,0.49969482421875,0.15069580078125,0.5958821614583334,0.1741993882462278,0.1463298107471301,0.12700516164549785
star,16.0,2.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665,0.0,0.0,0.01395994282077371
star,16.0,2.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333,0.0,0.0,0.014726675970920164
star,16.0,2.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334,0.0,0.0,0.014726675970920294
star,16.0,2.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334,0.0,0.0,0.015301725833530165
star,16.0,2.0,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.494140625,0.49456787109375,-0.00042724609375,0.5002441406249999,0.0,0.0,0.014372061888977338
star,16.0,2.0,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.0125278043480047,0.020438745432126926,0.01073777586337915,0.505615234375,0.49676513671875,0.00885009765625,0.5007975260416666,0.011735540812385788,0.016644189156115863,0.015023785066601921
star,16.0,2.0,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.024058545419583015,0.03148064034109478,0.019352281405189853,0.51617431640625,0.49798583984375,0.0181884765625,0.5018961588541666,0.020118069964089925,0.028532895696198622,0.016317647257474133
star,16.0,2.0,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.04412883773346048,0.040337506389381786,0.03081173811329934,0.5286865234375,0.49969482421875,0.02899169921875,0.50419921875,0.026824093285453234,0.038043860928264825,0.01902996577611738
star,16.0,2.0,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.494140625,0.49456787109375,-0.00042724609375,0.500244140625,0.0,0.0,0.01437206188897747
star,16.0,2.0,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.03432276943235202,0.03669735832938926,0.027477222815846563,0.52142333984375,0.49676513671875,0.024658203125,0.5046956380208333,0.03183581248184038,0.04429585942030425,0.019614599803104076
star,16.0,2.0,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030082,0.04691635733915716,0.047254188989083575,0.54412841796875,0.49798583984375,0.046142578125,0.5118570963541667,0.05457567854029779,0.07593575900623586,0.02804866445471558
star,16.0,2.0,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298886,0.04611440775194772,0.06816507771570472,0.56756591796875,0.49969482421875,0.06787109375,0.5196858723958333,0.07276757138706373,0.10124767867498115,0.037268630585227176
star,16.0,2.0,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.4937744140625,0.49456787109375,-0.00079345703125,0.5010579427083333,0.0,0.0,0.015330478326660502
star,16.0,2.0,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.06244833682227198,0.041890454239586546,0.04615540183844405,0.53668212890625,0.49676513671875,0.0399169921875,0.5105550130208333,0.05502081667117753,0.052949700760502795,0.026515198154422544
star,16.0,2.0,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100475,0.04558170988632584,0.0789405776839636,0.5692138671875,0.49798583984375,0.07122802734375,0.5272298177083332,0.09432140000773293,0.09077091558943337,0.0461531509625496
star,16.0,2.0,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746207,0.10895311768994614,0.60693359375,0.49969482421875,0.10723876953125,0.5500651041666667,0.12576186667697722,0.12102788745257784,0.07304631620393807
star,16.0,2.0,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.5010660807291666,0.0,0.0,0.015340062491037325
star,16.0,2.0,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678551,0.04154138018046528,0.06595440960580574,0.5592041015625,0.49676513671875,0.06243896484375,0.5214680989583333,0.07621223235772467,0.06401929220186942,0.03936756258375326
star,16.0,2.0,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.1638623694680688,0.03932671377266298,0.11070406428073705,0.60357666015625,0.49798583984375,0.1055908203125,0.5531331380208333,0.13064954118467087,0.10974735806034758,0.07665954617400343
star,16.0,2.0,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.2312793793141289,0.023749629241183214,0.1463759374428068,0.6434326171875,0.49969482421875,0.14373779296875,0.5861002604166665,0.1741993882462278,0.1463298107471301,0.11548499606454649
star,16.0,3.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667,0.0,0.0,0.016231389778082733
star,16.0,3.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666,0.0,0.0,0.0161451322986912
star,16.0,3.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663,0.0,0.0,0.0129823580543369
star,16.0,3.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625,0.0,0.0,0.012963189725583257
star,16.0,3.0,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.4942626953125,0.494140625,0.0001220703125,0.5013183593749999,0.0,0.0,0.015637171586719085
star,16.0,3.0,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.0125278043480047,0.020438745432126926,0.010737775863379151,0.50653076171875,0.49676513671875,0.009765625,0.5005126953124999,0.011735540812385788,0.016644189156115863,0.014688339313412742
star,16.0,3.0,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.024058545419583015,0.03148064034109478,0.019352281405189853,0.52008056640625,0.50091552734375,0.0191650390625,0.49992675781249996,0.020118069964089925,0.028532895696198622,0.013998279478281
star,16.0,3.0,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.044128837733460484,0.04033750638938177,0.030811738113299344,0.52960205078125,0.50128173828125,0.0283203125,0.5031005859375,0.026824093285453234,0.038043860928264825,0.017736103585245168
star,16.0,3.0,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.492919921875,0.494140625,-0.001220703125,0.50146484375,0.0,0.0,0.01580968654550215
star,16.0,3.0,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.03432276943235202,0.03669735832938926,0.027477222815846563,0.52349853515625,0.49676513671875,0.0267333984375,0.5042399088541667,0.03183581248184038,0.04429585942030425,0.019077886598001626
star,16.0,3.0,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030085,0.04691635733915716,0.047254188989083575,0.547119140625,0.50091552734375,0.04620361328125,0.5098307291666666,0.05457567854029779,0.07593575900623586,0.02566220752488456
star,16.0,3.0,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298887,0.04611440775194772,0.06816507771570472,0.566162109375,0.50128173828125,0.06488037109375,0.51806640625,0.07276757138706373,0.10124767867498115,0.035361381874237804
star,16.0,3.0,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.49481201171875,0.494140625,0.00067138671875,0.5004801432291667,0.0,0.0,0.014650002655905582
star,16.0,3.0,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.06244833682227198,0.04189045423958655,0.04615540183844405,0.54376220703125,0.49676513671875,0.0469970703125,0.5117431640625,0.05502081667117753,0.052949700760502795,0.027914486153439933
star,16.0,3.0,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100475,0.04558170988632586,0.07894057768396359,0.580810546875,0.50091552734375,0.07989501953125,0.5280436197916667,0.09432140000773293,0.09077091558943337,0.047111567400232895
star,16.0,3.0,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746205,0.10895311768994616,0.60382080078125,0.50128173828125,0.1025390625,0.5468505859374999,0.12576186667697722,0.12102788745257784,0.06926057127508967
star,16.0,3.0,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.496826171875,0.494140625,0.002685546875,0.5013346354166666,0.0,0.0,0.015656339915472727
star,16.0,3.0,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678551,0.04154138018046529,0.06595440960580576,0.56378173828125,0.49676513671875,0.0670166015625,0.5258544921874999,0.07621223235772467,0.06401929220186942,0.04453342718286516
star,16.0,3.0,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.16386236946806884,0.03932671377266297,0.11070406428073702,0.61114501953125,0.50091552734375,0.1102294921875,0.5578369140624999,0.13064954118467087,0.10974735806034758,0.08219919318381179
star,16.0,3.0,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.2312793793141289,0.023749629241183217,0.1463759374428068,0.639892578125,0.50128173828125,0.13861083984375,0.5854329427083333,0.1741993882462278,0.1463298107471301,0.11469909458564652
star,16.0,4.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667,0.0,0.0,0.015253805011645923
star,16.0,4.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663,0.0,0.0,0.013988695313904178
star,16.0,4.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375,0.0,0.0,0.012876932246191788
star,16.0,4.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324,0.0,0.0,0.01377784369761382
star,16.0,4.0,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.4871826171875,0.4879150390625,-0.000732421875,0.5002278645833333,0.0,0.0,0.014352893560223824
star,16.0,4.0,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.06424486073374606,0.03667204475904407,0.037539921069849026,0.528564453125,0.4893798828125,0.0391845703125,0.508935546875,0.011735540812385788,0.016644189156115863,0.02460794944343317
star,16.0,4.0,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.0602108769416324,0.03932127261195034,0.036495796201640465,0.5323486328125,0.4937744140625,0.03857421875,0.5077636718749999,0.020118069964089925,0.028532895696198622,0.023227829773169423
star,16.0,4.0,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.04412883773346048,0.04033750638938177,0.030811738113299344,0.52801513671875,0.494140625,0.03387451171875,0.5040934244791666,0.026824093285453234,0.038043860928264825,0.018905371639218557
star,16.0,4.0,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.48724365234375,0.4879150390625,-0.00067138671875,0.5001220703125,0.0,0.0,0.014228299423325002
star,16.0,4.0,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.07295266222770566,0.024792769934473703,0.05757886681069366,0.54718017578125,0.4893798828125,0.05780029296875,0.5222737630208333,0.03183581248184038,0.04429585942030425,0.04031639485705948
star,16.0,4.0,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.08937827429981447,0.03570474066364126,0.06708271682732206,0.5596923828125,0.4937744140625,0.06591796875,0.5236165364583333,0.05457567854029779,0.07593575900623586,0.041897781979236624
star,16.0,4.0,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298886,0.04611440775194772,0.06816507771570472,0.5625,0.494140625,0.068359375,0.5195963541666666,0.07276757138706373,0.10124767867498115,0.037163204777082
star,16.0,4.0,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.48675537109375,0.4879150390625,-0.00115966796875,0.5002034505208333,0.0,0.0,0.014324141067093225
star,16.0,4.0,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.08771493951119352,0.021679856633156417,0.07072010533919422,0.56048583984375,0.4893798828125,0.07110595703125,0.5289143880208332,0.05502081667117753,0.052949700760502795,0.048137072988553686
star,16.0,4.0,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.12733841588592631,0.029750752907374462,0.09517109306632883,0.5845947265625,0.4937744140625,0.0908203125,0.5422688802083333,0.09432140000773293,0.09077091558943337,0.06386468673093378
star,16.0,4.0,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746204,0.10895311768994616,0.60357666015625,0.494140625,0.10943603515625,0.5500244140625,0.12576186667697722,0.12102788745257784,0.07299839538205397
star,16.0,4.0,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.4898681640625,0.4879150390625,0.001953125,0.5004557291666666,0.0,0.0,0.014621250162774985
star,16.0,4.0,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.10469484483462888,0.023933935393240464,0.08464209985952617,0.573486328125,0.4893798828125,0.0841064453125,0.5392903645833333,0.07621223235772467,0.06401929220186942,0.0603568825690136
star,16.0,4.0,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.1710010295747599,0.02781448007376885,0.12203901366468874,0.6109619140625,0.4937744140625,0.1171875,0.5653971354166667,0.13064954118467087,0.10974735806034758,0.09110288188988812
star,16.0,4.0,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.2312793793141289,0.023749629241183234,0.1463759374428068,0.63970947265625,0.494140625,0.14556884765625,0.5887451171874999,0.1741993882462278,0.1463298107471301,0.11859984948701667
star,16.0,5.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994,0.0,0.0,0.012215624904190384
star,16.0,5.0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999,0.0,0.0,0.01448707186149934
star,16.0,5.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663,0.0,0.0,0.013269882985641837
star,16.0,5.0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666,0.0,0.0,0.01329863547877237
star,16.0,5.0,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.5035400390625,0.50408935546875,-0.00054931640625,0.49861653645833337,0.0,0.0,0.012455229013611272
star,16.0,5.0,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.012527804348004707,0.02043874543212694,0.010737775863379154,0.509521484375,0.498779296875,0.0107421875,0.501708984375,0.011735540812385788,0.016644189156115863,0.016097211476807087
star,16.0,5.0,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.02405854541958302,0.03148064034109478,0.019352281405189856,0.513427734375,0.49627685546875,0.01715087890625,0.5003255208333333,0.020118069964089925,0.028532895696198622,0.014467903532745694
star,16.0,5.0,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.044128837733460484,0.040337506389381786,0.030811738113299344,0.52325439453125,0.4959716796875,0.02728271484375,0.5038004557291667,0.026824093285453234,0.038043860928264825,0.018560341721652687
star,16.0,5.0,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.50274658203125,0.50408935546875,-0.0013427734375,0.4978271484375,0.0,0.0,0.011525565069058576
star,16.0,5.0,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.034322769432352004,0.03669735832938925,0.02747722281584656,0.5242919921875,0.498779296875,0.0255126953125,0.504052734375,0.03183581248184038,0.04429585942030425,0.018857450817334448
star,16.0,5.0,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030083,0.046916357339157146,0.04725418898908357,0.53887939453125,0.49627685546875,0.0426025390625,0.5074625651041667,0.05457567854029779,0.07593575900623586,0.02287321569122673
star,16.0,5.0,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298886,0.04611440775194771,0.06816507771570471,0.5584716796875,0.4959716796875,0.0625,0.5173665364583333,0.07276757138706373,0.10124767867498115,0.03453714373783029
star,16.0,5.0,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.502685546875,0.50408935546875,-0.00140380859375,0.49803059895833335,0.0,0.0,0.011765169178479399
star,16.0,5.0,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.06244833682227198,0.041890454239586566,0.04615540183844405,0.54541015625,0.498779296875,0.046630859375,0.5121582031249999,0.05502081667117753,0.052949700760502795,0.028403278536658274
star,16.0,5.0,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100476,0.04558170988632586,0.07894057768396359,0.5743408203125,0.49627685546875,0.07806396484375,0.5252766927083333,0.09432140000773293,0.09077091558943337,0.043852951512110244
star,16.0,5.0,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746205,0.10895311768994616,0.60107421875,0.4959716796875,0.1051025390625,0.5488444010416667,0.12576186667697722,0.12102788745257784,0.0716086915474134
star,16.0,5.0,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.50115966796875,0.50408935546875,-0.0029296875,0.4979410807291666,0.0,0.0,0.011659743370334156
star,16.0,5.0,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678553,0.04154138018046528,0.06595440960580576,0.5640869140625,0.498779296875,0.0653076171875,0.5241861979166667,0.07621223235772467,0.06401929220186942,0.042568673485614855
star,16.0,5.0,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.16386236946806884,0.03932671377266297,0.11070406428073704,0.60833740234375,0.49627685546875,0.112060546875,0.5564697265625,0.13064954118467087,0.10974735806034758,0.0805890535685043
star,16.0,5.0,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.23127937931412887,0.02374962924118323,0.14637593744280683,0.6412353515625,0.4959716796875,0.145263671875,0.5906412760416666,0.1741993882462278,0.1463298107471301,0.1208329597868184
star,32.0,0.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372,0.0,0.0,0.01383643076694982
star,32.0,0.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372,0.0,0.0,0.013980193232602288
star,32.0,0.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436,0.0,0.0,0.013493255848940688
star,32.0,0.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695,0.0,0.0,0.014133230696038843
star,32.0,0.0,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.501434326171875,0.501373291015625,6.103515625e-05,0.4995609406502017,0.0,0.0,0.013567455831212927
star,32.0,0.0,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.006142525906520912,0.013983663423875616,0.00538946308861093,0.504486083984375,0.500091552734375,0.00439453125,0.49982870778729843,0.0056906380125664804,0.009303729193893709,0.013882805755869929
star,32.0,0.0,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.011811623300224552,0.022922950426295562,0.00977538674465438,0.508544921875,0.500762939453125,0.007781982421875,0.5002008253528226,0.009755379450113967,0.015949250046674922,0.01432104940116535
star,32.0,0.0,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.021729532549180017,0.031131067602521656,0.01567076502437811,0.519744873046875,0.503814697265625,0.01593017578125,0.5017542685231855,0.013007172600151957,0.021265666728899905,0.016150542714065276
star,32.0,0.0,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4998287077872985,0.0,0.0,0.013882805755869995
star,32.0,0.0,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.017253457178395652,0.0264264279209518,0.01468157675937716,0.512542724609375,0.500091552734375,0.012451171875,0.4999114005796371,0.01625259868581669,0.038842735536285145,0.013980193232602222
star,32.0,0.0,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.03159021334993862,0.036922197429032855,0.02533148349761969,0.522735595703125,0.500762939453125,0.02197265625,0.501797583795363,0.027861597747114324,0.06658754663363167,0.016201555201877528
star,32.0,0.0,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246652,0.04080390456066813,0.03669272724858401,0.53985595703125,0.503814697265625,0.036041259765625,0.5068556262600807,0.037148796996152436,0.08878339551150889,0.02215842252867093
star,32.0,0.0,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.500885009765625,0.501373291015625,-0.00048828125,0.49957669165826624,0.0,0.0,0.013586005826781036
star,32.0,0.0,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.032524892656072654,0.03268501557193034,0.026088682560635356,0.522552490234375,0.500091552734375,0.0224609375,0.5017897082913306,0.030226858746276435,0.04435810610344945,0.016192280204093374
star,32.0,0.0,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.057726574710937006,0.03946072789496564,0.044944180503039464,0.540008544921875,0.500762939453125,0.03924560546875,0.5073183121219759,0.05181747213647389,0.07604246760591334,0.022703328648482665
star,32.0,0.0,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704082,0.03631854295929654,0.06283679709205407,0.562652587890625,0.503814697265625,0.058837890625,0.51641845703125,0.06908996284863185,0.10138995680788447,0.033420588587929484
star,32.0,0.0,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.501068115234375,0.501373291015625,-0.00030517578125,0.4996357579385081,0.0,0.0,0.0136555683101612
star,32.0,0.0,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.05124855186706499,0.03805331203363657,0.03916814995690595,0.5357666015625,0.500091552734375,0.035675048828125,0.5055010395665324,0.045823114169914685,0.04959033639681513,0.02056312290981775
star,32.0,0.0,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.08962716244018207,0.040822351383701876,0.06752851101500912,0.560821533203125,0.500762939453125,0.06005859375,0.5164027060231855,0.07855391000556801,0.08501200525168305,0.03340203859236144
star,32.0,0.0,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457252,0.03053858659102352,0.09274347158943547,0.591033935546875,0.503814697265625,0.08721923828125,0.5326262443296371,0.1047385466740907,0.11334934033557743,0.05250853402746366
star,32.0,1.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872,0.0,0.0,0.015489699121953268
star,32.0,1.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662,0.0,0.0,0.01617373020852546
star,32.0,1.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242,0.0,0.0,0.0147291493036627
star,32.0,1.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581,0.0,0.0,0.014302499405597306
star,32.0,1.0,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.50347900390625,0.50360107421875,-0.0001220703125,0.5011143838205646,0.0,0.0,0.01539694914411292
star,32.0,1.0,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.006142525906520913,0.01398366342387562,0.005389463088610932,0.50775146484375,0.502716064453125,0.005035400390625,0.501708984375,0.0056906380125664804,0.009303729193893709,0.016097211476807087
star,32.0,1.0,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.011811623300224556,0.022922950426295562,0.009775386744654384,0.514312744140625,0.50408935546875,0.010223388671875,0.5010533486643145,0.009755379450113967,0.015949250046674922,0.015325067911286554
star,32.0,1.0,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.021729532549180017,0.031131067602521656,0.01567076502437811,0.52044677734375,0.50445556640625,0.0159912109375,0.5018074281754032,0.013007172600151957,0.021265666728899905,0.016213148949107487
star,32.0,1.0,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.503387451171875,0.50360107421875,-0.000213623046875,0.5010612241683469,0.0,0.0,0.015334342909070708
star,32.0,1.0,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.017253457178395652,0.026426427920951807,0.014681576759377164,0.516571044921875,0.502716064453125,0.01385498046875,0.5021244172127017,0.01625259868581669,0.038842735536285145,0.01658646760991482
star,32.0,1.0,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.031590213349938626,0.03692219742903286,0.025331483497619694,0.528411865234375,0.50408935546875,0.024322509765625,0.5029631583921371,0.027861597747114324,0.06658754663363167,0.017574254873913925
star,32.0,1.0,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246651,0.04080390456066813,0.036692727248584,0.53863525390625,0.50445556640625,0.0341796875,0.5062098349294355,0.037148796996152436,0.08878339551150889,0.02139787271038036
star,32.0,1.0,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.502777099609375,0.50360107421875,-0.000823974609375,0.5010848506804436,0.0,0.0,0.015362167902422773
star,32.0,1.0,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.032524892656072654,0.03268501557193034,0.026088682560635353,0.526641845703125,0.502716064453125,0.02392578125,0.5043728736139114,0.030226858746276435,0.04435810610344945,0.01923447947725539
star,32.0,1.0,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.05772657471093702,0.039460727894965644,0.044944180503039464,0.547393798828125,0.50408935546875,0.043304443359375,0.5080901115171372,0.05181747213647389,0.07604246760591334,0.023612278431317715
star,32.0,1.0,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704082,0.03631854295929654,0.06283679709205407,0.563079833984375,0.50445556640625,0.058624267578125,0.5159774288054436,0.06908996284863185,0.10138995680788447,0.032901188712023875
star,32.0,1.0,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.50347900390625,0.50360107421875,-0.0001220703125,0.500759986139113,0.0,0.0,0.014979574243831548
star,32.0,1.0,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.05124855186706498,0.038053312033636565,0.03916814995690594,0.539947509765625,0.502716064453125,0.0372314453125,0.5080271074848791,0.045823114169914685,0.04959033639681513,0.02353807844904541
star,32.0,1.0,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.08962716244018205,0.04082235138370187,0.06752851101500912,0.570465087890625,0.50408935546875,0.066375732421875,0.519316642515121,0.07855391000556801,0.08501200525168305,0.03683378777245263
star,32.0,1.0,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457252,0.03053858659102353,0.09274347158943547,0.59344482421875,0.50445556640625,0.0889892578125,0.5350144909274194,0.1047385466740907,0.11334934033557743,0.05532117710547081
star,32.0,2.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742,0.0,0.0,0.014585386838010231
star,32.0,2.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952,0.0,0.0,0.014341918146179465
star,32.0,2.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614,0.0,0.0,0.014993486740507581
star,32.0,2.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074,0.0,0.0,0.013820199520827782
star,32.0,2.0,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.498748779296875,0.49774169921875,0.001007080078125,0.5000334708921372,0.0,0.0,0.014123955698254823
star,32.0,2.0,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.006142525906520915,0.013983663423875622,0.005389463088610933,0.502471923828125,0.496002197265625,0.0064697265625,0.50042724609375,0.0056906380125664804,0.009303729193893709,0.014587705587456172
star,32.0,2.0,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.011811623300224554,0.022922950426295562,0.009775386744654382,0.50677490234375,0.49737548828125,0.0093994140625,0.5010513797883065,0.009755379450113967,0.015949250046674922,0.015322749161840616
star,32.0,2.0,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.021729532549180017,0.031131067602521652,0.015670765024378107,0.513824462890625,0.49945068359375,0.014373779296875,0.5008249590473791,0.013007172600151957,0.021265666728899905,0.015056092975549794
star,32.0,2.0,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.4993896484375,0.49774169921875,0.00164794921875,0.49996849798387105,0.0,0.0,0.014047436966536512
star,32.0,2.0,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.017253457178395652,0.026426427920951817,0.014681576759377167,0.51214599609375,0.496002197265625,0.016143798828125,0.5006969821068549,0.01625259868581669,0.038842735536285145,0.014905374261559244
star,32.0,2.0,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.031590213349938626,0.03692219742903287,0.025331483497619697,0.5228271484375,0.49737548828125,0.02545166015625,0.5033116494455646,0.027861597747114324,0.06658754663363167,0.017984673525857343
star,32.0,2.0,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.051513622672466515,0.040803904560668146,0.036692727248584,0.53472900390625,0.49945068359375,0.0352783203125,0.5053907825100806,0.037148796996152436,0.08878339551150889,0.02043327294084118
star,32.0,2.0,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.499603271484375,0.49774169921875,0.001861572265625,0.5000649729082662,0.0,0.0,0.01416105568939091
star,32.0,2.0,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.03252489265607267,0.03268501557193034,0.026088682560635353,0.522979736328125,0.496002197265625,0.0269775390625,0.5021598569808468,0.030226858746276435,0.04435810610344945,0.01662820509994279
star,32.0,2.0,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.05772657471093702,0.039460727894965644,0.04494418050303946,0.540557861328125,0.49737548828125,0.043182373046875,0.507775091355847,0.05181747213647389,0.07604246760591334,0.023241278519956582
star,32.0,2.0,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704083,0.03631854295929653,0.06283679709205407,0.559112548828125,0.49945068359375,0.059661865234375,0.515166251890121,0.06908996284863185,0.10138995680788447,0.03194586394026872
star,32.0,2.0,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.49896240234375,0.49774169921875,0.001220703125,0.4998503654233872,0.0,0.0,0.013908311999776055
star,32.0,2.0,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.05124855186706495,0.03805331203363655,0.03916814995690593,0.535369873046875,0.496002197265625,0.03936767578125,0.50531005859375,0.045823114169914685,0.04959033639681513,0.020338204213554895
star,32.0,2.0,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.08962716244018207,0.04082235138370187,0.06752851101500912,0.562408447265625,0.49737548828125,0.065032958984375,0.5183833952872985,0.07855391000556801,0.08501200525168305,0.03573470053504514
star,32.0,2.0,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457255,0.03053858659102353,0.09274347158943547,0.58795166015625,0.49945068359375,0.0885009765625,0.5334433278729839,0.1047385466740907,0.11334934033557743,0.05347081504755677
star,32.0,3.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323,0.0,0.0,0.013231237161541813
star,32.0,3.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863,0.0,0.0,0.01375759328578557
star,32.0,3.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581,0.0,0.0,0.013583687077334965
star,32.0,3.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355,0.0,0.0,0.014641036824714362
star,32.0,3.0,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.501861572265625,0.5025634765625,-0.000701904296875,0.49916716544858886,0.0,0.0,0.013103705942011512
star,32.0,3.0,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.0324927498461454,0.030241354325779932,0.01927867969553603,0.520263671875,0.503997802734375,0.016265869140625,0.5024256552419355,0.0056906380125664804,0.009303729193893709,0.01694123627515385
star,32.0,3.0,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.02975372774686639,0.031696115870487956,0.01866912023771257,0.517608642578125,0.50286865234375,0.014739990234375,0.5023409935735887,0.009755379450113967,0.015949250046674922,0.01684153004897555
star,32.0,3.0,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.021729532549180017,0.031131067602521652,0.01567076502437811,0.51556396484375,0.50244140625,0.01312255859375,0.5023390246975807,0.013007172600151957,0.021265666728899905,0.016839211299529613
star,32.0,3.0,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.50262451171875,0.5025634765625,6.103515625e-05,0.4994053994455646,0.0,0.0,0.013384274624978367
star,32.0,3.0,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.03890634014298833,0.02466292981462998,0.031786844651259916,0.5303955078125,0.503997802734375,0.026397705078125,0.5055640435987903,0.01625259868581669,0.038842735536285145,0.02063732289208979
star,32.0,3.0,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.04656268028597661,0.03390887717471421,0.036543172948562366,0.53363037109375,0.50286865234375,0.03076171875,0.5060838268649195,0.027861597747114324,0.06658754663363167,0.021249472745836013
star,32.0,3.0,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246652,0.04080390456066814,0.03669272724858401,0.53466796875,0.50244140625,0.0322265625,0.5067335559475807,0.037148796996152436,0.08878339551150889,0.02201466006301846
star,32.0,3.0,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.5029296875,0.5025634765625,0.0003662109375,0.49920063634072587,0.0,0.0,0.01314312468259354
star,32.0,3.0,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.050473427828171824,0.0214133054029847,0.0416138649175589,0.54022216796875,0.503997802734375,0.036224365234375,0.5086433656754032,0.030226858746276435,0.04435810610344945,0.0242638470256457
star,32.0,3.0,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.06969685565634362,0.030082881245584864,0.05544224826236059,0.552398681640625,0.50286865234375,0.049530029296875,0.5123389459425405,0.05181747213647389,0.07604246760591334,0.02861613973580203
star,32.0,3.0,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.0861603070170408,0.03631854295929654,0.06283679709205407,0.559783935546875,0.50244140625,0.057342529296875,0.5147842899445565,0.06908996284863185,0.10138995680788447,0.03149602654774327
star,32.0,3.0,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.502685546875,0.5025634765625,0.0001220703125,0.4989722467237904,0.0,0.0,0.012874149746856713
star,32.0,3.0,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.06503359589661317,0.02661714535657626,0.05303623181096179,0.55157470703125,0.503997802734375,0.047576904296875,0.5138333228326614,0.045823114169914685,0.04959033639681513,0.030376070565321663
star,32.0,3.0,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.0988171917932264,0.03096846570931627,0.07692250525367252,0.57305908203125,0.50286865234375,0.0701904296875,0.5237958354334677,0.07855391000556801,0.08501200525168305,0.04210894276211978
star,32.0,3.0,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457255,0.03053858659102353,0.09274347158943547,0.589080810546875,0.50244140625,0.086639404296875,0.5320001417590726,0.1047385466740907,0.11334934033557743,0.051771171703633274
star,32.0,4.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936,0.0,0.0,0.014715236806986666
star,32.0,4.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662,0.0,0.0,0.015311155414610653
star,32.0,4.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017,0.0,0.0,0.015148842953390142
star,32.0,4.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985,0.0,0.0,0.014601618084132335
star,32.0,4.0,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.4957275390625,0.4954833984375,0.000244140625,0.5007048576108872,0.0,0.0,0.014914649259343396
star,32.0,4.0,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.006142525906520913,0.013983663423875616,0.005389463088610931,0.502227783203125,0.495452880859375,0.00677490234375,0.5016085716985887,0.0056906380125664804,0.009303729193893709,0.015978955255060743
star,32.0,4.0,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.011811623300224556,0.022922950426295562,0.009775386744654384,0.5076904296875,0.496002197265625,0.011688232421875,0.5018389301915323,0.009755379450113967,0.015949250046674922,0.016250248940243576
star,32.0,4.0,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.02172953254918002,0.03113106760252167,0.015670765024378114,0.512359619140625,0.494964599609375,0.01739501953125,0.501978720388105,0.013007172600151957,0.021265666728899905,0.016414880150910287
star,32.0,4.0,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.49658203125,0.4954833984375,0.0010986328125,0.5006457913306452,0.0,0.0,0.014845086775963101
star,32.0,4.0,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.017253457178395652,0.02642642792095181,0.014681576759377164,0.51251220703125,0.495452880859375,0.017059326171875,0.5022051411290324,0.01625259868581669,0.038842735536285145,0.01668153633720111
star,32.0,4.0,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.031590213349938626,0.03692219742903286,0.025331483497619697,0.5230712890625,0.496002197265625,0.027069091796875,0.503996818296371,0.027861597747114324,0.06658754663363167,0.018791598333067892
star,32.0,4.0,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246652,0.04080390456066813,0.036692727248584,0.53533935546875,0.494964599609375,0.040374755859375,0.5070722026209677,0.037148796996152436,0.08878339551150889,0.02241348496773166
star,32.0,4.0,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.4969482421875,0.4954833984375,0.00146484375,0.500421339465726,0.0,0.0,0.014580749339118352
star,32.0,4.0,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.03252489265607266,0.032685015571930334,0.026088682560635353,0.524993896484375,0.495452880859375,0.029541015625,0.5035420079385082,0.030226858746276435,0.04435810610344945,0.018255967211040308
star,32.0,4.0,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.05772657471093701,0.039460727894965644,0.044944180503039464,0.545989990234375,0.496002197265625,0.04998779296875,0.5099132907006049,0.05181747213647389,0.07604246760591334,0.02575944041832058
star,32.0,4.0,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704083,0.03631854295929653,0.06283679709205407,0.563323974609375,0.494964599609375,0.068359375,0.5175958448840727,0.06908996284863185,0.10138995680788447,0.034807200756642176
star,32.0,4.0,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.497283935546875,0.4954833984375,0.001800537109375,0.5003484910534275,0.0,0.0,0.014494955609615954
star,32.0,4.0,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.05124855186706498,0.03805331203363656,0.03916814995690594,0.538238525390625,0.495452880859375,0.04278564453125,0.5071568642893145,0.045823114169914685,0.04959033639681513,0.02251319119390996
star,32.0,4.0,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.08962716244018205,0.04082235138370187,0.0675285110150091,0.569732666015625,0.496002197265625,0.07373046875,0.520840552545363,0.07855391000556801,0.08501200525168305,0.038628499843662546
star,32.0,4.0,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457252,0.03053858659102353,0.09274347158943547,0.595306396484375,0.494964599609375,0.100341796875,0.5369498960433468,0.1047385466740907,0.11334934033557743,0.057600507810896186
star,32.0,5.0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775,0.0,0.0,0.013787737028583576
star,32.0,5.0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173,0.0,0.0,0.013998743228170397
star,32.0,5.0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146,0.0,0.0,0.013312393392152132
star,32.0,5.0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307,0.0,0.0,0.01504218047887376
star,32.0,5.0,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.498992919921875,0.4990234375,-3.0517578125e-05,0.4997735792590727,0.0,0.0,0.013817880771381777
star,32.0,5.0,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.03249274984614539,0.030241354325779932,0.01927867969553603,0.516571044921875,0.497650146484375,0.0189208984375,0.5027072045110887,0.0056906380125664804,0.009303729193893709,0.017272817445932957
star,32.0,5.0,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.02975372774686639,0.03169611587048798,0.01866912023771257,0.5164794921875,0.498504638671875,0.017974853515625,0.5019373739919355,0.009755379450113967,0.015949250046674922,0.01636618641254398
star,32.0,5.0,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.02172953254918002,0.031131067602521666,0.015670765024378114,0.5098876953125,0.494720458984375,0.015167236328125,0.501705046622984,0.013007172600151957,0.021265666728899905,0.016092573977915206
star,32.0,5.0,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.498992919921875,0.4990234375,-3.0517578125e-05,0.4999389648437501,0.0,0.0,0.01401265572484643
star,32.0,5.0,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.03890634014298833,0.024662929814629968,0.031786844651259916,0.528167724609375,0.497650146484375,0.030517578125,0.505979476436492,0.01625259868581669,0.038842735536285145,0.021126579025197528
star,32.0,5.0,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.046562680285976606,0.03390887717471423,0.036543172948562366,0.53192138671875,0.498504638671875,0.033416748046875,0.5054419732862905,0.027861597747114324,0.06658754663363167,0.020493560426437584
star,32.0,5.0,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246652,0.040803904560668146,0.036692727248584,0.53021240234375,0.494720458984375,0.035491943359375,0.5057530556955645,0.037148796996152436,0.08878339551150889,0.020859922838906576
star,32.0,5.0,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.49786376953125,0.4990234375,-0.00115966796875,0.4999566847278226,0.0,0.0,0.014033524469860413
star,32.0,5.0,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.050473427828171824,0.021413305402984705,0.0416138649175589,0.5369873046875,0.497650146484375,0.039337158203125,0.5088914440524195,0.030226858746276435,0.04435810610344945,0.024556009455842777
star,32.0,5.0,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.06969685565634362,0.03008288124558487,0.055442248262360584,0.55206298828125,0.498504638671875,0.053558349609375,0.5127386277721775,0.05181747213647389,0.07604246760591334,0.02908684587334146
star,32.0,5.0,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704083,0.03631854295929654,0.06283679709205407,0.55572509765625,0.494720458984375,0.061004638671875,0.5157943233366937,0.06908996284863185,0.10138995680788447,0.03268554501354531
star,32.0,5.0,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.497528076171875,0.4990234375,-0.001495361328125,0.49966725995463723,0.0,0.0,0.013692668301297417
star,32.0,5.0,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.0650335958966132,0.026617145356576284,0.0530362318109618,0.54864501953125,0.497650146484375,0.050994873046875,0.514246786794355,0.045823114169914685,0.04959033639681513,0.030863007948983327
star,32.0,5.0,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.09881719179322641,0.030968465709316283,0.07692250525367252,0.574554443359375,0.498504638671875,0.0760498046875,0.5240222561743952,0.07855391000556801,0.08501200525168305,0.04237559894841073
star,32.0,5.0,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457252,0.030538586591023528,0.09274347158943547,0.586761474609375,0.494720458984375,0.092041015625,0.533445296748992,0.1047385466740907,0.11334934033557743,0.05347313379700284
star,64.0,0.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977,0.0,0.0,0.014170109853894303
star,64.0,0.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452,0.0,0.0,0.013752514120332238
star,64.0,0.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635,0.0,0.0,0.014246554974518962
star,64.0,0.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494,0.0,0.0,0.01404859634125935
star,64.0,0.0,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.50347900390625,0.50372314453125,-0.000244140625,0.5000561910962302,0.0,0.0,0.014150713330750736
star,64.0,0.0,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921315,0.009700786737376073,0.0026913594992950154,0.507049560546875,0.504364013671875,0.002685546875,0.49972388857886896,0.002802417435356374,0.004966096442992674,0.01375935995202994
star,64.0,0.0,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.005852479887519467,0.016445715091695394,0.0048970260213627125,0.5088348388671875,0.504180908203125,0.0046539306640625,0.50011964828249,0.004804144174896642,0.008513308187987442,0.014225446993450856
star,64.0,0.0,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.010781830074779742,0.02295492632218497,0.007876161506966463,0.5107574462890625,0.5033416748046875,0.007415771484375,0.5002833775111606,0.0064055255665288555,0.011351077583983255,0.014418271252937041
star,64.0,0.0,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.5036163330078125,0.50372314453125,-0.0001068115234375,0.5001816522507441,0.0,0.0,0.014298469198226827
star,64.0,0.0,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906065,0.01842803954994509,0.007514663333882988,0.511932373046875,0.504364013671875,0.007568359375,0.5000649104042658,0.008205346227947287,0.034694504074892635,0.014160982078297192
star,64.0,0.0,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.01585135983809182,0.027325217134419787,0.012982941415940483,0.5176544189453125,0.504180908203125,0.0134735107421875,0.5008191305493551,0.01406630781933821,0.05947629269981594,0.015049228741078531
star,64.0,0.0,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.025939110885302413,0.032016254036646305,0.018830255367746712,0.5223236083984375,0.5033416748046875,0.01898193359375,0.5017801920572915,0.018755077092450948,0.07930172359975458,0.016181072915104185
star,64.0,0.0,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.504119873046875,0.50372314453125,0.000396728515625,0.500306144593254,0.0,0.0,0.01444508409375331
star,64.0,0.0,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.01658077492196678,0.02212799510701292,0.013746512479655991,0.518646240234375,0.504364013671875,0.0142822265625,0.500912620907738,0.015827215063441046,0.040389371107997785,0.015159332534217095
star,64.0,0.0,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.029473801172123008,0.029235651603047367,0.02364736491553816,0.5283203125,0.504180908203125,0.024139404296875,0.5025692894345237,0.02713236868018465,0.06923892189942478,0.017110394568072
star,64.0,0.0,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.5379638671875,0.5033416748046875,0.0346221923828125,0.5054224407862103,0.03617649157357953,0.09231856253256636,0.02047055695971117
star,64.0,0.0,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.5040435791015625,0.50372314453125,0.0003204345703125,0.5001874651227678,0.0,0.0,0.014305315029924463
star,64.0,0.0,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.026719032913431792,0.026851465068004062,0.02148954083745136,0.5260772705078125,0.504364013671875,0.0217132568359375,0.502075679718502,0.025148099301472278,0.04282775184610689,0.016529069359739294
star,64.0,0.0,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.046801619888410695,0.03141939184337021,0.03704426891523782,0.542083740234375,0.504180908203125,0.03790283203125,0.5066257052951388,0.04311102737395248,0.07341900316475466,0.021887644121142545
star,64.0,0.0,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300985,0.028269952825471983,0.05098102578399635,0.55474853515625,0.5033416748046875,0.0514068603515625,0.5121334015376984,0.05748136983193664,0.09789200421967288,0.028374069654747962
star,64.0,1.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099,0.0,0.0,0.01408738938754655
star,64.0,1.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122,0.0,0.0,0.014145578956977246
star,64.0,1.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913,0.0,0.0,0.01404118002358678
star,64.0,1.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236,0.0,0.0,0.014152424788675014
star,64.0,1.0,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.4975433349609375,0.4971771240234375,0.0003662109375,0.4999888586619543,0.0,0.0,0.014071415780251801
star,64.0,1.0,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921324,0.009700786737376078,0.0026913594992950167,0.5008697509765625,0.4977264404296875,0.003143310546875,0.5000421433221726,0.002802417435356374,0.004966096442992674,0.014134169237481054
star,64.0,1.0,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.014788050561780827,0.02381066908914979,0.009407078860551915,0.505767822265625,0.497161865234375,0.00860595703125,0.5005570669022816,0.004804144174896642,0.008513308187987442,0.014740595828705488
star,64.0,1.0,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.010781830074779737,0.02295492632218497,0.007876161506966461,0.504730224609375,0.4973907470703125,0.0073394775390625,0.5005822560143849,0.0064055255665288555,0.011351077583983255,0.014770261099395773
star,64.0,1.0,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.497344970703125,0.4971771240234375,0.0001678466796875,0.49998159257192454,0.0,0.0,0.014062858490629625
star,64.0,1.0,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906067,0.018428039549945093,0.007514663333882989,0.505035400390625,0.4977264404296875,0.0073089599609375,0.5000019376240079,0.008205346227947287,0.034694504074892635,0.014086818901571745
star,64.0,1.0,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.023730074862176743,0.02748714561428946,0.01885648401189886,0.5143585205078125,0.497161865234375,0.0171966552734375,0.50121828109499,0.01406630781933821,0.05947629269981594,0.015519309184323067
star,64.0,1.0,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.02593911088530241,0.03201625403664629,0.01883025536774671,0.5151519775390625,0.4973907470703125,0.01776123046875,0.5015244256882441,0.018755077092450948,0.07930172359975458,0.015879856320403975
star,64.0,1.0,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.4974365234375,0.4971771240234375,0.0002593994140625,0.4999447777157738,0.0,0.0,0.014019501556544002
star,64.0,1.0,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.01658077492196678,0.022127995107012917,0.013746512479655987,0.5108642578125,0.4977264404296875,0.0131378173828125,0.5003022693452381,0.015827215063441046,0.040389371107997785,0.014440520205954885
star,64.0,1.0,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.03636858627893437,0.02523424291351103,0.029336200056696505,0.524658203125,0.497161865234375,0.027496337890625,0.5028851221478174,0.02713236868018465,0.06923892189942478,0.0174823514236491
star,64.0,1.0,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.528167724609375,0.4973907470703125,0.0307769775390625,0.5039624410962301,0.03617649157357953,0.09231856253256636,0.018751112231629584
star,64.0,1.0,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.4976654052734375,0.4971771240234375,0.00048828125,0.4998677571614583,0.0,0.0,0.013928794286549005
star,64.0,1.0,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.026719032913431792,0.02685146506800406,0.02148954083745136,0.518646240234375,0.4977264404296875,0.0209197998046875,0.5013786194816467,0.025148099301472278,0.04282775184610689,0.015708140041985633
star,64.0,1.0,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.05295500840379751,0.02595833541963207,0.04247837524417588,0.537750244140625,0.497161865234375,0.04058837890625,0.5063583131820437,0.04311102737395248,0.07341900316475466,0.0215727358630468
star,64.0,1.0,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300985,0.028269952825471997,0.05098102578399636,0.5452728271484375,0.4973907470703125,0.047882080078125,0.5098620217943948,0.05748136983193664,0.09789200421967288,0.025699060918857358
star,64.0,2.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944,0.0,0.0,0.014284207048856487
star,64.0,2.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121,0.0,0.0,0.014119336602136044
star,64.0,2.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987,0.0,0.0,0.014055442172957053
star,64.0,2.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425,0.0,0.0,0.014002386977299648
star,64.0,2.0,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.50164794921875,0.501983642578125,-0.000335693359375,0.5001869807167658,0.0,0.0,0.014304744543949659
star,64.0,2.0,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.016331771176760858,0.022931770033735813,0.009730760690586957,0.510589599609375,0.5006866455078125,0.0099029541015625,0.5003255208333333,0.002802417435356374,0.004966096442992674,0.014467903532745694
star,64.0,2.0,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.014788050561780834,0.023810669089149784,0.009407078860551917,0.5093536376953125,0.5000152587890625,0.00933837890625,0.5003308492993551,0.004804144174896642,0.008513308187987442,0.01447417887846866
star,64.0,2.0,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.01078183007477974,0.02295492632218497,0.007876161506966463,0.5087890625,0.50067138671875,0.00811767578125,0.5001772925967262,0.0064055255665288555,0.011351077583983255,0.014293334824453467
star,64.0,2.0,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.5011444091796875,0.501983642578125,-0.0008392333984375,0.5002271864149306,0.0,0.0,0.0143520948798591
star,64.0,2.0,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.020037762980518452,0.020401134127043682,0.016505391625818502,0.5184783935546875,0.5006866455078125,0.017791748046875,0.501342289031498,0.008205346227947287,0.034694504074892635,0.01566535359387488
star,64.0,2.0,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.023730074862176747,0.02748714561428945,0.018856484011898864,0.52008056640625,0.5000152587890625,0.0200653076171875,0.501646011594742,0.01406630781933821,0.05947629269981594,0.01602304830008151
star,64.0,2.0,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.02593911088530241,0.032016254036646305,0.01883025536774671,0.520233154296875,0.50067138671875,0.019561767578125,0.5012274848090278,0.018755077092450948,0.07930172359975458,0.015530148417844588
star,64.0,2.0,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.500823974609375,0.501983642578125,-0.00115966796875,0.5002906436011905,0.0,0.0,0.014426828542559349
star,64.0,2.0,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.026918730307419824,0.01709645927616914,0.02223127413666221,0.524200439453125,0.5006866455078125,0.0235137939453125,0.5023745582217262,0.015827215063441046,0.040389371107997785,0.016881059206197892
star,64.0,2.0,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.03636858627893437,0.02523424291351103,0.029336200056696505,0.5299072265625,0.5000152587890625,0.0298919677734375,0.5035167875744047,0.02713236868018465,0.06923892189942478,0.018226265134803035
star,64.0,2.0,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.5341949462890625,0.50067138671875,0.0335235595703125,0.50408693343874,0.03617649157357953,0.09231856253256636,0.018897727127156067
star,64.0,2.0,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.500579833984375,0.501983642578125,-0.00140380859375,0.5002392965649801,0.0,0.0,0.014366357029229308
star,64.0,2.0,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.035949115686511976,0.020660286238310885,0.029515471241330353,0.5312957763671875,0.5006866455078125,0.030609130859375,0.5043620760478671,0.025148099301472278,0.04282775184610689,0.019221763160849052
star,64.0,2.0,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.05295500840379751,0.025958335419632075,0.04247837524417589,0.5428314208984375,0.5000152587890625,0.042816162109375,0.5075824071490574,0.04311102737395248,0.07341900316475466,0.023014353921394972
star,64.0,2.0,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300986,0.028269952825471997,0.05098102578399635,0.5523529052734375,0.50067138671875,0.0516815185546875,0.5101536342075892,0.05748136983193664,0.09789200421967288,0.026042493475693783
star,64.0,3.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829,0.0,0.0,0.014338403216463565
star,64.0,3.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076,0.0,0.0,0.014172962283768319
star,64.0,3.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781,0.0,0.0,0.014365786543254504
star,64.0,3.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833,0.0,0.0,0.014539784765571929
star,64.0,3.0,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.49951171875,0.4995880126953125,-7.62939453125e-05,0.5002296084449405,0.0,0.0,0.014354947309733116
star,64.0,3.0,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921298,0.009700786737376064,0.0026913594992950133,0.5016632080078125,0.4984283447265625,0.00323486328125,0.4999617319258432,0.002802417435356374,0.004966096442992674,0.01403946856566237
star,64.0,3.0,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.005852479887519464,0.01644571509169539,0.004897026021362712,0.5034332275390625,0.4975738525390625,0.005859375,0.5002068413628472,0.004804144174896642,0.008513308187987442,0.01432813446891698
star,64.0,3.0,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.01078183007477974,0.02295492632218497,0.007876161506966463,0.506103515625,0.497772216796875,0.008331298828125,0.5005163767981151,0.0064055255665288555,0.011351077583983255,0.014692675006821507
star,64.0,3.0,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.4994964599609375,0.4995880126953125,-9.1552734375e-05,0.5002591572110614,0.0,0.0,0.014389746954196496
star,64.0,3.0,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906063,0.018428039549945086,0.007514663333882988,0.506256103515625,0.4984283447265625,0.0078277587890625,0.500153072296627,0.008205346227947287,0.034694504074892635,0.014264810525712922
star,64.0,3.0,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.015851359838091817,0.027325217134419776,0.012982941415940481,0.510894775390625,0.4975738525390625,0.0133209228515625,0.5006432911706349,0.01406630781933821,0.05947629269981594,0.014842142332222006
star,64.0,3.0,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.025939110885302416,0.03201625403664629,0.01883025536774671,0.517364501953125,0.497772216796875,0.01959228515625,0.5013892764136905,0.018755077092450948,0.07930172359975458,0.01572069073343156
star,64.0,3.0,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.499481201171875,0.4995880126953125,-0.0001068115234375,0.5003255208333333,0.0,0.0,0.014467903532745694
star,64.0,3.0,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.016580774921966787,0.022127995107012924,0.013746512479655998,0.512481689453125,0.4984283447265625,0.0140533447265625,0.5006568545386905,0.015827215063441046,0.040389371107997785,0.014858115939516754
star,64.0,3.0,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.02947380117212301,0.029235651603047367,0.02364736491553816,0.52166748046875,0.4975738525390625,0.0240936279296875,0.5023106166294643,0.02713236868018465,0.06923892189942478,0.01680575505752284
star,64.0,3.0,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.04419660765700379,0.030598443578430657,0.03303381981014053,0.5319061279296875,0.497772216796875,0.0341339111328125,0.504210941375248,0.03617649157357953,0.09231856253256636,0.019043771536707877
star,64.0,3.0,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.4994049072265625,0.4995880126953125,-0.00018310546875,0.5004044790116566,0.0,0.0,0.014560892746639903
star,64.0,3.0,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.026719032913431806,0.02685146506800408,0.021489540837451374,0.5206146240234375,0.4984283447265625,0.022186279296875,0.5020475841703869,0.025148099301472278,0.04282775184610689,0.01649598117320019
star,64.0,3.0,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.04680161988841071,0.03141939184337021,0.03704426891523782,0.5354461669921875,0.4975738525390625,0.037872314453125,0.5056021554129464,0.04311102737395248,0.07341900316475466,0.02068220725636612
star,64.0,3.0,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300985,0.028269952825471994,0.050981025783996346,0.5504150390625,0.497772216796875,0.052642822265625,0.5104176354786706,0.05748136983193664,0.09789200421967288,0.026353408331966036
star,64.0,4.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587,0.0,0.0,0.013267601041742625
star,64.0,4.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686,0.0,0.0,0.013126691005964173
star,64.0,4.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374,0.0,0.0,0.012859703569752409
star,64.0,4.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523,0.0,0.0,0.013249345490548665
star,64.0,4.0,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.5024871826171875,0.502288818359375,0.0001983642578125,0.4992845323350694,0.0,0.0,0.013241929172876095
star,64.0,4.0,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921306,0.009700786737376071,0.002691359499295015,0.5063018798828125,0.5030975341796875,0.003204345703125,0.49931456550719244,0.002802417435356374,0.004966096442992674,0.013277299303314408
star,64.0,4.0,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.005852479887519465,0.016445715091695394,0.004897026021362712,0.506195068359375,0.5007476806640625,0.0054473876953125,0.4989575582837301,0.004804144174896642,0.008513308187987442,0.012856851139878393
star,64.0,4.0,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.01078183007477974,0.022954926322184963,0.007876161506966461,0.51104736328125,0.50286865234375,0.0081787109375,0.4996444459945436,0.0064055255665288555,0.011351077583983255,0.013665800252160928
star,64.0,4.0,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.499264671688988,0.0,0.0,0.013218539247908776
star,64.0,4.0,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906063,0.018428039549945093,0.0075146633338829885,0.5106048583984375,0.5030975341796875,0.00750732421875,0.4994579496837797,0.008205346227947287,0.034694504074892635,0.013446163151858538
star,64.0,4.0,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.01585135983809182,0.02732521713441978,0.012982941415940481,0.5134429931640625,0.5007476806640625,0.0126953125,0.4996701195126488,0.01406630781933821,0.05947629269981594,0.013696036008825949
star,64.0,4.0,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.025939110885302406,0.03201625403664629,0.01883025536774671,0.52197265625,0.50286865234375,0.01910400390625,0.5009261842757935,0.018755077092450948,0.07930172359975458,0.015175306141511712
star,64.0,4.0,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.502044677734375,0.502288818359375,-0.000244140625,0.4992230127728174,0.0,0.0,0.013169477454074992
star,64.0,4.0,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.016580774921966784,0.022127995107012924,0.013746512479655993,0.5161895751953125,0.5030975341796875,0.013092041015625,0.5000285799541171,0.015827215063441046,0.040389371107997785,0.014118195630186438
star,64.0,4.0,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.02947380117212301,0.029235651603047367,0.02364736491553816,0.523773193359375,0.5007476806640625,0.0230255126953125,0.5013263036334326,0.02713236868018465,0.06923892189942478,0.015646527556706116
star,64.0,4.0,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.5361785888671875,0.50286865234375,0.0333099365234375,0.5040336487785217,0.03617649157357953,0.09231856253256636,0.018834973669926813
star,64.0,4.0,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.5017852783203125,0.502288818359375,-0.0005035400390625,0.4991731189546131,0.0,0.0,0.01311071739866949
star,64.0,4.0,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.0267190329134318,0.02685146506800407,0.021489540837451363,0.5234527587890625,0.5030975341796875,0.020355224609375,0.5010109553261408,0.025148099301472278,0.04282775184610689,0.01527514118710382
star,64.0,4.0,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.04680161988841071,0.031419391843370205,0.03704426891523782,0.5382843017578125,0.5007476806640625,0.03753662109375,0.5044986785404266,0.04311102737395248,0.07341900316475466,0.019382640205745875
star,64.0,4.0,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300986,0.028269952825471997,0.050981025783996346,0.554107666015625,0.50286865234375,0.051239013671875,0.5099419487847221,0.05748136983193664,0.09789200421967288,0.025793191104701175
star,64.0,5.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626,0.0,0.0,0.014562604204564313
star,64.0,5.0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615,0.0,0.0,0.014533509419849095
star,64.0,5.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555,0.0,0.0,0.014531797961924555
star,64.0,5.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309,0.0,0.0,0.014697238894619932
star,64.0,5.0,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.4997406005859375,0.499725341796875,1.52587890625e-05,0.5004006037636408,0.0,0.0,0.01455632885884148
star,64.0,5.0,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921306,0.009700786737376073,0.002691359499295015,0.5015106201171875,0.4992828369140625,0.002227783203125,0.5003618512834821,0.002802417435356374,0.004966096442992674,0.014510689980856578
star,64.0,5.0,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.014788050561780832,0.023810669089149784,0.009407078860551917,0.5078887939453125,0.49920654296875,0.0086822509765625,0.5010245186941964,0.004804144174896642,0.008513308187987442,0.015291114794398568
star,64.0,5.0,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.01078183007477974,0.02295492632218498,0.007876161506966463,0.5056915283203125,0.49853515625,0.0071563720703125,0.5007009354848709,0.0064055255665288555,0.011351077583983255,0.014910030163224487
star,64.0,5.0,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.5001983642578125,0.499725341796875,0.0004730224609375,0.5003996349516369,0.0,0.0,0.014555187886891873
star,64.0,5.0,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906063,0.01842803954994509,0.0075146633338829885,0.5074462890625,0.4992828369140625,0.0081634521484375,0.5005289713541667,0.008205346227947287,0.034694504074892635,0.014707507642166648
star,64.0,5.0,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.023730074862176747,0.02748714561428945,0.018856484011898864,0.5182342529296875,0.49920654296875,0.0190277099609375,0.5022171262710813,0.01406630781933821,0.05947629269981594,0.016695651264384145
star,64.0,5.0,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.02593911088530241,0.032016254036646305,0.01883025536774671,0.51708984375,0.49853515625,0.0185546875,0.5018397739955356,0.018755077092450948,0.07930172359975458,0.01625124269000601
star,64.0,5.0,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.50079345703125,0.499725341796875,0.001068115234375,0.5005173456101191,0.0,0.0,0.014693815978771113
star,64.0,5.0,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.016580774921966787,0.022127995107012924,0.013746512479655994,0.5142822265625,0.4992828369140625,0.0149993896484375,0.5011218843005951,0.015827215063441046,0.040389371107997785,0.015405782475335555
star,64.0,5.0,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.03636858627893437,0.02523424291351103,0.0293362000566965,0.530029296875,0.49920654296875,0.03082275390625,0.5043170262896824,0.02713236868018465,0.06923892189942478,0.01916870796519145
star,64.0,5.0,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.53125,0.49853515625,0.03271484375,0.5045563228546626,0.03617649157357953,0.09231856253256636,0.019450528036748228
star,64.0,5.0,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.5012359619140625,0.499725341796875,0.0015106201171875,0.5004955473400297,0.0,0.0,0.014668144109904451
star,64.0,5.0,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.0267190329134318,0.026851465068004073,0.021489540837451367,0.5224761962890625,0.4992828369140625,0.023193359375,0.5024942065042163,0.025148099301472278,0.04282775184610689,0.017021969241976347
star,64.0,5.0,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.05295500840379751,0.025958335419632075,0.04247837524417589,0.542816162109375,0.49920654296875,0.043609619140625,0.5080295138888888,0.04311102737395248,0.07341900316475466,0.02354091247614593
star,64.0,5.0,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300985,0.028269952825471994,0.050981025783996346,0.5499267578125,0.49853515625,0.0513916015625,0.5105338929191467,0.05748136983193664,0.09789200421967288,0.026490324965920735
star,128.0,0.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777,0.0,0.0,0.014011806733907365
star,128.0,0.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681,0.0,0.0,0.014140570359639379
star,128.0,0.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503,0.0,0.0,0.01417170002739878
star,128.0,0.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543,0.0,0.0,0.014036993465094497
star,128.0,0.0,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.5017013549804688,0.50189208984375,-0.00019073486328125,0.4999371626245694,0.0,0.0,0.014010533247499065
star,128.0,0.0,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271558,0.006792967367022845,0.0013437896035421574,0.5025405883789062,0.5012969970703125,0.00124359130859375,0.5001032070850763,0.001390652557214862,0.0025731184949967754,0.014206084160423973
star,128.0,0.0,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.00291304215238297,0.011715480141422785,0.002448944440668735,0.5033493041992188,0.5010223388671875,0.00232696533203125,0.5001029667891855,0.002383975812368335,0.004411060277137331,0.01420580116344435
star,128.0,0.0,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080578,0.01656868126972997,0.003945172658943345,0.5038528442382812,0.500335693359375,0.00351715087890625,0.500052024060347,0.003178634416491113,0.005881413702849774,0.014145805803762658
star,128.0,0.0,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.5018234252929688,0.50189208984375,-6.866455078125e-05,0.49992514783003195,0.0,0.0,0.013996383398517477
star,128.0,0.0,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817799,0.012897127038803823,0.003788047200432408,0.5049819946289062,0.5012969970703125,0.00368499755859375,0.500131081408403,0.00412184598229523,0.03013947730665425,0.01423891181006111
star,128.0,0.0,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.007938878685990821,0.019772777572691552,0.006549993075996749,0.5075607299804688,0.5010223388671875,0.00653839111328125,0.5002183088167446,0.007066021683934681,0.05166767538283585,0.014341639713667123
star,128.0,0.0,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402538,0.023818314423333348,0.009508044240372385,0.508941650390625,0.500335693359375,0.00860595703125,0.500300369863435,0.00942136224524624,0.06889023384378114,0.014438283182210989
star,128.0,0.0,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.5017776489257812,0.50189208984375,-0.00011444091796875,0.4999402864711491,0.0,0.0,0.014014212208234223
star,128.0,0.0,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322049,0.006996441020032998,0.5082015991210938,0.5012969970703125,0.00690460205078125,0.5003223569374384,0.008096123406593594,0.038509891536471004,0.014464177405847243
star,128.0,0.0,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.014888143963167006,0.020883226494682074,0.012027614048217885,0.5125579833984375,0.5010223388671875,0.01153564453125,0.5006021815022146,0.013879068697017594,0.06601695691966458,0.014793727388627444
star,128.0,0.0,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786178,0.0234745351648994,0.016798482351668087,0.5157089233398438,0.500335693359375,0.01537322998046875,0.501073281596026,0.01850542492935679,0.08802260922621942,0.015348542967193646
star,128.0,0.0,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.5017318725585938,0.50189208984375,-0.00016021728515625,0.4999393252875861,0.0,0.0,0.014013080220315733
star,128.0,0.0,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417062,0.01716197940356317,0.011149966507307587,0.5117416381835938,0.5012969970703125,0.01044464111328125,0.5005306934747169,0.013174017903278,0.03967772141058409,0.014709535787187103
star,128.0,0.0,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.023905131523236412,0.02200337564880142,0.019169070028445978,0.519134521484375,0.5010223388671875,0.0181121826171875,0.5015426996186023,0.022584030691333717,0.06801895098957274,0.015901377566902488
star,128.0,0.0,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.034337332336081966,0.0226207874692285,0.026326947538077433,0.5255966186523438,0.500335693359375,0.02526092529296875,0.5026693269023745,0.030112040921778282,0.09069193465276364,0.017228208905901782
star,128.0,1.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286,0.0,0.0,0.01407618854677334
star,128.0,1.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413,0.0,0.0,0.01410774271000224
star,128.0,1.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034,0.0,0.0,0.013997656884925843
star,128.0,1.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281,0.0,0.0,0.014258580100145404
star,128.0,1.0,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.5009384155273438,0.5009078979492188,3.0517578125e-05,0.4999830591397022,0.0,0.0,0.014064585670608486
star,128.0,1.0,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271573,0.006792967367022852,0.0013437896035421587,0.5018157958984375,0.5001678466796875,0.00164794921875,0.5000139371616634,0.001390652557214862,0.0025731184949967754,0.014100950782491167
star,128.0,1.0,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.007371739745092828,0.017334140302425576,0.004717690881361623,0.5049362182617188,0.5005340576171875,0.00440216064453125,0.5000445748877338,0.002383975812368335,0.004411060277137331,0.014137032897394096
star,128.0,1.0,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.00537028873408058,0.01656868126972997,0.0039451726589433455,0.5018539428710938,0.4982757568359375,0.00357818603515625,0.5001567930687131,0.003178634416491113,0.005881413702849774,0.014269192486881644
star,128.0,1.0,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.5008773803710938,0.5009078979492188,-3.0517578125e-05,0.5000217467781127,0.0,0.0,0.014110148184329164
star,128.0,1.0,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817798,0.012897127038803805,0.003788047200432406,0.5043487548828125,0.5001678466796875,0.004180908203125,0.5000511830247293,0.00412184598229523,0.03013947730665425,0.014144815314333849
star,128.0,1.0,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.011974796489185278,0.02075211352626511,0.009548262239410207,0.5099639892578125,0.5005340576171875,0.009429931640625,0.5003541961429625,0.007066021683934681,0.05166767538283585,0.014501674505648285
star,128.0,1.0,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402538,0.023818314423333334,0.009508044240372382,0.5076828002929688,0.4982757568359375,0.00940704345703125,0.500407661978654,0.00942136224524624,0.06889023384378114,0.014564641333616275
star,128.0,1.0,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.5009384155273438,0.5009078979492188,3.0517578125e-05,0.5000342421644316,0.0,0.0,0.014124864027269932
star,128.0,1.0,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322052,0.006996441020032998,0.5075912475585938,0.5001678466796875,0.00742340087890625,0.500202689583846,0.008096123406593594,0.038509891536471004,0.014323244909991132
star,128.0,1.0,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.018565475064452303,0.019395248083106182,0.01497904469411776,0.515533447265625,0.5005340576171875,0.0149993896484375,0.5009148064560778,0.013879068697017594,0.06601695691966458,0.015161906459127177
star,128.0,1.0,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786178,0.023474535164899415,0.016798482351668087,0.5156936645507812,0.4982757568359375,0.01741790771484375,0.501223947119525,0.01850542492935679,0.08802260922621942,0.01552598207342212
star,128.0,1.0,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.5008468627929688,0.5009078979492188,-6.103515625e-05,0.5000277541753814,0.0,0.0,0.01411722310881986
star,128.0,1.0,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417068,0.01716197940356318,0.01114996650730759,0.5123519897460938,0.5001678466796875,0.01218414306640625,0.5005311740664985,0.013174017903278,0.03967772141058409,0.014710101781146479
star,128.0,1.0,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.02739035243853669,0.019674636573694636,0.022042718516865775,0.5225448608398438,0.5005340576171875,0.02201080322265625,0.5020387904850516,0.022584030691333717,0.06801895098957274,0.016485624831350357
star,128.0,1.0,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.03433733233608198,0.02262078746922849,0.026326947538077437,0.5252609252929688,0.4982757568359375,0.02698516845703125,0.5028238371601255,0.030112040921778282,0.09069193465276364,0.01741017596380435
star,128.0,2.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138,0.0,0.0,0.014188113852217415
star,128.0,2.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903,0.0,0.0,0.013807624413103707
star,128.0,2.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512,0.0,0.0,0.014026381078358323
star,128.0,2.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276,0.0,0.0,0.014115808123921617
star,128.0,2.0,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.49993133544921875,0.4997100830078125,0.00022125244140625,0.500076774537094,0.0,0.0,0.01417495449266457
star,128.0,2.0,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271573,0.006792967367022854,0.001343789603542159,0.5012741088867188,0.49990081787109375,0.001373291015625,0.4997487706462229,0.001390652557214862,0.0025731184949967754,0.01378866361546847
star,128.0,2.0,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.002913042152382973,0.011715480141422796,0.0024489444406687365,0.5019454956054688,0.49959564208984375,0.002349853515625,0.4999167374738558,0.002383975812368335,0.004411060277137331,0.013986478504230423
star,128.0,2.0,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080581,0.016568681269729973,0.003945172658943346,0.5038528442382812,0.49985504150390625,0.003997802734375,0.5000344824603222,0.003178634416491113,0.005881413702849774,0.014125147024249423
star,128.0,2.0,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.4997711181640625,0.4997100830078125,6.103515625e-05,0.5000442144438976,0.0,0.0,0.01413660840192453
star,128.0,2.0,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817796,0.012897127038803807,0.003788047200432406,0.503997802734375,0.49990081787109375,0.00409698486328125,0.4997726800873523,0.00412184598229523,0.03013947730665425,0.013816821814941703
star,128.0,2.0,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.00793887868599082,0.019772777572691556,0.006549993075996746,0.506439208984375,0.49959564208984375,0.00684356689453125,0.4999834195835384,0.007066021683934681,0.05166767538283585,0.01406501016607805
star,128.0,2.0,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402536,0.023818314423333337,0.009508044240372384,0.509521484375,0.49985504150390625,0.00966644287109375,0.5002386138195127,0.00942136224524624,0.06889023384378114,0.014365552958445887
star,128.0,2.0,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.4998779296875,0.4997100830078125,0.0001678466796875,0.5000153789370079,0.0,0.0,0.014102648764368904
star,128.0,2.0,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322052,0.006996441020032997,0.5072021484375,0.49990081787109375,0.00730133056640625,0.49996059147391736,0.008096123406593594,0.038509891536471004,0.014038125453013119
star,128.0,2.0,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.014888143963167007,0.02088322649468208,0.012027614048217884,0.5118179321289062,0.49959564208984375,0.0122222900390625,0.500382911501907,0.013879068697017594,0.06601695691966458,0.014535492644714232
star,128.0,2.0,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786175,0.02347453516489941,0.016798482351668087,0.5176010131835938,0.49985504150390625,0.0177459716796875,0.5009896586260457,0.01850542492935679,0.08802260922621942,0.015250060018282103
star,128.0,2.0,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.499603271484375,0.4997100830078125,-0.0001068115234375,0.50004181148499,0.0,0.0,0.014133778432128175
star,128.0,2.0,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417068,0.01716197940356318,0.01114996650730759,0.5111083984375,0.49990081787109375,0.01120758056640625,0.5002977266086368,0.013174017903278,0.03967772141058409,0.01443517021543514
star,128.0,2.0,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.023905131523236416,0.022003375648801428,0.019169070028445985,0.5194091796875,0.49959564208984375,0.01981353759765625,0.5012697234867126,0.022584030691333717,0.06801895098957274,0.015579892998041925
star,128.0,2.0,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.03433733233608197,0.02262078746922849,0.026326947538077433,0.527557373046875,0.49985504150390625,0.02770233154296875,0.5026860274667815,0.030112040921778282,0.09069193465276364,0.017247877195986076
star,128.0,3.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331,0.0,0.0,0.013898466443565178
star,128.0,3.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199,0.0,0.0,0.013889693537196615
star,128.0,3.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144,0.0,0.0,0.013931860087161692
star,128.0,3.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809,0.0,0.0,0.014134061429107928
star,128.0,3.0,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.49816131591796875,0.49837493896484375,-0.000213623046875,0.49985137699157234,0.0,0.0,0.013909503325770851
star,128.0,3.0,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271562,0.006792967367022848,0.0013437896035421578,0.49983978271484375,0.49852752685546875,0.001312255859375,0.4998708409587229,0.001390652557214862,0.0025731184949967754,0.013932426081120938
star,128.0,3.0,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.0029130421523829745,0.0117154801414228,0.0024489444406687374,0.5019073486328125,0.49932098388671875,0.00258636474609375,0.49992094265194387,0.002383975812368335,0.004411060277137331,0.01399143095137395
star,128.0,3.0,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080583,0.016568681269729962,0.003945172658943346,0.5046615600585938,0.5006561279296875,0.00400543212890625,0.5001020056056225,0.003178634416491113,0.005881413702849774,0.014204669175525729
star,128.0,3.0,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.498321533203125,0.49837493896484375,-5.340576171875e-05,0.4998204989696112,0.0,0.0,0.013873138213888301
star,128.0,3.0,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817799,0.012897127038803823,0.0037880472004324078,0.50286865234375,0.49852752685546875,0.00434112548828125,0.49988057294229815,0.00412184598229523,0.03013947730665425,0.013943887458795913
star,128.0,3.0,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.007938878685990816,0.019772777572691556,0.006549993075996745,0.506378173828125,0.49932098388671875,0.00705718994140625,0.5000687246247539,0.007066021683934681,0.05166767538283585,0.014165474093846952
star,128.0,3.0,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402536,0.02381831442333334,0.009508044240372384,0.5103683471679688,0.5006561279296875,0.00971221923828125,0.5003795473594366,0.00942136224524624,0.06889023384378114,0.014531530686999515
star,128.0,3.0,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.49811553955078125,0.49837493896484375,-0.0002593994140625,0.4998074028435654,0.0,0.0,0.013857714878498345
star,128.0,3.0,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.01472318488232205,0.006996441020032999,0.506256103515625,0.49852752685546875,0.00772857666015625,0.5000557486466535,0.008096123406593594,0.038509891536471004,0.014150192256946808
star,128.0,3.0,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.01488814396316701,0.02088322649468208,0.012027614048217885,0.51141357421875,0.49932098388671875,0.01209259033203125,0.5004558413047491,0.013879068697017594,0.06601695691966458,0.014621382228032307
star,128.0,3.0,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786178,0.02347453516489941,0.016798482351668087,0.517486572265625,0.5006561279296875,0.0168304443359375,0.5011591873769685,0.01850542492935679,0.08802260922621942,0.015449714387411734
star,128.0,3.0,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.4982452392578125,0.49837493896484375,-0.00012969970703125,0.4997697965366633,0.0,0.0,0.0138134258511861
star,128.0,3.0,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417064,0.017161979403563173,0.011149966507307589,0.510223388671875,0.49852752685546875,0.01169586181640625,0.5002436600332185,0.013174017903278,0.03967772141058409,0.014371495895018224
star,128.0,3.0,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.02390513152323642,0.022003375648801435,0.019169070028445985,0.5184097290039062,0.49932098388671875,0.0190887451171875,0.5013892706923597,0.022584030691333717,0.06801895098957274,0.015720683995408224
star,128.0,3.0,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.034337332336081966,0.02262078746922849,0.026326947538077433,0.5267486572265625,0.5006561279296875,0.026092529296875,0.5028749000369095,0.030112040921778282,0.09069193465276364,0.017470312821975982
star,128.0,4.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025,0.0,0.0,0.01411198766469671
star,128.0,4.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312,0.0,0.0,0.014253344656022387
star,128.0,4.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825,0.0,0.0,0.014306831085172497
star,128.0,4.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299,0.0,0.0,0.014415501925350847
star,128.0,4.0,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.500518798828125,0.5005035400390625,1.52587890625e-05,0.5000336414247046,0.0,0.0,0.014124156534820744
star,128.0,4.0,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.001513495522527156,0.006792967367022847,0.0013437896035421578,0.50262451171875,0.5009994506835938,0.00162506103515625,0.5001480222687007,0.001390652557214862,0.0025731184949967754,0.014258863097125027
star,128.0,4.0,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.002913042152382973,0.01171548014142279,0.0024489444406687357,0.505615234375,0.5029830932617188,0.00263214111328125,0.500231645238681,0.002383975812368335,0.004411060277137331,0.01435734604603657
star,128.0,4.0,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080582,0.01656868126972998,0.003945172658943346,0.5064697265625,0.5022964477539062,0.00417327880859375,0.5003265621155266,0.003178634416491113,0.005881413702849774,0.014469129852990899
star,128.0,4.0,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.5004653930664062,0.5005035400390625,-3.814697265625e-05,0.5000236691452387,0.0,0.0,0.014112412160166144
star,128.0,4.0,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817798,0.012897127038803824,0.0037880472004324073,0.505340576171875,0.5009994506835938,0.00434112548828125,0.5001895934578002,0.00412184598229523,0.03013947730665425,0.014307821574601308
star,128.0,4.0,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.007938878685990818,0.019772777572691563,0.006549993075996748,0.5101394653320312,0.5029830932617188,0.0071563720703125,0.5003737802580586,0.007066021683934681,0.05166767538283585,0.014524738759488311
star,128.0,4.0,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402532,0.02381831442333333,0.009508044240372382,0.5120773315429688,0.5022964477539062,0.0097808837890625,0.5006457952063853,0.00942136224524624,0.06889023384378114,0.014845091340430385
star,128.0,4.0,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.500579833984375,0.5005035400390625,7.62939453125e-05,0.5000088909479576,0.0,0.0,0.014095007845918831
star,128.0,4.0,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322049,0.006996441020032998,0.5085220336914062,0.5009994506835938,0.0075225830078125,0.5003310075895053,0.008096123406593594,0.038509891536471004,0.014474365297113918
star,128.0,4.0,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.01488814396316701,0.02088322649468208,0.012027614048217887,0.5154953002929688,0.5029830932617188,0.01251220703125,0.500864464466966,0.013879068697017594,0.06601695691966458,0.015102618591894408
star,128.0,4.0,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786175,0.023474535164899415,0.016798482351668087,0.518798828125,0.5022964477539062,0.01650238037109375,0.5014597975362942,0.01850542492935679,0.08802260922621942,0.015803743608929815
star,128.0,4.0,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.5006866455078125,0.5005035400390625,0.00018310546875,0.49999062846026077,0.0,0.0,0.01407350007546686
star,128.0,4.0,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417064,0.017161979403563173,0.011149966507307589,0.5128936767578125,0.5009994506835938,0.01189422607421875,0.5006302961214321,0.013174017903278,0.03967772141058409,0.014826838035244204
star,128.0,4.0,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.023905131523236412,0.022003375648801424,0.01916907002844598,0.5224761962890625,0.5029830932617188,0.01949310302734375,0.5018649364080954,0.022584030691333717,0.06801895098957274,0.016280876516587387
star,128.0,4.0,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.03433733233608197,0.022620787469228482,0.026326947538077433,0.5283737182617188,0.5022964477539062,0.0260772705078125,0.50340030700203,0.030112040921778282,0.09069193465276364,0.018089085717938724
star,128.0,5.0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065,0.0,0.0,0.013993977924190684
star,128.0,5.0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912,0.0,0.0,0.014067981634364088
star,128.0,5.0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625,0.0,0.0,0.014264240039738118
star,128.0,5.0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853,0.0,0.0,0.014701328874777916
star,128.0,5.0,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.500244140625,0.5002899169921875,-4.57763671875e-05,0.49994593342458166,0.0,0.0,0.01402086263725555
star,128.0,5.0,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271566,0.006792967367022849,0.0013437896035421583,0.5008163452148438,0.49956512451171875,0.001251220703125,0.5000174214520792,0.001390652557214862,0.0025731184949967754,0.014105054238695696
star,128.0,5.0,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.0029130421523829737,0.011715480141422794,0.0024489444406687365,0.5026931762695312,0.500244140625,0.00244903564453125,0.5001471812330831,0.002383975812368335,0.004411060277137331,0.014257872607696348
star,128.0,5.0,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080582,0.016568681269729976,0.003945172658943346,0.50408935546875,0.5000228881835938,0.00406646728515625,0.5005192794199065,0.003178634416491113,0.005881413702849774,0.014696093430654767
star,128.0,5.0,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.5001373291015625,0.5002899169921875,-0.000152587890625,0.49997861366572344,0.0,0.0,0.014059350226485402
star,128.0,5.0,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817798,0.012897127038803819,0.0037880472004324073,0.5031280517578125,0.49956512451171875,0.00356292724609375,0.5000735305425689,0.00412184598229523,0.03013947730665425,0.014171134033439534
star,128.0,5.0,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.007938878685990816,0.01977277757269156,0.006549993075996748,0.5069198608398438,0.500244140625,0.00667572021484375,0.5003533551073449,0.007066021683934681,0.05166767538283585,0.014500684016219605
star,128.0,5.0,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402534,0.023818314423333334,0.009508044240372382,0.5099639892578125,0.5000228881835938,0.00994110107421875,0.5006992610420766,0.00942136224524624,0.06889023384378114,0.014908058168398115
star,128.0,5.0,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.5000457763671875,0.5002899169921875,-0.000244140625,0.5000098521315206,0.0,0.0,0.014096139833837321
star,128.0,5.0,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322049,0.006996441020032997,0.5066375732421875,0.49956512451171875,0.00707244873046875,0.5002573568989911,0.008096123406593594,0.038509891536471004,0.014387626722857105
star,128.0,5.0,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.01488814396316701,0.02088322649468208,0.012027614048217885,0.5125656127929688,0.500244140625,0.01232147216796875,0.5006976991187869,0.013879068697017594,0.06601695691966458,0.014906218688030699
star,128.0,5.0,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786175,0.023474535164899404,0.016798482351668087,0.517364501953125,0.5000228881835938,0.01734161376953125,0.5013382078155757,0.01850542492935679,0.08802260922621942,0.01566054713723659
star,128.0,5.0,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.5002212524414062,0.5002899169921875,-6.866455078125e-05,0.4999883456492987,0.0,0.0,0.014070811604160445
star,128.0,5.0,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417064,0.01716197940356318,0.011149966507307589,0.510986328125,0.49956512451171875,0.01142120361328125,0.5004890021376722,0.013174017903278,0.03967772141058409,0.014660435811221274
star,128.0,5.0,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.023905131523236416,0.022003375648801424,0.019169070028445985,0.5193939208984375,0.500244140625,0.0191497802734375,0.5014312023252954,0.022584030691333717,0.06801895098957274,0.015770066968353938
star,128.0,5.0,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.03433733233608198,0.022620787469228486,0.026326947538077433,0.5267410278320312,0.5000228881835938,0.0267181396484375,0.5028949647437868,0.030112040921778282,0.09069193465276364,0.017493943069774993
modular,32.0,0.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372,0.0,0.0,0.01383643076694982
modular,32.0,0.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372,0.0,0.0,0.01383643076694982
modular,32.0,0.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499908447265625,0.501373291015625,-0.00146484375,0.49982477003528236,0.0,0.0,0.013878168256977984
modular,32.0,0.0,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372,0.0,0.0,0.013980193232602288
modular,32.0,0.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.4998779296875001,0.0,0.0,0.013940774492020197
modular,32.0,0.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.501617431640625,0.500091552734375,0.00152587890625,0.49937980405745974,0.0,0.0,0.01335413088218023
modular,32.0,0.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436,0.0,0.0,0.013493255848940688
modular,32.0,0.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.5028076171875,0.5028076171875,0.0,0.49984248991935487,0.0,0.0,0.013899037001991967
modular,32.0,0.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500457763671875,0.500762939453125,-0.00030517578125,0.4993916173135081,0.0,0.0,0.013368043378856264
modular,32.0,0.0,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695,0.0,0.0,0.014133230696038843
modular,32.0,0.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.499969482421875,0.499969482421875,0.0,0.49987202305947587,0.0,0.0,0.013933818243682115
modular,32.0,0.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.498199462890625,0.503814697265625,-0.005615234375,0.4992222939768146,0.0,0.0,0.013168630926499666
modular,32.0,0.0,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49755859375,0.501373291015625,-0.003814697265625,0.5004725302419355,0.0,0.0,0.014641036824714362
modular,32.0,0.0,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49755859375,0.501373291015625,-0.003814697265625,0.5004725302419355,0.0,0.0,0.014641036824714362
modular,32.0,0.0,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.50189208984375,0.501373291015625,0.000518798828125,0.49988580519153236,0.0,0.0,0.013950049489804217
modular,32.0,0.0,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11282968862122883,0.06155510924043479,0.06347951279189971,0.557098388671875,0.500091552734375,0.0570068359375,0.5173083889868952,0.024482589986683664,0.06270679043225422,0.03446866333752499
modular,32.0,0.0,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.54022216796875,0.50360107421875,0.03662109375,0.5071509576612905,0.024482589986683664,0.06270679043225422,0.022506234945572138
modular,32.0,0.0,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11282968862122883,0.06155510924043479,0.0,0.497222900390625,0.500091552734375,-0.00286865234375,0.5169776178175404,0.024482589986683664,0.06270679043225422,0.034079113430595685
modular,32.0,0.0,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19801086841525217,0.052939410824571466,0.10899996072852003,0.598602294921875,0.500762939453125,0.09783935546875,0.5433408675655242,0.04197015426288627,0.10749735502672149,0.06512716851263678
modular,32.0,0.0,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.53948974609375,0.5028076171875,0.03668212890625,0.5064697265625,0.04197015426288627,0.10749735502672149,0.02170394763725334
modular,32.0,0.0,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19801086841525217,0.052939410824571466,0.0,0.497222900390625,0.500762939453125,-0.0035400390625,0.5425611926663307,0.04197015426288627,0.10749735502672149,0.06420894373201784
modular,32.0,0.0,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2966163998849564,0.012809278756446486,0.15258518732440002,0.64666748046875,0.503814697265625,0.142852783203125,0.5820785030241937,0.055960205683848366,0.14332980670229536,0.11074856386283545
modular,32.0,0.0,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.50555419921875,0.499969482421875,0.005584716796875,0.5005473475302421,0.055960205683848366,0.14332980670229536,0.01472914930366283
modular,32.0,0.0,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2966163998849564,0.012809278756446486,0.0,0.494140625,0.503814697265625,-0.009674072265625,0.5820981917842742,0.055960205683848366,0.14332980670229536,0.11077175135729538
modular,32.0,0.0,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49505615234375,0.501373291015625,-0.006317138671875,0.5002165763608872,0.0,0.0,0.014339599396733524
modular,32.0,0.0,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49505615234375,0.501373291015625,-0.006317138671875,0.5002165763608872,0.0,0.0,0.014339599396733524
modular,32.0,0.0,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.50164794921875,0.501373291015625,0.000274658203125,0.49904706401209686,0.0,0.0,0.012962262225804985
modular,32.0,0.0,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06432150466249709,0.09540888958121732,0.5859375,0.500091552734375,0.085845947265625,0.5373180758568549,0.06390661511522326,0.09128819941146366,0.05803411395729966
modular,32.0,0.0,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.570068359375,0.50360107421875,0.06646728515625,0.5227838331653226,0.06390661511522326,0.09128819941146366,0.04091710554687194
modular,32.0,0.0,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06432150466249709,0.0,0.49481201171875,0.500091552734375,-0.005279541015625,0.536219443044355,0.06390661511522326,0.09128819941146366,0.05674025176642758
modular,32.0,0.0,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.038838030543337,0.16046464551669543,0.643585205078125,0.500762939453125,0.142822265625,0.5871129189768146,0.1095541973403827,0.15649405613393766,0.11667760619627666
modular,32.0,0.0,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.585296630859375,0.5028076171875,0.082489013671875,0.5297674363659275,0.1095541973403827,0.15649405613393766,0.04914170983186075
modular,32.0,0.0,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.038838030543337,0.0,0.493988037109375,0.500762939453125,-0.00677490234375,0.589290495841734,0.1095541973403827,0.15649405613393766,0.11924214308356103
modular,32.0,0.0,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4211068427419228,0.006151386891140833,0.20474114199409185,0.696044921875,0.503814697265625,0.192230224609375,0.6371676537298387,0.1460722631205103,0.20865874151191688,0.17562717336212652
modular,32.0,0.0,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.52130126953125,0.499969482421875,0.021331787109375,0.502531974546371,0.1460722631205103,0.20865874151191688,0.017066448745238275
modular,32.0,0.0,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4211068427419228,0.006151386891140833,0.0,0.49505615234375,0.503814697265625,-0.008758544921875,0.6375063004032259,0.1460722631205103,0.20865874151191688,0.17602599826683984
modular,32.0,0.0,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.494964599609375,0.501373291015625,-0.00640869140625,0.4998050812752017,0.0,0.0,0.013854980762517864
modular,32.0,0.0,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.494964599609375,0.501373291015625,-0.00640869140625,0.4998050812752017,0.0,0.0,0.013854980762517864
modular,32.0,0.0,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.501861572265625,0.501373291015625,0.00048828125,0.49908447265625006,0.0,0.0,0.013006318465279089
modular,32.0,0.0,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.05590818815362642,0.11192182900192252,0.602294921875,0.500091552734375,0.102203369140625,0.5512144027217742,0.09924824609649291,0.0994880034578631,0.07439984754722097
modular,32.0,0.0,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.591644287109375,0.50360107421875,0.088043212890625,0.5384147397933468,0.09924824609649291,0.0994880034578631,0.0593256573987258
modular,32.0,0.0,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.05590818815362642,0.0,0.49395751953125,0.500091552734375,-0.006134033203125,0.5515254851310485,0.09924824609649291,0.0994880034578631,0.07476620995969022
modular,32.0,0.0,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.029315879050480977,0.18206210399694547,0.666412353515625,0.500762939453125,0.1656494140625,0.6122672788558469,0.1701398504511307,0.1705508630706224,0.1463019491184691
modular,32.0,0.0,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.617584228515625,0.5028076171875,0.114776611328125,0.5530631772933468,0.1701398504511307,0.1705508630706224,0.07657715327702197
modular,32.0,0.0,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.029315879050480977,0.0,0.494293212890625,0.500762939453125,-0.0064697265625,0.6143345986643146,0.1701398504511307,0.1705508630706224,0.14873663603677703
modular,32.0,0.0,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4316701940852755,0.005554322007475839,0.2250888726061723,0.7197265625,0.503814697265625,0.215911865234375,0.6653186428931452,0.22685313393484094,0.22740115076082995,0.2087806529411425
modular,32.0,0.0,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.5426025390625,0.499969482421875,0.042633056640625,0.5075092930947581,0.22685313393484094,0.22740115076082995,0.02292824734474539
modular,32.0,0.0,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4316701940852755,0.005554322007475839,0.0,0.49774169921875,0.503814697265625,-0.006072998046875,0.6661219443044355,0.22685313393484094,0.22740115076082995,0.2097267027151135
modular,32.0,0.0,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.49517822265625,0.501373291015625,-0.006195068359375,0.49983855216733875,0.0,0.0,0.013894399503099956
modular,32.0,0.0,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.49517822265625,0.501373291015625,-0.006195068359375,0.49983855216733875,0.0,0.0,0.013894399503099956
modular,32.0,0.0,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.501220703125,0.501373291015625,-0.000152587890625,0.4994093371975807,0.0,0.0,0.013388912123870313
modular,32.0,0.0,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.05050199538626024,0.12035295877413521,0.610443115234375,0.500091552734375,0.1103515625,0.5596825384324597,0.10211217403133975,0.10590811001923013,0.08437278891449945
modular,32.0,0.0,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.60382080078125,0.50360107421875,0.1002197265625,0.5497141192036291,0.10211217403133975,0.10590811001923013,0.07263296046936325
modular,32.0,0.0,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.05050199538626024,0.0,0.492523193359375,0.500091552734375,-0.007568359375,0.5586587229082662,0.10211217403133975,0.10590811001923013,0.08316703920257558
modular,32.0,0.0,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.02524417640069532,0.19259318525808689,0.67645263671875,0.500762939453125,0.175689697265625,0.6252874558971775,0.17504944119658236,0.1815567600329659,0.161635839204917
modular,32.0,0.0,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.635162353515625,0.5028076171875,0.132354736328125,0.570219962827621,0.17504944119658236,0.1815567600329659,0.09678273594953181
modular,32.0,0.0,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.02524417640069532,0.0,0.49041748046875,0.500762939453125,-0.010345458984375,0.626523910030242,0.17504944119658236,0.1815567600329659,0.16309201385700972
modular,32.0,0.0,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4346392294921876,0.005041980815270498,0.23554982857881845,0.731292724609375,0.503814697265625,0.22747802734375,0.6803391979586694,0.23339925492877667,0.2420756800439546,0.22647039246473402
modular,32.0,0.0,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.567108154296875,0.499969482421875,0.067138671875,0.5174343970514113,0.23339925492877667,0.2420756800439546,0.03461706330206934
modular,32.0,0.0,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4346392294921876,0.005041980815270498,0.0,0.499786376953125,0.503814697265625,-0.0040283203125,0.6837059759324597,0.23339925492877667,0.2420756800439546,0.23043545401740698
modular,32.0,1.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872,0.0,0.0,0.015489699121953268
modular,32.0,1.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872,0.0,0.0,0.015489699121953268
modular,32.0,1.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.496826171875,0.50360107421875,-0.00677490234375,0.4998858051915323,0.0,0.0,0.013950049489804153
modular,32.0,1.0,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662,0.0,0.0,0.01617373020852546
modular,32.0,1.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503204345703125,0.503204345703125,0.0,0.5006123204385081,0.0,0.0,0.014805668035380944
modular,32.0,1.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496612548828125,0.502716064453125,-0.006103515625,0.5000767861643145,0.0,0.0,0.01417496818606681
modular,32.0,1.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242,0.0,0.0,0.0147291493036627
modular,32.0,1.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.5040283203125,0.5040283203125,0.0,0.5009529359879032,0.0,0.0,0.015206811689540212
modular,32.0,1.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49652099609375,0.50408935546875,-0.007568359375,0.4998346144153226,0.0,0.0,0.013889762004207945
modular,32.0,1.0,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581,0.0,0.0,0.014302499405597306
modular,32.0,1.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.4996456023185485,0.0,0.0,0.013667162057391293
modular,32.0,1.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.4964599609375,0.50445556640625,-0.00799560546875,0.4994526524697582,0.0,0.0,0.013439924611682563
modular,32.0,1.0,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.50286865234375,0.50360107421875,-0.000732421875,0.5007481728830646,0.0,0.0,0.014965661747155516
modular,32.0,1.0,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.50286865234375,0.50360107421875,-0.000732421875,0.5007481728830646,0.0,0.0,0.014965661747155516
modular,32.0,1.0,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49822998046875,0.50360107421875,-0.00537109375,0.5002598916330646,0.0,0.0,0.014390611884545644
modular,32.0,1.0,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.049651459466580575,0.0746086512795246,0.57373046875,0.502716064453125,0.071014404296875,0.5252291771673387,0.024482589986683664,0.06270679043225422,0.04379699235881331
modular,32.0,1.0,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.54547119140625,0.503204345703125,0.042266845703125,0.508603988155242,0.024482589986683664,0.06270679043225422,0.02421747203672559
modular,32.0,1.0,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.049651459466580575,0.0,0.49615478515625,0.502716064453125,-0.006561279296875,0.5246385143649194,0.024482589986683664,0.06270679043225422,0.04310136752501102
modular,32.0,1.0,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19334969263114093,0.05485934828846578,0.10573985287602494,0.60992431640625,0.50408935546875,0.1058349609375,0.5457684916834677,0.04197015426288627,0.10749735502672149,0.06798618657956403
modular,32.0,1.0,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.5460205078125,0.5040283203125,0.0419921875,0.508970199092742,0.04197015426288627,0.10749735502672149,0.024648759433682995
modular,32.0,1.0,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19334969263114093,0.05485934828846578,0.0,0.501220703125,0.50408935546875,-0.00286865234375,0.5458590599798387,0.04197015426288627,0.10749735502672149,0.06809284905408042
modular,32.0,1.0,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.25792686036864354,0.03045278076443874,0.1376491709849848,0.637237548828125,0.50445556640625,0.132781982421875,0.57281494140625,0.055960205683848366,0.14332980670229536,0.09983884771936972
modular,32.0,1.0,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.506591796875,0.5015869140625,0.0050048828125,0.4998582409274195,0.055960205683848366,0.14332980670229536,0.013917586997560141
modular,32.0,1.0,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.25792686036864354,0.03045278076443874,0.0,0.498626708984375,0.50445556640625,-0.005828857421875,0.5720549552671372,0.055960205683848366,0.14332980670229536,0.09894381043321097
modular,32.0,1.0,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.500518798828125,0.50360107421875,-0.003082275390625,0.5002579227570565,0.0,0.0,0.014388293135099572
modular,32.0,1.0,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.500518798828125,0.50360107421875,-0.003082275390625,0.5002579227570565,0.0,0.0,0.014388293135099572
modular,32.0,1.0,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499359130859375,0.50360107421875,-0.004241943359375,0.5006950132308469,0.0,0.0,0.014903055512113303
modular,32.0,1.0,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.03755755968457869,0.1100402665590422,0.60565185546875,0.502716064453125,0.102935791015625,0.5523248487903227,0.06390661511522326,0.09128819941146366,0.07570762223476935
modular,32.0,1.0,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.575897216796875,0.503204345703125,0.07269287109375,0.5241088867187501,0.06390661511522326,0.09128819941146366,0.042477623924035104
modular,32.0,1.0,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.03755755968457869,0.0,0.4979248046875,0.502716064453125,-0.004791259765625,0.5513010332661291,0.06390661511522326,0.09128819941146366,0.07450187252284533
modular,32.0,1.0,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24636462248179727,0.0454775290508455,0.15629141815439326,0.65936279296875,0.50408935546875,0.1552734375,0.5940807711693549,0.1095541973403827,0.15649405613393766,0.12488366048569731
modular,32.0,1.0,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.589874267578125,0.5040283203125,0.085845947265625,0.5335831180695565,0.1095541973403827,0.15649405613393766,0.05363544625822335
modular,32.0,1.0,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24636462248179727,0.0454775290508455,0.0,0.5025634765625,0.50408935546875,-0.00152587890625,0.594423355594758,0.1095541973403827,0.15649405613393766,0.12528712288930252
modular,32.0,1.0,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.3584320536264405,0.014690593827754365,0.19604783914171303,0.700103759765625,0.50445556640625,0.195648193359375,0.6415877803679435,0.1460722631205103,0.20865874151191688,0.18083276586841338
modular,32.0,1.0,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.521636962890625,0.5015869140625,0.020050048828125,0.502530005670363,0.1460722631205103,0.20865874151191688,0.017064129995792335
modular,32.0,1.0,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.3584320536264405,0.014690593827754365,0.0,0.502166748046875,0.50445556640625,-0.002288818359375,0.6394141412550403,0.1460722631205103,0.20865874151191688,0.178272866480021
modular,32.0,1.0,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499603271484375,0.50360107421875,-0.003997802734375,0.5004548103578629,0.0,0.0,0.014620168079700247
modular,32.0,1.0,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499603271484375,0.50360107421875,-0.003997802734375,0.5004548103578629,0.0,0.0,0.014620168079700247
modular,32.0,1.0,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499053955078125,0.50360107421875,-0.004547119140625,0.5006595734627017,0.0,0.0,0.014861318022085205
modular,32.0,1.0,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.02067721957274932,0.12353746154932489,0.615753173828125,0.502716064453125,0.113037109375,0.564451156123992,0.09924824609649291,0.0994880034578631,0.08998880007272972
modular,32.0,1.0,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.59521484375,0.503204345703125,0.092010498046875,0.5392003213205645,0.09924824609649291,0.0994880034578631,0.06025083842768282
modular,32.0,1.0,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.02067721957274932,0.0,0.499908447265625,0.502716064453125,-0.0028076171875,0.5645889774445565,0.09924824609649291,0.0994880034578631,0.09015111253395024
modular,32.0,1.0,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.03292248426868222,0.180646228892394,0.682830810546875,0.50408935546875,0.178741455078125,0.622769263482863,0.1701398504511307,0.1705508630706224,0.15867015866347337
modular,32.0,1.0,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.6187744140625,0.5040283203125,0.11474609375,0.5567784463205646,0.1701398504511307,0.1705508630706224,0.08095263348163835
modular,32.0,1.0,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.03292248426868222,0.0,0.502410888671875,0.50408935546875,-0.001678466796875,0.6244664346018146,0.1701398504511307,0.1705508630706224,0.1606689206859319
modular,32.0,1.0,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4055418541812936,0.009153994879469232,0.22207288719631532,0.72662353515625,0.50445556640625,0.22216796875,0.676360099546371,0.22685313393484094,0.22740115076082995,0.22178419983435277
modular,32.0,1.0,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.542694091796875,0.5015869140625,0.041107177734375,0.5078774729082662,0.22685313393484094,0.22740115076082995,0.023361853491148863
modular,32.0,1.0,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4055418541812936,0.009153994879469232,0.0,0.503173828125,0.50445556640625,-0.00128173828125,0.672422347530242,0.22685313393484094,0.22740115076082995,0.2171467009423377
modular,32.0,1.0,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.500152587890625,0.50360107421875,-0.003448486328125,0.5008643365675405,0.0,0.0,0.015102467964470033
modular,32.0,1.0,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.500152587890625,0.50360107421875,-0.003448486328125,0.5008643365675405,0.0,0.0,0.015102467964470033
modular,32.0,1.0,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.499908447265625,0.50360107421875,-0.003692626953125,0.4998838363155243,0.0,0.0,0.013947730740358212
modular,32.0,1.0,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.010378198257842683,0.12968956944172977,0.621826171875,0.502716064453125,0.119110107421875,0.57177734375,0.10211217403133975,0.10590811001923013,0.09861686676132375
modular,32.0,1.0,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.606353759765625,0.503204345703125,0.1031494140625,0.5501846805695565,0.10211217403133975,0.10590811001923013,0.073187141586959
modular,32.0,1.0,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.010378198257842683,0.0,0.500244140625,0.502716064453125,-0.002471923828125,0.5723365045362904,0.10211217403133975,0.10590811001923013,0.09927539160398995
modular,32.0,1.0,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.02719372509788472,0.19227554727566448,0.6943359375,0.50408935546875,0.19024658203125,0.6373684790826614,0.17504944119658236,0.1815567600329659,0.17586368580561934
modular,32.0,1.0,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.634185791015625,0.5040283203125,0.130157470703125,0.5721100837953629,0.17504944119658236,0.1815567600329659,0.09900873541769899
modular,32.0,1.0,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.02719372509788472,0.0,0.5035400390625,0.50408935546875,-0.00054931640625,0.6376756237399195,0.17504944119658236,0.1815567600329659,0.17622541071919656
modular,32.0,1.0,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.43312212260009775,0.006323523250766719,0.23475954830021994,0.7393798828125,0.50445556640625,0.23492431640625,0.6951510521673387,0.23339925492877667,0.2420756800439546,0.24391434454704883
modular,32.0,1.0,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.567535400390625,0.5015869140625,0.065948486328125,0.5177218529485887,0.23339925492877667,0.2420756800439546,0.034955600721186524
modular,32.0,1.0,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.43312212260009775,0.006323523250766719,0.0,0.50421142578125,0.50445556640625,-0.000244140625,0.6918157762096775,0.23339925492877667,0.2420756800439546,0.2399863829855121
modular,32.0,2.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742,0.0,0.0,0.014585386838010231
modular,32.0,2.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742,0.0,0.0,0.014585386838010231
modular,32.0,2.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.497802734375,0.49774169921875,6.103515625e-05,0.5000039377520162,0.0,0.0,0.014089174456564674
modular,32.0,2.0,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952,0.0,0.0,0.014341918146179465
modular,32.0,2.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495941162109375,0.495941162109375,0.0,0.5005650674143145,0.0,0.0,0.014750018048676683
modular,32.0,2.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497344970703125,0.496002197265625,0.0013427734375,0.5005847561743952,0.0,0.0,0.014773205543136868
modular,32.0,2.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614,0.0,0.0,0.014993486740507581
modular,32.0,2.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49761962890625,0.49761962890625,0.0,0.5009568737399195,0.0,0.0,0.015211449188432353
modular,32.0,2.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.4967041015625,0.49737548828125,-0.00067138671875,0.5009096207157259,0.0,0.0,0.015155799201728092
modular,32.0,2.0,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074,0.0,0.0,0.013820199520827782
modular,32.0,2.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49652099609375,0.49652099609375,0.0,0.49991730720766137,0.0,0.0,0.013987149480940304
modular,32.0,2.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49871826171875,0.49945068359375,-0.000732421875,0.4997991746471775,0.0,0.0,0.013848024514179847
modular,32.0,2.0,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49969482421875,0.49774169921875,0.001953125,0.499783423639113,0.0,0.0,0.013829474518611804
modular,32.0,2.0,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49969482421875,0.49774169921875,0.001953125,0.499783423639113,0.0,0.0,0.013829474518611804
modular,32.0,2.0,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.4984130859375,0.49774169921875,0.00067138671875,0.4998897429435485,0.0,0.0,0.013954686988696228
modular,32.0,2.0,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11176516875993525,0.0658423910826101,0.06076060924761549,0.5577392578125,0.496002197265625,0.061737060546875,0.5145972467237905,0.024482589986683664,0.06270679043225422,0.03127574535037269
modular,32.0,2.0,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.537933349609375,0.495941162109375,0.0419921875,0.5074325069304436,0.024482589986683664,0.06270679043225422,0.022837816116351113
modular,32.0,2.0,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11176516875993525,0.0658423910826101,0.0,0.5008544921875,0.496002197265625,0.004852294921875,0.5171370967741935,0.024482589986683664,0.06270679043225422,0.03426693213572219
modular,32.0,2.0,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.22476746438297573,0.02836500052218216,0.12462067517030903,0.615875244140625,0.49737548828125,0.118499755859375,0.5586981004284275,0.04197015426288627,0.10749735502672149,0.08321341419149568
modular,32.0,2.0,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.538482666015625,0.49761962890625,0.040863037109375,0.508145240045363,0.04197015426288627,0.10749735502672149,0.023677203415805866
modular,32.0,2.0,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.22476746438297573,0.02836500052218216,0.0,0.502410888671875,0.49737548828125,0.005035400390625,0.5607299804687501,0.04197015426288627,0.10749735502672149,0.08560636361977551
modular,32.0,2.0,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.3033182133863166,0.007740438719363357,0.15544062145442902,0.649169921875,0.49945068359375,0.14971923828125,0.5895877961189516,0.055960205683848366,0.14332980670229536,0.11959227424990805
modular,32.0,2.0,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.506927490234375,0.49652099609375,0.010406494140625,0.4998917118195565,0.055960205683848366,0.14332980670229536,0.013957005738142169
modular,32.0,2.0,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.3033182133863166,0.007740438719363357,0.0,0.5042724609375,0.49945068359375,0.00482177734375,0.5905958606350807,0.055960205683848366,0.14332980670229536,0.12077947396626401
modular,32.0,2.0,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.497589111328125,0.49774169921875,-0.000152587890625,0.49918685420866943,0.0,0.0,0.013126893436471502
modular,32.0,2.0,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.497589111328125,0.49774169921875,-0.000152587890625,0.49918685420866943,0.0,0.0,0.013126893436471502
modular,32.0,2.0,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499114990234375,0.49774169921875,0.001373291015625,0.50030517578125,0.0,0.0,0.014443943121803703
modular,32.0,2.0,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.08332146955839587,0.0875999831865612,0.581146240234375,0.496002197265625,0.08514404296875,0.5298973821824597,0.06390661511522326,0.09128819941146366,0.049294747295297245
modular,32.0,2.0,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.572296142578125,0.495941162109375,0.07635498046875,0.5252744613155242,0.06390661511522326,0.09128819941146366,0.0438503235960715
modular,32.0,2.0,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.08332146955839587,0.0,0.501983642578125,0.496002197265625,0.0059814453125,0.5308621314264114,0.06390661511522326,0.09128819941146366,0.05043093452384095
modular,32.0,2.0,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.020169159772921517,0.17050973441255987,0.65863037109375,0.49737548828125,0.1612548828125,0.604334677419355,0.1095541973403827,0.15649405613393766,0.13695970760050474
modular,32.0,2.0,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.583465576171875,0.49761962890625,0.085845947265625,0.5317796276461694,0.1095541973403827,0.15649405613393766,0.051511471765680404
modular,32.0,2.0,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.020169159772921517,0.0,0.50445556640625,0.49737548828125,0.007080078125,0.6049686554939516,0.1095541973403827,0.15649405613393766,0.13770634492211903
modular,32.0,2.0,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.43985988852667485,0.0040851812964491354,0.20654576543193653,0.69635009765625,0.49945068359375,0.1968994140625,0.6476381363407259,0.1460722631205103,0.20865874151191688,0.1879582829159947
modular,32.0,2.0,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.520721435546875,0.49652099609375,0.024200439453125,0.5019314673639114,0.1460722631205103,0.20865874151191688,0.016359230164206026
modular,32.0,2.0,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.43985988852667485,0.0040851812964491354,0.0,0.50518798828125,0.49945068359375,0.0057373046875,0.6507174584173387,0.1460722631205103,0.20865874151191688,0.19158480704955047
modular,32.0,2.0,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.496856689453125,0.49774169921875,-0.000885009765625,0.49920260521673393,0.0,0.0,0.013145443432039546
modular,32.0,2.0,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.496856689453125,0.49774169921875,-0.000885009765625,0.49920260521673393,0.0,0.0,0.013145443432039546
modular,32.0,2.0,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.496978759765625,0.49774169921875,-0.000762939453125,0.49995865360383074,0.0,0.0,0.014035843219306484
modular,32.0,2.0,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.08712767217458038,0.09929918686129602,0.592193603515625,0.496002197265625,0.09619140625,0.5390762821320565,0.09924824609649291,0.0994880034578631,0.06010475721258441
modular,32.0,2.0,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.595977783203125,0.495941162109375,0.10003662109375,0.5428643995715725,0.09924824609649291,0.0994880034578631,0.0645660311467028
modular,32.0,2.0,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.08712767217458038,0.0,0.500518798828125,0.496002197265625,0.0045166015625,0.5393282982610887,0.09924824609649291,0.0994880034578631,0.06040155714167337
modular,32.0,2.0,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.02079741801801862,0.18662721823231088,0.673980712890625,0.49737548828125,0.176605224609375,0.6243207377772177,0.1701398504511307,0.1705508630706224,0.16049733322692722
modular,32.0,2.0,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.615142822265625,0.49761962890625,0.117523193359375,0.554866667716734,0.1701398504511307,0.1705508630706224,0.07870112776956505
modular,32.0,2.0,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.02079741801801862,0.0,0.505767822265625,0.49737548828125,0.008392333984375,0.6262620495211694,0.1701398504511307,0.1705508630706224,0.16278362018069067
modular,32.0,2.0,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.46467118598363655,0.004438079955262288,0.2271957675009515,0.71783447265625,0.49945068359375,0.2183837890625,0.6757143082157258,0.22685313393484094,0.22740115076082995,0.22102365001606222
modular,32.0,2.0,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.5443115234375,0.49652099609375,0.04779052734375,0.507899130544355,0.22685313393484094,0.22740115076082995,0.02338735973505499
modular,32.0,2.0,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.46467118598363655,0.004438079955262288,0.0,0.50323486328125,0.49945068359375,0.0037841796875,0.6801009639616935,0.22685313393484094,0.22740115076082995,0.22618982378176705
modular,32.0,2.0,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497833251953125,0.49774169921875,9.1552734375e-05,0.4990529706401211,0.0,0.0,0.012969218474143066
modular,32.0,2.0,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497833251953125,0.49774169921875,9.1552734375e-05,0.4990529706401211,0.0,0.0,0.012969218474143066
modular,32.0,2.0,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497039794921875,0.49774169921875,-0.000701904296875,0.4995451896421371,0.0,0.0,0.013548905835644819
modular,32.0,2.0,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.08600237010944105,0.10626482602943202,0.60052490234375,0.496002197265625,0.104522705078125,0.5453904674899194,0.10211217403133975,0.10590811001923013,0.06754098668593059
modular,32.0,2.0,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.607696533203125,0.495941162109375,0.11175537109375,0.554531958795363,0.10211217403133975,0.10590811001923013,0.07830694036374372
modular,32.0,2.0,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.08600237010944105,0.0,0.5015869140625,0.496002197265625,0.005584716796875,0.5449258127520162,0.10211217403133975,0.10590811001923013,0.06699376181667292
modular,32.0,2.0,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.020699657676564658,0.19493545550736302,0.681976318359375,0.49737548828125,0.184600830078125,0.6333736296622984,0.17504944119658236,0.1815567600329659,0.17115894317966993
modular,32.0,2.0,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.633270263671875,0.49761962890625,0.135650634765625,0.5719131961945565,0.17504944119658236,0.1815567600329659,0.09877686047309832
modular,32.0,2.0,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.020699657676564658,0.0,0.506256103515625,0.49737548828125,0.008880615234375,0.6373940744707662,0.17504944119658236,0.1815567600329659,0.17589382954841748
modular,32.0,2.0,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4804769961059571,0.004318351212498722,0.2377048696608216,0.726654052734375,0.49945068359375,0.227203369140625,0.6890731319304435,0.23339925492877667,0.2420756800439546,0.23675636500722344
modular,32.0,2.0,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.5684814453125,0.49652099609375,0.07196044921875,0.5179758379536291,0.23339925492877667,0.2420756800439546,0.03525471939972155
modular,32.0,2.0,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4804769961059571,0.004318351212498722,0.0,0.501312255859375,0.49945068359375,0.001861572265625,0.6943418441280242,0.23339925492877667,0.2420756800439546,0.24296133852473975
modular,32.0,3.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323,0.0,0.0,0.013231237161541813
modular,32.0,3.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323,0.0,0.0,0.013231237161541813
modular,32.0,3.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009765625,0.5025634765625,-0.0015869140625,0.4986375378024195,0.0,0.0,0.012479962341035461
modular,32.0,3.0,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863,0.0,0.0,0.01375759328578557
modular,32.0,3.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.50274658203125,0.50274658203125,0.0,0.49895649571572587,0.0,0.0,0.012855599751288603
modular,32.0,3.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500885009765625,0.503997802734375,-0.00311279296875,0.5000019688760081,0.0,0.0,0.014086855707118604
modular,32.0,3.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581,0.0,0.0,0.013583687077334965
modular,32.0,3.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.501617431640625,0.501617431640625,0.0,0.498867896295363,0.0,0.0,0.012751256026218294
modular,32.0,3.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50152587890625,0.50286865234375,-0.0013427734375,0.5000748172883065,0.0,0.0,0.01417264943662087
modular,32.0,3.0,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355,0.0,0.0,0.014641036824714362
modular,32.0,3.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50140380859375,0.50140380859375,0.0,0.4988856161794356,0.0,0.0,0.012772124771232409
modular,32.0,3.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.497314453125,0.50244140625,-0.005126953125,0.49958259828629037,0.0,0.0,0.013592962075118988
modular,32.0,3.0,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.501953125,0.5025634765625,-0.0006103515625,0.49919669858870974,0.0,0.0,0.013138487183701529
modular,32.0,3.0,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.501953125,0.5025634765625,-0.0006103515625,0.49919669858870974,0.0,0.0,0.013138487183701529
modular,32.0,3.0,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.501220703125,0.5025634765625,-0.0013427734375,0.49957866053427424,0.0,0.0,0.013588324576226976
modular,32.0,3.0,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.05289334674565496,0.0732073563272917,0.569915771484375,0.503997802734375,0.06591796875,0.5239159368699597,0.024482589986683664,0.06270679043225422,0.04225038647832631
modular,32.0,3.0,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.53997802734375,0.50274658203125,0.0372314453125,0.5064145980342742,0.024482589986683664,0.06270679043225422,0.021639022652765186
modular,32.0,3.0,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.05289334674565496,0.0,0.506378173828125,0.503997802734375,0.00238037109375,0.5248019310735887,0.024482589986683664,0.06270679043225422,0.04329382372902967
modular,32.0,3.0,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.2363416338163706,0.0371523704792587,0.12385857210890605,0.617401123046875,0.50286865234375,0.114532470703125,0.5576979114163307,0.04197015426288627,0.10749735502672149,0.08203548947292387
modular,32.0,3.0,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.538543701171875,0.501617431640625,0.03692626953125,0.5065071352066532,0.04197015426288627,0.10749735502672149,0.02174800387672751
modular,32.0,3.0,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.2363416338163706,0.0371523704792587,0.0,0.503936767578125,0.50286865234375,0.001068115234375,0.5582413211945565,0.04197015426288627,0.10749735502672149,0.0826754643200219
modular,32.0,3.0,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.23133888304338218,0.0364800361511215,0.12874929834536347,0.62200927734375,0.50244140625,0.11956787109375,0.559723884828629,0.055960205683848366,0.14332980670229536,0.0844214826528655
modular,32.0,3.0,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.5074462890625,0.50140380859375,0.00604248046875,0.5003465221774194,0.055960205683848366,0.14332980670229536,0.014492636860169883
modular,32.0,3.0,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.23133888304338218,0.0364800361511215,0.0,0.5003662109375,0.50244140625,-0.0020751953125,0.5619959677419355,0.055960205683848366,0.14332980670229536,0.08709731951355826
modular,32.0,3.0,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499847412109375,0.5025634765625,-0.002716064453125,0.4986591954385081,0.0,0.0,0.012505468584941455
modular,32.0,3.0,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499847412109375,0.5025634765625,-0.002716064453125,0.4986591954385081,0.0,0.0,0.012505468584941455
modular,32.0,3.0,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.503509521484375,0.5025634765625,0.000946044921875,0.4995648784022178,0.0,0.0,0.013572093330104939
modular,32.0,3.0,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999996,0.050059653244405374,0.10725653182306899,0.60028076171875,0.503997802734375,0.096282958984375,0.5483122794858871,0.06390661511522326,0.09128819941146366,0.0709820108638058
modular,32.0,3.0,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.5712890625,0.50274658203125,0.06854248046875,0.5221537928427421,0.06390661511522326,0.09128819941146366,0.04017510572414967
modular,32.0,3.0,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999996,0.050059653244405374,0.0,0.50531005859375,0.503997802734375,0.001312255859375,0.5499818863407259,0.06390661511522326,0.09128819941146366,0.07294831039402025
modular,32.0,3.0,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.022784621099618103,0.1705187295497529,0.6605224609375,0.50286865234375,0.15765380859375,0.6040196572580645,0.1095541973403827,0.15649405613393766,0.13658870768914336
modular,32.0,3.0,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.58319091796875,0.501617431640625,0.081573486328125,0.5288873487903227,0.1095541973403827,0.15649405613393766,0.04810522882949547
modular,32.0,3.0,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.022784621099618103,0.0,0.5025634765625,0.50286865234375,-0.00030517578125,0.604767830141129,0.1095541973403827,0.15649405613393766,0.1374698324786262
modular,32.0,3.0,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.33827474134046076,0.02152756986578276,0.19166122153075238,0.6824951171875,0.50244140625,0.1800537109375,0.6239053049395161,0.1460722631205103,0.20865874151191688,0.16000807709381962
modular,32.0,3.0,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.522552490234375,0.50140380859375,0.021148681640625,0.5022937405493952,0.1460722631205103,0.20865874151191688,0.01678588006227142
modular,32.0,3.0,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.33827474134046076,0.02152756986578276,0.0,0.50054931640625,0.50244140625,-0.00189208984375,0.6286266696068549,0.1460722631205103,0.20865874151191688,0.16556843826534576
modular,32.0,3.0,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.4974365234375,0.5025634765625,-0.005126953125,0.4982555758568549,0.0,0.0,0.012030124948509947
modular,32.0,3.0,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.4974365234375,0.5025634765625,-0.005126953125,0.4982555758568549,0.0,0.0,0.012030124948509947
modular,32.0,3.0,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.504638671875,0.5025634765625,0.0020751953125,0.49898405997983875,0.0,0.0,0.01288806224353268
modular,32.0,3.0,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0427470105478388,0.11964545628184305,0.611297607421875,0.503997802734375,0.1072998046875,0.5599384923135081,0.09924824609649291,0.0994880034578631,0.08467422634248042
modular,32.0,3.0,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.59136962890625,0.50274658203125,0.088623046875,0.5369636781754032,0.09924824609649291,0.0994880034578631,0.057616739057018286
modular,32.0,3.0,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0427470105478388,0.0,0.506988525390625,0.503997802734375,0.00299072265625,0.5620806294102823,0.09924824609649291,0.0994880034578631,0.08719702573973656
modular,32.0,3.0,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.013925383539383534,0.18909947032582874,0.677947998046875,0.50286865234375,0.175079345703125,0.6255453786542339,0.1701398504511307,0.1705508630706224,0.16193959538234393
modular,32.0,3.0,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.6138916015625,0.501617431640625,0.112274169921875,0.5516869329637097,0.1701398504511307,0.1705508630706224,0.0749563474142628
modular,32.0,3.0,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.013925383539383534,0.0,0.505340576171875,0.50286865234375,0.002471923828125,0.6269669071320565,0.1701398504511307,0.1705508630706224,0.1636137324823614
modular,32.0,3.0,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4019907442964555,0.009438740606321412,0.22166218509077878,0.71368408203125,0.50244140625,0.21124267578125,0.6627551663306452,0.22685313393484094,0.22740115076082995,0.20576164116244067
modular,32.0,3.0,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.541656494140625,0.50140380859375,0.040252685546875,0.5063299363659275,0.22685313393484094,0.22740115076082995,0.021539316426586887
modular,32.0,3.0,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4019907442964555,0.009438740606321412,0.0,0.50152587890625,0.50244140625,-0.00091552734375,0.667878181703629,0.22685313393484094,0.22740115076082995,0.2117950272209522
modular,32.0,3.0,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497802734375,0.5025634765625,-0.0047607421875,0.4979129914314517,0.0,0.0,0.011626662544904609
modular,32.0,3.0,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497802734375,0.5025634765625,-0.0047607421875,0.4979129914314517,0.0,0.0,0.011626662544904609
modular,32.0,3.0,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.5048828125,0.5025634765625,0.0023193359375,0.4991770098286291,0.0,0.0,0.013115299689241475
modular,32.0,3.0,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.03693088261151036,0.125826310319498,0.616851806640625,0.503997802734375,0.11285400390625,0.5643093970514113,0.10211217403133975,0.10590811001923013,0.08982185011261708
modular,32.0,3.0,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.606353759765625,0.50274658203125,0.103607177734375,0.5492474955897177,0.10211217403133975,0.10590811001923013,0.07208341685065937
modular,32.0,3.0,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.03693088261151036,0.0,0.506134033203125,0.503997802734375,0.00213623046875,0.5684873519405242,0.10211217403133975,0.10590811001923013,0.09474223643704519
modular,32.0,3.0,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.007922852454098836,0.19831378812573128,0.68634033203125,0.50286865234375,0.1834716796875,0.637844947076613,0.17504944119658236,0.1815567600329659,0.17642482317155317
modular,32.0,3.0,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.6319580078125,0.501617431640625,0.130340576171875,0.5670205393145161,0.17504944119658236,0.1815567600329659,0.09301476809976951
modular,32.0,3.0,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.007922852454098836,0.0,0.5042724609375,0.50286865234375,0.00140380859375,0.6405186806955645,0.17504944119658236,0.1815567600329659,0.1795736849192313
modular,32.0,3.0,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4397334579321289,0.0048880206850578515,0.23563132883890708,0.72705078125,0.50244140625,0.224609375,0.68212890625,0.23339925492877667,0.2420756800439546,0.22857813571115487
modular,32.0,3.0,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.564697265625,0.50140380859375,0.06329345703125,0.5157943233366936,0.23339925492877667,0.2420756800439546,0.032685545013545175
modular,32.0,3.0,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4397334579321289,0.0048880206850578515,0.0,0.5009765625,0.50244140625,-0.00146484375,0.6859327746975807,0.23339925492877667,0.2420756800439546,0.23305795964084156
modular,32.0,4.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936,0.0,0.0,0.014715236806986666
modular,32.0,4.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936,0.0,0.0,0.014715236806986666
modular,32.0,4.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.500244140625,0.4954833984375,0.0047607421875,0.5009883757560485,0.0,0.0,0.015248549179568442
modular,32.0,4.0,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662,0.0,0.0,0.015311155414610653
modular,32.0,4.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5010710685483872,0.0,0.0,0.0153459366563008
modular,32.0,4.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.498992919921875,0.495452880859375,0.0035400390625,0.5009706558719759,0.0,0.0,0.015227680434554327
modular,32.0,4.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017,0.0,0.0,0.015148842953390142
modular,32.0,4.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.497589111328125,0.497589111328125,0.0,0.5006831999747985,0.0,0.0,0.01488914301543727
modular,32.0,4.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.497833251953125,0.496002197265625,0.0018310546875,0.5003524288054437,0.0,0.0,0.014499593108508095
modular,32.0,4.0,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985,0.0,0.0,0.014601618084132335
modular,32.0,4.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.4989013671875,0.4989013671875,0.0,0.5003543976814517,0.0,0.0,0.014501911857954035
modular,32.0,4.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.497528076171875,0.494964599609375,0.0025634765625,0.5013250535534275,0.0,0.0,0.0156450553348357
modular,32.0,4.0,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49639892578125,0.4954833984375,0.00091552734375,0.5000669417842742,0.0,0.0,0.014163374438836848
modular,32.0,4.0,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49639892578125,0.4954833984375,0.00091552734375,0.5000669417842742,0.0,0.0,0.014163374438836848
modular,32.0,4.0,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.50189208984375,0.4954833984375,0.00640869140625,0.5006142893145162,0.0,0.0,0.014807986784827015
modular,32.0,4.0,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11476909616861508,0.055918993639496095,0.06783314825221184,0.568695068359375,0.495452880859375,0.0732421875,0.5217816752772177,0.024482589986683664,0.06270679043225422,0.03973686207885406
modular,32.0,4.0,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.53857421875,0.49737548828125,0.04119873046875,0.5073399697580645,0.024482589986683664,0.06270679043225422,0.02272883489238866
modular,32.0,4.0,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11476909616861508,0.055918993639496095,0.0,0.496856689453125,0.495452880859375,0.00140380859375,0.5215650989163307,0.024482589986683664,0.06270679043225422,0.03948179963979333
modular,32.0,4.0,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.211861632581931,0.0478067972589944,0.11494322100258507,0.620330810546875,0.496002197265625,0.12432861328125,0.5579774918094758,0.04197015426288627,0.10749735502672149,0.08236475189425678
modular,32.0,4.0,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.544281005859375,0.497589111328125,0.04669189453125,0.5083854429183469,0.04197015426288627,0.10749735502672149,0.02396009084821879
modular,32.0,4.0,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.211861632581931,0.0478067972589944,0.0,0.494476318359375,0.496002197265625,-0.00152587890625,0.5572844474546372,0.04197015426288627,0.10749735502672149,0.08154855208926234
modular,32.0,4.0,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.291034945480324,0.02322777582241235,0.14813351198872401,0.652740478515625,0.494964599609375,0.15777587890625,0.5872349892893145,0.055960205683848366,0.14332980670229536,0.116821368661929
modular,32.0,4.0,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.50885009765625,0.4989013671875,0.00994873046875,0.49869266633064524,0.055960205683848366,0.14332980670229536,0.012544887325523613
modular,32.0,4.0,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.291034945480324,0.02322777582241235,0.0,0.492523193359375,0.494964599609375,-0.00244140625,0.588924284904234,0.055960205683848366,0.14332980670229536,0.11881085568660363
modular,32.0,4.0,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49835205078125,0.4954833984375,0.00286865234375,0.49898012222782273,0.0,0.0,0.0128834247446408
modular,32.0,4.0,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49835205078125,0.4954833984375,0.00286865234375,0.49898012222782273,0.0,0.0,0.0128834247446408
modular,32.0,4.0,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.50335693359375,0.4954833984375,0.00787353515625,0.5002205141129034,0.0,0.0,0.014344236895625535
modular,32.0,4.0,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999993,0.05627802186808693,0.10266779936229206,0.608917236328125,0.495452880859375,0.11346435546875,0.5499051001764114,0.06390661511522326,0.09128819941146366,0.07285787916562597
modular,32.0,4.0,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.573577880859375,0.49737548828125,0.076202392578125,0.5223841513356855,0.06390661511522326,0.09128819941146366,0.040446399409332374
modular,32.0,4.0,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999993,0.05627802186808693,0.0,0.501251220703125,0.495452880859375,0.00579833984375,0.5507635301159275,0.06390661511522326,0.09128819941146366,0.07386885392408526
modular,32.0,4.0,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.036789166331707986,0.1643915389806395,0.67584228515625,0.496002197265625,0.179840087890625,0.6112296811995968,0.1095541973403827,0.15649405613393766,0.14507996816042298
modular,32.0,4.0,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.592620849609375,0.497589111328125,0.09503173828125,0.5319883285030242,0.1095541973403827,0.15649405613393766,0.05175725920695724
modular,32.0,4.0,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.036789166331707986,0.0,0.49853515625,0.496002197265625,0.002532958984375,0.6124188823084677,0.1095541973403827,0.15649405613393766,0.14648049282581158
modular,32.0,4.0,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4032191191512574,0.01074471112107882,0.20149714559983536,0.708160400390625,0.494964599609375,0.21319580078125,0.6493609028477823,0.1460722631205103,0.20865874151191688,0.18998718868125122
modular,32.0,4.0,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.52838134765625,0.4989013671875,0.02947998046875,0.5010868195564517,0.1460722631205103,0.20865874151191688,0.015364486651868844
modular,32.0,4.0,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4032191191512574,0.01074471112107882,0.0,0.497344970703125,0.494964599609375,0.00238037109375,0.652558357484879,0.1460722631205103,0.20865874151191688,0.19375283778156746
modular,32.0,4.0,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.498931884765625,0.4954833984375,0.003448486328125,0.4991514144405243,0.0,0.0,0.013085155946443404
modular,32.0,4.0,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.498931884765625,0.4954833984375,0.003448486328125,0.4991514144405243,0.0,0.0,0.013085155946443404
modular,32.0,4.0,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.502166748046875,0.4954833984375,0.006683349609375,0.5002461095010082,0.0,0.0,0.01437438063842367
modular,32.0,4.0,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.049162933022373165,0.1161375381153357,0.623291015625,0.495452880859375,0.127838134765625,0.5636537613407259,0.09924824609649291,0.0994880034578631,0.08904970654709667
modular,32.0,4.0,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.597900390625,0.49737548828125,0.10052490234375,0.5380150579637097,0.09924824609649291,0.0994880034578631,0.05885495126118637
modular,32.0,4.0,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.049162933022373165,0.0,0.501708984375,0.495452880859375,0.006256103515625,0.5624212449596775,0.09924824609649291,0.0994880034578631,0.08759816939389596
modular,32.0,4.0,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.030557974382279477,0.18356687361602197,0.6961669921875,0.496002197265625,0.200164794921875,0.6362029044858872,0.1701398504511307,0.1705508630706224,0.17449098613358294
modular,32.0,4.0,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.626190185546875,0.497589111328125,0.12860107421875,0.5583043252268145,0.1701398504511307,0.1705508630706224,0.08274966430229407
modular,32.0,4.0,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.030557974382279477,0.0,0.5015869140625,0.496002197265625,0.005584716796875,0.6362777217741935,0.1701398504511307,0.1705508630706224,0.17457909861253101
modular,32.0,4.0,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42773510556019395,0.005837625355343636,0.22437434755823088,0.7313232421875,0.494964599609375,0.236358642578125,0.6807625063004032,0.22685313393484094,0.22740115076082995,0.22696892359562565
modular,32.0,4.0,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.551788330078125,0.4989013671875,0.052886962890625,0.5076333322832662,0.22685313393484094,0.22740115076082995,0.02307432855984393
modular,32.0,4.0,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42773510556019395,0.005837625355343636,0.0,0.49517822265625,0.494964599609375,0.000213623046875,0.6838733303931452,0.22685313393484094,0.22740115076082995,0.23063254772031766
modular,32.0,4.0,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.498809814453125,0.4954833984375,0.003326416015625,0.49930892452116943,0.0,0.0,0.01327065590212397
modular,32.0,4.0,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.498809814453125,0.4954833984375,0.003326416015625,0.49930892452116943,0.0,0.0,0.01327065590212397
modular,32.0,4.0,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.502838134765625,0.4954833984375,0.007354736328125,0.5006320091985887,0.0,0.0,0.014828855529841
modular,32.0,4.0,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.04386199593052391,0.12291479716248571,0.628875732421875,0.495452880859375,0.1334228515625,0.5707830613659275,0.10211217403133975,0.10590811001923013,0.09744589829109002
modular,32.0,4.0,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.613525390625,0.49737548828125,0.11614990234375,0.551115958921371,0.10211217403133975,0.10590811001923013,0.07428391007492056
modular,32.0,4.0,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.04386199593052391,0.0,0.503143310546875,0.495452880859375,0.0076904296875,0.570160896547379,0.10211217403133975,0.10590811001923013,0.09671317346615152
modular,32.0,4.0,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.027479630561308976,0.19295470940507908,0.704925537109375,0.496002197265625,0.20892333984375,0.6490734469506049,0.17504944119658236,0.1815567600329659,0.18964865126213415
modular,32.0,4.0,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.646575927734375,0.497589111328125,0.14898681640625,0.5760754000756049,0.17504944119658236,0.1815567600329659,0.10367869680195826
modular,32.0,4.0,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.027479630561308976,0.0,0.502471923828125,0.496002197265625,0.0064697265625,0.6496444209929435,0.17504944119658236,0.1815567600329659,0.19032108860147626
modular,32.0,4.0,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.44122508894531254,0.004658178689382943,0.23581344755081843,0.74383544921875,0.494964599609375,0.248870849609375,0.6985217678931451,0.23339925492877667,0.2420756800439546,0.24788404359861368
modular,32.0,4.0,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.5784912109375,0.4989013671875,0.07958984375,0.5204211819556452,0.23339925492877667,0.2420756800439546,0.038134606211662925
modular,32.0,4.0,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.44122508894531254,0.004658178689382943,0.0,0.4952392578125,0.494964599609375,0.000274658203125,0.7004552041330645,0.23339925492877667,0.2420756800439546,0.2501610555545931
modular,32.0,5.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775,0.0,0.0,0.013787737028583576
modular,32.0,5.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775,0.0,0.0,0.013787737028583576
modular,32.0,5.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50213623046875,0.4990234375,0.00311279296875,0.4996101625504033,0.0,0.0,0.01362542456736313
modular,32.0,5.0,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173,0.0,0.0,0.013998743228170397
modular,32.0,5.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.499114990234375,0.499114990234375,0.0,0.499387679561492,0.0,0.0,0.013363405879964253
modular,32.0,5.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.501068115234375,0.497650146484375,0.00341796875,0.4990096553679436,0.0,0.0,0.012918205986330816
modular,32.0,5.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146,0.0,0.0,0.013312393392152132
modular,32.0,5.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498626708984375,0.498626708984375,0.0,0.4996160691784275,0.0,0.0,0.013632380815701145
modular,32.0,5.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500152587890625,0.498504638671875,0.00164794921875,0.49989171181955655,0.0,0.0,0.013957005738142235
modular,32.0,5.0,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307,0.0,0.0,0.01504218047887376
modular,32.0,5.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.5005690051663307,0.0,0.0,0.014754655547568824
modular,32.0,5.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.501251220703125,0.494720458984375,0.00653076171875,0.4997617660030243,0.0,0.0,0.013803968274705744
modular,32.0,5.0,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.498779296875,0.4990234375,-0.000244140625,0.499661353326613,0.0,0.0,0.013685712052959336
modular,32.0,5.0,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.498779296875,0.4990234375,-0.000244140625,0.499661353326613,0.0,0.0,0.013685712052959336
modular,32.0,5.0,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49847412109375,0.4990234375,-0.00054931640625,0.49985430317540325,0.0,0.0,0.013912949498668
modular,32.0,5.0,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.124630780872375,0.05604756422625653,0.07139625451633508,0.5694580078125,0.497650146484375,0.071807861328125,0.5217324533770162,0.024482589986683664,0.06270679043225422,0.03967889334270399
modular,32.0,5.0,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.540069580078125,0.499114990234375,0.04095458984375,0.5080704227570566,0.024482589986683664,0.06270679043225422,0.023589090936857657
modular,32.0,5.0,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.124630780872375,0.05604756422625653,0.0,0.501953125,0.497650146484375,0.004302978515625,0.5228113974294356,0.024482589986683664,0.06270679043225422,0.040949568039116147
modular,32.0,5.0,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.20143376511365527,0.048978690023691866,0.112854699456504,0.612091064453125,0.498504638671875,0.11358642578125,0.549775154359879,0.04197015426288627,0.10749735502672149,0.07270484170218935
modular,32.0,5.0,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.541473388671875,0.498626708984375,0.0428466796875,0.5083736296622985,0.04197015426288627,0.10749735502672149,0.02394617835154276
modular,32.0,5.0,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.20143376511365527,0.048978690023691866,0.0,0.505462646484375,0.498504638671875,0.0069580078125,0.5524646389868952,0.04197015426288627,0.10749735502672149,0.07587225344543579
modular,32.0,5.0,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2876122764670481,0.013194217278653608,0.15159537772243745,0.6494140625,0.494720458984375,0.154693603515625,0.585480720766129,0.055960205683848366,0.14332980670229536,0.11475536290553626
modular,32.0,5.0,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.504638671875,0.500091552734375,0.004547119140625,0.501523910030242,0.055960205683848366,0.14332980670229536,0.015879249028882443
modular,32.0,5.0,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2876122764670481,0.013194217278653608,0.0,0.50567626953125,0.494720458984375,0.010955810546875,0.5875047253024195,0.055960205683848366,0.14332980670229536,0.1171390373360322
modular,32.0,5.0,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499114990234375,0.4990234375,9.1552734375e-05,0.49931680002520173,0.0,0.0,0.013279930899908057
modular,32.0,5.0,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499114990234375,0.4990234375,9.1552734375e-05,0.49931680002520173,0.0,0.0,0.013279930899908057
modular,32.0,5.0,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.501556396484375,0.4990234375,0.002532958984375,0.4998917118195565,0.0,0.0,0.013957005738142169
modular,32.0,5.0,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06123064414845607,0.1032934084628097,0.599029541015625,0.497650146484375,0.10137939453125,0.5439590946320565,0.06390661511522326,0.09128819941146366,0.06585525583868314
modular,32.0,5.0,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.5762939453125,0.499114990234375,0.077178955078125,0.5243116809475807,0.06390661511522326,0.09128819941146366,0.04271645511697386
modular,32.0,5.0,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06123064414845607,0.0,0.501983642578125,0.497650146484375,0.00433349609375,0.5444434381300405,0.06390661511522326,0.09128819941146366,0.06642566820240113
modular,32.0,5.0,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.04349050807244527,0.1622651503330504,0.66265869140625,0.498504638671875,0.164154052734375,0.598750945060484,0.1095541973403827,0.15649405613393766,0.1303837341716273
modular,32.0,5.0,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.587493896484375,0.498626708984375,0.0888671875,0.5320158927671372,0.1095541973403827,0.15649405613393766,0.05178972169920145
modular,32.0,5.0,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.04349050807244527,0.0,0.5096435546875,0.498504638671875,0.011138916015625,0.600034652217742,0.1095541973403827,0.15649405613393766,0.13189555881042417
modular,32.0,5.0,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.41057223581854796,0.00687169712282791,0.20370584395582253,0.70263671875,0.494720458984375,0.207916259765625,0.644893523185484,0.1460722631205103,0.20865874151191688,0.18472594618826024
modular,32.0,5.0,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.521942138671875,0.500091552734375,0.0218505859375,0.503140357232863,0.1460722631205103,0.20865874151191688,0.017782942324054675
modular,32.0,5.0,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.41057223581854796,0.00687169712282791,0.0,0.50860595703125,0.494720458984375,0.013885498046875,0.6476145098286291,0.1460722631205103,0.20865874151191688,0.18793045792264262
modular,32.0,5.0,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499420166015625,0.4990234375,0.000396728515625,0.4997381394909275,0.0,0.0,0.013776143281353613
modular,32.0,5.0,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499420166015625,0.4990234375,0.000396728515625,0.4997381394909275,0.0,0.0,0.013776143281353613
modular,32.0,5.0,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.503204345703125,0.4990234375,0.004180908203125,0.4998956495715727,0.0,0.0,0.013961643237034246
modular,32.0,5.0,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.05724676452809769,0.11553473004070682,0.61297607421875,0.497650146484375,0.115325927734375,0.5543724798387097,0.09924824609649291,0.0994880034578631,0.07811912165861709
modular,32.0,5.0,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.597564697265625,0.499114990234375,0.09844970703125,0.5418878370715726,0.09924824609649291,0.0994880034578631,0.06341593142148319
modular,32.0,5.0,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.05724676452809769,0.0,0.5025634765625,0.497650146484375,0.004913330078125,0.5555459299395161,0.09924824609649291,0.0994880034578631,0.0795010963284375
modular,32.0,5.0,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.027002135943806023,0.1857362625068616,0.68719482421875,0.498504638671875,0.188690185546875,0.6301072643649194,0.1701398504511307,0.1705508630706224,0.1673121378487434
modular,32.0,5.0,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.62115478515625,0.498626708984375,0.122528076171875,0.5587040070564517,0.1701398504511307,0.1705508630706224,0.08322037043983377
modular,32.0,5.0,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.027002135943806023,0.0,0.5084228515625,0.498504638671875,0.009918212890625,0.6307136781754032,0.1701398504511307,0.1705508630706224,0.16802631267811374
modular,32.0,5.0,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42763169276288027,0.006225235356471068,0.22452706109222265,0.723358154296875,0.494720458984375,0.2286376953125,0.671534384450605,0.22685313393484094,0.22740115076082995,0.2161009449421884
modular,32.0,5.0,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.5421142578125,0.500091552734375,0.042022705078125,0.5083401587701614,0.22685313393484094,0.22740115076082995,0.0239067596109606
modular,32.0,5.0,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42763169276288027,0.006225235356471068,0.0,0.508209228515625,0.494720458984375,0.01348876953125,0.6761573053175404,0.22685313393484094,0.22740115076082995,0.22154536864141403
modular,32.0,5.0,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.50091552734375,0.4990234375,0.00189208984375,0.49940933719758074,0.0,0.0,0.013388912123870379
modular,32.0,5.0,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.50091552734375,0.4990234375,0.00189208984375,0.49940933719758074,0.0,0.0,0.013388912123870379
modular,32.0,5.0,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.50299072265625,0.4990234375,0.00396728515625,0.5000393775201614,0.0,0.0,0.014130911946592772
modular,32.0,5.0,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.0524961889706578,0.12184224198205858,0.61883544921875,0.497650146484375,0.121185302734375,0.5607319493447581,0.10211217403133975,0.10590811001923013,0.08560868236922146
modular,32.0,5.0,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.61126708984375,0.499114990234375,0.112152099609375,0.5540102066532259,0.10211217403133975,0.10590811001923013,0.07769247176055169
modular,32.0,5.0,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.0524961889706578,0.0,0.50262451171875,0.497650146484375,0.004974365234375,0.5617400138608871,0.10211217403133975,0.10590811001923013,0.08679588208557729
modular,32.0,5.0,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.014430982568854412,0.19757971781017344,0.69854736328125,0.498504638671875,0.200042724609375,0.6476814516129032,0.17504944119658236,0.1815567600329659,0.18800929540380681
modular,32.0,5.0,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.638824462890625,0.498626708984375,0.14019775390625,0.5738899477066532,0.17504944119658236,0.1815567600329659,0.10110488491688988
modular,32.0,5.0,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.014430982568854412,0.0,0.508544921875,0.498504638671875,0.010040283203125,0.648496566280242,0.17504944119658236,0.1815567600329659,0.18896925767445397
modular,32.0,5.0,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4320060916015626,0.005357252722338564,0.2352581695035217,0.735748291015625,0.494720458984375,0.24102783203125,0.6885612241683468,0.23339925492877667,0.2420756800439546,0.2361534901512615
modular,32.0,5.0,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.56707763671875,0.500091552734375,0.066986083984375,0.519346175655242,0.23339925492877667,0.2420756800439546,0.03686856901414278
modular,32.0,5.0,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4320060916015626,0.005357252722338564,0.0,0.508209228515625,0.494720458984375,0.01348876953125,0.6916247952368952,0.23339925492877667,0.2420756800439546,0.23976146428924938
modular,128.0,0.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777,0.0,0.0,0.014011806733907365
modular,128.0,0.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777,0.0,0.0,0.014011806733907365
modular,128.0,0.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4991607666015625,0.50189208984375,-0.0027313232421875,0.5000487800658218,0.0,0.0,0.014141985344537492
modular,128.0,0.0,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681,0.0,0.0,0.014140570359639379
modular,128.0,0.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5013275146484375,0.5013275146484375,0.0,0.4998161736435777,0.0,0.0,0.013868044268254899
modular,128.0,0.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.4993743896484375,0.5012969970703125,-0.001922607421875,0.5001422551673228,0.0,0.0,0.014252071169613955
modular,128.0,0.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503,0.0,0.0,0.01417170002739878
modular,128.0,0.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5022354125976562,0.5022354125976562,0.0,0.49981485201617865,0.0,0.0,0.013866487784866974
modular,128.0,0.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.4978485107421875,0.5010223388671875,-0.003173828125,0.5001069316713829,0.0,0.0,0.014210470613608254
modular,128.0,0.0,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543,0.0,0.0,0.014036993465094497
modular,128.0,0.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5024795532226562,0.5024795532226562,0.0,0.49984512929841285,0.0,0.0,0.013902145404300403
modular,128.0,0.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49853515625,0.500335693359375,-0.001800537109375,0.5002080962413877,0.0,0.0,0.01432961234203277
modular,128.0,0.0,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5001983642578125,0.50189208984375,-0.0016937255859375,0.4997010719119094,0.0,0.0,0.013732488715011681
modular,128.0,0.0,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5001983642578125,0.50189208984375,-0.0016937255859375,0.4997010719119094,0.0,0.0,0.013732488715011681
modular,128.0,0.0,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.4992523193359375,0.50189208984375,-0.0026397705078125,0.4998553418737697,0.0,0.0,0.013914172775934756
modular,128.0,0.0,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10231109686866696,0.06559053534942713,0.055917768624896044,0.55615234375,0.5012969970703125,0.0548553466796875,0.5107027789739174,0.022524370661631557,0.061375896389574955,0.026689222430430308
modular,128.0,0.0,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5103988647460938,0.5013275146484375,0.00907135009765625,0.5001077727070005,0.022524370661631557,0.061375896389574955,0.014211461103036933
modular,128.0,0.0,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10231109686866696,0.06559053534942713,0.0,0.498138427734375,0.5012969970703125,-0.0031585693359375,0.511669008750615,0.022524370661631557,0.061375896389574955,0.027827153285525756
modular,128.0,0.0,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1817284830173545,0.05743161143375428,0.1009902392444312,0.6004409790039062,0.5010223388671875,0.09941864013671875,0.535527627299151,0.03861320684851125,0.10521582238212851,0.05592549889760275
modular,128.0,0.0,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5104141235351562,0.5022354125976562,0.0081787109375,0.5001332440714198,0.03861320684851125,0.10521582238212851,0.014241458782877844
modular,128.0,0.0,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1817284830173545,0.05743161143375428,0.0,0.49575042724609375,0.5010223388671875,-0.00527191162109375,0.5363652987742987,0.03861320684851125,0.10521582238212851,0.05691202636859592
modular,128.0,0.0,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2431203778608288,0.04295372437270196,0.12953462126434262,0.6285858154296875,0.500335693359375,0.1282501220703125,0.5567175196850394,0.051484275798015,0.14028776317617134,0.08088088005389955
modular,128.0,0.0,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5024261474609375,0.5024795532226562,-5.340576171875e-05,0.5000084103561762,0.051484275798015,0.14028776317617134,0.014094441851959585
modular,128.0,0.0,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2431203778608288,0.04295372437270196,0.0,0.4978790283203125,0.500335693359375,-0.0024566650390625,0.5591224009596457,0.051484275798015,0.14028776317617134,0.08371311382604511
modular,128.0,0.0,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5005111694335938,0.50189208984375,-0.00138092041015625,0.49971849336398866,0.0,0.0,0.013753005996034974
modular,128.0,0.0,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5005111694335938,0.50189208984375,-0.00138092041015625,0.49971849336398866,0.0,0.0,0.013753005996034974
modular,128.0,0.0,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.49932098388671875,0.50189208984375,-0.00257110595703125,0.4997283454955093,0.0,0.0,0.013764608872199827
modular,128.0,0.0,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.0784776285453261,0.08377140234186559,0.5846481323242188,0.5012969970703125,0.08335113525390625,0.5244509479192299,0.058691740783938164,0.08838469122489943,0.04288047012453952
modular,128.0,0.0,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5226287841796875,0.5013275146484375,0.02130126953125,0.5018632543368602,0.058691740783938164,0.08838469122489943,0.01627889553773003
modular,128.0,0.0,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.0784776285453261,0.0,0.49889373779296875,0.5012969970703125,-0.00240325927734375,0.525412131482222,0.058691740783938164,0.08838469122489943,0.0440124580430629
modular,128.0,0.0,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2351990704933883,0.059772432246129596,0.14601054806280073,0.6451873779296875,0.5010223388671875,0.1441650390625,0.5697696715828002,0.10061441277246541,0.15151661352839904,0.0962524269965081
modular,128.0,0.0,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5233840942382812,0.5022354125976562,0.021148681640625,0.5019618958000123,0.10061441277246541,0.15151661352839904,0.016395065797868508
modular,128.0,0.0,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2351990704933883,0.059772432246129596,0.0,0.4979705810546875,0.5010223388671875,-0.0030517578125,0.5722886934055118,0.10061441277246541,0.15151661352839904,0.09921908433397818
modular,128.0,0.0,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.33848767365297017,0.034125906722707086,0.18386206394581261,0.6854324340820312,0.500335693359375,0.18509674072265625,0.6088957298459031,0.13415255036328722,0.20202215137119872,0.14233126870641027
modular,128.0,0.0,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.5064239501953125,0.5024795532226562,0.00394439697265625,0.5001199076494832,0.13415255036328722,0.20202215137119872,0.014225752450508267
modular,128.0,0.0,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.33848767365297017,0.034125906722707086,0.0,0.49781036376953125,0.500335693359375,-0.00252532958984375,0.6122442530834769,0.13415255036328722,0.20202215137119872,0.14627483161756596
modular,128.0,0.0,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5,0.50189208984375,-0.00189208984375,0.4998349167230561,0.0,0.0,0.013890118032666115
modular,128.0,0.0,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5,0.50189208984375,-0.00189208984375,0.4998349167230561,0.0,0.0,0.013890118032666115
modular,128.0,0.0,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.499053955078125,0.50189208984375,-0.002838134765625,0.4996924212598425,0.0,0.0,0.013722300823745006
modular,128.0,0.0,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.07574796410146314,0.10033328924871109,0.60003662109375,0.5012969970703125,0.0987396240234375,0.5342851773960383,0.09074014598037686,0.09599231176882364,0.05446226301442144
modular,128.0,0.0,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5344924926757812,0.5013275146484375,0.03316497802734375,0.5043369803841657,0.09074014598037686,0.09599231176882364,0.01919220794453968
modular,128.0,0.0,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.07574796410146314,0.0,0.4981842041015625,0.5012969970703125,-0.00311279296875,0.5360071377491387,0.09074014598037686,0.09599231176882364,0.05649021937045601
modular,128.0,0.0,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24696308483229001,0.054148161492068865,0.16756690892667706,0.6670074462890625,0.5010223388671875,0.165985107421875,0.5900516059454971,0.15555453596636032,0.16455824874655478,0.12013850406526977
modular,128.0,0.0,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5357894897460938,0.5022354125976562,0.0335540771484375,0.5043468325156865,0.15555453596636032,0.16455824874655478,0.019203810820704596
modular,128.0,0.0,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24696308483229001,0.054148161492068865,0.0,0.49859619140625,0.5010223388671875,-0.0024261474609375,0.5931468573142225,0.15555453596636032,0.16455824874655478,0.1237837881598946
modular,128.0,0.0,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.36440312145896564,0.02237758091267046,0.20931654469623356,0.7114486694335938,0.500335693359375,0.21111297607421875,0.6370593694251353,0.20740604795514708,0.21941099832873973,0.17549964670706344
modular,128.0,0.0,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.511260986328125,0.5024795532226562,0.00878143310546875,0.5004870797705463,0.20740604795514708,0.21941099832873973,0.014658171835384292
modular,128.0,0.0,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.36440312145896564,0.02237758091267046,0.0,0.49875640869140625,0.500335693359375,-0.00157928466796875,0.6409413495401698,0.20740604795514708,0.21941099832873973,0.18007146291299975
modular,128.0,0.0,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49947357177734375,0.50189208984375,-0.00241851806640625,0.49983215332031244,0.0,0.0,0.013886863567400324
modular,128.0,0.0,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49947357177734375,0.50189208984375,-0.00241851806640625,0.49983215332031244,0.0,0.0,0.013886863567400324
modular,128.0,0.0,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49912261962890625,0.50189208984375,-0.00276947021484375,0.4997148889256275,0.0,0.0,0.01374876104134057
modular,128.0,0.0,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.0683738488119812,0.11256067009276409,0.6122970581054688,0.5012969970703125,0.11100006103515625,0.5428102748600516,0.09202857580974183,0.10317292437166321,0.06450228835927468
modular,128.0,0.0,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.547027587890625,0.5013275146484375,0.0457000732421875,0.5079470656988189,0.09202857580974183,0.10317292437166321,0.023443813068023723
modular,128.0,0.0,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.0683738488119812,0.0,0.49729156494140625,0.5012969970703125,-0.00400543212890625,0.5452781136580339,0.09202857580974183,0.10317292437166321,0.06740866734008345
modular,128.0,0.0,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.046622515347319544,0.1823303250383207,0.6822891235351562,0.5010223388671875,0.18126678466796875,0.6053381491833785,0.15776327281670027,0.17686787035142268,0.1381414984229756
modular,128.0,0.0,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5489578247070312,0.5022354125976562,0.046722412109375,0.5079418993371678,0.15776327281670027,0.17686787035142268,0.02343772863296171
modular,128.0,0.0,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.046622515347319544,0.0,0.49922943115234375,0.5010223388671875,-0.00179290771484375,0.608870979369156,0.15776327281670027,0.17686787035142268,0.14230212001750822
modular,128.0,0.0,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.382697668982544,0.015333014025445483,0.22515079228411777,0.7278900146484375,0.500335693359375,0.2275543212890625,0.6564369502030021,0.21035103042226702,0.23582382713523017,0.19832066464298456
modular,128.0,0.0,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.517974853515625,0.5024795532226562,0.01549530029296875,0.5011409248892716,0.21035103042226702,0.23582382713523017,0.015428206616959763
modular,128.0,0.0,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.382697668982544,0.015333014025445483,0.0,0.4980010986328125,0.500335693359375,-0.0023345947265625,0.6594935139333169,0.21035103042226702,0.23582382713523017,0.20192038622388872
modular,128.0,1.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286,0.0,0.0,0.01407618854677334
modular,128.0,1.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286,0.0,0.0,0.01407618854677334
modular,128.0,1.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49916839599609375,0.5009078979492188,-0.001739501953125,0.4998122087613804,0.0,0.0,0.013863374818090994
modular,128.0,1.0,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413,0.0,0.0,0.01410774271000224
modular,128.0,1.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5011978149414062,0.5011978149414062,0.0,0.49999723659725637,0.0,0.0,0.014081282492406743
modular,128.0,1.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.499542236328125,0.5001678466796875,-0.0006256103515625,0.5002181886687992,0.0,0.0,0.014341498215177313
modular,128.0,1.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034,0.0,0.0,0.013997656884925843
modular,128.0,1.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5013656616210938,0.5013656616210938,0.0,0.4998691588874877,0.0,0.0,0.013930445102263513
modular,128.0,1.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500091552734375,0.5005340576171875,-0.0004425048828125,0.500057190421998,0.0,0.0,0.014151890238824676
modular,128.0,1.0,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281,0.0,0.0,0.014258580100145404
modular,128.0,1.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5017166137695312,0.5017166137695312,0.0,0.49994965801088825,0.0,0.0,0.014025249090439833
modular,128.0,1.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4992828369140625,0.4982757568359375,0.001007080078125,0.5001290388933317,0.0,0.0,0.014236506335734318
modular,128.0,1.0,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5002365112304688,0.5009078979492188,-0.00067138671875,0.49999963955616383,0.0,0.0,0.014084112462203034
modular,128.0,1.0,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5002365112304688,0.5009078979492188,-0.00067138671875,0.49999963955616383,0.0,0.0,0.014084112462203034
modular,128.0,1.0,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49803924560546875,0.5009078979492188,-0.00286865234375,0.4997850553257258,0.0,0.0,0.01383139615939266
modular,128.0,1.0,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10633744646881116,0.0627987204329859,0.06042299015811906,0.5629653930664062,0.5001678466796875,0.06279754638671875,0.5148583359605684,0.022524370661631557,0.061375896389574955,0.03158323069767624
modular,128.0,1.0,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5118331909179688,0.5011978149414062,0.0106353759765625,0.5006145567405881,0.022524370661631557,0.061375896389574955,0.0148083017330784
modular,128.0,1.0,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10633744646881116,0.0627987204329859,0.0,0.5012893676757812,0.5001678466796875,0.00112152099609375,0.5147787980207308,0.022524370661631557,0.061375896389574955,0.03148955869741841
modular,128.0,1.0,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.19294879110601848,0.056240509658195346,0.10543094033670047,0.607086181640625,0.5005340576171875,0.1065521240234375,0.5421846645084891,0.03861320684851125,0.10521582238212851,0.06376550572280579
modular,128.0,1.0,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5121612548828125,0.5013656616210938,0.01079559326171875,0.5005257674089566,0.03861320684851125,0.10521582238212851,0.014703734349104708
modular,128.0,1.0,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.19294879110601848,0.056240509658195346,0.0,0.5020751953125,0.5005340576171875,0.0015411376953125,0.5422778993140994,0.03861320684851125,0.10521582238212851,0.06387530855090263
modular,128.0,1.0,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2734433111569019,0.0350513068539319,0.14165739389966375,0.642608642578125,0.4982757568359375,0.1443328857421875,0.5716170663908711,0.051484275798015,0.14028776317617134,0.09842810777590998
modular,128.0,1.0,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5036468505859375,0.5017166137695312,0.00193023681640625,0.5000406100055363,0.051484275798015,0.14028776317617134,0.01413236344723006
modular,128.0,1.0,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2734433111569019,0.0350513068539319,0.0,0.505584716796875,0.4982757568359375,0.0073089599609375,0.5725578248031495,0.051484275798015,0.14028776317617134,0.09953604095116464
modular,128.0,1.0,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500091552734375,0.5009078979492188,-0.00081634521484375,0.5000718484713336,0.0,0.0,0.014169153054582046
modular,128.0,1.0,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500091552734375,0.5009078979492188,-0.00081634521484375,0.5000718484713336,0.0,0.0,0.014169153054582046
modular,128.0,1.0,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4988555908203125,0.5009078979492188,-0.00205230712890625,0.49980415884904034,0.0,0.0,0.013853894419273375
modular,128.0,1.0,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12476299207039827,0.0758486277950078,0.08730880382235033,0.5914688110351562,0.5001678466796875,0.09130096435546875,0.5295197494386688,0.058691740783938164,0.08838469122489943,0.04885000841287242
modular,128.0,1.0,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5237197875976562,0.5011978149414062,0.02252197265625,0.5022324689729946,0.058691740783938164,0.08838469122489943,0.016713720396932846
modular,128.0,1.0,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12476299207039827,0.0758486277950078,0.0,0.5016555786132812,0.5001678466796875,0.00148773193359375,0.5286859226977731,0.058691740783938164,0.08838469122489943,0.04786800889355347
modular,128.0,1.0,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.23690742041818502,0.061954191363601335,0.1478587798990844,0.6513748168945312,0.5005340576171875,0.15084075927734375,0.5769632895161787,0.10061441277246541,0.15151661352839904,0.10472436607722685
modular,128.0,1.0,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5240020751953125,0.5013656616210938,0.02263641357421875,0.502160980945497,0.10061441277246541,0.15151661352839904,0.016629528795492638
modular,128.0,1.0,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.23690742041818502,0.061954191363601335,0.0,0.5048751831054688,0.5005340576171875,0.00434112548828125,0.5764036403866264,0.10061441277246541,0.15151661352839904,0.10406526611166644
modular,128.0,1.0,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3753088130979625,0.03231247158261692,0.19259487378928372,0.69110107421875,0.4982757568359375,0.1928253173828125,0.6190034160463829,0.13415255036328722,0.20202215137119872,0.15423511215911215
modular,128.0,1.0,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.506866455078125,0.5017166137695312,0.00514984130859375,0.5001641220933808,0.13415255036328722,0.20202215137119872,0.014277823894760264
modular,128.0,1.0,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3753088130979625,0.03231247158261692,0.0,0.5091400146484375,0.4982757568359375,0.0108642578125,0.6203401820866141,0.13415255036328722,0.20202215137119872,0.15580942435679845
modular,128.0,1.0,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49945068359375,0.5009078979492188,-0.00145721435546875,0.5000437338521162,0.0,0.0,0.014136042407965416
modular,128.0,1.0,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49945068359375,0.5009078979492188,-0.00145721435546875,0.5000437338521162,0.0,0.0,0.014136042407965416
modular,128.0,1.0,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.4988555908203125,0.5009078979492188,-0.00205230712890625,0.4998526986189714,0.0,0.0,0.013911059809158776
modular,128.0,1.0,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999999,0.07719256741726888,0.09897993775241165,0.6029205322265625,0.5001678466796875,0.102752685546875,0.5367104838213582,0.09074014598037686,0.09599231176882364,0.05731855152983557
modular,128.0,1.0,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5363845825195312,0.5011978149414062,0.035186767578125,0.5048673134150468,0.09074014598037686,0.09599231176882364,0.019816782278585073
modular,128.0,1.0,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999999,0.07719256741726888,0.0,0.50341796875,0.5001678466796875,0.0032501220703125,0.5359989676888532,0.09074014598037686,0.09599231176882364,0.056480597473148576
modular,128.0,1.0,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24664095242589398,0.05830989879246239,0.1669959302876987,0.6700363159179688,0.5005340576171875,0.16950225830078125,0.5949278103085015,0.15555453596636032,0.16455824874655478,0.1258812202744286
modular,128.0,1.0,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5373687744140625,0.5013656616210938,0.03600311279296875,0.50486358882874,0.15555453596636032,0.16455824874655478,0.01981239582540066
modular,128.0,1.0,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24664095242589398,0.05830989879246239,0.0,0.5066146850585938,0.5005340576171875,0.00608062744140625,0.5947893998754306,0.15555453596636032,0.16455824874655478,0.12571821401416114
modular,128.0,1.0,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.39762518181686934,0.021816252683407058,0.21602651556191207,0.7148666381835938,0.4982757568359375,0.21659088134765625,0.6450874148391363,0.20740604795514708,0.21941099832873973,0.1849542927995503
modular,128.0,1.0,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.512603759765625,0.5017166137695312,0.01088714599609375,0.5004354161540354,0.20740604795514708,0.21941099832873973,0.014597327484763601
modular,128.0,1.0,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.39762518181686934,0.021816252683407058,0.0,0.5106582641601562,0.4982757568359375,0.01238250732421875,0.64674617737297,0.20740604795514708,0.21941099832873973,0.18690782094994204
modular,128.0,1.0,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49993896484375,0.5009078979492188,-0.00096893310546875,0.5000319593534694,0.0,0.0,0.014122175555963385
modular,128.0,1.0,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49993896484375,0.5009078979492188,-0.00096893310546875,0.5000319593534694,0.0,0.0,0.014122175555963385
modular,128.0,1.0,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4992828369140625,0.5009078979492188,-0.00162506103515625,0.49998053603284937,0.0,0.0,0.014061614202322383
modular,128.0,1.0,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.07568587513271603,0.10718518002015362,0.6110382080078125,0.5001678466796875,0.110870361328125,0.5422750157634104,0.09202857580974183,0.10317292437166321,0.06387191258714703
modular,128.0,1.0,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5495681762695312,0.5011978149414062,0.048370361328125,0.5084763173981914,0.09202857580974183,0.10317292437166321,0.02406711391566069
modular,128.0,1.0,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.07568587513271603,0.0,0.5038604736328125,0.5001678466796875,0.003692626953125,0.5418112446942667,0.09202857580974183,0.10317292437166321,0.06332572841645945
modular,128.0,1.0,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.052763622986856634,0.18004599115227377,0.6825637817382812,0.5005340576171875,0.18202972412109375,0.6076651745893823,0.15776327281670027,0.17686787035142268,0.14088204117372055
modular,128.0,1.0,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5507736206054688,0.5013656616210938,0.049407958984375,0.5084847277543676,0.15776327281670027,0.17686787035142268,0.024077018809947743
modular,128.0,1.0,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.052763622986856634,0.0,0.5075912475585938,0.5005340576171875,0.00705718994140625,0.6081738809900961,0.15776327281670027,0.17686787035142268,0.14148114577959925
modular,128.0,1.0,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4158173428833008,0.013573500499834888,0.2309686153152294,0.7303390502929688,0.4982757568359375,0.23206329345703125,0.66268596498985,0.21035103042226702,0.23582382713523017,0.20568014259677442
modular,128.0,1.0,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.5189590454101562,0.5017166137695312,0.017242431640625,0.5010927455631766,0.21035103042226702,0.23582382713523017,0.01537146572254373
modular,128.0,1.0,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4158173428833008,0.013573500499834888,0.0,0.5110092163085938,0.4982757568359375,0.01273345947265625,0.6638398658572219,0.21035103042226702,0.23582382713523017,0.20703909409296153
modular,128.0,2.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138,0.0,0.0,0.014188113852217415
modular,128.0,2.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138,0.0,0.0,0.014188113852217415
modular,128.0,2.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50146484375,0.4997100830078125,0.0017547607421875,0.5000507024329478,0.0,0.0,0.014144249320374603
modular,128.0,2.0,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903,0.0,0.0,0.013807624413103707
modular,128.0,2.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49927520751953125,0.49927520751953125,0.0,0.5003002497154896,0.0,0.0,0.014438141683721178
modular,128.0,2.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009841918945312,0.49990081787109375,0.0010833740234375,0.5000820610466904,0.0,0.0,0.014181180426216399
modular,128.0,2.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512,0.0,0.0,0.014026381078358323
modular,128.0,2.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5000534057617188,0.5000534057617188,0.0,0.5001200277974287,0.0,0.0,0.01422589394899821
modular,128.0,2.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5001602172851562,0.49959564208984375,0.0005645751953125,0.5001375693974532,0.0,0.0,0.014246552728511183
modular,128.0,2.0,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276,0.0,0.0,0.014115808123921617
modular,128.0,2.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5014572143554688,0.5014572143554688,0.0,0.4999419685423843,0.0,0.0,0.014016193187091647
modular,128.0,2.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5003128051757812,0.49985504150390625,0.000457763671875,0.49992034191221696,0.0,0.0,0.013990723458924829
modular,128.0,2.0,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49864959716796875,0.4997100830078125,-0.00106048583984375,0.499823022076464,0.0,0.0,0.013876109682174339
modular,128.0,2.0,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49864959716796875,0.4997100830078125,-0.00106048583984375,0.499823022076464,0.0,0.0,0.013876109682174339
modular,128.0,2.0,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5014877319335938,0.4997100830078125,0.00177764892578125,0.4998804527943528,0.0,0.0,0.013943745960306102
modular,128.0,2.0,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11703308728976339,0.0558582979024934,0.06879806481707607,0.5697555541992188,0.49990081787109375,0.069854736328125,0.5177303524467889,0.022524370661631557,0.061375896389574955,0.03496561059822408
modular,128.0,2.0,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5093307495117188,0.49927520751953125,0.0100555419921875,0.5005895659679502,0.022524370661631557,0.061375896389574955,0.014778870047196734
modular,128.0,2.0,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11703308728976339,0.0558582979024934,0.0,0.49976348876953125,0.49990081787109375,-0.0001373291015625,0.5185735507274236,0.022524370661631557,0.061375896389574955,0.03595864699974857
modular,128.0,2.0,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.21264569102051817,0.043820030362834925,0.11730040080825255,0.6191558837890625,0.49959564208984375,0.11956024169921875,0.5499202698234498,0.03861320684851125,0.10521582238212851,0.07287574449108189
modular,128.0,2.0,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5098495483398438,0.5000534057617188,0.009796142578125,0.5004489928718626,0.03861320684851125,0.10521582238212851,0.01461331681411267
modular,128.0,2.0,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.21264569102051817,0.043820030362834925,0.0,0.50091552734375,0.49959564208984375,0.00131988525390625,0.5505911759504183,0.03861320684851125,0.10521582238212851,0.07366587205821122
modular,128.0,2.0,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.26604335978582555,0.029215748719657313,0.1401547882361739,0.641448974609375,0.49985504150390625,0.14159393310546875,0.5686546986497294,0.051484275798015,0.14028776317617134,0.09493932101102102
modular,128.0,2.0,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5017623901367188,0.5014572143554688,0.00030517578125,0.49999026801642465,0.051484275798015,0.14028776317617134,0.014073075579997426
modular,128.0,2.0,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.26604335978582555,0.029215748719657313,0.0,0.500457763671875,0.49985504150390625,0.00060272216796875,0.5719962533064714,0.051484275798015,0.14028776317617134,0.09887467700976739
modular,128.0,2.0,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.499267578125,0.4997100830078125,-0.0004425048828125,0.4997875784325787,0.0,0.0,0.013834367627678828
modular,128.0,2.0,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.499267578125,0.4997100830078125,-0.0004425048828125,0.4997875784325787,0.0,0.0,0.013834367627678828
modular,128.0,2.0,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5021209716796875,0.4997100830078125,0.002410888671875,0.4999586691067913,0.0,0.0,0.014035861477176007
modular,128.0,2.0,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999996,0.05426454332605804,0.10316621175000165,0.6059341430664062,0.49990081787109375,0.1060333251953125,0.538857888049028,0.058691740783938164,0.08838469122489943,0.0598475540383066
modular,128.0,2.0,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5216217041015625,0.49927520751953125,0.02234649658203125,0.502067505843996,0.058691740783938164,0.08838469122489943,0.016519442970416173
modular,128.0,2.0,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999996,0.05426454332605804,0.0,0.49958038330078125,0.49990081787109375,-0.0003204345703125,0.5396842656173105,0.058691740783938164,0.08838469122489943,0.060820780651257116
modular,128.0,2.0,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24999999999999992,0.03602162399395373,0.16453208527975238,0.6669464111328125,0.49959564208984375,0.16735076904296875,0.5916959507258858,0.10061441277246541,0.15151661352839904,0.12207505239688349
modular,128.0,2.0,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5220184326171875,0.5000534057617188,0.02196502685546875,0.5019425519808071,0.10061441277246541,0.15151661352839904,0.016372284541008236
modular,128.0,2.0,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24999999999999992,0.03602162399395373,0.0,0.49981689453125,0.49959564208984375,0.00022125244140625,0.5931026428703248,0.10061441277246541,0.15151661352839904,0.12373171671564247
modular,128.0,2.0,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3542276022561155,0.016318929228359123,0.1934342798262791,0.6958770751953125,0.49985504150390625,0.19602203369140625,0.6215692955677904,0.13415255036328722,0.20202215137119872,0.15725695390761033
modular,128.0,2.0,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.505401611328125,0.5014572143554688,0.00394439697265625,0.5002801850086122,0.13415255036328722,0.20202215137119872,0.014414511435922038
modular,128.0,2.0,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3542276022561155,0.016318929228359123,0.0,0.5017547607421875,0.49985504150390625,0.00189971923828125,0.6256809985543799,0.13415255036328722,0.20202215137119872,0.16209931522607357
modular,128.0,2.0,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5000534057617188,0.4997100830078125,0.00034332275390625,0.49976102573665104,0.0,0.0,0.013803096461429614
modular,128.0,2.0,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5000534057617188,0.4997100830078125,0.00034332275390625,0.49976102573665104,0.0,0.0,0.013803096461429614
modular,128.0,2.0,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5013809204101562,0.4997100830078125,0.00167083740234375,0.5000222273698942,0.0,0.0,0.014110714178288408
modular,128.0,2.0,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.045514270619707115,0.11690438868228187,0.6208572387695312,0.49990081787109375,0.1209564208984375,0.5501659723717396,0.09074014598037686,0.09599231176882364,0.07316510890275438
modular,128.0,2.0,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.53619384765625,0.49927520751953125,0.03691864013671875,0.504389725332185,0.09074014598037686,0.09599231176882364,0.01925432578156867
modular,128.0,2.0,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.045514270619707115,0.0,0.49948883056640625,0.49990081787109375,-0.0004119873046875,0.550609077994279,0.09074014598037686,0.09599231176882364,0.07368695533319376
modular,128.0,2.0,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999997,0.02863207137108239,0.18289348163544222,0.6865310668945312,0.49959564208984375,0.1869354248046875,0.610959631251538,0.15555453596636032,0.16455824874655478,0.1447619297644596
modular,128.0,2.0,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5362625122070312,0.5000534057617188,0.0362091064453125,0.5042113056333046,0.15555453596636032,0.16455824874655478,0.01904420052419287
modular,128.0,2.0,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999997,0.02863207137108239,0.0,0.5000991821289062,0.49959564208984375,0.0005035400390625,0.6121620718888411,0.15555453596636032,0.16455824874655478,0.14617804665053227
modular,128.0,2.0,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.37716552418252824,0.010786491410891412,0.2156553488548236,0.7181167602539062,0.49985504150390625,0.21826171875,0.6452875813161294,0.20740604795514708,0.21941099832873973,0.18519002928358275
modular,128.0,2.0,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.5119476318359375,0.5014572143554688,0.01049041748046875,0.5005733459953248,0.20740604795514708,0.21941099832873973,0.014759767751071684
modular,128.0,2.0,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.37716552418252824,0.010786491410891412,0.0,0.5019607543945312,0.49985504150390625,0.002105712890625,0.6494800237220103,0.20740604795514708,0.21941099832873973,0.19012747758720205
modular,128.0,2.0,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.500732421875,0.4997100830078125,0.0010223388671875,0.49981136772576273,0.0,0.0,0.01386238432866225
modular,128.0,2.0,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.500732421875,0.4997100830078125,0.0010223388671875,0.49981136772576273,0.0,0.0,0.01386238432866225
modular,128.0,2.0,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5021209716796875,0.4997100830078125,0.002410888671875,0.5000617560439222,0.0,0.0,0.014157267181437635
modular,128.0,2.0,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.04013022289121271,0.1242602076192797,0.6289749145507812,0.49990081787109375,0.1290740966796875,0.5564739797997662,0.09202857580974183,0.10317292437166321,0.08059406261504368
modular,128.0,2.0,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5497589111328125,0.49927520751953125,0.05048370361328125,0.507916548120694,0.09202857580974183,0.10317292437166321,0.023407872451610738
modular,128.0,2.0,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.04013022289121271,0.0,0.49968719482421875,0.49990081787109375,-0.000213623046875,0.55660686342735,0.09202857580974183,0.10317292437166321,0.08075055994477968
modular,128.0,2.0,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.023826795800772523,0.19387076458119257,0.6978836059570312,0.49959564208984375,0.1982879638671875,0.6235112468088706,0.15776327281670027,0.17686787035142268,0.15954399399849697
modular,128.0,2.0,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5496673583984375,0.5000534057617188,0.04961395263671875,0.5076063261257382,0.15776327281670027,0.17686787035142268,0.023042523350907233
modular,128.0,2.0,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.023826795800772523,0.0,0.5004196166992188,0.49959564208984375,0.000823974609375,0.6249763308547613,0.15776327281670027,0.17686787035142268,0.1612694265833062
modular,128.0,2.0,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3925184429284668,0.008501575467264735,0.2291847719790569,0.7330703735351562,0.49985504150390625,0.23321533203125,0.6617257426104208,0.21035103042226702,0.23582382713523017,0.20454928666616953
modular,128.0,2.0,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.5182113647460938,0.5014572143554688,0.016754150390625,0.5011965533879797,0.21035103042226702,0.23582382713523017,0.015493720417744227
modular,128.0,2.0,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3925184429284668,0.008501575467264735,0.0,0.5026321411132812,0.49985504150390625,0.002777099609375,0.6648255596010704,0.21035103042226702,0.23582382713523017,0.20819994770340733
modular,128.0,3.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331,0.0,0.0,0.013898466443565178
modular,128.0,3.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331,0.0,0.0,0.013898466443565178
modular,128.0,3.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49947357177734375,0.49837493896484375,0.0010986328125,0.4999023197204109,0.0,0.0,0.013969498685452544
modular,128.0,3.0,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199,0.0,0.0,0.013889693537196615
modular,128.0,3.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.499664306640625,0.499664306640625,0.0,0.49965012918307083,0.0,0.0,0.013672493355329988
modular,128.0,3.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49953460693359375,0.49852752685546875,0.001007080078125,0.49990856741357037,0.0,0.0,0.013976856606922994
modular,128.0,3.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144,0.0,0.0,0.013931860087161692
modular,128.0,3.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.4999847412109375,0.4999847412109375,0.0,0.49967391847625486,0.0,0.0,0.013700510056313411
modular,128.0,3.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49851226806640625,0.49932098388671875,-0.0008087158203125,0.500077735720657,0.0,0.0,0.014176086480583062
modular,128.0,3.0,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809,0.0,0.0,0.014134061429107928
modular,128.0,3.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.501495361328125,0.501495361328125,0.0,0.499845489742249,0.0,0.0,0.013902569899769903
modular,128.0,3.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4987335205078125,0.5006561279296875,-0.001922607421875,0.5001689280111958,0.0,0.0,0.014283483834352979
modular,128.0,3.0,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49908447265625,0.49837493896484375,0.00070953369140625,0.49970876138041337,0.0,0.0,0.013741544618359932
modular,128.0,3.0,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49908447265625,0.49837493896484375,0.00070953369140625,0.49970876138041337,0.0,0.0,0.013741544618359932
modular,128.0,3.0,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.4994964599609375,0.49837493896484375,0.00112152099609375,0.49984092412032477,0.0,0.0,0.013897192957156876
modular,128.0,3.0,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11279386350862099,0.05781698800042811,0.06602354094210573,0.563720703125,0.49852752685546875,0.06519317626953125,0.5155245563176672,0.022524370661631557,0.061375896389574955,0.032367839823702664
modular,128.0,3.0,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5098876953125,0.499664306640625,0.010223388671875,0.5001807025098425,0.022524370661631557,0.061375896389574955,0.014297350686354878
modular,128.0,3.0,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11279386350862099,0.05781698800042811,0.0,0.5016632080078125,0.49852752685546875,0.00313568115234375,0.5157304898960383,0.022524370661631557,0.061375896389574955,0.032610368235246295
modular,128.0,3.0,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1889768839489879,0.059482589638970546,0.10088151379176155,0.5979843139648438,0.49932098388671875,0.098663330078125,0.5353022297536294,0.03861320684851125,0.10521582238212851,0.05566004773070903
modular,128.0,3.0,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5098495483398438,0.4999847412109375,0.00986480712890625,0.5001889927180733,0.03861320684851125,0.10521582238212851,0.01430711408215212
modular,128.0,3.0,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1889768839489879,0.059482589638970546,0.0,0.5002517700195312,0.49932098388671875,0.0009307861328125,0.5347884771392102,0.03861320684851125,0.10521582238212851,0.05505500018825838
modular,128.0,3.0,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.24534049642483527,0.03704400483881964,0.13058014368873122,0.6297149658203125,0.5006561279296875,0.129058837890625,0.55892463744156,0.051484275798015,0.14028776317617134,0.08348020731180877
modular,128.0,3.0,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5020599365234375,0.501495361328125,0.0005645751953125,0.4998466912217027,0.051484275798015,0.14028776317617134,0.013903984884668015
modular,128.0,3.0,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.24534049642483527,0.03704400483881964,0.0,0.497589111328125,0.5006561279296875,-0.0030670166015625,0.558324858898253,0.051484275798015,0.14028776317617134,0.08277384685065035
modular,128.0,3.0,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500732421875,0.49837493896484375,0.00235748291015625,0.4998250645915354,0.0,0.0,0.01387851515650126
modular,128.0,3.0,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500732421875,0.49837493896484375,0.00235748291015625,0.4998250645915354,0.0,0.0,0.01387851515650126
modular,128.0,3.0,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4987335205078125,0.49837493896484375,0.00035858154296875,0.5000535859836368,0.0,0.0,0.014147645284130204
modular,128.0,3.0,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.06147974642086967,0.09911916115252745,0.5984039306640625,0.49852752685546875,0.09987640380859375,0.5348508339228593,0.058691740783938164,0.08838469122489943,0.05512843790447254
modular,128.0,3.0,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5236587524414062,0.499664306640625,0.02399444580078125,0.5018355001614788,0.058691740783938164,0.08838469122489943,0.016246209386582704
modular,128.0,3.0,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.06147974642086967,0.0,0.501983642578125,0.49852752685546875,0.00345611572265625,0.5340323861189714,0.058691740783938164,0.08838469122489943,0.05416455019184983
modular,128.0,3.0,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.22998154874024823,0.06245118896541757,0.14466680845128865,0.6428298950195312,0.49932098388671875,0.1435089111328125,0.5698481281911294,0.10061441277246541,0.15151661352839904,0.09634482551035749
modular,128.0,3.0,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5237350463867188,0.4999847412109375,0.02375030517578125,0.5017141507366512,0.10061441277246541,0.15151661352839904,0.016103295911869233
modular,128.0,3.0,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.22998154874024823,0.06245118896541757,0.0,0.49936676025390625,0.49932098388671875,4.57763671875e-05,0.5680550402543676,0.10061441277246541,0.15151661352839904,0.09423310204835215
modular,128.0,3.0,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.31651318469232026,0.026572592237276194,0.1832412264752155,0.683349609375,0.5006561279296875,0.1826934814453125,0.6093468853807824,0.13415255036328722,0.20202215137119872,0.14286259553566702
modular,128.0,3.0,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.505859375,0.501495361328125,0.004364013671875,0.5000043253260334,0.13415255036328722,0.20202215137119872,0.014089630903305872
modular,128.0,3.0,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.31651318469232026,0.026572592237276194,0.0,0.4954376220703125,0.5006561279296875,-0.005218505859375,0.606944166769193,0.13415255036328722,0.20202215137119872,0.14003290873633847
modular,128.0,3.0,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5003280639648438,0.49837493896484375,0.001953125,0.4999191404327633,0.0,0.0,0.01398930847402678
modular,128.0,3.0,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5003280639648438,0.49837493896484375,0.001953125,0.4999191404327633,0.0,0.0,0.01398930847402678
modular,128.0,3.0,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49951934814453125,0.49837493896484375,0.0011444091796875,0.49993355818620816,0.0,0.0,0.014006288292804595
modular,128.0,3.0,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.05637135678197773,0.11327903683117424,0.612762451171875,0.49852752685546875,0.11423492431640625,0.5449634461890994,0.09074014598037686,0.09599231176882364,0.06703808279525693
modular,128.0,3.0,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5352859497070312,0.499664306640625,0.03562164306640625,0.5043107881320743,0.09074014598037686,0.09599231176882364,0.019161361273760027
modular,128.0,3.0,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.05637135678197773,0.0,0.5020599365234375,0.49852752685546875,0.00353240966796875,0.5441111166646162,0.09074014598037686,0.09599231176882364,0.06603429250850638
modular,128.0,3.0,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.23744749048363645,0.05576903505673562,0.1669039051819334,0.665435791015625,0.49932098388671875,0.16611480712890625,0.5912059874046506,0.15555453596636032,0.16455824874655478,0.12149802155541625
modular,128.0,3.0,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5354843139648438,0.4999847412109375,0.03549957275390625,0.5040584774467889,0.15555453596636032,0.16455824874655478,0.018864214445147662
modular,128.0,3.0,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.23744749048363645,0.05576903505673562,0.0,0.500213623046875,0.49932098388671875,0.00089263916015625,0.5897793507012795,0.15555453596636032,0.16455824874655478,0.11981786848734793
modular,128.0,3.0,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3386119845131152,0.017748741665342314,0.20762173477865048,0.7079696655273438,0.5006561279296875,0.20731353759765625,0.635939109982468,0.20740604795514708,0.21941099832873973,0.17418031478802454
modular,128.0,3.0,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.5110321044921875,0.501495361328125,0.0095367431640625,0.5003765436608022,0.20740604795514708,0.21941099832873973,0.014527993224754102
modular,128.0,3.0,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3386119845131152,0.017748741665342314,0.0,0.49700164794921875,0.5006561279296875,-0.00365447998046875,0.6330774262195498,0.20740604795514708,0.21941099832873973,0.17081010375760086
modular,128.0,3.0,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5007171630859375,0.49837493896484375,0.00234222412109375,0.4999005175012303,0.0,0.0,0.013967376208105375
modular,128.0,3.0,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5007171630859375,0.49837493896484375,0.00234222412109375,0.4999005175012303,0.0,0.0,0.013967376208105375
modular,128.0,3.0,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4996185302734375,0.49837493896484375,0.00124359130859375,0.4999002772053396,0.0,0.0,0.013967093211125752
modular,128.0,3.0,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.050163491047069665,0.12196350773462969,0.6222686767578125,0.49852752685546875,0.12374114990234375,0.5524666853777067,0.09202857580974183,0.10317292437166321,0.07587466348423
modular,128.0,3.0,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5488128662109375,0.499664306640625,0.0491485595703125,0.5078329251507135,0.09202857580974183,0.10317292437166321,0.023309389502699063
modular,128.0,3.0,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.050163491047069665,0.0,0.502105712890625,0.49852752685546875,0.00357818603515625,0.5515475535955955,0.09202857580974183,0.10317292437166321,0.07479220003714201
modular,128.0,3.0,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.24382961210632326,0.0493010393412143,0.18128811829972846,0.6797561645507812,0.49932098388671875,0.1804351806640625,0.6057709220826155,0.15776327281670027,0.17686787035142268,0.13865117598329055
modular,128.0,3.0,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5486831665039062,0.4999847412109375,0.04869842529296875,0.5076148566298597,0.15776327281670027,0.17686787035142268,0.023052569743684095
modular,128.0,3.0,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.24382961210632326,0.0493010393412143,0.0,0.5002517700195312,0.49932098388671875,0.0009307861328125,0.6039701446773499,0.15776327281670027,0.17686787035142268,0.13653039661793717
modular,128.0,3.0,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3551782531738281,0.01303526262674783,0.22262804618044346,0.72222900390625,0.5006561279296875,0.2215728759765625,0.6523531215397392,0.21035103042226702,0.23582382713523017,0.19351113097415834
modular,128.0,3.0,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.5179519653320312,0.501495361328125,0.01645660400390625,0.5011621910756028,0.21035103042226702,0.23582382713523017,0.015453251849657018
modular,128.0,3.0,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3551782531738281,0.01303526262674783,0.0,0.496124267578125,0.5006561279296875,-0.0045318603515625,0.6490589051734744,0.21035103042226702,0.23582382713523017,0.18963152538039907
modular,128.0,4.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025,0.0,0.0,0.01411198766469671
modular,128.0,4.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025,0.0,0.0,0.01411198766469671
modular,128.0,4.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50006103515625,0.5005035400390625,-0.0004425048828125,0.4998647134135088,0.0,0.0,0.013925209658140298
modular,128.0,4.0,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312,0.0,0.0,0.014253344656022387
modular,128.0,4.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5015640258789062,0.5015640258789062,0.0,0.4999143345149483,0.0,0.0,0.013983648534434132
modular,128.0,4.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5006790161132812,0.5009994506835938,-0.0003204345703125,0.49982902947373276,0.0,0.0,0.013883184606665166
modular,128.0,4.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825,0.0,0.0,0.014306831085172497
modular,128.0,4.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5017318725585938,0.5017318725585938,0.0,0.499863151490219,0.0,0.0,0.013923370177772752
modular,128.0,4.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5006332397460938,0.5029830932617188,-0.002349853515625,0.4998408039723794,0.0,0.0,0.013897051458667065
modular,128.0,4.0,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299,0.0,0.0,0.014415501925350847
modular,128.0,4.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5024032592773438,0.5024032592773438,0.0,0.5000577911617249,0.0,0.0,0.014152597731273732
modular,128.0,4.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5024032592773438,0.5022964477539062,0.0001068115234375,0.4999607116218627,0.0,0.0,0.014038266951502865
modular,128.0,4.0,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5005111694335938,0.5005035400390625,7.62939453125e-06,0.49981941763810284,0.0,0.0,0.013871864727479933
modular,128.0,4.0,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5005111694335938,0.5005035400390625,7.62939453125e-06,0.49981941763810284,0.0,0.0,0.013871864727479933
modular,128.0,4.0,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5007858276367188,0.5005035400390625,0.00028228759765625,0.5001060906357653,0.0,0.0,0.014209480124179575
modular,128.0,4.0,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.1061952749551708,0.06191041561922084,0.06031773376865514,0.557769775390625,0.5009994506835938,0.05677032470703125,0.5132422259473425,0.022524370661631557,0.061375896389574955,0.02967993451116896
modular,128.0,4.0,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5112533569335938,0.5015640258789062,0.0096893310546875,0.5002661276990035,0.022524370661631557,0.061375896389574955,0.014397956112613722
modular,128.0,4.0,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.1061952749551708,0.06191041561922084,0.0,0.501068115234375,0.5009994506835938,6.866455078125e-05,0.5120796744279035,0.022524370661631557,0.061375896389574955,0.028310795123714913
modular,128.0,4.0,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1977989909627115,0.05541546190669288,0.10801997595066207,0.605377197265625,0.5029830932617188,0.10239410400390625,0.5410639244740404,0.03861320684851125,0.10521582238212851,0.062445607809807645
modular,128.0,4.0,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5118255615234375,0.5017318725585938,0.01009368896484375,0.5002455824003444,0.03861320684851125,0.10521582238212851,0.014373759870855205
modular,128.0,4.0,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1977989909627115,0.05541546190669288,0.0,0.4989013671875,0.5029830932617188,-0.00408172607421875,0.5375147541676919,0.03861320684851125,0.10521582238212851,0.058265742420660016
modular,128.0,4.0,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2515241259718741,0.035464084443232555,0.13567490623593612,0.6329879760742188,0.5022964477539062,0.1306915283203125,0.5634822094534326,0.051484275798015,0.14028776317617134,0.08884766952597731
modular,128.0,4.0,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5022048950195312,0.5024032592773438,-0.0001983642578125,0.5000255915123646,0.051484275798015,0.14028776317617134,0.014114676136003125
modular,128.0,4.0,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2515241259718741,0.035464084443232555,0.0,0.5033493041992188,0.5022964477539062,0.0010528564453125,0.5596379557932456,0.051484275798015,0.14028776317617134,0.08432028384584306
modular,128.0,4.0,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5018157958984375,0.5005035400390625,0.001312255859375,0.4996792049858514,0.0,0.0,0.013706735989865371
modular,128.0,4.0,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5018157958984375,0.5005035400390625,0.001312255859375,0.4996792049858514,0.0,0.0,0.013706735989865371
modular,128.0,4.0,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4986114501953125,0.5005035400390625,-0.00189208984375,0.5000103327233021,0.0,0.0,0.014096705827796567
modular,128.0,4.0,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12461685106141324,0.07057308958034042,0.09142974541613033,0.5884170532226562,0.5009994506835938,0.0874176025390625,0.5292446106437623,0.058691740783938164,0.08838469122489943,0.04852597687119512
modular,128.0,4.0,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5242919921875,0.5015640258789062,0.02272796630859375,0.5018207219641978,0.058691740783938164,0.08838469122489943,0.01622880507233539
modular,128.0,4.0,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12461685106141324,0.07057308958034042,0.0,0.5015487670898438,0.5009994506835938,0.00054931640625,0.5274325393316314,0.058691740783938164,0.08838469122489943,0.046391896647798934
modular,128.0,4.0,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24916139560721148,0.05387404819941138,0.15578770659541766,0.6518096923828125,0.5029830932617188,0.14882659912109375,0.5792034479576771,0.10061441277246541,0.15151661352839904,0.10736260541983522
modular,128.0,4.0,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5241470336914062,0.5017318725585938,0.0224151611328125,0.5015276811254306,0.10061441277246541,0.15151661352839904,0.015883690255675553
modular,128.0,4.0,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24916139560721148,0.05387404819941138,0.0,0.5024871826171875,0.5029830932617188,-0.00049591064453125,0.5749992310531495,0.10061441277246541,0.15151661352839904,0.10241129026421401
modular,128.0,4.0,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3588351741306498,0.024092843514056213,0.19200261096612414,0.6858673095703125,0.5022964477539062,0.18357086181640625,0.6142027847410187,0.13415255036328722,0.20202215137119872,0.14858139850004723
modular,128.0,4.0,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.506622314453125,0.5024032592773438,0.00421905517578125,0.49999182993971447,0.13415255036328722,0.20202215137119872,0.014074915060364972
modular,128.0,4.0,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3588351741306498,0.024092843514056213,0.0,0.5043792724609375,0.5022964477539062,0.00208282470703125,0.6120004729023131,0.13415255036328722,0.20202215137119872,0.14598773118173058
modular,128.0,4.0,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5015945434570312,0.5005035400390625,0.00109100341796875,0.4997540571558194,0.0,0.0,0.013794889549020362
modular,128.0,4.0,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5015945434570312,0.5005035400390625,0.00109100341796875,0.4997540571558194,0.0,0.0,0.013794889549020362
modular,128.0,4.0,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49922943115234375,0.5005035400390625,-0.00127410888671875,0.4998271071066068,0.0,0.0,0.013880920630828185
modular,128.0,4.0,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.06481158583310967,0.10801563497847896,0.6040725708007812,0.5009994506835938,0.1030731201171875,0.5399473896176796,0.09074014598037686,0.09599231176882364,0.06113066234395289
modular,128.0,4.0,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5367202758789062,0.5015640258789062,0.03515625,0.5044602521761196,0.09074014598037686,0.09599231176882364,0.01933738539509039
modular,128.0,4.0,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.06481158583310967,0.0,0.5015945434570312,0.5009994506835938,0.0005950927734375,0.5379937840258981,0.09074014598037686,0.09599231176882364,0.05882989689955416
modular,128.0,4.0,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.04307443964276688,0.17785281002443346,0.6733245849609375,0.5029830932617188,0.17034149169921875,0.6002358263871801,0.15555453596636032,0.16455824874655478,0.13213248205598405
modular,128.0,4.0,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.53662109375,0.5017318725585938,0.03488922119140625,0.5042193555456447,0.15555453596636032,0.16455824874655478,0.019053680923010487
modular,128.0,4.0,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.04307443964276688,0.0,0.502227783203125,0.5029830932617188,-0.00075531005859375,0.5951617383581447,0.15555453596636032,0.16455824874655478,0.12615671783409918
modular,128.0,4.0,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3829993727653118,0.014954586855358817,0.21527321874575092,0.7088088989257812,0.5022964477539062,0.206512451171875,0.6388666348194514,0.20740604795514708,0.21941099832873973,0.17762806699086717
modular,128.0,4.0,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.5120010375976562,0.5024032592773438,0.0095977783203125,0.5004425048828125,0.20740604795514708,0.21941099832873973,0.01460567589566273
modular,128.0,4.0,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3829993727653118,0.014954586855358817,0.0,0.5044326782226562,0.5022964477539062,0.00213623046875,0.6356956902451403,0.20740604795514708,0.21941099832873973,0.17389363884765846
modular,128.0,4.0,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5020599365234375,0.5005035400390625,0.001556396484375,0.4997676338736466,0.0,0.0,0.013810878878369431
modular,128.0,4.0,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5020599365234375,0.5005035400390625,0.001556396484375,0.4997676338736466,0.0,0.0,0.013810878878369431
modular,128.0,4.0,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49920654296875,0.5005035400390625,-0.0012969970703125,0.4998490941806102,0.0,0.0,0.013906814854464307
modular,128.0,4.0,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.05636909637853241,0.11897143335816619,0.6150283813476562,0.5009994506835938,0.1140289306640625,0.5484968771146039,0.09202857580974183,0.10317292437166321,0.07119941188223874
modular,128.0,4.0,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5496139526367188,0.5015640258789062,0.0480499267578125,0.5079330083892101,0.09202857580974183,0.10317292437166321,0.02342725774471528
modular,128.0,4.0,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.05636909637853241,0.0,0.5021743774414062,0.5009994506835938,0.0011749267578125,0.546877282810962,0.09202857580974183,0.10317292437166321,0.06929201223952668
modular,128.0,4.0,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.03347729280670038,0.19120539897794908,0.6850128173828125,0.5029830932617188,0.18202972412109375,0.6127809539554626,0.15776327281670027,0.17686787035142268,0.1469069053715715
modular,128.0,4.0,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5494918823242188,0.5017318725585938,0.047760009765625,0.5077143391286294,0.15776327281670027,0.17686787035142268,0.023169730493251255
modular,128.0,4.0,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.03347729280670038,0.0,0.5027008056640625,0.5029830932617188,-0.00028228759765625,0.6091923751230314,0.15776327281670027,0.17686787035142268,0.14268062847776433
modular,128.0,4.0,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3946194372058106,0.01039015539205729,0.22906693278297524,0.7219696044921875,0.5022964477539062,0.21967315673828125,0.6531439353161909,0.21035103042226702,0.23582382713523017,0.19444247403412326
modular,128.0,4.0,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.518646240234375,0.5024032592773438,0.01624298095703125,0.501109926719365,0.21035103042226702,0.23582382713523017,0.01539170000658727
modular,128.0,4.0,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3946194372058106,0.01039015539205729,0.0,0.503814697265625,0.5022964477539062,0.00151824951171875,0.6509682963213583,0.21035103042226702,0.23582382713523017,0.19188021938054578
modular,128.0,5.0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065,0.0,0.0,0.013993977924190684
modular,128.0,5.0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065,0.0,0.0,0.013993977924190684
modular,128.0,5.0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4994964599609375,0.5002899169921875,-0.00079345703125,0.499956987035556,0.0,0.0,0.014033880498318517
modular,128.0,5.0,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912,0.0,0.0,0.014067981634364088
modular,128.0,5.0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49996185302734375,0.49996185302734375,0.0,0.49984801284910185,0.0,0.0,0.013905541368056005
modular,128.0,5.0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49826812744140625,0.49956512451171875,-0.0012969970703125,0.49993764321635087,0.0,0.0,0.014011099241458309
modular,128.0,5.0,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625,0.0,0.0,0.014264240039738118
modular,128.0,5.0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500030517578125,0.500030517578125,0.0,0.49994977815883357,0.0,0.0,0.014025390588929577
modular,128.0,5.0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.4974517822265625,0.500244140625,-0.0027923583984375,0.49996659887118605,0.0,0.0,0.01404520037750388
modular,128.0,5.0,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853,0.0,0.0,0.014701328874777916
modular,128.0,5.0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49993133544921875,0.49993133544921875,0.0,0.5002406563345841,0.0,0.0,0.01436795843277281
modular,128.0,5.0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49712371826171875,0.5000228881835938,-0.002899169921875,0.5002368116003322,0.0,0.0,0.014363430481098718
modular,128.0,5.0,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49982452392578125,0.5002899169921875,-0.00046539306640625,0.5001325231837475,0.0,0.0,0.014240609791938863
modular,128.0,5.0,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49982452392578125,0.5002899169921875,-0.00046539306640625,0.5001325231837475,0.0,0.0,0.014240609791938863
modular,128.0,5.0,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49858856201171875,0.5002899169921875,-0.00170135498046875,0.49997176523283704,0.0,0.0,0.01405128481256579
modular,128.0,5.0,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11958342444631817,0.05502359640548145,0.07010020228380293,0.5698623657226562,0.49956512451171875,0.0702972412109375,0.5186792809193528,0.022524370661631557,0.061375896389574955,0.03608316567078618
modular,128.0,5.0,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5110015869140625,0.49996185302734375,0.01103973388671875,0.5005046213705708,0.022524370661631557,0.061375896389574955,0.014678830614897276
modular,128.0,5.0,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11958342444631817,0.05502359640548145,0.0,0.5021743774414062,0.49956512451171875,0.0026092529296875,0.5195157509150468,0.022524370661631557,0.061375896389574955,0.037068278156881296
modular,128.0,5.0,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.2054134209472444,0.048776487472355516,0.11268563717592384,0.6127853393554688,0.500244140625,0.11254119873046875,0.5461181880920891,0.038613206848511245,0.10521582238212851,0.06839802478087298
modular,128.0,5.0,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5104598999023438,0.500030517578125,0.01042938232421875,0.5004956102746678,0.038613206848511245,0.10521582238212851,0.014668218228161112
modular,128.0,5.0,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.2054134209472444,0.048776487472355516,0.0,0.5020523071289062,0.500244140625,0.00180816650390625,0.5480530506043921,0.038613206848511245,0.10521582238212851,0.07067671646086038
modular,128.0,5.0,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.270452636933569,0.033727273948830565,0.1417900822331427,0.642852783203125,0.5000228881835938,0.14282989501953125,0.5713296725055363,0.051484275798015,0.14028776317617134,0.09808964338827142
modular,128.0,5.0,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5018692016601562,0.49993133544921875,0.0019378662109375,0.500253151720903,0.051484275798015,0.14028776317617134,0.014382674275713603
modular,128.0,5.0,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.270452636933569,0.033727273948830565,0.0,0.5025482177734375,0.5000228881835938,0.00252532958984375,0.5727325199157234,0.051484275798015,0.14028776317617134,0.09974177975535625
modular,128.0,5.0,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4998016357421875,0.5002899169921875,-0.00048828125,0.5001845472440944,0.0,0.0,0.014301878638029009
modular,128.0,5.0,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4998016357421875,0.5002899169921875,-0.00048828125,0.5001845472440944,0.0,0.0,0.014301878638029009
modular,128.0,5.0,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4987640380859375,0.5002899169921875,-0.00152587890625,0.50002571166031,0.0,0.0,0.01411481763449296
modular,128.0,5.0,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.05108666792911798,0.10454385975805217,0.6033859252929688,0.49956512451171875,0.10382080078125,0.5396040067898007,0.058691740783938164,0.08838469122489942,0.0607262596600604
modular,128.0,5.0,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5234756469726562,0.49996185302734375,0.0235137939453125,0.5020539291261688,0.058691740783938164,0.08838469122489942,0.01650345364106709
modular,128.0,5.0,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.05108666792911798,0.0,0.5014877319335938,0.49956512451171875,0.001922607421875,0.5401929720180241,0.058691740783938164,0.08838469122489942,0.0614198852571356
modular,128.0,5.0,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2499999999999999,0.04058660895730092,0.16137866480565805,0.661590576171875,0.500244140625,0.161346435546875,0.588067963367372,0.10061441277246541,0.15151661352839904,0.11780236399841704
modular,128.0,5.0,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5226058959960938,0.500030517578125,0.02257537841796875,0.5019126351424089,0.10061441277246541,0.15151661352839904,0.016337051417044224
modular,128.0,5.0,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2499999999999999,0.04058660895730092,0.0,0.5001678466796875,0.500244140625,-7.62939453125e-05,0.5895844707338829,0.10061441277246541,0.15151661352839904,0.11958835793686728
modular,128.0,5.0,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.39908617135316615,0.0225576522838359,0.19741952558145093,0.69830322265625,0.5000228881835938,0.19828033447265625,0.6254971721979576,0.13415255036328722,0.2020221513711987,0.16188282253665598
modular,128.0,5.0,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.505859375,0.49993133544921875,0.00592803955078125,0.500123031496063,0.13415255036328722,0.2020221513711987,0.014229431411243443
modular,128.0,5.0,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.39908617135316615,0.0225576522838359,0.0,0.49884033203125,0.5000228881835938,-0.00118255615234375,0.6280529592919537,0.13415255036328722,0.2020221513711987,0.16489277841200967
modular,128.0,5.0,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49925994873046875,0.5002899169921875,-0.00102996826171875,0.5002223938468873,0.0,0.0,0.014346450662320875
modular,128.0,5.0,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49925994873046875,0.5002899169921875,-0.00102996826171875,0.5002223938468873,0.0,0.0,0.014346450662320875
modular,128.0,5.0,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49863433837890625,0.5002899169921875,-0.00165557861328125,0.5001188263179749,0.0,0.0,0.014224478964099951
modular,128.0,5.0,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.04169499832274119,0.11795212234777705,0.6165695190429688,0.49956512451171875,0.11700439453125,0.5492896132581815,0.09074014598037683,0.09599231176882363,0.07213301891804069
modular,128.0,5.0,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5354995727539062,0.49996185302734375,0.0355377197265625,0.5043679785540723,0.09074014598037683,0.09599231176882363,0.019228714554912152
modular,128.0,5.0,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.04169499832274119,0.0,0.5022964477539062,0.49956512451171875,0.0027313232421875,0.5508438470795398,0.09074014598037683,0.09599231176882363,0.07396344338229299
modular,128.0,5.0,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.03393738488784106,0.1806828169975295,0.68194580078125,0.500244140625,0.18170166015625,0.6082126887764518,0.15555453596636032,0.16455824874655478,0.14152684979180963
modular,128.0,5.0,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5350494384765625,0.500030517578125,0.0350189208984375,0.5042928860882135,0.15555453596636032,0.16455824874655478,0.01914027799877749
modular,128.0,5.0,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.03393738488784106,0.0,0.5001983642578125,0.500244140625,-4.57763671875e-05,0.6100540761872539,0.15555453596636032,0.16455824874655478,0.1436954556467207
modular,128.0,5.0,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.43377952910593376,0.011748213273045045,0.2212933134825962,0.7223052978515625,0.5000228881835938,0.22228240966796875,0.6524836022084153,0.20740604795514705,0.21941099832873973,0.19366479833409778
modular,128.0,5.0,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.5111007690429688,0.49993133544921875,0.01116943359375,0.5004835954801303,0.20740604795514705,0.21941099832873973,0.014654068379179486
modular,128.0,5.0,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.43377952910593376,0.011748213273045045,0.0,0.49932861328125,0.5000228881835938,-0.00069427490234375,0.6549593707707924,0.20740604795514705,0.21941099832873973,0.19658051621523442
modular,128.0,5.0,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4992828369140625,0.5002899169921875,-0.001007080078125,0.5001021257535678,0.0,0.0,0.014204810674015578
modular,128.0,5.0,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4992828369140625,0.5002899169921875,-0.001007080078125,0.5001021257535678,0.0,0.0,0.014204810674015578
modular,128.0,5.0,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4978790283203125,0.5002899169921875,-0.002410888671875,0.5000706469918799,0.0,0.0,0.014167738069683966
modular,128.0,5.0,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.036209833554943366,0.12506593208121336,0.6234130859375,0.49956512451171875,0.12384796142578125,0.5549590343565453,0.0920285758097418,0.1031729243716632,0.0788099081569611
modular,128.0,5.0,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5486602783203125,0.49996185302734375,0.04869842529296875,0.5077807809424212,0.0920285758097418,0.1031729243716632,0.02324797915811916
modular,128.0,5.0,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.036209833554943366,0.0,0.502655029296875,0.49956512451171875,0.00308990478515625,0.5567699041892225,0.0920285758097418,0.1031729243716632,0.08094257339545907
modular,128.0,5.0,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.030242876858126922,0.19176179200380394,0.6926727294921875,0.500244140625,0.1924285888671875,0.6202274833138532,0.15776327281670027,0.17686787035142265,0.15567669877335155
modular,128.0,5.0,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5476837158203125,0.500030517578125,0.0476531982421875,0.5077416127122293,0.15776327281670027,0.17686787035142265,0.023201850650439337
modular,128.0,5.0,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.030242876858126922,0.0,0.5000152587890625,0.500244140625,-0.0002288818359375,0.6224074476347196,0.15776327281670027,0.17686787035142265,0.1582440473725627
modular,128.0,5.0,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4483351914471436,0.007102594334235068,0.23465396437455066,0.7360763549804688,0.5000228881835938,0.236053466796875,0.667404655396469,0.210351030422267,0.2358238271352302,0.21123735428578516
modular,128.0,5.0,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.517181396484375,0.49993133544921875,0.01725006103515625,0.5011265071358267,0.210351030422267,0.2358238271352302,0.015411226798181854
modular,128.0,5.0,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4483351914471436,0.007102594334235068,0.0,0.49956512451171875,0.5000228881835938,-0.000457763671875,0.669680017185962,0.210351030422267,0.2358238271352302,0.21391705268590955


==> anc/rci_supplement/evidence/rci_probe/results/stress.csv <==
topology,n,seed,alpha,p,split,layout,control,Lambda,mu_T,I_comp,neff,overlap,heterogeneity,mechanistic,Q,Q_null,G_cap,agreement
modular,32,0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372
modular,32,0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372
modular,32,0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.499908447265625,0.501373291015625,-0.00146484375,0.49982477003528236
modular,32,0,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372
modular,32,0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.4998779296875001
modular,32,0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0,0.501617431640625,0.500091552734375,0.00152587890625,0.49937980405745974
modular,32,0,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436
modular,32,0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.5028076171875,0.5028076171875,0.0,0.49984248991935487
modular,32,0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0,0.500457763671875,0.500762939453125,-0.00030517578125,0.4993916173135081
modular,32,0,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695
modular,32,0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.499969482421875,0.499969482421875,0.0,0.49987202305947587
modular,32,0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0,0.498199462890625,0.503814697265625,-0.005615234375,0.4992222939768146
modular,32,0,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49755859375,0.501373291015625,-0.003814697265625,0.5004725302419355
modular,32,0,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49755859375,0.501373291015625,-0.003814697265625,0.5004725302419355
modular,32,0,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0,0.50189208984375,0.501373291015625,0.000518798828125,0.49988580519153236
modular,32,0,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11282968862122883,0.06155510924043479,0.06347951279189971,0.557098388671875,0.500091552734375,0.0570068359375,0.5173083889868952
modular,32,0,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.54022216796875,0.50360107421875,0.03662109375,0.5071509576612905
modular,32,0,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11282968862122883,0.06155510924043479,0,0.497222900390625,0.500091552734375,-0.00286865234375,0.5169776178175404
modular,32,0,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19801086841525217,0.052939410824571466,0.10899996072852003,0.598602294921875,0.500762939453125,0.09783935546875,0.5433408675655242
modular,32,0,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.53948974609375,0.5028076171875,0.03668212890625,0.5064697265625
modular,32,0,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19801086841525217,0.052939410824571466,0,0.497222900390625,0.500762939453125,-0.0035400390625,0.5425611926663307
modular,32,0,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2966163998849564,0.012809278756446486,0.15258518732440002,0.64666748046875,0.503814697265625,0.142852783203125,0.5820785030241937
modular,32,0,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.50555419921875,0.499969482421875,0.005584716796875,0.5005473475302421
modular,32,0,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2966163998849564,0.012809278756446486,0,0.494140625,0.503814697265625,-0.009674072265625,0.5820981917842742
modular,32,0,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49505615234375,0.501373291015625,-0.006317138671875,0.5002165763608872
modular,32,0,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49505615234375,0.501373291015625,-0.006317138671875,0.5002165763608872
modular,32,0,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0,0.50164794921875,0.501373291015625,0.000274658203125,0.49904706401209686
modular,32,0,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06432150466249709,0.09540888958121732,0.5859375,0.500091552734375,0.085845947265625,0.5373180758568549
modular,32,0,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.570068359375,0.50360107421875,0.06646728515625,0.5227838331653226
modular,32,0,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06432150466249709,0,0.49481201171875,0.500091552734375,-0.005279541015625,0.536219443044355
modular,32,0,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.038838030543337,0.16046464551669543,0.643585205078125,0.500762939453125,0.142822265625,0.5871129189768146
modular,32,0,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.585296630859375,0.5028076171875,0.082489013671875,0.5297674363659275
modular,32,0,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.038838030543337,0,0.493988037109375,0.500762939453125,-0.00677490234375,0.589290495841734
modular,32,0,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4211068427419228,0.006151386891140833,0.20474114199409185,0.696044921875,0.503814697265625,0.192230224609375,0.6371676537298387
modular,32,0,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.52130126953125,0.499969482421875,0.021331787109375,0.502531974546371
modular,32,0,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4211068427419228,0.006151386891140833,0,0.49505615234375,0.503814697265625,-0.008758544921875,0.6375063004032259
modular,32,0,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.494964599609375,0.501373291015625,-0.00640869140625,0.4998050812752017
modular,32,0,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.494964599609375,0.501373291015625,-0.00640869140625,0.4998050812752017
modular,32,0,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0,0.501861572265625,0.501373291015625,0.00048828125,0.49908447265625006
modular,32,0,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.05590818815362642,0.11192182900192252,0.602294921875,0.500091552734375,0.102203369140625,0.5512144027217742
modular,32,0,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.591644287109375,0.50360107421875,0.088043212890625,0.5384147397933468
modular,32,0,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.05590818815362642,0,0.49395751953125,0.500091552734375,-0.006134033203125,0.5515254851310485
modular,32,0,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.029315879050480977,0.18206210399694547,0.666412353515625,0.500762939453125,0.1656494140625,0.6122672788558469
modular,32,0,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.617584228515625,0.5028076171875,0.114776611328125,0.5530631772933468
modular,32,0,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.029315879050480977,0,0.494293212890625,0.500762939453125,-0.0064697265625,0.6143345986643146
modular,32,0,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4316701940852755,0.005554322007475839,0.2250888726061723,0.7197265625,0.503814697265625,0.215911865234375,0.6653186428931452
modular,32,0,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.5426025390625,0.499969482421875,0.042633056640625,0.5075092930947581
modular,32,0,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4316701940852755,0.005554322007475839,0,0.49774169921875,0.503814697265625,-0.006072998046875,0.6661219443044355
modular,32,0,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.49517822265625,0.501373291015625,-0.006195068359375,0.49983855216733875
modular,32,0,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.49517822265625,0.501373291015625,-0.006195068359375,0.49983855216733875
modular,32,0,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0,0.501220703125,0.501373291015625,-0.000152587890625,0.4994093371975807
modular,32,0,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.05050199538626024,0.12035295877413521,0.610443115234375,0.500091552734375,0.1103515625,0.5596825384324597
modular,32,0,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.60382080078125,0.50360107421875,0.1002197265625,0.5497141192036291
modular,32,0,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.05050199538626024,0,0.492523193359375,0.500091552734375,-0.007568359375,0.5586587229082662
modular,32,0,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.02524417640069532,0.19259318525808689,0.67645263671875,0.500762939453125,0.175689697265625,0.6252874558971775
modular,32,0,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.635162353515625,0.5028076171875,0.132354736328125,0.570219962827621
modular,32,0,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.02524417640069532,0,0.49041748046875,0.500762939453125,-0.010345458984375,0.626523910030242
modular,32,0,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4346392294921876,0.005041980815270498,0.23554982857881845,0.731292724609375,0.503814697265625,0.22747802734375,0.6803391979586694
modular,32,0,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.567108154296875,0.499969482421875,0.067138671875,0.5174343970514113
modular,32,0,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4346392294921876,0.005041980815270498,0,0.499786376953125,0.503814697265625,-0.0040283203125,0.6837059759324597
modular,32,1,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872
modular,32,1,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872
modular,32,1,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.496826171875,0.50360107421875,-0.00677490234375,0.4998858051915323
modular,32,1,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662
modular,32,1,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503204345703125,0.503204345703125,0.0,0.5006123204385081
modular,32,1,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0,0.496612548828125,0.502716064453125,-0.006103515625,0.5000767861643145
modular,32,1,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242
modular,32,1,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.5040283203125,0.5040283203125,0.0,0.5009529359879032
modular,32,1,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0,0.49652099609375,0.50408935546875,-0.007568359375,0.4998346144153226
modular,32,1,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581
modular,32,1,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.4996456023185485
modular,32,1,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0,0.4964599609375,0.50445556640625,-0.00799560546875,0.4994526524697582
modular,32,1,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.50286865234375,0.50360107421875,-0.000732421875,0.5007481728830646
modular,32,1,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.50286865234375,0.50360107421875,-0.000732421875,0.5007481728830646
modular,32,1,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0,0.49822998046875,0.50360107421875,-0.00537109375,0.5002598916330646
modular,32,1,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.049651459466580575,0.0746086512795246,0.57373046875,0.502716064453125,0.071014404296875,0.5252291771673387
modular,32,1,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.54547119140625,0.503204345703125,0.042266845703125,0.508603988155242
modular,32,1,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.049651459466580575,0,0.49615478515625,0.502716064453125,-0.006561279296875,0.5246385143649194
modular,32,1,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19334969263114093,0.05485934828846578,0.10573985287602494,0.60992431640625,0.50408935546875,0.1058349609375,0.5457684916834677
modular,32,1,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.5460205078125,0.5040283203125,0.0419921875,0.508970199092742
modular,32,1,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19334969263114093,0.05485934828846578,0,0.501220703125,0.50408935546875,-0.00286865234375,0.5458590599798387
modular,32,1,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.25792686036864354,0.03045278076443874,0.1376491709849848,0.637237548828125,0.50445556640625,0.132781982421875,0.57281494140625
modular,32,1,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.506591796875,0.5015869140625,0.0050048828125,0.4998582409274195
modular,32,1,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.25792686036864354,0.03045278076443874,0,0.498626708984375,0.50445556640625,-0.005828857421875,0.5720549552671372
modular,32,1,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.500518798828125,0.50360107421875,-0.003082275390625,0.5002579227570565
modular,32,1,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.500518798828125,0.50360107421875,-0.003082275390625,0.5002579227570565
modular,32,1,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0,0.499359130859375,0.50360107421875,-0.004241943359375,0.5006950132308469
modular,32,1,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.03755755968457869,0.1100402665590422,0.60565185546875,0.502716064453125,0.102935791015625,0.5523248487903227
modular,32,1,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.575897216796875,0.503204345703125,0.07269287109375,0.5241088867187501
modular,32,1,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.03755755968457869,0,0.4979248046875,0.502716064453125,-0.004791259765625,0.5513010332661291
modular,32,1,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24636462248179727,0.0454775290508455,0.15629141815439326,0.65936279296875,0.50408935546875,0.1552734375,0.5940807711693549
modular,32,1,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.589874267578125,0.5040283203125,0.085845947265625,0.5335831180695565
modular,32,1,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24636462248179727,0.0454775290508455,0,0.5025634765625,0.50408935546875,-0.00152587890625,0.594423355594758
modular,32,1,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.3584320536264405,0.014690593827754365,0.19604783914171303,0.700103759765625,0.50445556640625,0.195648193359375,0.6415877803679435
modular,32,1,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.521636962890625,0.5015869140625,0.020050048828125,0.502530005670363
modular,32,1,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.3584320536264405,0.014690593827754365,0,0.502166748046875,0.50445556640625,-0.002288818359375,0.6394141412550403
modular,32,1,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499603271484375,0.50360107421875,-0.003997802734375,0.5004548103578629
modular,32,1,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499603271484375,0.50360107421875,-0.003997802734375,0.5004548103578629
modular,32,1,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0,0.499053955078125,0.50360107421875,-0.004547119140625,0.5006595734627017
modular,32,1,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.02067721957274932,0.12353746154932489,0.615753173828125,0.502716064453125,0.113037109375,0.564451156123992
modular,32,1,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.59521484375,0.503204345703125,0.092010498046875,0.5392003213205645
modular,32,1,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.02067721957274932,0,0.499908447265625,0.502716064453125,-0.0028076171875,0.5645889774445565
modular,32,1,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.03292248426868222,0.180646228892394,0.682830810546875,0.50408935546875,0.178741455078125,0.622769263482863
modular,32,1,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.6187744140625,0.5040283203125,0.11474609375,0.5567784463205646
modular,32,1,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.03292248426868222,0,0.502410888671875,0.50408935546875,-0.001678466796875,0.6244664346018146
modular,32,1,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4055418541812936,0.009153994879469232,0.22207288719631532,0.72662353515625,0.50445556640625,0.22216796875,0.676360099546371
modular,32,1,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.542694091796875,0.5015869140625,0.041107177734375,0.5078774729082662
modular,32,1,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4055418541812936,0.009153994879469232,0,0.503173828125,0.50445556640625,-0.00128173828125,0.672422347530242
modular,32,1,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.500152587890625,0.50360107421875,-0.003448486328125,0.5008643365675405
modular,32,1,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.500152587890625,0.50360107421875,-0.003448486328125,0.5008643365675405
modular,32,1,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0,0.499908447265625,0.50360107421875,-0.003692626953125,0.4998838363155243
modular,32,1,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.010378198257842683,0.12968956944172977,0.621826171875,0.502716064453125,0.119110107421875,0.57177734375
modular,32,1,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.606353759765625,0.503204345703125,0.1031494140625,0.5501846805695565
modular,32,1,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.010378198257842683,0,0.500244140625,0.502716064453125,-0.002471923828125,0.5723365045362904
modular,32,1,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.02719372509788472,0.19227554727566448,0.6943359375,0.50408935546875,0.19024658203125,0.6373684790826614
modular,32,1,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.634185791015625,0.5040283203125,0.130157470703125,0.5721100837953629
modular,32,1,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.02719372509788472,0,0.5035400390625,0.50408935546875,-0.00054931640625,0.6376756237399195
modular,32,1,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.43312212260009775,0.006323523250766719,0.23475954830021994,0.7393798828125,0.50445556640625,0.23492431640625,0.6951510521673387
modular,32,1,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.567535400390625,0.5015869140625,0.065948486328125,0.5177218529485887
modular,32,1,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.43312212260009775,0.006323523250766719,0,0.50421142578125,0.50445556640625,-0.000244140625,0.6918157762096775
modular,32,2,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742
modular,32,2,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742
modular,32,2,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.497802734375,0.49774169921875,6.103515625e-05,0.5000039377520162
modular,32,2,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952
modular,32,2,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495941162109375,0.495941162109375,0.0,0.5005650674143145
modular,32,2,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0,0.497344970703125,0.496002197265625,0.0013427734375,0.5005847561743952
modular,32,2,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614
modular,32,2,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49761962890625,0.49761962890625,0.0,0.5009568737399195
modular,32,2,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0,0.4967041015625,0.49737548828125,-0.00067138671875,0.5009096207157259
modular,32,2,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074
modular,32,2,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49652099609375,0.49652099609375,0.0,0.49991730720766137
modular,32,2,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0,0.49871826171875,0.49945068359375,-0.000732421875,0.4997991746471775
modular,32,2,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49969482421875,0.49774169921875,0.001953125,0.499783423639113
modular,32,2,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49969482421875,0.49774169921875,0.001953125,0.499783423639113
modular,32,2,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0,0.4984130859375,0.49774169921875,0.00067138671875,0.4998897429435485
modular,32,2,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11176516875993525,0.0658423910826101,0.06076060924761549,0.5577392578125,0.496002197265625,0.061737060546875,0.5145972467237905
modular,32,2,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.537933349609375,0.495941162109375,0.0419921875,0.5074325069304436
modular,32,2,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11176516875993525,0.0658423910826101,0,0.5008544921875,0.496002197265625,0.004852294921875,0.5171370967741935
modular,32,2,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.22476746438297573,0.02836500052218216,0.12462067517030903,0.615875244140625,0.49737548828125,0.118499755859375,0.5586981004284275
modular,32,2,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.538482666015625,0.49761962890625,0.040863037109375,0.508145240045363
modular,32,2,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.22476746438297573,0.02836500052218216,0,0.502410888671875,0.49737548828125,0.005035400390625,0.5607299804687501
modular,32,2,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.3033182133863166,0.007740438719363357,0.15544062145442902,0.649169921875,0.49945068359375,0.14971923828125,0.5895877961189516
modular,32,2,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.506927490234375,0.49652099609375,0.010406494140625,0.4998917118195565
modular,32,2,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.3033182133863166,0.007740438719363357,0,0.5042724609375,0.49945068359375,0.00482177734375,0.5905958606350807
modular,32,2,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.497589111328125,0.49774169921875,-0.000152587890625,0.49918685420866943
modular,32,2,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.497589111328125,0.49774169921875,-0.000152587890625,0.49918685420866943
modular,32,2,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0,0.499114990234375,0.49774169921875,0.001373291015625,0.50030517578125
modular,32,2,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.08332146955839587,0.0875999831865612,0.581146240234375,0.496002197265625,0.08514404296875,0.5298973821824597
modular,32,2,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.572296142578125,0.495941162109375,0.07635498046875,0.5252744613155242
modular,32,2,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.08332146955839587,0,0.501983642578125,0.496002197265625,0.0059814453125,0.5308621314264114
modular,32,2,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.020169159772921517,0.17050973441255987,0.65863037109375,0.49737548828125,0.1612548828125,0.604334677419355
modular,32,2,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.583465576171875,0.49761962890625,0.085845947265625,0.5317796276461694
modular,32,2,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.020169159772921517,0,0.50445556640625,0.49737548828125,0.007080078125,0.6049686554939516
modular,32,2,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.43985988852667485,0.0040851812964491354,0.20654576543193653,0.69635009765625,0.49945068359375,0.1968994140625,0.6476381363407259
modular,32,2,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.520721435546875,0.49652099609375,0.024200439453125,0.5019314673639114
modular,32,2,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.43985988852667485,0.0040851812964491354,0,0.50518798828125,0.49945068359375,0.0057373046875,0.6507174584173387
modular,32,2,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.496856689453125,0.49774169921875,-0.000885009765625,0.49920260521673393
modular,32,2,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.496856689453125,0.49774169921875,-0.000885009765625,0.49920260521673393
modular,32,2,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0,0.496978759765625,0.49774169921875,-0.000762939453125,0.49995865360383074
modular,32,2,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.08712767217458038,0.09929918686129602,0.592193603515625,0.496002197265625,0.09619140625,0.5390762821320565
modular,32,2,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.595977783203125,0.495941162109375,0.10003662109375,0.5428643995715725
modular,32,2,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.08712767217458038,0,0.500518798828125,0.496002197265625,0.0045166015625,0.5393282982610887
modular,32,2,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.02079741801801862,0.18662721823231088,0.673980712890625,0.49737548828125,0.176605224609375,0.6243207377772177
modular,32,2,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.615142822265625,0.49761962890625,0.117523193359375,0.554866667716734
modular,32,2,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.02079741801801862,0,0.505767822265625,0.49737548828125,0.008392333984375,0.6262620495211694
modular,32,2,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.46467118598363655,0.004438079955262288,0.2271957675009515,0.71783447265625,0.49945068359375,0.2183837890625,0.6757143082157258
modular,32,2,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.5443115234375,0.49652099609375,0.04779052734375,0.507899130544355
modular,32,2,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.46467118598363655,0.004438079955262288,0,0.50323486328125,0.49945068359375,0.0037841796875,0.6801009639616935
modular,32,2,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497833251953125,0.49774169921875,9.1552734375e-05,0.4990529706401211
modular,32,2,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497833251953125,0.49774169921875,9.1552734375e-05,0.4990529706401211
modular,32,2,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0,0.497039794921875,0.49774169921875,-0.000701904296875,0.4995451896421371
modular,32,2,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.08600237010944105,0.10626482602943202,0.60052490234375,0.496002197265625,0.104522705078125,0.5453904674899194
modular,32,2,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.607696533203125,0.495941162109375,0.11175537109375,0.554531958795363
modular,32,2,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.08600237010944105,0,0.5015869140625,0.496002197265625,0.005584716796875,0.5449258127520162
modular,32,2,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.020699657676564658,0.19493545550736302,0.681976318359375,0.49737548828125,0.184600830078125,0.6333736296622984
modular,32,2,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.633270263671875,0.49761962890625,0.135650634765625,0.5719131961945565
modular,32,2,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.020699657676564658,0,0.506256103515625,0.49737548828125,0.008880615234375,0.6373940744707662
modular,32,2,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4804769961059571,0.004318351212498722,0.2377048696608216,0.726654052734375,0.49945068359375,0.227203369140625,0.6890731319304435
modular,32,2,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.5684814453125,0.49652099609375,0.07196044921875,0.5179758379536291
modular,32,2,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4804769961059571,0.004318351212498722,0,0.501312255859375,0.49945068359375,0.001861572265625,0.6943418441280242
modular,32,3,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323
modular,32,3,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323
modular,32,3,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.5009765625,0.5025634765625,-0.0015869140625,0.4986375378024195
modular,32,3,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863
modular,32,3,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.50274658203125,0.50274658203125,0.0,0.49895649571572587
modular,32,3,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0,0.500885009765625,0.503997802734375,-0.00311279296875,0.5000019688760081
modular,32,3,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581
modular,32,3,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.501617431640625,0.501617431640625,0.0,0.498867896295363
modular,32,3,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0,0.50152587890625,0.50286865234375,-0.0013427734375,0.5000748172883065
modular,32,3,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355
modular,32,3,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50140380859375,0.50140380859375,0.0,0.4988856161794356
modular,32,3,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0,0.497314453125,0.50244140625,-0.005126953125,0.49958259828629037
modular,32,3,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.501953125,0.5025634765625,-0.0006103515625,0.49919669858870974
modular,32,3,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.501953125,0.5025634765625,-0.0006103515625,0.49919669858870974
modular,32,3,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0,0.501220703125,0.5025634765625,-0.0013427734375,0.49957866053427424
modular,32,3,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.05289334674565496,0.0732073563272917,0.569915771484375,0.503997802734375,0.06591796875,0.5239159368699597
modular,32,3,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.53997802734375,0.50274658203125,0.0372314453125,0.5064145980342742
modular,32,3,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.05289334674565496,0,0.506378173828125,0.503997802734375,0.00238037109375,0.5248019310735887
modular,32,3,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.2363416338163706,0.0371523704792587,0.12385857210890605,0.617401123046875,0.50286865234375,0.114532470703125,0.5576979114163307
modular,32,3,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.538543701171875,0.501617431640625,0.03692626953125,0.5065071352066532
modular,32,3,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.2363416338163706,0.0371523704792587,0,0.503936767578125,0.50286865234375,0.001068115234375,0.5582413211945565
modular,32,3,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.23133888304338218,0.0364800361511215,0.12874929834536347,0.62200927734375,0.50244140625,0.11956787109375,0.559723884828629
modular,32,3,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.5074462890625,0.50140380859375,0.00604248046875,0.5003465221774194
modular,32,3,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.23133888304338218,0.0364800361511215,0,0.5003662109375,0.50244140625,-0.0020751953125,0.5619959677419355
modular,32,3,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499847412109375,0.5025634765625,-0.002716064453125,0.4986591954385081
modular,32,3,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499847412109375,0.5025634765625,-0.002716064453125,0.4986591954385081
modular,32,3,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0,0.503509521484375,0.5025634765625,0.000946044921875,0.4995648784022178
modular,32,3,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999996,0.050059653244405374,0.10725653182306899,0.60028076171875,0.503997802734375,0.096282958984375,0.5483122794858871
modular,32,3,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.5712890625,0.50274658203125,0.06854248046875,0.5221537928427421
modular,32,3,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999996,0.050059653244405374,0,0.50531005859375,0.503997802734375,0.001312255859375,0.5499818863407259
modular,32,3,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.022784621099618103,0.1705187295497529,0.6605224609375,0.50286865234375,0.15765380859375,0.6040196572580645
modular,32,3,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.58319091796875,0.501617431640625,0.081573486328125,0.5288873487903227
modular,32,3,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.022784621099618103,0,0.5025634765625,0.50286865234375,-0.00030517578125,0.604767830141129
modular,32,3,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.33827474134046076,0.02152756986578276,0.19166122153075238,0.6824951171875,0.50244140625,0.1800537109375,0.6239053049395161
modular,32,3,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.522552490234375,0.50140380859375,0.021148681640625,0.5022937405493952
modular,32,3,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.33827474134046076,0.02152756986578276,0,0.50054931640625,0.50244140625,-0.00189208984375,0.6286266696068549
modular,32,3,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.4974365234375,0.5025634765625,-0.005126953125,0.4982555758568549
modular,32,3,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.4974365234375,0.5025634765625,-0.005126953125,0.4982555758568549
modular,32,3,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0,0.504638671875,0.5025634765625,0.0020751953125,0.49898405997983875
modular,32,3,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0427470105478388,0.11964545628184305,0.611297607421875,0.503997802734375,0.1072998046875,0.5599384923135081
modular,32,3,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.59136962890625,0.50274658203125,0.088623046875,0.5369636781754032
modular,32,3,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0427470105478388,0,0.506988525390625,0.503997802734375,0.00299072265625,0.5620806294102823
modular,32,3,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.013925383539383534,0.18909947032582874,0.677947998046875,0.50286865234375,0.175079345703125,0.6255453786542339
modular,32,3,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.6138916015625,0.501617431640625,0.112274169921875,0.5516869329637097
modular,32,3,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.013925383539383534,0,0.505340576171875,0.50286865234375,0.002471923828125,0.6269669071320565
modular,32,3,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4019907442964555,0.009438740606321412,0.22166218509077878,0.71368408203125,0.50244140625,0.21124267578125,0.6627551663306452
modular,32,3,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.541656494140625,0.50140380859375,0.040252685546875,0.5063299363659275
modular,32,3,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4019907442964555,0.009438740606321412,0,0.50152587890625,0.50244140625,-0.00091552734375,0.667878181703629
modular,32,3,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497802734375,0.5025634765625,-0.0047607421875,0.4979129914314517
modular,32,3,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497802734375,0.5025634765625,-0.0047607421875,0.4979129914314517
modular,32,3,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0,0.5048828125,0.5025634765625,0.0023193359375,0.4991770098286291
modular,32,3,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.03693088261151036,0.125826310319498,0.616851806640625,0.503997802734375,0.11285400390625,0.5643093970514113
modular,32,3,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.606353759765625,0.50274658203125,0.103607177734375,0.5492474955897177
modular,32,3,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.03693088261151036,0,0.506134033203125,0.503997802734375,0.00213623046875,0.5684873519405242
modular,32,3,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.007922852454098836,0.19831378812573128,0.68634033203125,0.50286865234375,0.1834716796875,0.637844947076613
modular,32,3,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.6319580078125,0.501617431640625,0.130340576171875,0.5670205393145161
modular,32,3,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.007922852454098836,0,0.5042724609375,0.50286865234375,0.00140380859375,0.6405186806955645
modular,32,3,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4397334579321289,0.0048880206850578515,0.23563132883890708,0.72705078125,0.50244140625,0.224609375,0.68212890625
modular,32,3,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.564697265625,0.50140380859375,0.06329345703125,0.5157943233366936
modular,32,3,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4397334579321289,0.0048880206850578515,0,0.5009765625,0.50244140625,-0.00146484375,0.6859327746975807
modular,32,4,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936
modular,32,4,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936
modular,32,4,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.500244140625,0.4954833984375,0.0047607421875,0.5009883757560485
modular,32,4,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662
modular,32,4,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5010710685483872
modular,32,4,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0,0.498992919921875,0.495452880859375,0.0035400390625,0.5009706558719759
modular,32,4,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017
modular,32,4,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.497589111328125,0.497589111328125,0.0,0.5006831999747985
modular,32,4,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0,0.497833251953125,0.496002197265625,0.0018310546875,0.5003524288054437
modular,32,4,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985
modular,32,4,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.4989013671875,0.4989013671875,0.0,0.5003543976814517
modular,32,4,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0,0.497528076171875,0.494964599609375,0.0025634765625,0.5013250535534275
modular,32,4,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49639892578125,0.4954833984375,0.00091552734375,0.5000669417842742
modular,32,4,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49639892578125,0.4954833984375,0.00091552734375,0.5000669417842742
modular,32,4,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0,0.50189208984375,0.4954833984375,0.00640869140625,0.5006142893145162
modular,32,4,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11476909616861508,0.055918993639496095,0.06783314825221184,0.568695068359375,0.495452880859375,0.0732421875,0.5217816752772177
modular,32,4,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.53857421875,0.49737548828125,0.04119873046875,0.5073399697580645
modular,32,4,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11476909616861508,0.055918993639496095,0,0.496856689453125,0.495452880859375,0.00140380859375,0.5215650989163307
modular,32,4,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.211861632581931,0.0478067972589944,0.11494322100258507,0.620330810546875,0.496002197265625,0.12432861328125,0.5579774918094758
modular,32,4,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.544281005859375,0.497589111328125,0.04669189453125,0.5083854429183469
modular,32,4,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.211861632581931,0.0478067972589944,0,0.494476318359375,0.496002197265625,-0.00152587890625,0.5572844474546372
modular,32,4,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.291034945480324,0.02322777582241235,0.14813351198872401,0.652740478515625,0.494964599609375,0.15777587890625,0.5872349892893145
modular,32,4,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.50885009765625,0.4989013671875,0.00994873046875,0.49869266633064524
modular,32,4,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.291034945480324,0.02322777582241235,0,0.492523193359375,0.494964599609375,-0.00244140625,0.588924284904234
modular,32,4,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49835205078125,0.4954833984375,0.00286865234375,0.49898012222782273
modular,32,4,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49835205078125,0.4954833984375,0.00286865234375,0.49898012222782273
modular,32,4,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0,0.50335693359375,0.4954833984375,0.00787353515625,0.5002205141129034
modular,32,4,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999993,0.05627802186808693,0.10266779936229206,0.608917236328125,0.495452880859375,0.11346435546875,0.5499051001764114
modular,32,4,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.573577880859375,0.49737548828125,0.076202392578125,0.5223841513356855
modular,32,4,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999993,0.05627802186808693,0,0.501251220703125,0.495452880859375,0.00579833984375,0.5507635301159275
modular,32,4,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.036789166331707986,0.1643915389806395,0.67584228515625,0.496002197265625,0.179840087890625,0.6112296811995968
modular,32,4,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.592620849609375,0.497589111328125,0.09503173828125,0.5319883285030242
modular,32,4,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.036789166331707986,0,0.49853515625,0.496002197265625,0.002532958984375,0.6124188823084677
modular,32,4,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4032191191512574,0.01074471112107882,0.20149714559983536,0.708160400390625,0.494964599609375,0.21319580078125,0.6493609028477823
modular,32,4,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.52838134765625,0.4989013671875,0.02947998046875,0.5010868195564517
modular,32,4,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4032191191512574,0.01074471112107882,0,0.497344970703125,0.494964599609375,0.00238037109375,0.652558357484879
modular,32,4,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.498931884765625,0.4954833984375,0.003448486328125,0.4991514144405243
modular,32,4,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.498931884765625,0.4954833984375,0.003448486328125,0.4991514144405243
modular,32,4,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0,0.502166748046875,0.4954833984375,0.006683349609375,0.5002461095010082
modular,32,4,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.049162933022373165,0.1161375381153357,0.623291015625,0.495452880859375,0.127838134765625,0.5636537613407259
modular,32,4,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.597900390625,0.49737548828125,0.10052490234375,0.5380150579637097
modular,32,4,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.049162933022373165,0,0.501708984375,0.495452880859375,0.006256103515625,0.5624212449596775
modular,32,4,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.030557974382279477,0.18356687361602197,0.6961669921875,0.496002197265625,0.200164794921875,0.6362029044858872
modular,32,4,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.626190185546875,0.497589111328125,0.12860107421875,0.5583043252268145
modular,32,4,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.030557974382279477,0,0.5015869140625,0.496002197265625,0.005584716796875,0.6362777217741935
modular,32,4,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42773510556019395,0.005837625355343636,0.22437434755823088,0.7313232421875,0.494964599609375,0.236358642578125,0.6807625063004032
modular,32,4,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.551788330078125,0.4989013671875,0.052886962890625,0.5076333322832662
modular,32,4,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42773510556019395,0.005837625355343636,0,0.49517822265625,0.494964599609375,0.000213623046875,0.6838733303931452
modular,32,4,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.498809814453125,0.4954833984375,0.003326416015625,0.49930892452116943
modular,32,4,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.498809814453125,0.4954833984375,0.003326416015625,0.49930892452116943
modular,32,4,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0,0.502838134765625,0.4954833984375,0.007354736328125,0.5006320091985887
modular,32,4,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.04386199593052391,0.12291479716248571,0.628875732421875,0.495452880859375,0.1334228515625,0.5707830613659275
modular,32,4,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.613525390625,0.49737548828125,0.11614990234375,0.551115958921371
modular,32,4,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.04386199593052391,0,0.503143310546875,0.495452880859375,0.0076904296875,0.570160896547379
modular,32,4,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.027479630561308976,0.19295470940507908,0.704925537109375,0.496002197265625,0.20892333984375,0.6490734469506049
modular,32,4,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.646575927734375,0.497589111328125,0.14898681640625,0.5760754000756049
modular,32,4,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.027479630561308976,0,0.502471923828125,0.496002197265625,0.0064697265625,0.6496444209929435
modular,32,4,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.44122508894531254,0.004658178689382943,0.23581344755081843,0.74383544921875,0.494964599609375,0.248870849609375,0.6985217678931451
modular,32,4,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.5784912109375,0.4989013671875,0.07958984375,0.5204211819556452
modular,32,4,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.44122508894531254,0.004658178689382943,0,0.4952392578125,0.494964599609375,0.000274658203125,0.7004552041330645
modular,32,5,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775
modular,32,5,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775
modular,32,5,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.50213623046875,0.4990234375,0.00311279296875,0.4996101625504033
modular,32,5,0.0,0.125,stress,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173
modular,32,5,0.0,0.125,stress,segregated,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.499114990234375,0.499114990234375,0.0,0.499387679561492
modular,32,5,0.0,0.125,stress,random,scrambled,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0,0.501068115234375,0.497650146484375,0.00341796875,0.4990096553679436
modular,32,5,0.0,0.25,stress,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146
modular,32,5,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498626708984375,0.498626708984375,0.0,0.4996160691784275
modular,32,5,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0,0.500152587890625,0.498504638671875,0.00164794921875,0.49989171181955655
modular,32,5,0.0,0.5,stress,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307
modular,32,5,0.0,0.5,stress,segregated,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.5005690051663307
modular,32,5,0.0,0.5,stress,random,scrambled,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0,0.501251220703125,0.494720458984375,0.00653076171875,0.4997617660030243
modular,32,5,0.1,0.0,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.498779296875,0.4990234375,-0.000244140625,0.499661353326613
modular,32,5,0.1,0.0,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.498779296875,0.4990234375,-0.000244140625,0.499661353326613
modular,32,5,0.1,0.0,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0,0.49847412109375,0.4990234375,-0.00054931640625,0.49985430317540325
modular,32,5,0.1,0.125,stress,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.124630780872375,0.05604756422625653,0.07139625451633508,0.5694580078125,0.497650146484375,0.071807861328125,0.5217324533770162
modular,32,5,0.1,0.125,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.06106611851562799,0.05854857419505907,0.04104826185102142,0.540069580078125,0.499114990234375,0.04095458984375,0.5080704227570566
modular,32,5,0.1,0.125,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.124630780872375,0.05604756422625653,0,0.501953125,0.497650146484375,0.004302978515625,0.5228113974294356
modular,32,5,0.1,0.25,stress,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.20143376511365527,0.048978690023691866,0.112854699456504,0.612091064453125,0.498504638671875,0.11358642578125,0.549775154359879
modular,32,5,0.1,0.25,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.06148787680442676,0.05536957514789118,0.04330428270126556,0.541473388671875,0.498626708984375,0.0428466796875,0.5083736296622985
modular,32,5,0.1,0.25,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.20143376511365527,0.048978690023691866,0,0.505462646484375,0.498504638671875,0.0069580078125,0.5524646389868952
modular,32,5,0.1,0.5,stress,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2876122764670481,0.013194217278653608,0.15159537772243745,0.6494140625,0.494720458984375,0.154693603515625,0.585480720766129
modular,32,5,0.1,0.5,stress,segregated,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.008885755629794751,0.023095706310567427,0.008314253061695878,0.504638671875,0.500091552734375,0.004547119140625,0.501523910030242
modular,32,5,0.1,0.5,stress,random,scrambled,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2876122764670481,0.013194217278653608,0,0.50567626953125,0.494720458984375,0.010955810546875,0.5875047253024195
modular,32,5,0.3,0.0,stress,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499114990234375,0.4990234375,9.1552734375e-05,0.49931680002520173
modular,32,5,0.3,0.0,stress,segregated,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499114990234375,0.4990234375,9.1552734375e-05,0.49931680002520173
modular,32,5,0.3,0.0,stress,random,scrambled,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0,0.501556396484375,0.4990234375,0.002532958984375,0.4998917118195565
modular,32,5,0.3,0.125,stress,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06123064414845607,0.1032934084628097,0.599029541015625,0.497650146484375,0.10137939453125,0.5439590946320565
modular,32,5,0.3,0.125,stress,segregated,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.1155645252165991,0.07977268061344499,0.0752087163704699,0.5762939453125,0.499114990234375,0.077178955078125,0.5243116809475807
modular,32,5,0.3,0.125,stress,random,scrambled,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06123064414845607,0,0.501983642578125,0.497650146484375,0.00433349609375,0.5444434381300405
modular,32,5,0.3,0.25,stress,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.04349050807244527,0.1622651503330504,0.66265869140625,0.498504638671875,0.164154052734375,0.598750945060484
modular,32,5,0.3,0.25,stress,segregated,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.12609380685459343,0.07923651636866787,0.09042603170766166,0.587493896484375,0.498626708984375,0.0888671875,0.5320158927671372
modular,32,5,0.3,0.25,stress,random,scrambled,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.04349050807244527,0,0.5096435546875,0.498504638671875,0.011138916015625,0.600034652217742
modular,32,5,0.3,0.5,stress,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.41057223581854796,0.00687169712282791,0.20370584395582253,0.70263671875,0.494720458984375,0.207916259765625,0.644893523185484
modular,32,5,0.3,0.5,stress,segregated,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.023156428770234744,0.04023970385655921,0.02455463319596033,0.521942138671875,0.500091552734375,0.0218505859375,0.503140357232863
modular,32,5,0.3,0.5,stress,random,scrambled,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.41057223581854796,0.00687169712282791,0,0.50860595703125,0.494720458984375,0.013885498046875,0.6476145098286291
modular,32,5,0.6,0.0,stress,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499420166015625,0.4990234375,0.000396728515625,0.4997381394909275
modular,32,5,0.6,0.0,stress,segregated,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499420166015625,0.4990234375,0.000396728515625,0.4997381394909275
modular,32,5,0.6,0.0,stress,random,scrambled,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0,0.503204345703125,0.4990234375,0.004180908203125,0.4998956495715727
modular,32,5,0.6,0.125,stress,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.05724676452809769,0.11553473004070682,0.61297607421875,0.497650146484375,0.115325927734375,0.5543724798387097
modular,32,5,0.6,0.125,stress,segregated,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0795697240527071,0.09836648803134135,0.597564697265625,0.499114990234375,0.09844970703125,0.5418878370715726
modular,32,5,0.6,0.125,stress,random,scrambled,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.05724676452809769,0,0.5025634765625,0.497650146484375,0.004913330078125,0.5555459299395161
modular,32,5,0.6,0.25,stress,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.027002135943806023,0.1857362625068616,0.68719482421875,0.498504638671875,0.188690185546875,0.6301072643649194
modular,32,5,0.6,0.25,stress,segregated,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.1785633494448382,0.09382217359925858,0.12265165766106334,0.62115478515625,0.498626708984375,0.122528076171875,0.5587040070564517
modular,32,5,0.6,0.25,stress,random,scrambled,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.027002135943806023,0,0.5084228515625,0.498504638671875,0.009918212890625,0.6307136781754032
modular,32,5,0.6,0.5,stress,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42763169276288027,0.006225235356471068,0.22452706109222265,0.723358154296875,0.494720458984375,0.2286376953125,0.671534384450605
modular,32,5,0.6,0.5,stress,segregated,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.041782354420416,0.049523066866033846,0.0463096529356245,0.5421142578125,0.500091552734375,0.042022705078125,0.5083401587701614
modular,32,5,0.6,0.5,stress,random,scrambled,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42763169276288027,0.006225235356471068,0,0.508209228515625,0.494720458984375,0.01348876953125,0.6761573053175404
modular,32,5,1.0,0.0,stress,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.50091552734375,0.4990234375,0.00189208984375,0.49940933719758074
modular,32,5,1.0,0.0,stress,segregated,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.50091552734375,0.4990234375,0.00189208984375,0.49940933719758074
modular,32,5,1.0,0.0,stress,random,scrambled,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0,0.50299072265625,0.4990234375,0.00396728515625,0.5000393775201614
modular,32,5,1.0,0.125,stress,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.0524961889706578,0.12184224198205858,0.61883544921875,0.497650146484375,0.121185302734375,0.5607319493447581
modular,32,5,1.0,0.125,stress,segregated,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.07555197382950107,0.11127730198838272,0.61126708984375,0.499114990234375,0.112152099609375,0.5540102066532259
modular,32,5,1.0,0.125,stress,random,scrambled,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.0524961889706578,0,0.50262451171875,0.497650146484375,0.004974365234375,0.5617400138608871
modular,32,5,1.0,0.25,stress,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.014430982568854412,0.19757971781017344,0.69854736328125,0.498504638671875,0.200042724609375,0.6476814516129032
modular,32,5,1.0,0.25,stress,segregated,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.22304797040039065,0.09633721561481065,0.1403825181844805,0.638824462890625,0.498626708984375,0.14019775390625,0.5738899477066532
modular,32,5,1.0,0.25,stress,random,scrambled,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.014430982568854412,0,0.508544921875,0.498504638671875,0.010040283203125,0.648496566280242
modular,32,5,1.0,0.5,stress,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4320060916015626,0.005357252722338564,0.2352581695035217,0.735748291015625,0.494720458984375,0.24102783203125,0.6885612241683468
modular,32,5,1.0,0.5,stress,segregated,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.06447627500000003,0.05294938148362666,0.07194721572778501,0.56707763671875,0.500091552734375,0.066986083984375,0.519346175655242
modular,32,5,1.0,0.5,stress,random,scrambled,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4320060916015626,0.005357252722338564,0,0.508209228515625,0.494720458984375,0.01348876953125,0.6916247952368952
modular,128,0,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777
modular,128,0,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777
modular,128,0,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.4991607666015625,0.50189208984375,-0.0027313232421875,0.5000487800658218
modular,128,0,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681
modular,128,0,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5013275146484375,0.5013275146484375,0.0,0.4998161736435777
modular,128,0,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0,0.4993743896484375,0.5012969970703125,-0.001922607421875,0.5001422551673228
modular,128,0,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503
modular,128,0,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5022354125976562,0.5022354125976562,0.0,0.49981485201617865
modular,128,0,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0,0.4978485107421875,0.5010223388671875,-0.003173828125,0.5001069316713829
modular,128,0,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543
modular,128,0,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5024795532226562,0.5024795532226562,0.0,0.49984512929841285
modular,128,0,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0,0.49853515625,0.500335693359375,-0.001800537109375,0.5002080962413877
modular,128,0,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5001983642578125,0.50189208984375,-0.0016937255859375,0.4997010719119094
modular,128,0,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5001983642578125,0.50189208984375,-0.0016937255859375,0.4997010719119094
modular,128,0,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0,0.4992523193359375,0.50189208984375,-0.0026397705078125,0.4998553418737697
modular,128,0,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10231109686866696,0.06559053534942713,0.055917768624896044,0.55615234375,0.5012969970703125,0.0548553466796875,0.5107027789739174
modular,128,0,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5103988647460938,0.5013275146484375,0.00907135009765625,0.5001077727070005
modular,128,0,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10231109686866696,0.06559053534942713,0,0.498138427734375,0.5012969970703125,-0.0031585693359375,0.511669008750615
modular,128,0,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1817284830173545,0.05743161143375428,0.1009902392444312,0.6004409790039062,0.5010223388671875,0.09941864013671875,0.535527627299151
modular,128,0,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5104141235351562,0.5022354125976562,0.0081787109375,0.5001332440714198
modular,128,0,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1817284830173545,0.05743161143375428,0,0.49575042724609375,0.5010223388671875,-0.00527191162109375,0.5363652987742987
modular,128,0,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2431203778608288,0.04295372437270196,0.12953462126434262,0.6285858154296875,0.500335693359375,0.1282501220703125,0.5567175196850394
modular,128,0,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5024261474609375,0.5024795532226562,-5.340576171875e-05,0.5000084103561762
modular,128,0,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2431203778608288,0.04295372437270196,0,0.4978790283203125,0.500335693359375,-0.0024566650390625,0.5591224009596457
modular,128,0,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5005111694335938,0.50189208984375,-0.00138092041015625,0.49971849336398866
modular,128,0,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5005111694335938,0.50189208984375,-0.00138092041015625,0.49971849336398866
modular,128,0,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0,0.49932098388671875,0.50189208984375,-0.00257110595703125,0.4997283454955093
modular,128,0,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.0784776285453261,0.08377140234186559,0.5846481323242188,0.5012969970703125,0.08335113525390625,0.5244509479192299
modular,128,0,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5226287841796875,0.5013275146484375,0.02130126953125,0.5018632543368602
modular,128,0,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.0784776285453261,0,0.49889373779296875,0.5012969970703125,-0.00240325927734375,0.525412131482222
modular,128,0,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2351990704933883,0.059772432246129596,0.14601054806280073,0.6451873779296875,0.5010223388671875,0.1441650390625,0.5697696715828002
modular,128,0,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5233840942382812,0.5022354125976562,0.021148681640625,0.5019618958000123
modular,128,0,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2351990704933883,0.059772432246129596,0,0.4979705810546875,0.5010223388671875,-0.0030517578125,0.5722886934055118
modular,128,0,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.33848767365297017,0.034125906722707086,0.18386206394581261,0.6854324340820312,0.500335693359375,0.18509674072265625,0.6088957298459031
modular,128,0,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.5064239501953125,0.5024795532226562,0.00394439697265625,0.5001199076494832
modular,128,0,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.33848767365297017,0.034125906722707086,0,0.49781036376953125,0.500335693359375,-0.00252532958984375,0.6122442530834769
modular,128,0,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5,0.50189208984375,-0.00189208984375,0.4998349167230561
modular,128,0,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5,0.50189208984375,-0.00189208984375,0.4998349167230561
modular,128,0,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0,0.499053955078125,0.50189208984375,-0.002838134765625,0.4996924212598425
modular,128,0,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.07574796410146314,0.10033328924871109,0.60003662109375,0.5012969970703125,0.0987396240234375,0.5342851773960383
modular,128,0,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5344924926757812,0.5013275146484375,0.03316497802734375,0.5043369803841657
modular,128,0,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.07574796410146314,0,0.4981842041015625,0.5012969970703125,-0.00311279296875,0.5360071377491387
modular,128,0,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24696308483229001,0.054148161492068865,0.16756690892667706,0.6670074462890625,0.5010223388671875,0.165985107421875,0.5900516059454971
modular,128,0,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5357894897460938,0.5022354125976562,0.0335540771484375,0.5043468325156865
modular,128,0,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24696308483229001,0.054148161492068865,0,0.49859619140625,0.5010223388671875,-0.0024261474609375,0.5931468573142225
modular,128,0,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.36440312145896564,0.02237758091267046,0.20931654469623356,0.7114486694335938,0.500335693359375,0.21111297607421875,0.6370593694251353
modular,128,0,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.511260986328125,0.5024795532226562,0.00878143310546875,0.5004870797705463
modular,128,0,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.36440312145896564,0.02237758091267046,0,0.49875640869140625,0.500335693359375,-0.00157928466796875,0.6409413495401698
modular,128,0,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49947357177734375,0.50189208984375,-0.00241851806640625,0.49983215332031244
modular,128,0,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49947357177734375,0.50189208984375,-0.00241851806640625,0.49983215332031244
modular,128,0,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0,0.49912261962890625,0.50189208984375,-0.00276947021484375,0.4997148889256275
modular,128,0,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.0683738488119812,0.11256067009276409,0.6122970581054688,0.5012969970703125,0.11100006103515625,0.5428102748600516
modular,128,0,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.547027587890625,0.5013275146484375,0.0457000732421875,0.5079470656988189
modular,128,0,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.0683738488119812,0,0.49729156494140625,0.5012969970703125,-0.00400543212890625,0.5452781136580339
modular,128,0,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.046622515347319544,0.1823303250383207,0.6822891235351562,0.5010223388671875,0.18126678466796875,0.6053381491833785
modular,128,0,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5489578247070312,0.5022354125976562,0.046722412109375,0.5079418993371678
modular,128,0,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.046622515347319544,0,0.49922943115234375,0.5010223388671875,-0.00179290771484375,0.608870979369156
modular,128,0,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.382697668982544,0.015333014025445483,0.22515079228411777,0.7278900146484375,0.500335693359375,0.2275543212890625,0.6564369502030021
modular,128,0,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.517974853515625,0.5024795532226562,0.01549530029296875,0.5011409248892716
modular,128,0,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.382697668982544,0.015333014025445483,0,0.4980010986328125,0.500335693359375,-0.0023345947265625,0.6594935139333169
modular,128,1,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286
modular,128,1,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286
modular,128,1,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.49916839599609375,0.5009078979492188,-0.001739501953125,0.4998122087613804
modular,128,1,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413
modular,128,1,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5011978149414062,0.5011978149414062,0.0,0.49999723659725637
modular,128,1,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0,0.499542236328125,0.5001678466796875,-0.0006256103515625,0.5002181886687992
modular,128,1,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034
modular,128,1,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5013656616210938,0.5013656616210938,0.0,0.4998691588874877
modular,128,1,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0,0.500091552734375,0.5005340576171875,-0.0004425048828125,0.500057190421998
modular,128,1,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281
modular,128,1,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5017166137695312,0.5017166137695312,0.0,0.49994965801088825
modular,128,1,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0,0.4992828369140625,0.4982757568359375,0.001007080078125,0.5001290388933317
modular,128,1,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5002365112304688,0.5009078979492188,-0.00067138671875,0.49999963955616383
modular,128,1,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5002365112304688,0.5009078979492188,-0.00067138671875,0.49999963955616383
modular,128,1,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0,0.49803924560546875,0.5009078979492188,-0.00286865234375,0.4997850553257258
modular,128,1,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10633744646881116,0.0627987204329859,0.06042299015811906,0.5629653930664062,0.5001678466796875,0.06279754638671875,0.5148583359605684
modular,128,1,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5118331909179688,0.5011978149414062,0.0106353759765625,0.5006145567405881
modular,128,1,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10633744646881116,0.0627987204329859,0,0.5012893676757812,0.5001678466796875,0.00112152099609375,0.5147787980207308
modular,128,1,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.19294879110601848,0.056240509658195346,0.10543094033670047,0.607086181640625,0.5005340576171875,0.1065521240234375,0.5421846645084891
modular,128,1,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5121612548828125,0.5013656616210938,0.01079559326171875,0.5005257674089566
modular,128,1,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.19294879110601848,0.056240509658195346,0,0.5020751953125,0.5005340576171875,0.0015411376953125,0.5422778993140994
modular,128,1,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2734433111569019,0.0350513068539319,0.14165739389966375,0.642608642578125,0.4982757568359375,0.1443328857421875,0.5716170663908711
modular,128,1,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5036468505859375,0.5017166137695312,0.00193023681640625,0.5000406100055363
modular,128,1,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2734433111569019,0.0350513068539319,0,0.505584716796875,0.4982757568359375,0.0073089599609375,0.5725578248031495
modular,128,1,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500091552734375,0.5009078979492188,-0.00081634521484375,0.5000718484713336
modular,128,1,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500091552734375,0.5009078979492188,-0.00081634521484375,0.5000718484713336
modular,128,1,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0,0.4988555908203125,0.5009078979492188,-0.00205230712890625,0.49980415884904034
modular,128,1,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12476299207039827,0.0758486277950078,0.08730880382235033,0.5914688110351562,0.5001678466796875,0.09130096435546875,0.5295197494386688
modular,128,1,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5237197875976562,0.5011978149414062,0.02252197265625,0.5022324689729946
modular,128,1,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12476299207039827,0.0758486277950078,0,0.5016555786132812,0.5001678466796875,0.00148773193359375,0.5286859226977731
modular,128,1,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.23690742041818502,0.061954191363601335,0.1478587798990844,0.6513748168945312,0.5005340576171875,0.15084075927734375,0.5769632895161787
modular,128,1,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5240020751953125,0.5013656616210938,0.02263641357421875,0.502160980945497
modular,128,1,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.23690742041818502,0.061954191363601335,0,0.5048751831054688,0.5005340576171875,0.00434112548828125,0.5764036403866264
modular,128,1,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3753088130979625,0.03231247158261692,0.19259487378928372,0.69110107421875,0.4982757568359375,0.1928253173828125,0.6190034160463829
modular,128,1,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.506866455078125,0.5017166137695312,0.00514984130859375,0.5001641220933808
modular,128,1,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3753088130979625,0.03231247158261692,0,0.5091400146484375,0.4982757568359375,0.0108642578125,0.6203401820866141
modular,128,1,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49945068359375,0.5009078979492188,-0.00145721435546875,0.5000437338521162
modular,128,1,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49945068359375,0.5009078979492188,-0.00145721435546875,0.5000437338521162
modular,128,1,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0,0.4988555908203125,0.5009078979492188,-0.00205230712890625,0.4998526986189714
modular,128,1,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999999,0.07719256741726888,0.09897993775241165,0.6029205322265625,0.5001678466796875,0.102752685546875,0.5367104838213582
modular,128,1,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5363845825195312,0.5011978149414062,0.035186767578125,0.5048673134150468
modular,128,1,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999999,0.07719256741726888,0,0.50341796875,0.5001678466796875,0.0032501220703125,0.5359989676888532
modular,128,1,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24664095242589398,0.05830989879246239,0.1669959302876987,0.6700363159179688,0.5005340576171875,0.16950225830078125,0.5949278103085015
modular,128,1,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5373687744140625,0.5013656616210938,0.03600311279296875,0.50486358882874
modular,128,1,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24664095242589398,0.05830989879246239,0,0.5066146850585938,0.5005340576171875,0.00608062744140625,0.5947893998754306
modular,128,1,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.39762518181686934,0.021816252683407058,0.21602651556191207,0.7148666381835938,0.4982757568359375,0.21659088134765625,0.6450874148391363
modular,128,1,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.512603759765625,0.5017166137695312,0.01088714599609375,0.5004354161540354
modular,128,1,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.39762518181686934,0.021816252683407058,0,0.5106582641601562,0.4982757568359375,0.01238250732421875,0.64674617737297
modular,128,1,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49993896484375,0.5009078979492188,-0.00096893310546875,0.5000319593534694
modular,128,1,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49993896484375,0.5009078979492188,-0.00096893310546875,0.5000319593534694
modular,128,1,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0,0.4992828369140625,0.5009078979492188,-0.00162506103515625,0.49998053603284937
modular,128,1,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.07568587513271603,0.10718518002015362,0.6110382080078125,0.5001678466796875,0.110870361328125,0.5422750157634104
modular,128,1,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5495681762695312,0.5011978149414062,0.048370361328125,0.5084763173981914
modular,128,1,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.07568587513271603,0,0.5038604736328125,0.5001678466796875,0.003692626953125,0.5418112446942667
modular,128,1,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.052763622986856634,0.18004599115227377,0.6825637817382812,0.5005340576171875,0.18202972412109375,0.6076651745893823
modular,128,1,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5507736206054688,0.5013656616210938,0.049407958984375,0.5084847277543676
modular,128,1,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.052763622986856634,0,0.5075912475585938,0.5005340576171875,0.00705718994140625,0.6081738809900961
modular,128,1,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4158173428833008,0.013573500499834888,0.2309686153152294,0.7303390502929688,0.4982757568359375,0.23206329345703125,0.66268596498985
modular,128,1,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.5189590454101562,0.5017166137695312,0.017242431640625,0.5010927455631766
modular,128,1,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4158173428833008,0.013573500499834888,0,0.5110092163085938,0.4982757568359375,0.01273345947265625,0.6638398658572219
modular,128,2,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138
modular,128,2,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138
modular,128,2,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.50146484375,0.4997100830078125,0.0017547607421875,0.5000507024329478
modular,128,2,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903
modular,128,2,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49927520751953125,0.49927520751953125,0.0,0.5003002497154896
modular,128,2,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0,0.5009841918945312,0.49990081787109375,0.0010833740234375,0.5000820610466904
modular,128,2,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512
modular,128,2,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5000534057617188,0.5000534057617188,0.0,0.5001200277974287
modular,128,2,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0,0.5001602172851562,0.49959564208984375,0.0005645751953125,0.5001375693974532
modular,128,2,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276
modular,128,2,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5014572143554688,0.5014572143554688,0.0,0.4999419685423843
modular,128,2,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0,0.5003128051757812,0.49985504150390625,0.000457763671875,0.49992034191221696
modular,128,2,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49864959716796875,0.4997100830078125,-0.00106048583984375,0.499823022076464
modular,128,2,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49864959716796875,0.4997100830078125,-0.00106048583984375,0.499823022076464
modular,128,2,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0,0.5014877319335938,0.4997100830078125,0.00177764892578125,0.4998804527943528
modular,128,2,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11703308728976339,0.0558582979024934,0.06879806481707607,0.5697555541992188,0.49990081787109375,0.069854736328125,0.5177303524467889
modular,128,2,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5093307495117188,0.49927520751953125,0.0100555419921875,0.5005895659679502
modular,128,2,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11703308728976339,0.0558582979024934,0,0.49976348876953125,0.49990081787109375,-0.0001373291015625,0.5185735507274236
modular,128,2,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.21264569102051817,0.043820030362834925,0.11730040080825255,0.6191558837890625,0.49959564208984375,0.11956024169921875,0.5499202698234498
modular,128,2,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5098495483398438,0.5000534057617188,0.009796142578125,0.5004489928718626
modular,128,2,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.21264569102051817,0.043820030362834925,0,0.50091552734375,0.49959564208984375,0.00131988525390625,0.5505911759504183
modular,128,2,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.26604335978582555,0.029215748719657313,0.1401547882361739,0.641448974609375,0.49985504150390625,0.14159393310546875,0.5686546986497294
modular,128,2,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5017623901367188,0.5014572143554688,0.00030517578125,0.49999026801642465
modular,128,2,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.26604335978582555,0.029215748719657313,0,0.500457763671875,0.49985504150390625,0.00060272216796875,0.5719962533064714
modular,128,2,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.499267578125,0.4997100830078125,-0.0004425048828125,0.4997875784325787
modular,128,2,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.499267578125,0.4997100830078125,-0.0004425048828125,0.4997875784325787
modular,128,2,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0,0.5021209716796875,0.4997100830078125,0.002410888671875,0.4999586691067913
modular,128,2,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999996,0.05426454332605804,0.10316621175000165,0.6059341430664062,0.49990081787109375,0.1060333251953125,0.538857888049028
modular,128,2,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5216217041015625,0.49927520751953125,0.02234649658203125,0.502067505843996
modular,128,2,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999996,0.05426454332605804,0,0.49958038330078125,0.49990081787109375,-0.0003204345703125,0.5396842656173105
modular,128,2,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24999999999999992,0.03602162399395373,0.16453208527975238,0.6669464111328125,0.49959564208984375,0.16735076904296875,0.5916959507258858
modular,128,2,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5220184326171875,0.5000534057617188,0.02196502685546875,0.5019425519808071
modular,128,2,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24999999999999992,0.03602162399395373,0,0.49981689453125,0.49959564208984375,0.00022125244140625,0.5931026428703248
modular,128,2,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3542276022561155,0.016318929228359123,0.1934342798262791,0.6958770751953125,0.49985504150390625,0.19602203369140625,0.6215692955677904
modular,128,2,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.505401611328125,0.5014572143554688,0.00394439697265625,0.5002801850086122
modular,128,2,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3542276022561155,0.016318929228359123,0,0.5017547607421875,0.49985504150390625,0.00189971923828125,0.6256809985543799
modular,128,2,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5000534057617188,0.4997100830078125,0.00034332275390625,0.49976102573665104
modular,128,2,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5000534057617188,0.4997100830078125,0.00034332275390625,0.49976102573665104
modular,128,2,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0,0.5013809204101562,0.4997100830078125,0.00167083740234375,0.5000222273698942
modular,128,2,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.045514270619707115,0.11690438868228187,0.6208572387695312,0.49990081787109375,0.1209564208984375,0.5501659723717396
modular,128,2,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.53619384765625,0.49927520751953125,0.03691864013671875,0.504389725332185
modular,128,2,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.045514270619707115,0,0.49948883056640625,0.49990081787109375,-0.0004119873046875,0.550609077994279
modular,128,2,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999997,0.02863207137108239,0.18289348163544222,0.6865310668945312,0.49959564208984375,0.1869354248046875,0.610959631251538
modular,128,2,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5362625122070312,0.5000534057617188,0.0362091064453125,0.5042113056333046
modular,128,2,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999997,0.02863207137108239,0,0.5000991821289062,0.49959564208984375,0.0005035400390625,0.6121620718888411
modular,128,2,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.37716552418252824,0.010786491410891412,0.2156553488548236,0.7181167602539062,0.49985504150390625,0.21826171875,0.6452875813161294
modular,128,2,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.5119476318359375,0.5014572143554688,0.01049041748046875,0.5005733459953248
modular,128,2,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.37716552418252824,0.010786491410891412,0,0.5019607543945312,0.49985504150390625,0.002105712890625,0.6494800237220103
modular,128,2,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.500732421875,0.4997100830078125,0.0010223388671875,0.49981136772576273
modular,128,2,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.500732421875,0.4997100830078125,0.0010223388671875,0.49981136772576273
modular,128,2,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0,0.5021209716796875,0.4997100830078125,0.002410888671875,0.5000617560439222
modular,128,2,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.04013022289121271,0.1242602076192797,0.6289749145507812,0.49990081787109375,0.1290740966796875,0.5564739797997662
modular,128,2,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5497589111328125,0.49927520751953125,0.05048370361328125,0.507916548120694
modular,128,2,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.04013022289121271,0,0.49968719482421875,0.49990081787109375,-0.000213623046875,0.55660686342735
modular,128,2,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.023826795800772523,0.19387076458119257,0.6978836059570312,0.49959564208984375,0.1982879638671875,0.6235112468088706
modular,128,2,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5496673583984375,0.5000534057617188,0.04961395263671875,0.5076063261257382
modular,128,2,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.023826795800772523,0,0.5004196166992188,0.49959564208984375,0.000823974609375,0.6249763308547613
modular,128,2,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3925184429284668,0.008501575467264735,0.2291847719790569,0.7330703735351562,0.49985504150390625,0.23321533203125,0.6617257426104208
modular,128,2,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.5182113647460938,0.5014572143554688,0.016754150390625,0.5011965533879797
modular,128,2,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3925184429284668,0.008501575467264735,0,0.5026321411132812,0.49985504150390625,0.002777099609375,0.6648255596010704
modular,128,3,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331
modular,128,3,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331
modular,128,3,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.49947357177734375,0.49837493896484375,0.0010986328125,0.4999023197204109
modular,128,3,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199
modular,128,3,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.499664306640625,0.499664306640625,0.0,0.49965012918307083
modular,128,3,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0,0.49953460693359375,0.49852752685546875,0.001007080078125,0.49990856741357037
modular,128,3,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144
modular,128,3,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.4999847412109375,0.4999847412109375,0.0,0.49967391847625486
modular,128,3,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0,0.49851226806640625,0.49932098388671875,-0.0008087158203125,0.500077735720657
modular,128,3,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809
modular,128,3,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.501495361328125,0.501495361328125,0.0,0.499845489742249
modular,128,3,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0,0.4987335205078125,0.5006561279296875,-0.001922607421875,0.5001689280111958
modular,128,3,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49908447265625,0.49837493896484375,0.00070953369140625,0.49970876138041337
modular,128,3,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49908447265625,0.49837493896484375,0.00070953369140625,0.49970876138041337
modular,128,3,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0,0.4994964599609375,0.49837493896484375,0.00112152099609375,0.49984092412032477
modular,128,3,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11279386350862099,0.05781698800042811,0.06602354094210573,0.563720703125,0.49852752685546875,0.06519317626953125,0.5155245563176672
modular,128,3,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5098876953125,0.499664306640625,0.010223388671875,0.5001807025098425
modular,128,3,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11279386350862099,0.05781698800042811,0,0.5016632080078125,0.49852752685546875,0.00313568115234375,0.5157304898960383
modular,128,3,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1889768839489879,0.059482589638970546,0.10088151379176155,0.5979843139648438,0.49932098388671875,0.098663330078125,0.5353022297536294
modular,128,3,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5098495483398438,0.4999847412109375,0.00986480712890625,0.5001889927180733
modular,128,3,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1889768839489879,0.059482589638970546,0,0.5002517700195312,0.49932098388671875,0.0009307861328125,0.5347884771392102
modular,128,3,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.24534049642483527,0.03704400483881964,0.13058014368873122,0.6297149658203125,0.5006561279296875,0.129058837890625,0.55892463744156
modular,128,3,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5020599365234375,0.501495361328125,0.0005645751953125,0.4998466912217027
modular,128,3,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.24534049642483527,0.03704400483881964,0,0.497589111328125,0.5006561279296875,-0.0030670166015625,0.558324858898253
modular,128,3,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500732421875,0.49837493896484375,0.00235748291015625,0.4998250645915354
modular,128,3,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500732421875,0.49837493896484375,0.00235748291015625,0.4998250645915354
modular,128,3,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0,0.4987335205078125,0.49837493896484375,0.00035858154296875,0.5000535859836368
modular,128,3,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.06147974642086967,0.09911916115252745,0.5984039306640625,0.49852752685546875,0.09987640380859375,0.5348508339228593
modular,128,3,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5236587524414062,0.499664306640625,0.02399444580078125,0.5018355001614788
modular,128,3,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.06147974642086967,0,0.501983642578125,0.49852752685546875,0.00345611572265625,0.5340323861189714
modular,128,3,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.22998154874024823,0.06245118896541757,0.14466680845128865,0.6428298950195312,0.49932098388671875,0.1435089111328125,0.5698481281911294
modular,128,3,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5237350463867188,0.4999847412109375,0.02375030517578125,0.5017141507366512
modular,128,3,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.22998154874024823,0.06245118896541757,0,0.49936676025390625,0.49932098388671875,4.57763671875e-05,0.5680550402543676
modular,128,3,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.31651318469232026,0.026572592237276194,0.1832412264752155,0.683349609375,0.5006561279296875,0.1826934814453125,0.6093468853807824
modular,128,3,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.505859375,0.501495361328125,0.004364013671875,0.5000043253260334
modular,128,3,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.31651318469232026,0.026572592237276194,0,0.4954376220703125,0.5006561279296875,-0.005218505859375,0.606944166769193
modular,128,3,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5003280639648438,0.49837493896484375,0.001953125,0.4999191404327633
modular,128,3,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5003280639648438,0.49837493896484375,0.001953125,0.4999191404327633
modular,128,3,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0,0.49951934814453125,0.49837493896484375,0.0011444091796875,0.49993355818620816
modular,128,3,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.05637135678197773,0.11327903683117424,0.612762451171875,0.49852752685546875,0.11423492431640625,0.5449634461890994
modular,128,3,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5352859497070312,0.499664306640625,0.03562164306640625,0.5043107881320743
modular,128,3,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.05637135678197773,0,0.5020599365234375,0.49852752685546875,0.00353240966796875,0.5441111166646162
modular,128,3,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.23744749048363645,0.05576903505673562,0.1669039051819334,0.665435791015625,0.49932098388671875,0.16611480712890625,0.5912059874046506
modular,128,3,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5354843139648438,0.4999847412109375,0.03549957275390625,0.5040584774467889
modular,128,3,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.23744749048363645,0.05576903505673562,0,0.500213623046875,0.49932098388671875,0.00089263916015625,0.5897793507012795
modular,128,3,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3386119845131152,0.017748741665342314,0.20762173477865048,0.7079696655273438,0.5006561279296875,0.20731353759765625,0.635939109982468
modular,128,3,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.5110321044921875,0.501495361328125,0.0095367431640625,0.5003765436608022
modular,128,3,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3386119845131152,0.017748741665342314,0,0.49700164794921875,0.5006561279296875,-0.00365447998046875,0.6330774262195498
modular,128,3,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5007171630859375,0.49837493896484375,0.00234222412109375,0.4999005175012303
modular,128,3,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5007171630859375,0.49837493896484375,0.00234222412109375,0.4999005175012303
modular,128,3,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0,0.4996185302734375,0.49837493896484375,0.00124359130859375,0.4999002772053396
modular,128,3,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.050163491047069665,0.12196350773462969,0.6222686767578125,0.49852752685546875,0.12374114990234375,0.5524666853777067
modular,128,3,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5488128662109375,0.499664306640625,0.0491485595703125,0.5078329251507135
modular,128,3,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.050163491047069665,0,0.502105712890625,0.49852752685546875,0.00357818603515625,0.5515475535955955
modular,128,3,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.24382961210632326,0.0493010393412143,0.18128811829972846,0.6797561645507812,0.49932098388671875,0.1804351806640625,0.6057709220826155
modular,128,3,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5486831665039062,0.4999847412109375,0.04869842529296875,0.5076148566298597
modular,128,3,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.24382961210632326,0.0493010393412143,0,0.5002517700195312,0.49932098388671875,0.0009307861328125,0.6039701446773499
modular,128,3,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3551782531738281,0.01303526262674783,0.22262804618044346,0.72222900390625,0.5006561279296875,0.2215728759765625,0.6523531215397392
modular,128,3,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.5179519653320312,0.501495361328125,0.01645660400390625,0.5011621910756028
modular,128,3,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3551782531738281,0.01303526262674783,0,0.496124267578125,0.5006561279296875,-0.0045318603515625,0.6490589051734744
modular,128,4,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025
modular,128,4,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025
modular,128,4,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.50006103515625,0.5005035400390625,-0.0004425048828125,0.4998647134135088
modular,128,4,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312
modular,128,4,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5015640258789062,0.5015640258789062,0.0,0.4999143345149483
modular,128,4,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0,0.5006790161132812,0.5009994506835938,-0.0003204345703125,0.49982902947373276
modular,128,4,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825
modular,128,4,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5017318725585938,0.5017318725585938,0.0,0.499863151490219
modular,128,4,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0,0.5006332397460938,0.5029830932617188,-0.002349853515625,0.4998408039723794
modular,128,4,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299
modular,128,4,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5024032592773438,0.5024032592773438,0.0,0.5000577911617249
modular,128,4,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0,0.5024032592773438,0.5022964477539062,0.0001068115234375,0.4999607116218627
modular,128,4,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5005111694335938,0.5005035400390625,7.62939453125e-06,0.49981941763810284
modular,128,4,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5005111694335938,0.5005035400390625,7.62939453125e-06,0.49981941763810284
modular,128,4,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0,0.5007858276367188,0.5005035400390625,0.00028228759765625,0.5001060906357653
modular,128,4,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.1061952749551708,0.06191041561922084,0.06031773376865514,0.557769775390625,0.5009994506835938,0.05677032470703125,0.5132422259473425
modular,128,4,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5112533569335938,0.5015640258789062,0.0096893310546875,0.5002661276990035
modular,128,4,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.1061952749551708,0.06191041561922084,0,0.501068115234375,0.5009994506835938,6.866455078125e-05,0.5120796744279035
modular,128,4,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1977989909627115,0.05541546190669288,0.10801997595066207,0.605377197265625,0.5029830932617188,0.10239410400390625,0.5410639244740404
modular,128,4,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5118255615234375,0.5017318725585938,0.01009368896484375,0.5002455824003444
modular,128,4,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1977989909627115,0.05541546190669288,0,0.4989013671875,0.5029830932617188,-0.00408172607421875,0.5375147541676919
modular,128,4,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2515241259718741,0.035464084443232555,0.13567490623593612,0.6329879760742188,0.5022964477539062,0.1306915283203125,0.5634822094534326
modular,128,4,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5022048950195312,0.5024032592773438,-0.0001983642578125,0.5000255915123646
modular,128,4,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2515241259718741,0.035464084443232555,0,0.5033493041992188,0.5022964477539062,0.0010528564453125,0.5596379557932456
modular,128,4,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5018157958984375,0.5005035400390625,0.001312255859375,0.4996792049858514
modular,128,4,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5018157958984375,0.5005035400390625,0.001312255859375,0.4996792049858514
modular,128,4,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0,0.4986114501953125,0.5005035400390625,-0.00189208984375,0.5000103327233021
modular,128,4,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12461685106141324,0.07057308958034042,0.09142974541613033,0.5884170532226562,0.5009994506835938,0.0874176025390625,0.5292446106437623
modular,128,4,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5242919921875,0.5015640258789062,0.02272796630859375,0.5018207219641978
modular,128,4,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12461685106141324,0.07057308958034042,0,0.5015487670898438,0.5009994506835938,0.00054931640625,0.5274325393316314
modular,128,4,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24916139560721148,0.05387404819941138,0.15578770659541766,0.6518096923828125,0.5029830932617188,0.14882659912109375,0.5792034479576771
modular,128,4,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5241470336914062,0.5017318725585938,0.0224151611328125,0.5015276811254306
modular,128,4,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24916139560721148,0.05387404819941138,0,0.5024871826171875,0.5029830932617188,-0.00049591064453125,0.5749992310531495
modular,128,4,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3588351741306498,0.024092843514056213,0.19200261096612414,0.6858673095703125,0.5022964477539062,0.18357086181640625,0.6142027847410187
modular,128,4,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.506622314453125,0.5024032592773438,0.00421905517578125,0.49999182993971447
modular,128,4,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3588351741306498,0.024092843514056213,0,0.5043792724609375,0.5022964477539062,0.00208282470703125,0.6120004729023131
modular,128,4,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5015945434570312,0.5005035400390625,0.00109100341796875,0.4997540571558194
modular,128,4,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5015945434570312,0.5005035400390625,0.00109100341796875,0.4997540571558194
modular,128,4,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0,0.49922943115234375,0.5005035400390625,-0.00127410888671875,0.4998271071066068
modular,128,4,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.06481158583310967,0.10801563497847896,0.6040725708007812,0.5009994506835938,0.1030731201171875,0.5399473896176796
modular,128,4,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5367202758789062,0.5015640258789062,0.03515625,0.5044602521761196
modular,128,4,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.06481158583310967,0,0.5015945434570312,0.5009994506835938,0.0005950927734375,0.5379937840258981
modular,128,4,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.04307443964276688,0.17785281002443346,0.6733245849609375,0.5029830932617188,0.17034149169921875,0.6002358263871801
modular,128,4,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.53662109375,0.5017318725585938,0.03488922119140625,0.5042193555456447
modular,128,4,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.04307443964276688,0,0.502227783203125,0.5029830932617188,-0.00075531005859375,0.5951617383581447
modular,128,4,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3829993727653118,0.014954586855358817,0.21527321874575092,0.7088088989257812,0.5022964477539062,0.206512451171875,0.6388666348194514
modular,128,4,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.5120010375976562,0.5024032592773438,0.0095977783203125,0.5004425048828125
modular,128,4,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3829993727653118,0.014954586855358817,0,0.5044326782226562,0.5022964477539062,0.00213623046875,0.6356956902451403
modular,128,4,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5020599365234375,0.5005035400390625,0.001556396484375,0.4997676338736466
modular,128,4,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5020599365234375,0.5005035400390625,0.001556396484375,0.4997676338736466
modular,128,4,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0,0.49920654296875,0.5005035400390625,-0.0012969970703125,0.4998490941806102
modular,128,4,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.05636909637853241,0.11897143335816619,0.6150283813476562,0.5009994506835938,0.1140289306640625,0.5484968771146039
modular,128,4,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5496139526367188,0.5015640258789062,0.0480499267578125,0.5079330083892101
modular,128,4,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.05636909637853241,0,0.5021743774414062,0.5009994506835938,0.0011749267578125,0.546877282810962
modular,128,4,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.03347729280670038,0.19120539897794908,0.6850128173828125,0.5029830932617188,0.18202972412109375,0.6127809539554626
modular,128,4,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5494918823242188,0.5017318725585938,0.047760009765625,0.5077143391286294
modular,128,4,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.03347729280670038,0,0.5027008056640625,0.5029830932617188,-0.00028228759765625,0.6091923751230314
modular,128,4,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3946194372058106,0.01039015539205729,0.22906693278297524,0.7219696044921875,0.5022964477539062,0.21967315673828125,0.6531439353161909
modular,128,4,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.518646240234375,0.5024032592773438,0.01624298095703125,0.501109926719365
modular,128,4,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3946194372058106,0.01039015539205729,0,0.503814697265625,0.5022964477539062,0.00151824951171875,0.6509682963213583
modular,128,5,0.0,0.0,stress,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065
modular,128,5,0.0,0.0,stress,segregated,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065
modular,128,5,0.0,0.0,stress,random,scrambled,0.0,0.0,0.0,1.0,0.0,0.0,0,0.4994964599609375,0.5002899169921875,-0.00079345703125,0.499956987035556
modular,128,5,0.0,0.125,stress,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912
modular,128,5,0.0,0.125,stress,segregated,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49996185302734375,0.49996185302734375,0.0,0.49984801284910185
modular,128,5,0.0,0.125,stress,random,scrambled,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0,0.49826812744140625,0.49956512451171875,-0.0012969970703125,0.49993764321635087
modular,128,5,0.0,0.25,stress,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625
modular,128,5,0.0,0.25,stress,segregated,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500030517578125,0.500030517578125,0.0,0.49994977815883357
modular,128,5,0.0,0.25,stress,random,scrambled,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0,0.4974517822265625,0.500244140625,-0.0027923583984375,0.49996659887118605
modular,128,5,0.0,0.5,stress,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853
modular,128,5,0.0,0.5,stress,segregated,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49993133544921875,0.49993133544921875,0.0,0.5002406563345841
modular,128,5,0.0,0.5,stress,random,scrambled,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0,0.49712371826171875,0.5000228881835938,-0.002899169921875,0.5002368116003322
modular,128,5,0.1,0.0,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49982452392578125,0.5002899169921875,-0.00046539306640625,0.5001325231837475
modular,128,5,0.1,0.0,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49982452392578125,0.5002899169921875,-0.00046539306640625,0.5001325231837475
modular,128,5,0.1,0.0,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0,0.49858856201171875,0.5002899169921875,-0.00170135498046875,0.49997176523283704
modular,128,5,0.1,0.125,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11958342444631817,0.05502359640548145,0.07010020228380293,0.5698623657226562,0.49956512451171875,0.0702972412109375,0.5186792809193528
modular,128,5,0.1,0.125,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.015372154290472437,0.033373932229049504,0.010831187090715556,0.5110015869140625,0.49996185302734375,0.01103973388671875,0.5005046213705708
modular,128,5,0.1,0.125,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11958342444631817,0.05502359640548145,0,0.5021743774414062,0.49956512451171875,0.0026092529296875,0.5195157509150468
modular,128,5,0.1,0.25,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.2054134209472444,0.048776487472355516,0.11268563717592384,0.6127853393554688,0.500244140625,0.11254119873046875,0.5461181880920891
modular,128,5,0.1,0.25,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.015372154290472437,0.03337393213412052,0.010831187093241301,0.5104598999023438,0.500030517578125,0.01042938232421875,0.5004956102746678
modular,128,5,0.1,0.25,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.2054134209472444,0.048776487472355516,0,0.5020523071289062,0.500244140625,0.00180816650390625,0.5480530506043921
modular,128,5,0.1,0.5,stress,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.270452636933569,0.033727273948830565,0.1417900822331427,0.642852783203125,0.5000228881835938,0.14282989501953125,0.5713296725055363
modular,128,5,0.1,0.5,stress,segregated,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.002221438907448688,0.01209604020828034,0.00207856326898823,0.5018692016601562,0.49993133544921875,0.0019378662109375,0.500253151720903
modular,128,5,0.1,0.5,stress,random,scrambled,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.270452636933569,0.033727273948830565,0,0.5025482177734375,0.5000228881835938,0.00252532958984375,0.5727325199157234
modular,128,5,0.3,0.0,stress,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4998016357421875,0.5002899169921875,-0.00048828125,0.5001845472440944
modular,128,5,0.3,0.0,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4998016357421875,0.5002899169921875,-0.00048828125,0.5001845472440944
modular,128,5,0.3,0.0,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0,0.4987640380859375,0.5002899169921875,-0.00152587890625,0.50002571166031
modular,128,5,0.3,0.125,stress,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.05108666792911798,0.10454385975805217,0.6033859252929688,0.49956512451171875,0.10382080078125,0.5396040067898007
modular,128,5,0.3,0.125,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.03156975538713436,0.053463677258884415,0.023276695386435536,0.5234756469726562,0.49996185302734375,0.0235137939453125,0.5020539291261688
modular,128,5,0.3,0.125,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.05108666792911798,0,0.5014877319335938,0.49956512451171875,0.001922607421875,0.5401929720180241
modular,128,5,0.3,0.25,stress,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2499999999999999,0.04058660895730092,0.16137866480565805,0.661590576171875,0.500244140625,0.161346435546875,0.588067963367372
modular,128,5,0.3,0.25,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.03156975539964847,0.053462950505174245,0.02327672477896701,0.5226058959960938,0.500030517578125,0.02257537841796875,0.5019126351424089
modular,128,5,0.3,0.25,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2499999999999999,0.04058660895730092,0,0.5001678466796875,0.500244140625,-7.62939453125e-05,0.5895844707338829
modular,128,5,0.3,0.5,stress,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.39908617135316615,0.0225576522838359,0.19741952558145093,0.69830322265625,0.5000228881835938,0.19828033447265625,0.6254971721979576
modular,128,5,0.3,0.5,stress,segregated,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.005789107192558686,0.022756702785648654,0.006138718121584292,0.505859375,0.49993133544921875,0.00592803955078125,0.500123031496063
modular,128,5,0.3,0.5,stress,random,scrambled,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.39908617135316615,0.0225576522838359,0,0.49884033203125,0.5000228881835938,-0.00118255615234375,0.6280529592919537
modular,128,5,0.6,0.0,stress,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49925994873046875,0.5002899169921875,-0.00102996826171875,0.5002223938468873
modular,128,5,0.6,0.0,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49925994873046875,0.5002899169921875,-0.00102996826171875,0.5002223938468873
modular,128,5,0.6,0.0,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0,0.49863433837890625,0.5002899169921875,-0.00165557861328125,0.5001188263179749
modular,128,5,0.6,0.125,stress,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.04169499832274119,0.11795212234777705,0.6165695190429688,0.49956512451171875,0.11700439453125,0.5492896132581815
modular,128,5,0.6,0.125,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.04532724285378065,0.0665287641963878,0.035825457534790606,0.5354995727539062,0.49996185302734375,0.0355377197265625,0.5043679785540723
modular,128,5,0.6,0.125,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.04169499832274119,0,0.5022964477539062,0.49956512451171875,0.0027313232421875,0.5508438470795398
modular,128,5,0.6,0.25,stress,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.03393738488784106,0.1806828169975295,0.68194580078125,0.500244140625,0.18170166015625,0.6082126887764518
modular,128,5,0.6,0.25,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.045327246057393925,0.06644030331010606,0.035833948515438974,0.5350494384765625,0.500030517578125,0.0350189208984375,0.5042928860882135
modular,128,5,0.6,0.25,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.03393738488784106,0,0.5001983642578125,0.500244140625,-4.57763671875e-05,0.6100540761872539
modular,128,5,0.6,0.5,stress,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.43377952910593376,0.011748213273045045,0.2212933134825962,0.7223052978515625,0.5000228881835938,0.22228240966796875,0.6524836022084153
modular,128,5,0.6,0.5,stress,segregated,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.010445588605104,0.031881923137284565,0.011585611777016641,0.5111007690429688,0.49993133544921875,0.01116943359375,0.5004835954801303
modular,128,5,0.6,0.5,stress,random,scrambled,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.43377952910593376,0.011748213273045045,0,0.49932861328125,0.5000228881835938,-0.00069427490234375,0.6549593707707924
modular,128,5,1.0,0.0,stress,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4992828369140625,0.5002899169921875,-0.001007080078125,0.5001021257535678
modular,128,5,1.0,0.0,stress,segregated,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4992828369140625,0.5002899169921875,-0.001007080078125,0.5001021257535678
modular,128,5,1.0,0.0,stress,random,scrambled,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0,0.4978790283203125,0.5002899169921875,-0.002410888671875,0.5000706469918799
modular,128,5,1.0,0.125,stress,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.036209833554943366,0.12506593208121336,0.6234130859375,0.49956512451171875,0.12384796142578125,0.5549590343565453
modular,128,5,1.0,0.125,stress,segregated,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.059361410019531255,0.07683990063970787,0.04848337999548373,0.5486602783203125,0.49996185302734375,0.04869842529296875,0.5077807809424212
modular,128,5,1.0,0.125,stress,random,scrambled,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.036209833554943366,0,0.502655029296875,0.49956512451171875,0.00308990478515625,0.5567699041892225
modular,128,5,1.0,0.25,stress,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.030242876858126922,0.19176179200380394,0.6926727294921875,0.500244140625,0.1924285888671875,0.6202274833138532
modular,128,5,1.0,0.25,stress,segregated,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.05936160075439454,0.07574615296521722,0.04873254759454773,0.5476837158203125,0.500030517578125,0.0476531982421875,0.5077416127122293
modular,128,5,1.0,0.25,stress,random,scrambled,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.030242876858126922,0,0.5000152587890625,0.500244140625,-0.0002288818359375,0.6224074476347196
modular,128,5,1.0,0.5,stress,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4483351914471436,0.007102594334235068,0.23465396437455066,0.7360763549804688,0.5000228881835938,0.236053466796875,0.667404655396469
modular,128,5,1.0,0.5,stress,segregated,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.016119068750000007,0.04098353376881596,0.01809143307515687,0.517181396484375,0.49993133544921875,0.01725006103515625,0.5011265071358267
modular,128,5,1.0,0.5,stress,random,scrambled,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4483351914471436,0.007102594334235068,0,0.49956512451171875,0.5000228881835938,-0.000457763671875,0.669680017185962


==> anc/rci_supplement/evidence/rci_probe/results/stress_event.json <==
{
  "completed": "2026-10-02T08:20:06Z",
  "rows": 720,
  "code_sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd"
}

==> anc/rci_supplement/evidence/rci_probe/results/summary.json <==
{
  "main_runs": 2400,
  "stress_runs": 720,
  "total_episode_evaluations": 3194880,
  "stress": [
    {
      "n": 32,
      "alpha": 0.3,
      "layout": "random",
      "control": "intact",
      "gain": {
        "mean": 0.19765726725260416,
        "low": 0.18932596842447916,
        "high": 0.20600382486979166,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.6407588835685484,
        "low": 0.6337502920499412,
        "high": 0.6465852716917633,
        "blocks": 6
      },
      "expected": 0.20069982627569197,
      "pred_three": 0.14607226312051028
    },
    {
      "n": 32,
      "alpha": 0.3,
      "layout": "segregated",
      "control": "intact",
      "gain": {
        "mean": 0.02301025390625,
        "low": 0.020929972330729168,
        "high": 0.025853474934895832,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.502252394153226,
        "low": 0.5017089843750001,
        "high": 0.502734112483199,
        "blocks": 6
      },
      "expected": 0.024554633195960327,
      "pred_three": 0.14607226312051028
    },
    {
      "n": 32,
      "alpha": 0.3,
      "layout": "random",
      "control": "scrambled",
      "gain": {
        "mean": 0.0015106201171875,
        "low": -0.004119873046875,
        "high": 0.007354736328125,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.6427395728326613,
        "low": 0.6358183173723119,
        "high": 0.6489300471480175,
        "blocks": 6
      },
      "expected": 0.0,
      "pred_three": 0.14607226312051028
    },
    {
      "n": 32,
      "alpha": 1.0,
      "layout": "random",
      "control": "intact",
      "gain": {
        "mean": 0.23401896158854166,
        "low": 0.22767016092936196,
        "high": 0.24131825764973958,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.6889625467279905,
        "low": 0.6837617607526881,
        "high": 0.694163332703293,
        "blocks": 6
      },
      "expected": 0.2357861987388512,
      "pred_three": 0.23339925492877667
    },
    {
      "n": 32,
      "alpha": 1.0,
      "layout": "segregated",
      "control": "intact",
      "gain": {
        "mean": 0.06915283203125,
        "low": 0.065460205078125,
        "high": 0.073699951171875,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.5181156281502016,
        "low": 0.5169835244455646,
        "high": 0.5192969537550404,
        "blocks": 6
      },
      "expected": 0.07194721572778501,
      "pred_three": 0.23339925492877667
    },
    {
      "n": 32,
      "alpha": 1.0,
      "layout": "random",
      "control": "scrambled",
      "gain": {
        "mean": 0.00164794921875,
        "low": -0.0019022623697916667,
        "high": 0.006708780924479167,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.691312728389617,
        "low": 0.6871515089465726,
        "high": 0.6955769610661333,
        "blocks": 6
      },
      "expected": 0.0,
      "pred_three": 0.23339925492877667
    },
    {
      "n": 128,
      "alpha": 0.3,
      "layout": "random",
      "control": "intact",
      "gain": {
        "mean": 0.18974812825520834,
        "low": 0.1850611368815104,
        "high": 0.19479751586914062,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.6164192139633058,
        "low": 0.6116904311292753,
        "high": 0.6212268258642962,
        "blocks": 6
      },
      "expected": 0.19042576343069437,
      "pred_three": 0.13415255036328722
    },
    {
      "n": 128,
      "alpha": 0.3,
      "layout": "segregated",
      "control": "intact",
      "gain": {
        "mean": 0.004591623942057292,
        "low": 0.00408172607421875,
        "high": 0.005207061767578125,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.5001139002522145,
        "low": 0.500039208279507,
        "high": 0.5001886723235524,
        "blocks": 6
      },
      "expected": 0.006138718121584292,
      "pred_three": 0.13415255036328722
    },
    {
      "n": 128,
      "alpha": 0.3,
      "layout": "random",
      "control": "scrambled",
      "gain": {
        "mean": 0.0009867350260416667,
        "low": -0.0026868184407552085,
        "high": 0.00522613525390625,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.6175438387813218,
        "low": 0.6117049890553232,
        "high": 0.6238012438996883,
        "blocks": 6
      },
      "expected": 0.0,
      "pred_three": 0.13415255036328722
    },
    {
      "n": 128,
      "alpha": 1.0,
      "layout": "random",
      "control": "intact",
      "gain": {
        "mean": 0.22835540771484375,
        "low": 0.22336832682291666,
        "high": 0.2332178751627604,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.6589583950092787,
        "low": 0.6548594677542139,
        "high": 0.6632949348509781,
        "blocks": 6
      },
      "expected": 0.22860885381939558,
      "pred_three": 0.21035103042226702
    },
    {
      "n": 128,
      "alpha": 1.0,
      "layout": "segregated",
      "control": "intact",
      "gain": {
        "mean": 0.016573588053385418,
        "low": 0.016072559356689452,
        "high": 0.017031351725260418,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.5011381414618704,
        "low": 0.501111668864573,
        "high": 0.5011649344536888,
        "blocks": 6
      },
      "expected": 0.01809143307515687,
      "pred_three": 0.21035103042226702
    },
    {
      "n": 128,
      "alpha": 1.0,
      "layout": "random",
      "control": "scrambled",
      "gain": {
        "mean": 0.001617431640625,
        "low": -0.0022150675455729165,
        "high": 0.006467183430989583,
        "blocks": 6
      },
      "agreement": {
        "mean": 0.659644359678734,
        "low": 0.6534504527494976,
        "high": 0.6653907555607672,
        "blocks": 6
      },
      "expected": 0.0,
      "pred_three": 0.21035103042226702
    }
  ],
  "paired_stress": [
    {
      "n": 32,
      "alpha": 0.3,
      "random_minus_segregated": {
        "mean": 0.17464701334635416,
        "low": 0.1674273173014323,
        "high": 0.18140157063802084,
        "blocks": 6
      },
      "expected_gap": 0.17614519307973164
    },
    {
      "n": 32,
      "alpha": 1.0,
      "random_minus_segregated": {
        "mean": 0.16486612955729166,
        "low": 0.1596515655517578,
        "high": 0.17002360026041666,
        "blocks": 6
      },
      "expected_gap": 0.1638389830110662
    },
    {
      "n": 128,
      "alpha": 0.3,
      "random_minus_segregated": {
        "mean": 0.18515650431315103,
        "low": 0.1807380676269531,
        "high": 0.1899247169494629,
        "blocks": 6
      },
      "expected_gap": 0.18428704530911003
    },
    {
      "n": 128,
      "alpha": 1.0,
      "random_minus_segregated": {
        "mean": 0.21178181966145834,
        "low": 0.20714950561523438,
        "high": 0.2162348429361979,
        "blocks": 6
      },
      "expected_gap": 0.2105174207442387
    }
  ],
  "validation": {
    "analytic_prediction": 0.2359538445857674,
    "independent_MC_gain": 0.2339496612548828,
    "paired_episode_se": 0.0011001310776919127,
    "z_error": -1.8217677616101795,
    "exact_saved_null_reproduction": true,
    "exact_saved_nonzero_reproduction": true,
    "main_null_max_abs_gain": 0.0,
    "main_no_complement_mean_gain": -1.5398661295572918e-05
  },
  "gate": {
    "three": false,
    "concentration": true
  }
}

==> anc/rci_supplement/evidence/rci_probe/results/test.csv <==
topology,n,seed,alpha,p,split,layout,control,Lambda,mu_T,I_comp,neff,overlap,heterogeneity,mechanistic,Q,Q_null,G_cap,agreement
ring,64,0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977
ring,64,0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452
ring,64,0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635
ring,64,0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494
ring,64,0,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.501800537109375,0.50372314453125,-0.001922607421875,0.49993315197172616
ring,64,0,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.11924433393872264,0.05788832968939205,0.06908276239030695,0.56988525390625,0.504364013671875,0.065521240234375,0.5200301881820436
ring,64,0,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.19629325274528986,0.05273210042804572,0.10740774810726825,0.6077880859375,0.504180908203125,0.103607177734375,0.5463053385416665
ring,64,0,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.26518855402591235,0.033347556914718884,0.13972116846651464,0.637725830078125,0.5033416748046875,0.1343841552734375,0.5726221478174602
ring,64,0,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.5001220703125,0.50372314453125,-0.00360107421875,0.5000077504960317
ring,64,0,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999993,0.0642249429039609,0.09959362669583714,0.600006103515625,0.504364013671875,0.09564208984375,0.5400710332961309
ring,64,0,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.24527651790452945,0.04478177590165652,0.15566079966998136,0.6551513671875,0.504180908203125,0.150970458984375,0.590423099578373
ring,64,0,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.3850168162959002,0.01748605828404056,0.19626722162740884,0.6942291259765625,0.5033416748046875,0.190887451171875,0.6292312864273313
ring,64,0,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.50091552734375,0.50372314453125,-0.0028076171875,0.4998498341393849
ring,64,0,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999997,0.05960176747197923,0.11222371406067036,0.6124267578125,0.504364013671875,0.108062744140625,0.5495111374627977
ring,64,0,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.03648812785264705,0.17680967505959327,0.6750640869140625,0.504180908203125,0.1708831787109375,0.6116841634114583
ring,64,0,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.41603475942749013,0.007452439337380187,0.2199007256660853,0.716339111328125,0.5033416748046875,0.2129974365234375,0.6561715262276786
ring,64,0,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.501190185546875,0.50372314453125,-0.002532958984375,0.4996880425347222
ring,64,0,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.05211244583537963,0.12066977448225527,0.6204833984375,0.504364013671875,0.116119384765625,0.5566435314360119
ring,64,0,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.031626939357123574,0.1893573093940046,0.68804931640625,0.504180908203125,0.183868408203125,0.6255725678943452
ring,64,0,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.43016862869262695,0.003960026901042543,0.2331292782395758,0.73052978515625,0.5033416748046875,0.2271881103515625,0.6737118675595238
ring,64,1,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099
ring,64,1,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122
ring,64,1,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913
ring,64,1,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236
ring,64,1,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.4987030029296875,0.4971771240234375,0.00152587890625,0.5003337557353671
ring,64,1,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.11329960362047675,0.059861394774210826,0.06524228491994587,0.5660400390625,0.4977264404296875,0.0683135986328125,0.5181351919022816
ring,64,1,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.18945069486052515,0.06129723572960951,0.10250555472879755,0.5989227294921875,0.497161865234375,0.1017608642578125,0.5382424006386408
ring,64,1,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.27436749502396585,0.023548266977638233,0.1440488646619315,0.63690185546875,0.4973907470703125,0.1395111083984375,0.5697447761656746
ring,64,1,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.5012054443359375,0.4971771240234375,0.0040283203125,0.4999752952938988
ring,64,1,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999994,0.06240900034673864,0.09588409314377117,0.5960845947265625,0.4977264404296875,0.098358154296875,0.536099388485863
ring,64,1,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.24934948289197437,0.06717995112948648,0.14326998881579595,0.6392059326171875,0.497161865234375,0.1420440673828125,0.5694933694506449
ring,64,1,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.36969789857815727,0.00978046192695209,0.1964513274130303,0.6868896484375,0.4973907470703125,0.1894989013671875,0.621610126798115
ring,64,1,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.5015716552734375,0.4971771240234375,0.00439453125,0.5003143794952877
ring,64,1,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999999,0.056712486524199704,0.10926610751523323,0.6098175048828125,0.4977264404296875,0.112091064453125,0.5466943165612599
ring,64,1,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.06438127540104342,0.1600537277886828,0.6565093994140625,0.497161865234375,0.1593475341796875,0.5855892120845734
ring,64,1,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.3824282861242675,0.007397307032802982,0.21652088014174103,0.7061309814453125,0.4973907470703125,0.208740234375,0.6443980383494543
ring,64,1,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.502288818359375,0.4971771240234375,0.0051116943359375,0.5003565228174602
ring,64,1,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.05280933412158034,0.11737931450292857,0.618743896484375,0.4977264404296875,0.1210174560546875,0.5534764849950397
ring,64,1,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.06214575078114839,0.17087303843847673,0.668609619140625,0.497161865234375,0.17144775390625,0.5969780815972221
ring,64,1,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.39194345474243164,0.006365255731478804,0.22881379632844293,0.7186737060546875,0.4973907470703125,0.221282958984375,0.6586056663876488
ring,64,2,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944
ring,64,2,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121
ring,64,2,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987
ring,64,2,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425
ring,64,2,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.501861572265625,0.501983642578125,-0.0001220703125,0.5001860119047619
ring,64,2,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.10586488705203059,0.060503130442311794,0.061246215775312265,0.5661468505859375,0.5006866455078125,0.065460205078125,0.5169169108072917
ring,64,2,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.1755318408631325,0.05735640385915666,0.09984915357885255,0.603729248046875,0.5000152587890625,0.1037139892578125,0.5398704892113094
ring,64,2,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.24044841505454545,0.04363588285034395,0.12899413600584178,0.6331939697265625,0.50067138671875,0.1325225830078125,0.5618039085751487
ring,64,2,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.5001220703125,0.501983642578125,-0.001861572265625,0.5003235832093254
ring,64,2,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999994,0.0681339831293091,0.09375262108090995,0.5977935791015625,0.5006866455078125,0.09710693359375,0.536437503875248
ring,64,2,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.23829821802204598,0.062654901070837,0.14859885674726359,0.651214599609375,0.5000152587890625,0.1511993408203125,0.5804046146453373
ring,64,2,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.33780743510339245,0.030247566466796806,0.18517968584701816,0.688079833984375,0.50067138671875,0.187408447265625,0.6163824172247023
ring,64,2,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.4987945556640625,0.501983642578125,-0.0031890869140625,0.5004480755518352
ring,64,2,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999999,0.06663839281228796,0.10879233966285445,0.6142120361328125,0.5006866455078125,0.113525390625,0.5482938251798115
ring,64,2,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.05741640807492401,0.17105190056469732,0.673614501953125,0.5000152587890625,0.1735992431640625,0.6031852601066469
ring,64,2,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.36512975637573236,0.01879530101054381,0.2109836094009819,0.7133026123046875,0.50067138671875,0.2126312255859375,0.6464625767299108
ring,64,2,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.499237060546875,0.501983642578125,-0.00274658203125,0.5002925812251984
ring,64,2,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.06486967620056501,0.11655679957463275,0.6219024658203125,0.5006866455078125,0.1212158203125,0.5547674269903273
ring,64,2,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.04971130618812158,0.1844131177412363,0.688690185546875,0.5000152587890625,0.1886749267578125,0.6193334185887897
ring,64,2,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.3842606544494629,0.01084656518292318,0.22689927610466842,0.729217529296875,0.50067138671875,0.228546142578125,0.6655467199900793
ring,64,3,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829
ring,64,3,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076
ring,64,3,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781
ring,64,3,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833
ring,64,3,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.49810791015625,0.4995880126953125,-0.0014801025390625,0.5005367218501984
ring,64,3,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.1141501511999369,0.06063376585974846,0.06484114259399873,0.564361572265625,0.4984283447265625,0.0659332275390625,0.5169861808655754
ring,64,3,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.19805274918657784,0.05041454871476152,0.10926369591331077,0.6112823486328125,0.4975738525390625,0.11370849609375,0.5462767585875495
ring,64,3,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.27837580138838774,0.024632273814906572,0.14428077892014513,0.647216796875,0.497772216796875,0.149444580078125,0.5781230623759921
ring,64,3,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.4986724853515625,0.4995880126953125,-0.00091552734375,0.5005381750682043
ring,64,3,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999994,0.06428892595020734,0.09767409211362518,0.598114013671875,0.4984283447265625,0.0996856689453125,0.5370289636036707
ring,64,3,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.24712349981426707,0.03962684346355788,0.15810363621219814,0.66033935546875,0.4975738525390625,0.1627655029296875,0.5893825954861112
ring,64,3,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.39064877051456914,0.008709068979540605,0.19963957950354033,0.7001190185546875,0.497772216796875,0.2023468017578125,0.6346769787016369
ring,64,3,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.4987945556640625,0.4995880126953125,-0.00079345703125,0.5003928532676091
ring,64,3,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999997,0.05642258102599602,0.11321918011101488,0.6148681640625,0.4984283447265625,0.1164398193359375,0.5493706597222222
ring,64,3,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.03382453869640857,0.17811878606745304,0.6817169189453125,0.4975738525390625,0.18414306640625,0.6112414163256448
ring,64,3,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.4224379767541503,0.003675111030832347,0.22174513265692852,0.7240447998046875,0.497772216796875,0.2262725830078125,0.661682613312252
ring,64,3,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.4997711181640625,0.4995880126953125,0.00018310546875,0.5003473191034226
ring,64,3,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.04721797565750743,0.12226478657096126,0.6240081787109375,0.4984283447265625,0.125579833984375,0.5566750178261408
ring,64,3,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.02915566158256639,0.1901989868087981,0.6949462890625,0.4975738525390625,0.1973724365234375,0.6255531916542658
ring,64,3,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.43960094451904297,0.002650684923335708,0.23408364192817396,0.7359619140625,0.497772216796875,0.238189697265625,0.6765659877232142
ring,64,4,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587
ring,64,4,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686
ring,64,4,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374
ring,64,4,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523
ring,64,4,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.50213623046875,0.502288818359375,-0.000152587890625,0.4996686662946428
ring,64,4,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.11380017891105655,0.058945651745009355,0.06586661960603046,0.5699005126953125,0.5030975341796875,0.066802978515625,0.5176570831783234
ring,64,4,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.19697045749992376,0.05530912125547902,0.10722223887988389,0.6099395751953125,0.5007476806640625,0.10919189453125,0.5435069250682044
ring,64,4,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.2778034401148558,0.03293489056660239,0.14224652693181983,0.6446685791015625,0.50286865234375,0.1417999267578125,0.5722922673301092
ring,64,4,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.501739501953125,0.502288818359375,-0.00054931640625,0.49993024553571425
ring,64,4,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999996,0.061808546515951225,0.09862208193426589,0.6009521484375,0.5030975341796875,0.0978546142578125,0.5376383463541666
ring,64,4,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.2463322762567376,0.05406565827190525,0.15319020063112693,0.655059814453125,0.5007476806640625,0.1543121337890625,0.5822821723090277
ring,64,4,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.38556716263745766,0.020441656531710577,0.19464933690764868,0.694915771484375,0.50286865234375,0.192047119140625,0.6263282412574405
ring,64,4,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.501312255859375,0.502288818359375,-0.0009765625,0.49995059058779756
ring,64,4,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.12499999999999999,0.0576893607263318,0.11259493957207092,0.6145172119140625,0.5030975341796875,0.111419677734375,0.5486522856212797
ring,64,4,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.04597296192857974,0.1750896761890498,0.6768951416015625,0.5007476806640625,0.1761474609375,0.6051262749565972
ring,64,4,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.4077612847839355,0.011969605013849416,0.2172432795820502,0.7180023193359375,0.50286865234375,0.2151336669921875,0.6523762052021329
ring,64,4,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.501922607421875,0.502288818359375,-0.0003662109375,0.4998430524553571
ring,64,4,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.05413576334344515,0.12030211405544121,0.623138427734375,0.5030975341796875,0.1200408935546875,0.5554422045510912
ring,64,4,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.03622789756155204,0.18918486571298743,0.6918487548828125,0.5007476806640625,0.19110107421875,0.6213470943390377
ring,64,4,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.4211750030517578,0.007664727839634933,0.2309345633160259,0.7322540283203125,0.50286865234375,0.2293853759765625,0.6687539721292162
ring,64,5,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626
ring,64,5,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615
ring,64,5,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555
ring,64,5,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309
ring,64,5,0.1,0.0,size,random,intact,0.09999999999999998,0.009571673316136842,0.0,3.6207942828780517,0.0,0.0,0.0,0.500732421875,0.499725341796875,0.001007080078125,0.5008903382316467
ring,64,5,0.1,0.125,size,random,intact,0.09999999999999998,0.009571673316136842,0.019235118156201526,3.6207942828780517,0.10630668119427683,0.0600780392908684,0.06174186948659997,0.5624237060546875,0.4992828369140625,0.063140869140625,0.515592544797867
ring,64,5,0.1,0.25,size,random,intact,0.09999999999999998,0.009571673316136842,0.03297448826777405,3.6207942828780517,0.17962218363906385,0.051136938697239176,0.10475519322829513,0.6060638427734375,0.49920654296875,0.1068572998046875,0.542388916015625
ring,64,5,0.1,0.5,size,random,intact,0.09999999999999998,0.009571673316136842,0.04396598435703206,3.6207942828780517,0.2682363675828171,0.03422091048612242,0.14162150809587765,0.6413116455078125,0.49853515625,0.1427764892578125,0.5722312321738591
ring,64,5,0.3,0.0,size,random,intact,0.30000000000000004,0.028474814718229546,0.0,8.525362433210937,0.0,0.0,0.0,0.4996795654296875,0.499725341796875,-4.57763671875e-05,0.5004180423797122
ring,64,5,0.3,0.125,size,random,intact,0.30000000000000004,0.028474814718229546,0.019235118156201526,8.525362433210937,0.12499999999999996,0.06569034585938048,0.09492507936488817,0.596710205078125,0.4992828369140625,0.0974273681640625,0.5350225539434523
ring,64,5,0.3,0.25,size,random,intact,0.30000000000000004,0.028474814718229546,0.03297448826777405,8.525362433210937,0.24122199057622423,0.03619780025552122,0.15934178188962558,0.6615142822265625,0.49920654296875,0.1623077392578125,0.5907035706535217
ring,64,5,0.3,0.5,size,random,intact,0.30000000000000004,0.028474814718229546,0.04396598435703206,8.525362433210937,0.3812317514230631,0.019902845627859232,0.19632362997796646,0.6946258544921875,0.49853515625,0.1960906982421875,0.6261524018787203
ring,64,5,0.6,0.0,size,random,intact,0.6,0.05623762518475317,0.0,12.350060630995937,0.0,0.0,0.0,0.500823974609375,0.499725341796875,0.0010986328125,0.5001947312127977
ring,64,5,0.6,0.125,size,random,intact,0.6,0.05623762518475317,0.019235118156201526,12.350060630995937,0.125,0.062179149236805724,0.1103818714552543,0.6142425537109375,0.4992828369140625,0.114959716796875,0.5475090874565972
ring,64,5,0.6,0.25,size,random,intact,0.6,0.05623762518475317,0.03297448826777405,12.350060630995937,0.24999999999999994,0.0230726062208621,0.18233566894156616,0.6846466064453125,0.49920654296875,0.1854400634765625,0.6153772747705852
ring,64,5,0.6,0.5,size,random,intact,0.6,0.05623762518475317,0.04396598435703206,12.350060630995937,0.40406958426269524,0.007947298372182736,0.21928274431211936,0.71923828125,0.49853515625,0.220703125,0.6539800734747023
ring,64,5,1.0,0.0,size,random,intact,1.0,0.09217357417502603,0.0,16.05603293863229,0.0,0.0,0.0,0.50103759765625,0.499725341796875,0.001312255859375,0.5000406901041666
ring,64,5,1.0,0.125,size,random,intact,1.0,0.09217357417502603,0.019235118156201526,16.05603293863229,0.125,0.05772651412009318,0.11941079609490893,0.622528076171875,0.4992828369140625,0.1232452392578125,0.5547436910962301
ring,64,5,1.0,0.25,size,random,intact,1.0,0.09217357417502603,0.03297448826777405,16.05603293863229,0.25,0.0188698562588729,0.19398499691733234,0.697052001953125,0.49920654296875,0.197845458984375,0.6289275638640872
ring,64,5,1.0,0.5,size,random,intact,1.0,0.09217357417502603,0.04396598435703206,16.05603293863229,0.42168474197387695,0.0037191479500667335,0.23274262476048657,0.732696533203125,0.49853515625,0.234161376953125,0.6702105809771826
ring,128,0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777
ring,128,0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681
ring,128,0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503
ring,128,0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543
ring,128,0,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.5003280639648438,0.50189208984375,-0.00156402587890625,0.49971536951740897
ring,128,0,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.10231109687104466,0.0655902491778327,0.05591820708748347,0.5562820434570312,0.5012969970703125,0.05498504638671875,0.5107593686561884
ring,128,0,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.1817321968605185,0.05735554612209134,0.10109213363421052,0.6006088256835938,0.5010223388671875,0.09958648681640625,0.5355908251184178
ring,128,0,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.24021120450562006,0.04562512841335057,0.1278801786273946,0.626953125,0.500335693359375,0.126617431640625,0.5551270011841782
ring,128,0,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.5007553100585938,0.50189208984375,-0.00113677978515625,0.4997247410571481
ring,128,0,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12499999999999994,0.07847814655735694,0.0837721098861261,0.5848922729492188,0.5012969970703125,0.08359527587890625,0.5244137020561639
ring,128,0,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.23520335968316308,0.0587374770779072,0.14612996893252814,0.6453628540039062,0.5010223388671875,0.14434051513671875,0.5702160211998646
ring,128,0,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.3365867500127314,0.03820215460735308,0.1816820967622114,0.6831588745117188,0.500335693359375,0.18282318115234375,0.6062618465874139
ring,128,0,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.4998779296875,0.50189208984375,-0.00201416015625,0.4998858594518946
ring,128,0,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.07573017614159037,0.10031185072638166,0.5998992919921875,0.5012969970703125,0.098602294921875,0.5342837356206939
ring,128,0,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.2469791775061035,0.052243272428560104,0.1677134294533039,0.6668167114257812,0.5010223388671875,0.16579437255859375,0.59026294618141
ring,128,0,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.36292637467956534,0.02535796448739469,0.207283286906662,0.7089691162109375,0.500335693359375,0.2086334228515625,0.6339695247139517
ring,128,0,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.49945831298828125,0.50189208984375,-0.00243377685546875,0.49984777255321106
ring,128,0,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.06831476864684198,0.11248996125564828,0.6118850708007812,0.5012969970703125,0.11058807373046875,0.5427439531942051
ring,128,0,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.04535683894053176,0.18213390515395736,0.6812591552734375,0.5010223388671875,0.18023681640625,0.6052750715120571
ring,128,0,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.38151001930236816,0.016802583197475244,0.2232539211236341,0.7257308959960938,0.500335693359375,0.22539520263671875,0.653787087267778
ring,128,1,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286
ring,128,1,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413
ring,128,1,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034
ring,128,1,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281
ring,128,1,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.5004806518554688,0.5009078979492188,-0.00042724609375,0.4999645563561146
ring,128,1,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.10633744655855419,0.06277918841359602,0.06045435761288827,0.56298828125,0.5001678466796875,0.0628204345703125,0.5148055910125493
ring,128,1,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.18888299261721378,0.05830980954325812,0.10319379926885841,0.6045379638671875,0.5005340576171875,0.10400390625,0.5405643493171752
ring,128,1,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.26895295919268614,0.03528487291564899,0.14018677656668949,0.6410369873046875,0.4982757568359375,0.14276123046875,0.5702425738957924
ring,128,1,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.500030517578125,0.5009078979492188,-0.00087738037109375,0.5000064879890502
ring,128,1,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12476299207039829,0.07563693164597589,0.08734406842907042,0.5914764404296875,0.5001678466796875,0.09130859375,0.5295515886441928
ring,128,1,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.23715033752695552,0.06523964489422747,0.14514912965272936,0.6479721069335938,0.5005340576171875,0.14743804931640625,0.5740456168107161
ring,128,1,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.3674520431202076,0.032398804036730205,0.1908679839534247,0.6887893676757812,0.4982757568359375,0.19051361083984375,0.6165700597087229
ring,128,1,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.49947357177734375,0.5009078979492188,-0.001434326171875,0.4999943530465674
ring,128,1,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.07620554191402831,0.09911873013019798,0.6028900146484375,0.5001678466796875,0.10272216796875,0.5368887833722933
ring,128,1,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.2472139719335937,0.0604378440685834,0.16498734758277264,0.6675338745117188,0.5005340576171875,0.16699981689453125,0.5927394356314591
ring,128,1,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.3880960001971435,0.021734671405807444,0.21402739521293423,0.7127304077148438,0.4982757568359375,0.21445465087890625,0.642197135865219
ring,128,1,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.5000076293945312,0.5009078979492188,-0.0009002685546875,0.5000042051780881
ring,128,1,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.07389552580935942,0.10747228679255294,0.611572265625,0.5001678466796875,0.1114044189453125,0.5428238515778789
ring,128,1,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.05336738139172089,0.17880435018019283,0.6815261840820312,0.5005340576171875,0.18099212646484375,0.6067943422813116
ring,128,1,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.4050936698913574,0.013220543694691448,0.22870867884813426,0.7280502319335938,0.4982757568359375,0.22977447509765625,0.6596447801965428
ring,128,2,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138
ring,128,2,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903
ring,128,2,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512
ring,128,2,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276
ring,128,2,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.49874114990234375,0.4997100830078125,-0.00096893310546875,0.4998408039723794
ring,128,2,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.1170330872897649,0.05714463166596866,0.0683058505157417,0.5694656372070312,0.49990081787109375,0.0695648193359375,0.5175049549012671
ring,128,2,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.20864554731054552,0.047355517207810345,0.11433125072832412,0.6158218383789062,0.49959564208984375,0.1162261962890625,0.5472744919183685
ring,128,2,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.26796822000061515,0.028468258290035138,0.1409172686493129,0.6422653198242188,0.49985504150390625,0.1424102783203125,0.569234412486159
ring,128,2,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.499481201171875,0.4997100830078125,-0.0002288818359375,0.4997957484928641
ring,128,2,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12499999999999994,0.058868142094488,0.10143567224334513,0.6046905517578125,0.49990081787109375,0.10478973388671875,0.5373917226716289
ring,128,2,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.24851142608575094,0.04407216867746169,0.16010236617368173,0.6625442504882812,0.49959564208984375,0.1629486083984375,0.5869180273821973
ring,128,2,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.3615841387171601,0.01502493672809335,0.19444016440786205,0.6970672607421875,0.49985504150390625,0.19721221923828125,0.6228616068682333
ring,128,2,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.5001678466796875,0.4997100830078125,0.000457763671875,0.4998229019285187
ring,128,2,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.052717225318255546,0.1149725854410215,0.6195220947265625,0.49990081787109375,0.11962127685546875,0.5485063688022884
ring,128,2,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.24999999999999997,0.0382087472732533,0.1782952152869384,0.68121337890625,0.49959564208984375,0.18161773681640625,0.6050763468104084
ring,128,2,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.3869123021960449,0.009119038005499576,0.21670821657054276,0.71868896484375,0.49985504150390625,0.21883392333984375,0.6462472029558317
ring,128,2,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.50054931640625,0.4997100830078125,0.0008392333984375,0.49978613665723426
ring,128,2,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.0470719523451425,0.1227014609400055,0.6277084350585938,0.49990081787109375,0.1278076171875,0.55492359071266
ring,128,2,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.03335925561263909,0.18956969268080331,0.692718505859375,0.49959564208984375,0.19312286376953125,0.6175726943128691
ring,128,2,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.40395021438598633,0.006475900621879834,0.23011524905704867,0.7333526611328125,0.49985504150390625,0.23349761962890625,0.6625065841074065
ring,128,3,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331
ring,128,3,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199
ring,128,3,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144
ring,128,3,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809
ring,128,3,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.49903106689453125,0.49837493896484375,0.0006561279296875,0.4997021532434178
ring,128,3,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.1127934663074589,0.05789262275410805,0.06610183534647043,0.5637283325195312,0.49852752685546875,0.0652008056640625,0.5155395748108391
ring,128,3,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.18983058309982304,0.05736077657542799,0.10211206724249838,0.59930419921875,0.49932098388671875,0.09998321533203125,0.5362541619248278
ring,128,3,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.24475974786826854,0.03705242672079608,0.13016242668441172,0.6297225952148438,0.5006561279296875,0.12906646728515625,0.5587024838905635
ring,128,3,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.5004653930664062,0.49837493896484375,0.0020904541015625,0.4997802494079109
ring,128,3,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12499999999999996,0.06179923774801783,0.09893019574372997,0.5982742309570312,0.49852752685546875,0.0997467041015625,0.5346361295444759
ring,128,3,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.2302332883540868,0.058976997077153405,0.14669498978401824,0.6446456909179688,0.49932098388671875,0.14532470703125,0.571677741103285
ring,128,3,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.3159491433872794,0.02696656636912183,0.182322260000396,0.6832809448242188,0.5006561279296875,0.18262481689453125,0.609088447150283
ring,128,3,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.5001144409179688,0.49837493896484375,0.001739501953125,0.49986579474501724
ring,128,3,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.05668441828255149,0.11288606396920109,0.61260986328125,0.49852752685546875,0.11408233642578125,0.54488655150406
ring,128,3,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.23833882946716306,0.05376618482769831,0.16834555912059046,0.666595458984375,0.49932098388671875,0.16727447509765625,0.5929685577632874
ring,128,3,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.3386132720666503,0.018234837953677113,0.20649400333385495,0.7065505981445312,0.5006561279296875,0.20589447021484375,0.6343099038431963
ring,128,3,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.5007095336914062,0.49837493896484375,0.0023345947265625,0.49989463025190695
ring,128,3,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.05041305194721076,0.12143115876511741,0.6217269897460938,0.49852752685546875,0.123199462890625,0.5520518145223302
ring,128,3,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.24530410766601562,0.04847716832488239,0.18177598587281285,0.6799392700195312,0.49932098388671875,0.1806182861328125,0.6063483531080832
ring,128,3,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.3552064895629883,0.01307874373855041,0.2215297793887955,0.7212295532226562,0.5006561279296875,0.22057342529296875,0.6510191189022515
ring,128,4,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025
ring,128,4,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312
ring,128,4,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825
ring,128,4,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299
ring,128,4,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.5006942749023438,0.5005035400390625,0.00019073486328125,0.4997223380982406
ring,128,4,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.10316988399237398,0.0633684751656473,0.05820534107318501,0.5559768676757812,0.5009994506835938,0.0549774169921875,0.5123246560885212
ring,128,4,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.1955266625416017,0.055278776357965305,0.10761006321837695,0.6052017211914062,0.5029830932617188,0.1022186279296875,0.5406836562269316
ring,128,4,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.25234707850530635,0.03488672442416054,0.13613286192692436,0.6334762573242188,0.5022964477539062,0.1311798095703125,0.5639865905281127
ring,128,4,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.50177001953125,0.5005035400390625,0.0012664794921875,0.4996840109036663
ring,128,4,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12461685106141324,0.07533973612645001,0.0876018226990114,0.5845108032226562,0.5009994506835938,0.0835113525390625,0.5265153299166462
ring,128,4,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.24916139560721148,0.053526531108874426,0.15546406713650762,0.6513290405273438,0.5029830932617188,0.148345947265625,0.5786811648391363
ring,128,4,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.35968683816230046,0.024004928175352803,0.19200819209830502,0.685943603515625,0.5022964477539062,0.18364715576171875,0.6140016570804626
ring,128,4,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.501373291015625,0.5005035400390625,0.0008697509765625,0.4997395192544291
ring,128,4,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.07361625810236579,0.10361075901909828,0.5996170043945312,0.5009994506835938,0.0986175537109375,0.5362703818974532
ring,128,4,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.24999999999999994,0.04281469047102111,0.1773145683234122,0.6725082397460938,0.5029830932617188,0.169525146484375,0.5994100495586245
ring,128,4,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.3846136554412841,0.014571432443094745,0.21493035893180912,0.7084197998046875,0.5022964477539062,0.20612335205078125,0.6384813203586368
ring,128,4,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.5018539428710938,0.5005035400390625,0.00135040283203125,0.49971032330370324
ring,128,4,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.06902209383144312,0.11425342671898228,0.6098480224609375,0.5009994506835938,0.10884857177734375,0.5438540000615157
ring,128,4,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.03326023729703203,0.190393485710479,0.6848220825195312,0.5029830932617188,0.1818389892578125,0.6123889112097072
ring,128,4,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.39710211753845215,0.009608029264878014,0.22850454524987848,0.7209625244140625,0.5022964477539062,0.21866607666015625,0.6521916427011565
ring,128,5,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065
ring,128,5,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912
ring,128,5,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625
ring,128,5,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853
ring,128,5,0.1,0.0,size,random,intact,0.1,0.0024053917016386706,0.0,3.6207942828780517,0.0,0.0,0.0,0.49962615966796875,0.5002899169921875,-0.00066375732421875,0.5001169039508488
ring,128,5,0.1,0.125,size,random,intact,0.1,0.0024053917016386706,0.01908366053292435,3.6207942828780517,0.11958342444631817,0.05540705526676597,0.0698125361126587,0.56939697265625,0.49956512451171875,0.06983184814453125,0.5185080700971949
ring,128,5,0.1,0.25,size,random,intact,0.1,0.0024053917016386706,0.03271484662787032,3.6207942828780517,0.2048919330934501,0.04895541779693104,0.11243263713321004,0.6117782592773438,0.500244140625,0.11153411865234375,0.5458380030834769
ring,128,5,0.1,0.5,size,random,intact,0.1,0.0024053917016386706,0.04361979550382709,3.6207942828780517,0.27027081473740583,0.03364847866180097,0.14183357647369432,0.6423721313476562,0.5000228881835938,0.1423492431640625,0.5710080364557703
ring,128,5,0.3,0.0,size,random,intact,0.29999999999999993,0.00720099166563648,0.0,8.52536243321094,0.0,0.0,0.0,0.4993133544921875,0.5002899169921875,-0.0009765625,0.5001650832769439
ring,128,5,0.3,0.125,size,random,intact,0.29999999999999993,0.00720099166563648,0.01908366053292435,8.52536243321094,0.12499999999999994,0.05231307458857278,0.10397541342501992,0.6022186279296875,0.49956512451171875,0.10265350341796875,0.5389894500492125
ring,128,5,0.3,0.25,size,random,intact,0.29999999999999993,0.00720099166563648,0.03271484662787032,8.52536243321094,0.2499999999999999,0.04089200893104593,0.1607374005563506,0.6608428955078125,0.500244140625,0.1605987548828125,0.5871233602208416
ring,128,5,0.3,0.5,size,random,intact,0.29999999999999993,0.00720099166563648,0.04361979550382709,8.52536243321094,0.401288992741742,0.02241231781453102,0.1973641087729671,0.6979522705078125,0.5000228881835938,0.19792938232421875,0.6251835860605315
ring,128,5,0.6,0.0,size,random,intact,0.5999999999999999,0.014356569930118468,0.0,12.350060630995936,0.0,0.0,0.0,0.499267578125,0.5002899169921875,-0.0010223388671875,0.5001480222687007
ring,128,5,0.6,0.125,size,random,intact,0.5999999999999999,0.014356569930118468,0.01908366053292435,12.350060630995936,0.12499999999999997,0.0446793002257719,0.11716599949125917,0.6156387329101562,0.49956512451171875,0.1160736083984375,0.5484115720733883
ring,128,5,0.6,0.25,size,random,intact,0.5999999999999999,0.014356569930118468,0.03271484662787032,12.350060630995936,0.24999999999999994,0.034813127259457816,0.1794315554158017,0.6802444458007812,0.500244140625,0.18000030517578125,0.6065795177549828
ring,128,5,0.6,0.5,size,random,intact,0.5999999999999999,0.014356569930118468,0.04361979550382709,12.350060630995936,0.43675640452697745,0.011285194873364867,0.22071048027141585,0.7218399047851562,0.5000228881835938,0.2218170166015625,0.6518469382458785
ring,128,5,1.0,0.0,size,random,intact,1.0,0.023827122403005996,0.0,16.05603293863229,0.0,0.0,0.0,0.49901580810546875,0.5002899169921875,-0.00127410888671875,0.50003376157265
ring,128,5,1.0,0.125,size,random,intact,1.0,0.023827122403005996,0.01908366053292435,16.05603293863229,0.125,0.040596860914837905,0.12402300736291386,0.6217803955078125,0.49956512451171875,0.12221527099609375,0.5539055771715058
ring,128,5,1.0,0.25,size,random,intact,1.0,0.023827122403005996,0.03271484662787032,16.05603293863229,0.25,0.03140923718348487,0.190116297383799,0.6912765502929688,0.500244140625,0.19103240966796875,0.6185099684347318
ring,128,5,1.0,0.5,size,random,intact,1.0,0.023827122403005996,0.04361979550382709,16.05603293863229,0.4499671459197998,0.006155151224494154,0.23372271898260408,0.7348785400390625,0.5000228881835938,0.23485565185546875,0.6661254402220718
grid,64,0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977
grid,64,0,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452
grid,64,0,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635
grid,64,0,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494
grid,64,0,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.502288818359375,0.50372314453125,-0.001434326171875,0.499691917782738
grid,64,0,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.12038839126186375,0.05261535575094683,0.0741851199965759,0.576416015625,0.504364013671875,0.072052001953125,0.5238453698536706
grid,64,0,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.21144901195056925,0.04497091408087105,0.11897199966929736,0.62060546875,0.504180908203125,0.116424560546875,0.5554722377232143
grid,64,0,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2638507940089418,0.02109173984863946,0.1499368993324457,0.6507720947265625,0.5033416748046875,0.147430419921875,0.583222404358879
grid,64,0,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.50213623046875,0.50372314453125,-0.0015869140625,0.49940805586557535
grid,64,0,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999993,0.03955328028736007,0.12104984012086667,0.6227264404296875,0.504364013671875,0.1183624267578125,0.5588916596912202
grid,64,0,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.2499999999999999,0.025882775228411176,0.18728484029431025,0.6875762939453125,0.504180908203125,0.1833953857421875,0.6234823559957838
grid,64,0,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.4113135671233366,0.00672286694050611,0.2270756387288524,0.726165771484375,0.5033416748046875,0.2228240966796875,0.6661628844246033
grid,64,0,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.5015716552734375,0.50372314453125,-0.0021514892578125,0.49969240218874006
grid,64,0,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.125,0.019730195675765505,0.1378199571444746,0.6385955810546875,0.504364013671875,0.1342315673828125,0.5746387300037201
grid,64,0,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999994,0.013939498438917525,0.21256656216274916,0.711212158203125,0.504180908203125,0.20703125,0.6531866164434524
grid,64,0,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.46146841894531243,0.0018101859650740226,0.25607942664899036,0.75341796875,0.5033416748046875,0.2500762939453125,0.7011583116319444
grid,64,0,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.50201416015625,0.50372314453125,-0.001708984375,0.49970838758680547
grid,64,0,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.011465911961244676,0.1357315480127023,0.6363525390625,0.504364013671875,0.131988525390625,0.5719013516865079
grid,64,0,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.017586233328627802,0.20658564295605272,0.70526123046875,0.504180908203125,0.201080322265625,0.6447298564608135
grid,64,0,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.4654731750488281,0.0011466532683158373,0.24987247920853037,0.747283935546875,0.5033416748046875,0.2439422607421875,0.6949550083705357
grid,64,1,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099
grid,64,1,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122
grid,64,1,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913
grid,64,1,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236
grid,64,1,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.4987335205078125,0.4971771240234375,0.001556396484375,0.5001845586867558
grid,64,1,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.11964442722297675,0.05421896173839423,0.07301014931964957,0.572967529296875,0.4977264404296875,0.0752410888671875,0.5215386284722222
grid,64,1,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.18097423088680278,0.056112708765402856,0.10457360596408127,0.6011505126953125,0.497161865234375,0.1039886474609375,0.5380525134858631
grid,64,1,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2498849357371522,0.03387414389781758,0.14086956018432212,0.633392333984375,0.4973907470703125,0.1360015869140625,0.5665670727926586
grid,64,1,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.5002288818359375,0.4971771240234375,0.0030517578125,0.5002320304749504
grid,64,1,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999994,0.045081977799550706,0.11864889478861904,0.62060546875,0.4977264404296875,0.1228790283203125,0.5547611297123016
grid,64,1,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.24417185856739035,0.04908041016136386,0.17134539407128774,0.6701812744140625,0.497161865234375,0.1730194091796875,0.5985431973896329
grid,64,1,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.36692294884811383,0.017429032828557945,0.21857880342084085,0.7074737548828125,0.4973907470703125,0.2100830078125,0.6454317607576885
grid,64,1,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.50030517578125,0.4971771240234375,0.0031280517578125,0.5001026940724206
grid,64,1,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.12499999999999999,0.03164476579634834,0.13563182824081094,0.639068603515625,0.4977264404296875,0.1413421630859375,0.5706680540054563
grid,64,1,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999997,0.035939491469794756,0.20346976515670395,0.7030792236328125,0.497161865234375,0.2059173583984375,0.6359965006510416
grid,64,1,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.4147157742578125,0.006786856351582618,0.2513604372987129,0.7412567138671875,0.4973907470703125,0.243865966796875,0.6865665496341766
grid,64,1,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.5001068115234375,0.4971771240234375,0.0029296875,0.5001157730344742
grid,64,1,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.034208461673630765,0.13262606487103903,0.63446044921875,0.4977264404296875,0.1367340087890625,0.5681346106150793
grid,64,1,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.04426776303631661,0.19430916494938139,0.6941680908203125,0.497161865234375,0.1970062255859375,0.6252533443390377
grid,64,1,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.3746910095214844,0.009872861211982347,0.23893436839426618,0.7274932861328125,0.4973907470703125,0.2301025390625,0.670836917937748
grid,64,2,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944
grid,64,2,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121
grid,64,2,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987
grid,64,2,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425
grid,64,2,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.5020904541015625,0.501983642578125,0.0001068115234375,0.49994332449776785
grid,64,2,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.10783410853256231,0.05546682930920716,0.0681335026520637,0.572174072265625,0.5006866455078125,0.0714874267578125,0.5200079055059523
grid,64,2,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.17738504989665993,0.05038253993743832,0.11040463234188132,0.6153411865234375,0.5000152587890625,0.115325927734375,0.5485476539248513
grid,64,2,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.23505173841201793,0.03367019007672367,0.13882861951203246,0.6420135498046875,0.50067138671875,0.1413421630859375,0.5705212789868552
grid,64,2,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.50140380859375,0.501983642578125,-0.000579833984375,0.49988761780753965
grid,64,2,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999994,0.05248645154447131,0.1146144383073496,0.6208343505859375,0.5006866455078125,0.120147705078125,0.553071037171379
grid,64,2,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.24933642473781575,0.04233239038740813,0.18067715244255522,0.68603515625,0.5000152587890625,0.1860198974609375,0.6161605592757937
grid,64,2,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.3704399321071241,0.014345380572762897,0.2202036795381477,0.722564697265625,0.50067138671875,0.221893310546875,0.6560891772073413
grid,64,2,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.5007171630859375,0.501983642578125,-0.0012664794921875,0.49988810221354163
grid,64,2,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.125,0.03777320612862036,0.13392471273968226,0.6420745849609375,0.5006866455078125,0.141387939453125,0.5721479143415178
grid,64,2,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999997,0.026778397063168518,0.20898559370182634,0.71588134765625,0.5000152587890625,0.2158660888671875,0.6504322839161706
grid,64,2,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.42594177453124993,0.005211017867656907,0.25291825104142507,0.7572174072265625,0.50067138671875,0.2565460205078125,0.6982368590339781
grid,64,2,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.50146484375,0.501983642578125,-0.000518798828125,0.4999496217757936
grid,64,2,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.02470693178175335,0.13398741976302023,0.6442413330078125,0.5006866455078125,0.1435546875,0.5746571374317956
grid,64,2,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.015599998469748503,0.2069164198692853,0.7154541015625,0.5000152587890625,0.2154388427734375,0.6510726686507937
grid,64,2,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.4538726806640625,0.0014427052866390166,0.24945428314385454,0.7546844482421875,0.50067138671875,0.2540130615234375,0.6960851275731647
grid,64,3,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829
grid,64,3,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076
grid,64,3,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781
grid,64,3,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833
grid,64,3,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.499481201171875,0.4995880126953125,-0.0001068115234375,0.5003758990575397
grid,64,3,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.11903190292625433,0.057217989146715054,0.0700749247369696,0.571807861328125,0.4984283447265625,0.0733795166015625,0.5191756959945436
grid,64,3,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.21594291259849557,0.05053389032406187,0.11770405785905266,0.6205902099609375,0.4975738525390625,0.123016357421875,0.5512254503038194
grid,64,3,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2646748246315004,0.021232237557644775,0.15036073766544694,0.65045166015625,0.497772216796875,0.152679443359375,0.5813133603050595
grid,64,3,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.499359130859375,0.4995880126953125,-0.0002288818359375,0.5001269143725198
grid,64,3,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999996,0.05233419255273699,0.11518112451163845,0.618194580078125,0.4984283447265625,0.1197662353515625,0.5503675672743055
grid,64,3,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.2499999999999999,0.03590761526493918,0.18453090061832744,0.6893157958984375,0.4975738525390625,0.191741943359375,0.6181781102740576
grid,64,3,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.4109778355075453,0.0065036907516180485,0.22687665863632775,0.7288360595703125,0.497772216796875,0.2310638427734375,0.6657797192770337
grid,64,3,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.499298095703125,0.4995880126953125,-0.0002899169921875,0.5005415659102183
grid,64,3,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.125,0.035976054309121826,0.13435355266547777,0.63671875,0.4984283447265625,0.1382904052734375,0.5678536551339286
grid,64,3,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999997,0.018439840103662637,0.21149989881505168,0.71697998046875,0.4975738525390625,0.2194061279296875,0.6509263780381944
grid,64,3,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.45506120140624995,0.0019089667242636512,0.2557677975090319,0.758819580078125,0.497772216796875,0.26104736328125,0.7027994791666667
grid,64,3,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.499114990234375,0.4995880126953125,-0.0004730224609375,0.500365242125496
grid,64,3,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.028732476672629244,0.13318755179507447,0.63726806640625,0.4984283447265625,0.1388397216796875,0.5678914388020833
grid,64,3,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.030921851750420695,0.20190561340141283,0.70733642578125,0.4975738525390625,0.2097625732421875,0.6381613110739086
grid,64,3,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.4328956604003906,0.002778753541614229,0.2477840349627754,0.7517852783203125,0.497772216796875,0.2540130615234375,0.6936979747953869
grid,64,4,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587
grid,64,4,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686
grid,64,4,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374
grid,64,4,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523
grid,64,4,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.5030670166015625,0.502288818359375,0.0007781982421875,0.49981447250124
grid,64,4,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.10936403655086523,0.05794126434575648,0.06727686288463824,0.5712890625,0.5030975341796875,0.0681915283203125,0.5177961077008928
grid,64,4,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.2187464150984193,0.04295250719161962,0.1219750660561949,0.6254119873046875,0.5007476806640625,0.124664306640625,0.554565914093502
grid,64,4,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2706150936927797,0.020802503361570822,0.1513696230457166,0.650909423828125,0.50286865234375,0.148040771484375,0.5793902684771824
grid,64,4,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.5015869140625,0.502288818359375,-0.000701904296875,0.49972776382688483
grid,64,4,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999994,0.05573290380844827,0.11351375292091588,0.615753173828125,0.5030975341796875,0.1126556396484375,0.548827156187996
grid,64,4,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.24999999999999986,0.024901326074409397,0.18824683217119165,0.6905517578125,0.5007476806640625,0.1898040771484375,0.6191667829241071
grid,64,4,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.41469172276363353,0.005936681276902995,0.2273736286095538,0.72698974609375,0.50286865234375,0.22412109375,0.6628437344990079
grid,64,4,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.50177001953125,0.502288818359375,-0.000518798828125,0.49974132719494047
grid,64,4,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.12499999999999999,0.03876521228136585,0.13366423175181075,0.6386871337890625,0.5030975341796875,0.135589599609375,0.5689886183965773
grid,64,4,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.24999999999999997,0.01331389051778246,0.21261648182856924,0.7174224853515625,0.5007476806640625,0.2166748046875,0.650727287171379
grid,64,4,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.4593723366210937,0.0013942590253846034,0.25617886036729354,0.757171630859375,0.50286865234375,0.254302978515625,0.6997951931423612
grid,64,4,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.50262451171875,0.502288818359375,0.000335693359375,0.5000193762400793
grid,64,4,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.024771074140447477,0.13400343379683183,0.6392364501953125,0.5030975341796875,0.136138916015625,0.5691736614893353
grid,64,4,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.019229950633078467,0.20550922458535512,0.7115325927734375,0.5007476806640625,0.210784912109375,0.643035888671875
grid,64,4,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.4585227966308594,0.001863143493985382,0.2494616282122528,0.751220703125,0.50286865234375,0.24835205078125,0.6906341068328373
grid,64,5,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626
grid,64,5,0.0,0.125,size,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615
grid,64,5,0.0,0.25,size,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555
grid,64,5,0.0,0.5,size,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309
grid,64,5,0.1,0.0,size,random,intact,0.09999999999999998,0.11132493849910963,0.0,3.8250033979058538,0.0,0.0,0.0,0.501739501953125,0.499725341796875,0.00201416015625,0.5007237025669642
grid,64,5,0.1,0.125,size,random,intact,0.09999999999999998,0.11132493849910963,0.019235118156201526,3.8250033979058538,0.11568969956775671,0.058468441299409826,0.06870124071993462,0.567169189453125,0.4992828369140625,0.0678863525390625,0.518734886532738
grid,64,5,0.1,0.25,size,random,intact,0.09999999999999998,0.11132493849910963,0.03297448826777405,3.8250033979058538,0.20017211629810344,0.05265323188967133,0.11435185198337613,0.6137542724609375,0.49920654296875,0.1145477294921875,0.548615470765129
grid,64,5,0.1,0.5,size,random,intact,0.09999999999999998,0.11132493849910963,0.04396598435703206,3.8250033979058538,0.2820091098251344,0.02733408137881905,0.1505407705409264,0.650848388671875,0.49853515625,0.152313232421875,0.5799105205233135
grid,64,5,0.3,0.0,size,random,intact,0.30000000000000004,0.3019234428584413,0.0,14.199039211268104,0.0,0.0,0.0,0.5017547607421875,0.499725341796875,0.0020294189453125,0.5002901591951885
grid,64,5,0.3,0.125,size,random,intact,0.30000000000000004,0.3019234428584413,0.019235118156201526,14.199039211268104,0.12499999999999994,0.05482641918989968,0.11570702268536162,0.6166839599609375,0.4992828369140625,0.117401123046875,0.5489952450706845
grid,64,5,0.3,0.25,size,random,intact,0.30000000000000004,0.3019234428584413,0.03297448826777405,14.199039211268104,0.2499999999999999,0.036629257433925345,0.1833881488948274,0.6847381591796875,0.49920654296875,0.1855316162109375,0.6147407652839783
grid,64,5,0.3,0.5,size,random,intact,0.30000000000000004,0.3019234428584413,0.04396598435703206,14.199039211268104,0.41118153143779734,0.010096440544627138,0.2255562427816874,0.724822998046875,0.49853515625,0.226287841796875,0.6604594881572421
grid,64,5,0.6,0.0,size,random,intact,0.6,0.5208608386316583,0.0,30.240755767115267,0.0,0.0,0.0,0.50213623046875,0.499725341796875,0.002410888671875,0.500397212921627
grid,64,5,0.6,0.125,size,random,intact,0.6,0.5208608386316583,0.019235118156201526,30.240755767115267,0.12499999999999999,0.03161473721835577,0.13583180672824158,0.639801025390625,0.4992828369140625,0.1405181884765625,0.5689329117063493
grid,64,5,0.6,0.25,size,random,intact,0.6,0.5208608386316583,0.03297448826777405,30.240755767115267,0.25,0.018002567216222506,0.21138888999591687,0.715911865234375,0.49920654296875,0.216705322265625,0.6496485150049603
grid,64,5,0.6,0.5,size,random,intact,0.6,0.5208608386316583,0.04396598435703206,30.240755767115267,0.44506340716796877,0.0026882849100819746,0.25499399366212483,0.755950927734375,0.49853515625,0.257415771484375,0.6978372240823412
grid,64,5,1.0,0.0,size,random,intact,1.0,6.217248937900877e-15,0.0,24.002546580607508,0.0,0.0,0.0,0.501220703125,0.499725341796875,0.001495361328125,0.5003168015252977
grid,64,5,1.0,0.125,size,random,intact,1.0,6.217248937900877e-15,0.019235118156201526,24.002546580607508,0.125,0.052600948993403195,0.1267474306024494,0.6305389404296875,0.4992828369140625,0.131256103515625,0.5615801130022321
grid,64,5,1.0,0.25,size,random,intact,1.0,6.217248937900877e-15,0.03297448826777405,24.002546580607508,0.25,0.04299323508436999,0.19629472697469574,0.6987457275390625,0.49920654296875,0.1995391845703125,0.6272423153831845
grid,64,5,1.0,0.5,size,random,intact,1.0,6.217248937900877e-15,0.04396598435703206,24.002546580607508,0.3749809265136719,0.008165355986541473,0.2396203034229089,0.738983154296875,0.49853515625,0.240447998046875,0.6775716145833333
grid,128,0,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777
grid,128,0,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681
grid,128,0,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503
grid,128,0,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543
grid,128,0,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.49918365478515625,0.50189208984375,-0.00270843505859375,0.4998083640271284
grid,128,0,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.10937072422698504,0.05907402774430415,0.06713456874337026,0.566680908203125,0.5012969970703125,0.0653839111328125,0.516119048351378
grid,128,0,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.20146593866339216,0.05453471385677944,0.11338777205216029,0.6116485595703125,0.5010223388671875,0.110626220703125,0.5433335191621556
grid,128,0,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.2794113793764306,0.024290574393665647,0.15072252165505412,0.6492996215820312,0.500335693359375,0.14896392822265625,0.5757471520131029
grid,128,0,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.49912261962890625,0.50189208984375,-0.00276947021484375,0.49998402032326517
grid,128,0,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.06411962751573351,0.11166471021067285,0.61065673828125,0.5012969970703125,0.1093597412109375,0.5427027424489419
grid,128,0,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.2499999999999999,0.045485169460470994,0.18028921376473728,0.677459716796875,0.5010223388671875,0.1764373779296875,0.6016730361097441
grid,128,0,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.4150837456279514,0.008619687301345923,0.22676889188634072,0.727294921875,0.500335693359375,0.226959228515625,0.6568079670583169
grid,128,0,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.49961090087890625,0.50189208984375,-0.00228118896484375,0.4999078465258981
grid,128,0,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999999,0.055450510409288646,0.12982301425211945,0.6286849975585938,0.5012969970703125,0.12738800048828125,0.5571850153404896
grid,128,0,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999994,0.02757605507479072,0.20922653963662113,0.7066421508789062,0.5010223388671875,0.20561981201171875,0.6338929904727486
grid,128,0,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.45932331602172843,0.0023248218374249496,0.25596550102994653,0.7576675415039062,0.500335693359375,0.25733184814453125,0.6938410481130044
grid,128,0,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.4992218017578125,0.50189208984375,-0.0026702880859375,0.4998056006243848
grid,128,0,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.052328398636364334,0.1280157329089022,0.62664794921875,0.5012969970703125,0.1253509521484375,0.5554845614696112
grid,128,0,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.03267093536250783,0.20158823864974912,0.6998214721679688,0.5010223388671875,0.19879913330078125,0.6248470516655389
grid,128,0,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.40114402770996094,0.006095043761918866,0.2448280775820203,0.746490478515625,0.500335693359375,0.24615478515625,0.6804059847133367
grid,128,1,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286
grid,128,1,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413
grid,128,1,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034
grid,128,1,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281
grid,128,1,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.5014190673828125,0.5009078979492188,0.00051116943359375,0.5000557486466535
grid,128,1,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.11620036377284057,0.058254878607872006,0.06894155028777521,0.573822021484375,0.5001678466796875,0.0736541748046875,0.5196667768823819
grid,128,1,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.2142605000366784,0.049360375614890706,0.11718483830578197,0.6217269897460938,0.5005340576171875,0.12119293212890625,0.5522784135473057
grid,128,1,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.27578708620351805,0.02358396874440988,0.15065912921861147,0.65081787109375,0.4982757568359375,0.1525421142578125,0.5797304168460876
grid,128,1,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.5014495849609375,0.5009078979492188,0.00054168701171875,0.49992839182455706
grid,128,1,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.057487339870713486,0.11401727251815984,0.6198654174804688,0.5001678466796875,0.11969757080078125,0.5491697056086984
grid,128,1,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.24796511917227254,0.03883385980575309,0.18218923389696096,0.6864089965820312,0.5005340576171875,0.18587493896484375,0.6115209624523253
grid,128,1,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.40826703011641485,0.007472417796851438,0.22625506460551112,0.7274398803710938,0.4982757568359375,0.22916412353515625,0.6583402138056718
grid,128,1,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.5011367797851562,0.5009078979492188,0.0002288818359375,0.49993548055333414
grid,128,1,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999999,0.04135051688199098,0.13345229598856168,0.6404800415039062,0.5001678466796875,0.14031219482421875,0.5661437267393578
grid,128,1,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999997,0.028336141080929966,0.2081407170012573,0.7121047973632812,0.5005340576171875,0.21157073974609375,0.6399313859113558
grid,128,1,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.44883537872070306,0.003043289115386367,0.25519395613008217,0.7559661865234375,0.4982757568359375,0.2576904296875,0.692228302242249
grid,128,1,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.5009918212890625,0.5009078979492188,8.392333984375e-05,0.499693863035187
grid,128,1,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.05150425568479941,0.12766505469677378,0.6329727172851562,0.5001678466796875,0.13280487060546875,0.5604664960245447
grid,128,1,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.034684533785387946,0.19967178771712174,0.7019500732421875,0.5005340576171875,0.201416015625,0.6292496328278789
grid,128,1,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.43163156509399414,0.004543479483404599,0.24826836412675699,0.7490158081054688,0.4982757568359375,0.25074005126953125,0.6836287130521038
grid,128,2,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138
grid,128,2,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903
grid,128,2,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512
grid,128,2,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276
grid,128,2,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.49947357177734375,0.4997100830078125,-0.00023651123046875,0.4998874213751845
grid,128,2,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.12210653208173279,0.054359243061936874,0.07305467692423764,0.5742568969726562,0.49990081787109375,0.0743560791015625,0.5195662130521039
grid,128,2,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.2064854922524167,0.04958448605717166,0.11731575215728214,0.6196746826171875,0.49959564208984375,0.12007904052734375,0.5494257408802903
grid,128,2,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.2560931973255206,0.03060458594361647,0.14446335880508768,0.6489334106445312,0.49985504150390625,0.149078369140625,0.5740050068051796
grid,128,2,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.499237060546875,0.4997100830078125,-0.0004730224609375,0.4998118483175442
grid,128,2,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.04434861745619984,0.11917572576587603,0.6212692260742188,0.49990081787109375,0.121368408203125,0.5501801498292938
grid,128,2,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.24999999999999992,0.04085488197533916,0.18303553514063933,0.6869277954101562,0.49959564208984375,0.1873321533203125,0.6099785031296137
grid,128,2,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.38825359817548255,0.016618118009283665,0.2215883933938823,0.726287841796875,0.49985504150390625,0.22643280029296875,0.6529685193159449
grid,128,2,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.49930572509765625,0.4997100830078125,-0.00040435791015625,0.4999167374738558
grid,128,2,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.125,0.02673224354252204,0.13660407045275444,0.639617919921875,0.49990081787109375,0.13971710205078125,0.5655190775713582
grid,128,2,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999997,0.02772600118259533,0.2093123903361152,0.7132186889648438,0.49959564208984375,0.213623046875,0.638989906611405
grid,128,2,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.4200230282897949,0.007747693465514138,0.2518246333956655,0.7578887939453125,0.49985504150390625,0.25803375244140625,0.6908876914677657
grid,128,2,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.49958038330078125,0.4997100830078125,-0.00012969970703125,0.500011894646592
grid,128,2,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.04379031452935455,0.130429245066128,0.6326980590820312,0.49990081787109375,0.1327972412109375,0.5592220036063607
grid,128,2,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.028670927373503664,0.20404451009786115,0.7074203491210938,0.49959564208984375,0.20782470703125,0.6327222688930241
grid,128,2,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.41892194747924805,0.006506440216688945,0.24652272856165097,0.7503662109375,0.49985504150390625,0.25051116943359375,0.6826645257904774
grid,128,3,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331
grid,128,3,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199
grid,128,3,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144
grid,128,3,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809
grid,128,3,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.4995269775390625,0.49837493896484375,0.00115203857421875,0.4998589463121309
grid,128,3,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.10641151551109318,0.06106343138959166,0.0643284202453887,0.5642166137695312,0.49852752685546875,0.0656890869140625,0.5151522178349532
grid,128,3,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.19031264747804172,0.05908843053346254,0.10766567019492013,0.6065750122070312,0.49932098388671875,0.1072540283203125,0.5409155417615034
grid,128,3,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.2464556804282571,0.0337239332499856,0.13874953122729564,0.6390609741210938,0.5006561279296875,0.13840484619140625,0.5667415829155389
grid,128,3,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.500152587890625,0.49837493896484375,0.00177764892578125,0.500134565698819
grid,128,3,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.06447643491637665,0.11067129879059656,0.6124114990234375,0.49852752685546875,0.11388397216796875,0.5432619109867126
grid,128,3,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.2458330195261001,0.05695441329313732,0.17201178110724114,0.67071533203125,0.49932098388671875,0.17139434814453125,0.596190445066437
grid,128,3,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.3719559919390248,0.01180901791197562,0.2205417734538508,0.72039794921875,0.5006561279296875,0.2197418212890625,0.6500989057886319
grid,128,3,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.50140380859375,0.49837493896484375,0.00302886962890625,0.5001054898960383
grid,128,3,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999999,0.048356406791488095,0.13157923892647397,0.6333160400390625,0.49852752685546875,0.13478851318359375,0.5611195001076525
grid,128,3,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999994,0.04361789661149424,0.20093524360051995,0.6995086669921875,0.49932098388671875,0.20018768310546875,0.6274666373185285
grid,128,3,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.4194393441015624,0.004479032327190367,0.2525264655634217,0.7515335083007812,0.5006561279296875,0.25087738037109375,0.6876998060331571
grid,128,3,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.5019989013671875,0.49837493896484375,0.00362396240234375,0.49997717189037894
grid,128,3,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.04675784727965947,0.12877171342252236,0.6300048828125,0.49852752685546875,0.13147735595703125,0.5584202563668799
grid,128,3,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.04428791098638424,0.19716999610196206,0.6972274780273438,0.49932098388671875,0.197906494140625,0.6238947590505044
grid,128,3,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.42844581604003906,0.004279688415231351,0.2482470394755753,0.7477798461914062,0.5006561279296875,0.24712371826171875,0.6833917813038263
grid,128,4,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025
grid,128,4,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312
grid,128,4,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825
grid,128,4,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299
grid,128,4,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.5001068115234375,0.5005035400390625,-0.000396728515625,0.49978445458599896
grid,128,4,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.10724449863373285,0.058688688500251426,0.06552347786093149,0.5638809204101562,0.5009994506835938,0.0628814697265625,0.5157616082138903
grid,128,4,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.20100746344069492,0.053634452417614775,0.11366377471433459,0.6123809814453125,0.5029830932617188,0.10939788818359375,0.5452914500799704
grid,128,4,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.27167323974092494,0.02158646528576343,0.15058463759135232,0.6478500366210938,0.5022964477539062,0.1455535888671875,0.5767974853515625
grid,128,4,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.5011367797851562,0.5005035400390625,0.00063323974609375,0.4998895840382013
grid,128,4,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999994,0.06124769994531611,0.11009748793234707,0.6068267822265625,0.5009994506835938,0.10582733154296875,0.5415351447157972
grid,128,4,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.2499999999999999,0.04894917543734429,0.17769075814110855,0.6741561889648438,0.5029830932617188,0.171173095703125,0.598998422697773
grid,128,4,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.4025460899773501,0.007393695307330365,0.22549581977593763,0.7195968627929688,0.5022964477539062,0.2173004150390625,0.6495569184070498
grid,128,4,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.5025634765625,0.5005035400390625,0.0020599365234375,0.49986903873954236
grid,128,4,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999997,0.04991910965066822,0.12983315330859882,0.6263427734375,0.5009994506835938,0.12534332275390625,0.5573160967488927
grid,128,4,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.24999999999999997,0.03871596951501035,0.2038704252699037,0.6999435424804688,0.5029830932617188,0.19696044921875,0.625526848740465
grid,128,4,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.4389415443530273,0.003398303031283403,0.25443613938513104,0.747833251953125,0.5022964477539062,0.24553680419921875,0.6817641370878444
grid,128,4,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.5024795532226562,0.5005035400390625,0.00197601318359375,0.49980499988465793
grid,128,4,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.043525788229998044,0.1302332072319215,0.62548828125,0.5009994506835938,0.12448883056640625,0.5573338786448081
grid,128,4,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.24988651275634766,0.036214571637621235,0.19821239236890564,0.6945648193359375,0.5029830932617188,0.19158172607421875,0.6201356902835875
grid,128,4,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.4199810028076172,0.00511237402349182,0.2469943153673291,0.7401504516601562,0.5022964477539062,0.23785400390625,0.6728079487958293
grid,128,5,0.0,0.0,size,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065
grid,128,5,0.0,0.125,size,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912
grid,128,5,0.0,0.25,size,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625
grid,128,5,0.0,0.5,size,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853
grid,128,5,0.1,0.0,size,random,intact,0.1,0.030045657028852202,0.0,3.8250034238387096,0.0,0.0,0.0,0.5008087158203125,0.5002899169921875,0.000518798828125,0.5000672828494095
grid,128,5,0.1,0.125,size,random,intact,0.1,0.030045657028852202,0.01908366053292435,3.8250034238387096,0.12281869293546208,0.05386044655216597,0.07404491380866937,0.5747222900390625,0.49956512451171875,0.07515716552734375,0.520923524390994
grid,128,5,0.1,0.25,size,random,intact,0.1,0.030045657028852202,0.03271484662787032,3.8250034238387096,0.2090727187088729,0.04499201059243363,0.11896926291714335,0.6190414428710938,0.500244140625,0.11879730224609375,0.5512730155404157
grid,128,5,0.1,0.5,size,random,intact,0.1,0.030045657028852202,0.04361979550382709,3.8250034238387096,0.2624723799647475,0.02664502200713349,0.1478179923993249,0.6492462158203125,0.5000228881835938,0.14922332763671875,0.5760421152189961
grid,128,5,0.3,0.0,size,random,intact,0.29999999999999993,0.08777631851685186,0.0,14.19957753890937,0.0,0.0,0.0,0.49956512451171875,0.5002899169921875,-0.00072479248046875,0.5002418578140378
grid,128,5,0.3,0.125,size,random,intact,0.29999999999999993,0.08777631851685186,0.01908366053292435,14.19957753890937,0.12499999999999993,0.046316514285901604,0.11965296600204586,0.6189498901367188,0.49956512451171875,0.119384765625,0.5509620726577877
grid,128,5,0.3,0.25,size,random,intact,0.29999999999999993,0.08777631851685186,0.03271484662787032,14.19957753890937,0.24909899498117916,0.02953631195492695,0.18601742037639288,0.6876602172851562,0.500244140625,0.18741607666015625,0.6140702615572711
grid,128,5,0.3,0.5,size,random,intact,0.29999999999999993,0.08777631851685186,0.04361979550382709,14.19957753890937,0.3978931463143204,0.00993670137470793,0.224507797368744,0.7265777587890625,0.5000228881835938,0.22655487060546875,0.6560082623339074
grid,128,5,0.6,0.0,size,random,intact,0.5999999999999999,0.16873562174886503,0.0,30.341787401500543,0.0,0.0,0.0,0.4987030029296875,0.5002899169921875,-0.0015869140625,0.5001999261811023
grid,128,5,0.6,0.125,size,random,intact,0.5999999999999999,0.16873562174886503,0.01908366053292435,30.341787401500543,0.12499999999999999,0.032451026614743556,0.13598772637180168,0.63470458984375,0.49956512451171875,0.13513946533203125,0.5641614057886319
grid,128,5,0.6,0.25,size,random,intact,0.5999999999999999,0.16873562174886503,0.03271484662787032,30.341787401500543,0.25,0.017655967081043857,0.2116678916017209,0.7126846313476562,0.500244140625,0.21244049072265625,0.6417485034371924
grid,128,5,0.6,0.5,size,random,intact,0.5999999999999999,0.16873562174886503,0.04361979550382709,30.341787401500543,0.43566496733520504,0.0036709441369806185,0.25413794299046233,0.7563095092773438,0.5000228881835938,0.25628662109375,0.690881323626661
grid,128,5,1.0,0.0,size,random,intact,1.0,0.0,0.0,24.932803962046027,0.0,0.0,0.0,0.49927520751953125,0.5002899169921875,-0.00101470947265625,0.500082541638472
grid,128,5,1.0,0.125,size,random,intact,1.0,0.0,0.01908366053292435,24.932803962046027,0.125,0.033806204413395304,0.13280583938401958,0.63214111328125,0.49956512451171875,0.13257598876953125,0.5615280031219241
grid,128,5,1.0,0.25,size,random,intact,1.0,0.0,0.03271484662787032,24.932803962046027,0.25,0.01706995003101703,0.20737776119026116,0.7083511352539062,0.500244140625,0.20810699462890625,0.6366330845149484
grid,128,5,1.0,0.5,size,random,intact,1.0,0.0,0.04361979550382709,24.932803962046027,0.4367942810058594,0.0028625472269008926,0.2491035902886794,0.75018310546875,0.5000228881835938,0.25016021728515625,0.683333269254429
smallworld,16,0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125
smallworld,16,0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333
smallworld,16,0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334
smallworld,16,0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333
smallworld,16,0,0.1,0.0,topology,random,intact,0.09291666666666665,0.14453195216784542,0.0,3.511788886079702,0.0,0.0,0.0,0.50250244140625,0.4967041015625,0.00579833984375,0.5004801432291666
smallworld,16,0,0.1,0.125,topology,random,intact,0.09291666666666665,0.14453195216784542,0.020196874064011605,3.511788886079702,0.11836439287016173,0.058323018408784615,0.06714113575028897,0.57464599609375,0.50067138671875,0.073974609375,0.5289306640625
smallworld,16,0,0.1,0.25,topology,random,intact,0.09291666666666665,0.14453195216784542,0.03462321268116275,3.511788886079702,0.214062742130175,0.04665062530596624,0.11580827562053098,0.6171875,0.5015869140625,0.1156005859375,0.565478515625
smallworld,16,0,0.1,0.5,topology,random,intact,0.09291666666666665,0.14453195216784542,0.04616428357488367,3.511788886079702,0.27683161629158587,0.022229549592389198,0.14520793058516285,0.6536865234375,0.50006103515625,0.15362548828125,0.5972330729166666
smallworld,16,0,0.3,0.0,topology,random,intact,0.27875000000000005,0.37983297224266577,0.0,9.589067536407732,0.0,0.0,0.0,0.50408935546875,0.4967041015625,0.00738525390625,0.5003336588541666
smallworld,16,0,0.3,0.125,topology,random,intact,0.27875000000000005,0.37983297224266577,0.020196874064011605,9.589067536407732,0.12499999999999996,0.050121651833525564,0.10741097481920314,0.61676025390625,0.50067138671875,0.1160888671875,0.5747802734375
smallworld,16,0,0.3,0.25,topology,random,intact,0.27875000000000005,0.37983297224266577,0.03462321268116275,9.589067536407732,0.24999999999999992,0.026646561796715436,0.17129543037016629,0.670166015625,0.5015869140625,0.1685791015625,0.639453125
smallworld,16,0,0.3,0.5,topology,random,intact,0.27875000000000005,0.37983297224266577,0.04616428357488367,9.589067536407732,0.39659226970267025,0.007389761877358187,0.20744168310696942,0.71282958984375,0.50006103515625,0.2127685546875,0.6856526692708332
smallworld,16,0,0.6,0.0,topology,random,intact,0.5575,0.6268921990987961,0.0,13.599773099221752,0.0,0.0,0.0,0.50494384765625,0.4967041015625,0.00823974609375,0.5004964192708333
smallworld,16,0,0.6,0.125,topology,random,intact,0.5575,0.6268921990987961,0.020196874064011605,13.599773099221752,0.125,0.02380167229983279,0.12449661622670195,0.63726806640625,0.50067138671875,0.1365966796875,0.6013916015624999
smallworld,16,0,0.6,0.25,topology,random,intact,0.5575,0.6268921990987961,0.03462321268116275,13.599773099221752,0.25,0.010775514837686385,0.19056746864080473,0.68963623046875,0.5015869140625,0.18804931640625,0.6703694661458333
smallworld,16,0,0.6,0.5,topology,random,intact,0.5575,0.6268921990987961,0.04616428357488367,13.599773099221752,0.4561799773995909,0.002986309576159233,0.22869610975751847,0.73114013671875,0.50006103515625,0.2310791015625,0.7174397786458333
smallworld,16,0,1.0,0.0,topology,random,intact,0.9291666666666667,0.8205482183667828,0.0,15.45630440711101,0.0,0.0,0.0,0.50323486328125,0.4967041015625,0.00653076171875,0.5002197265624999
smallworld,16,0,1.0,0.125,topology,random,intact,0.9291666666666667,0.8205482183667828,0.020196874064011605,15.45630440711101,0.12499999999999999,0.00701015301974511,0.12899265325660675,0.6409912109375,0.50067138671875,0.14031982421875,0.6089680989583333
smallworld,16,0,1.0,0.25,topology,random,intact,0.9291666666666667,0.8205482183667828,0.03462321268116275,15.45630440711101,0.25,0.0031362710281312585,0.19617298689315665,0.69500732421875,0.5015869140625,0.19342041015625,0.6805419921875
smallworld,16,0,1.0,0.5,topology,random,intact,0.9291666666666667,0.8205482183667828,0.04616428357488367,15.45630440711101,0.48754336376557345,0.0008587325257238007,0.2350719997894404,0.73614501953125,0.50006103515625,0.236083984375,0.7290608723958333
smallworld,16,1,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333
smallworld,16,1,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999
smallworld,16,1,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999
smallworld,16,1,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999
smallworld,16,1,0.1,0.0,topology,random,intact,0.09499999999999997,0.14753233555403955,0.0,3.5329633371374425,0.0,0.0,0.0,0.49932861328125,0.50152587890625,-0.002197265625,0.5002360026041667
smallworld,16,1,0.1,0.125,topology,random,intact,0.09499999999999997,0.14753233555403955,0.020196874064011605,3.5329633371374425,0.10210050248817695,0.061093526972714585,0.05978264862920263,0.55364990234375,0.5001220703125,0.05352783203125,0.5192138671875
smallworld,16,1,0.1,0.25,topology,random,intact,0.09499999999999997,0.14753233555403955,0.03462321268116275,3.5329633371374425,0.17496554044132065,0.05909855901148321,0.09830032929760552,0.58905029296875,0.49688720703125,0.0921630859375,0.5437906901041667
smallworld,16,1,0.1,0.5,topology,random,intact,0.09499999999999997,0.14753233555403955,0.04616428357488367,3.5329633371374425,0.3119254597937112,0.005813298666544262,0.157644018296242,0.65673828125,0.49969482421875,0.15704345703125,0.6091308593749999
smallworld,16,1,0.3,0.0,topology,random,intact,0.28500000000000003,0.3866039037655886,0.0,9.258151091812138,0.0,0.0,0.0,0.4989013671875,0.50152587890625,-0.00262451171875,0.4982747395833333
smallworld,16,1,0.3,0.125,topology,random,intact,0.28500000000000003,0.3866039037655886,0.020196874064011605,9.258151091812138,0.12499999999999997,0.06242906514707367,0.09780763591369865,0.5865478515625,0.5001220703125,0.08642578125,0.5499186197916666
smallworld,16,1,0.3,0.25,topology,random,intact,0.28500000000000003,0.3866039037655886,0.03462321268116275,9.258151091812138,0.24999999999999997,0.048067318461821815,0.15724340609944246,0.65032958984375,0.49688720703125,0.1534423828125,0.6094156901041665
smallworld,16,1,0.3,0.5,topology,random,intact,0.28500000000000003,0.3866039037655886,0.04616428357488367,9.258151091812138,0.46741494184583643,0.004600667366944877,0.21071103092358898,0.7076416015625,0.49969482421875,0.20794677734375,0.684814453125
smallworld,16,1,0.6,0.0,topology,random,intact,0.5700000000000001,0.6355266179945918,0.0,13.370679919164681,0.0,0.0,0.0,0.49853515625,0.50152587890625,-0.00299072265625,0.4978678385416666
smallworld,16,1,0.6,0.125,topology,random,intact,0.5700000000000001,0.6355266179945918,0.020196874064011605,13.370679919164681,0.12500000000000003,0.03959713579721275,0.11892437563319358,0.6102294921875,0.5001220703125,0.110107421875,0.5771809895833333
smallworld,16,1,0.6,0.25,topology,random,intact,0.5700000000000001,0.6355266179945918,0.03462321268116275,13.370679919164681,0.25000000000000006,0.02338799454748975,0.18624117146808145,0.6829833984375,0.49688720703125,0.18609619140625,0.655810546875
smallworld,16,1,0.6,0.5,topology,random,intact,0.5700000000000001,0.6355266179945918,0.04616428357488367,13.370679919164681,0.49070510095072234,0.0023147665620184177,0.22888199471314763,0.725341796875,0.49969482421875,0.22564697265625,0.7177571614583332
smallworld,16,1,1.0,0.0,topology,random,intact,0.95,0.8280690860816828,0.0,15.425253169888713,0.0,0.0,0.0,0.49786376953125,0.50152587890625,-0.003662109375,0.4983154296875
smallworld,16,1,1.0,0.125,topology,random,intact,0.95,0.8280690860816828,0.020196874064011605,15.425253169888713,0.12500000000000003,0.018154294360843835,0.12749861181680042,0.6192626953125,0.5001220703125,0.119140625,0.5885742187499999
smallworld,16,1,1.0,0.25,topology,random,intact,0.95,0.8280690860816828,0.03462321268116275,15.425253169888713,0.2500000000000001,0.008459294013876887,0.19558862984665848,0.6920166015625,0.49688720703125,0.19512939453125,0.6739908854166667
smallworld,16,1,1.0,0.5,topology,random,intact,0.95,0.8280690860816828,0.04616428357488367,15.425253169888713,0.495998349926758,0.0006742966070407066,0.23506167833682706,0.73223876953125,0.49969482421875,0.2325439453125,0.7315185546875
smallworld,16,2,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665
smallworld,16,2,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333
smallworld,16,2,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334
smallworld,16,2,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334
smallworld,16,2,0.1,0.0,topology,random,intact,0.09562499999999997,0.12638030247063248,0.0,3.546376871034796,0.0,0.0,0.0,0.49468994140625,0.49456787109375,0.0001220703125,0.5010823567708333
smallworld,16,2,0.1,0.125,topology,random,intact,0.09562499999999997,0.12638030247063248,0.020196874064011605,3.546376871034796,0.12500000000000003,0.055269125438339874,0.0696190165350024,0.55963134765625,0.49676513671875,0.0628662109375,0.5251383463541666
smallworld,16,2,0.1,0.25,topology,random,intact,0.09562499999999997,0.12638030247063248,0.03462321268116275,3.546376871034796,0.1969928736201736,0.04645060586185229,0.11283865217467948,0.60345458984375,0.49798583984375,0.10546875,0.5557861328124999
smallworld,16,2,0.1,0.5,topology,random,intact,0.09562499999999997,0.12638030247063248,0.04616428357488367,3.546376871034796,0.322840330000587,0.006034071889424894,0.1588230367588459,0.65478515625,0.49969482421875,0.15509033203125,0.6024251302083332
smallworld,16,2,0.3,0.0,topology,random,intact,0.28687500000000005,0.33792393364326845,0.0,9.05540482123563,0.0,0.0,0.0,0.495849609375,0.49456787109375,0.00128173828125,0.4993001302083333
smallworld,16,2,0.3,0.125,topology,random,intact,0.28687500000000005,0.33792393364326845,0.020196874064011605,9.05540482123563,0.12499999999999997,0.049364864588739316,0.1058185799286828,0.59698486328125,0.49676513671875,0.1002197265625,0.5567952473958333
smallworld,16,2,0.3,0.25,topology,random,intact,0.28687500000000005,0.33792393364326845,0.03462321268116275,9.05540482123563,0.24999999999999994,0.027453316475230676,0.16867592870592923,0.66229248046875,0.49798583984375,0.164306640625,0.6239013671875
smallworld,16,2,0.3,0.5,topology,random,intact,0.28687500000000005,0.33792393364326845,0.04616428357488367,9.05540482123563,0.4645209212846473,0.005381219256292253,0.20918937289746672,0.704345703125,0.49969482421875,0.20465087890625,0.671923828125
smallworld,16,2,0.6,0.0,topology,random,intact,0.57375,0.5713725085931538,0.0,12.911198373124805,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.4984944661458333
smallworld,16,2,0.6,0.125,topology,random,intact,0.57375,0.5713725085931538,0.020196874064011605,12.911198373124805,0.12500000000000003,0.029521563374032094,0.1216971377917828,0.61029052734375,0.49676513671875,0.113525390625,0.5764078776041666
smallworld,16,2,0.6,0.25,topology,random,intact,0.57375,0.5713725085931538,0.03462321268116275,12.911198373124805,0.25000000000000006,0.013703993100000091,0.18800978854224204,0.68377685546875,0.49798583984375,0.185791015625,0.6541259765624998
smallworld,16,2,0.6,0.5,topology,random,intact,0.57375,0.5713725085931538,0.04616428357488367,12.911198373124805,0.4796055680625875,0.003321511215860553,0.22709457873276148,0.7230224609375,0.49969482421875,0.22332763671875,0.7024251302083333
smallworld,16,2,1.0,0.0,topology,random,intact,0.9562499999999999,0.7692183793491072,0.0,15.105923922790588,0.0,0.0,0.0,0.49420166015625,0.49456787109375,-0.0003662109375,0.4990478515625
smallworld,16,2,1.0,0.125,topology,random,intact,0.9562499999999999,0.7692183793491072,0.020196874064011605,15.105923922790588,0.12500000000000006,0.013989253925880865,0.12781620837255825,0.6197509765625,0.49676513671875,0.12298583984375,0.5862955729166666
smallworld,16,2,1.0,0.25,topology,random,intact,0.9562499999999999,0.7692183793491072,0.03462321268116275,15.105923922790588,0.2500000000000001,0.006583976172732098,0.1951003428826075,0.69256591796875,0.49798583984375,0.194580078125,0.6676188151041667
smallworld,16,2,1.0,0.5,topology,random,intact,0.9562499999999999,0.7692183793491072,0.04616428357488367,15.105923922790588,0.4894464669433596,0.0012889632415806612,0.23414391795274922,0.73260498046875,0.49969482421875,0.23291015625,0.7163981119791667
smallworld,16,3,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667
smallworld,16,3,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666
smallworld,16,3,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663
smallworld,16,3,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625
smallworld,16,3,0.1,0.0,topology,random,intact,0.09354166666666666,0.1307902868745514,0.0,3.478128609859101,0.0,0.0,0.0,0.49627685546875,0.494140625,0.00213623046875,0.5014404296874999
smallworld,16,3,0.1,0.125,topology,random,intact,0.09354166666666666,0.1307902868745514,0.020196874064011605,3.478128609859101,0.12439019626308882,0.04669349146988993,0.07588496732097916,0.57623291015625,0.49676513671875,0.0794677734375,0.5329182942708333
smallworld,16,3,0.1,0.25,topology,random,intact,0.09354166666666666,0.1307902868745514,0.03462321268116275,3.478128609859101,0.20601353634863662,0.03852475757349622,0.11807227977940771,0.61376953125,0.50091552734375,0.11285400390625,0.559765625
smallworld,16,3,0.1,0.5,topology,random,intact,0.09354166666666666,0.1307902868745514,0.04616428357488367,3.478128609859101,0.25637364253183925,0.01809792943114161,0.14361848235528318,0.63568115234375,0.50128173828125,0.1343994140625,0.5848876953125
smallworld,16,3,0.3,0.0,topology,random,intact,0.280625,0.3482556555638132,0.0,8.761501759557174,0.0,0.0,0.0,0.49652099609375,0.494140625,0.00238037109375,0.5026448567708334
smallworld,16,3,0.3,0.125,topology,random,intact,0.280625,0.3482556555638132,0.020196874064011605,8.761501759557174,0.12499999999999994,0.030762473127490662,0.11378801430456112,0.6092529296875,0.49676513671875,0.11248779296875,0.5715983072916666
smallworld,16,3,0.3,0.25,topology,random,intact,0.280625,0.3482556555638132,0.03462321268116275,8.761501759557174,0.24999999999999992,0.015350592338370854,0.1729786919925819,0.670654296875,0.50091552734375,0.16973876953125,0.6359212239583333
smallworld,16,3,0.3,0.5,topology,random,intact,0.280625,0.3482556555638132,0.04616428357488367,8.761501759557174,0.40226629611651865,0.007381634088753322,0.20285992282775542,0.69549560546875,0.50128173828125,0.1942138671875,0.6665934244791666
smallworld,16,3,0.6,0.0,topology,random,intact,0.56125,0.5853898121741143,0.0,12.590911747268835,0.0,0.0,0.0,0.49871826171875,0.494140625,0.00457763671875,0.5019124348958333
smallworld,16,3,0.6,0.125,topology,random,intact,0.56125,0.5853898121741143,0.020196874064011605,12.590911747268835,0.125,0.015172472904151774,0.12470388517756226,0.61541748046875,0.49676513671875,0.11865234375,0.5845784505208333
smallworld,16,3,0.6,0.25,topology,random,intact,0.56125,0.5853898121741143,0.03462321268116275,12.590911747268835,0.25000000000000006,0.004458847098712065,0.18949933686140288,0.68743896484375,0.50091552734375,0.1865234375,0.6618570963541667
smallworld,16,3,0.6,0.5,topology,random,intact,0.56125,0.5853898121741143,0.04616428357488367,12.590911747268835,0.43888098023865285,0.0036585608679181856,0.22442449044015325,0.71795654296875,0.50128173828125,0.2166748046875,0.7023356119791666
smallworld,16,3,1.0,0.0,topology,random,intact,0.9354166666666667,0.7826525469274169,0.0,15.028154781308317,0.0,0.0,0.0,0.50018310546875,0.494140625,0.00604248046875,0.5019124348958333
smallworld,16,3,1.0,0.125,topology,random,intact,0.9354166666666667,0.7826525469274169,0.020196874064011605,15.028154781308317,0.125,0.007430689893969429,0.12853421192625963,0.620849609375,0.49676513671875,0.12408447265625,0.5907063802083332
smallworld,16,3,1.0,0.25,topology,random,intact,0.9354166666666667,0.7826525469274169,0.03462321268116275,15.028154781308317,0.24999999999999997,0.002000759665856337,0.19559269434957688,0.69036865234375,0.50091552734375,0.189453125,0.6729736328125
smallworld,16,3,1.0,0.5,topology,random,intact,0.9354166666666667,0.7826525469274169,0.04616428357488367,15.028154781308317,0.468148163774865,0.0012638825201944529,0.2335425241888213,0.7266845703125,0.50128173828125,0.22540283203125,0.7173828124999999
smallworld,16,4,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667
smallworld,16,4,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663
smallworld,16,4,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375
smallworld,16,4,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324
smallworld,16,4,0.1,0.0,topology,random,intact,0.09312499999999999,0.14955347490369197,0.0,3.5234596499034274,0.0,0.0,0.0,0.48828125,0.4879150390625,0.0003662109375,0.5009928385416667
smallworld,16,4,0.1,0.125,topology,random,intact,0.09312499999999999,0.14955347490369197,0.020196874064011605,3.5234596499034274,0.12426926347543986,0.04042059106233686,0.07801293627745431,0.56646728515625,0.4893798828125,0.07708740234375,0.5321858723958333
smallworld,16,4,0.1,0.25,topology,random,intact,0.09312499999999999,0.14955347490369197,0.03462321268116275,3.5234596499034274,0.22581644323790162,0.03139226736190236,0.1255485623999281,0.6146240234375,0.4937744140625,0.120849609375,0.5679850260416667
smallworld,16,4,0.1,0.5,topology,random,intact,0.09312499999999999,0.14955347490369197,0.04616428357488367,3.5234596499034274,0.29525342054259324,0.010238622356309268,0.1549725555128919,0.6505126953125,0.494140625,0.1563720703125,0.5993815104166667
smallworld,16,4,0.3,0.0,topology,random,intact,0.27937500000000004,0.3911400734076762,0.0,9.561351646545639,0.0,0.0,0.0,0.48907470703125,0.4879150390625,0.00115966796875,0.5020914713541667
smallworld,16,4,0.3,0.125,topology,random,intact,0.27937500000000004,0.3911400734076762,0.020196874064011605,9.561351646545639,0.12499999999999997,0.017297205598869204,0.11746740582807075,0.60406494140625,0.4893798828125,0.11468505859375,0.5738199869791667
smallworld,16,4,0.3,0.25,topology,random,intact,0.27937500000000004,0.3911400734076762,0.03462321268116275,9.561351646545639,0.24999999999999994,0.01783925293071177,0.17609506432565747,0.66400146484375,0.4937744140625,0.17022705078125,0.6336507161458333
smallworld,16,4,0.3,0.5,topology,random,intact,0.27937500000000004,0.3911400734076762,0.04616428357488367,9.561351646545639,0.4437340210388127,0.00668723588660697,0.21112083098785006,0.70611572265625,0.494140625,0.21197509765625,0.6797444661458333
smallworld,16,4,0.6,0.0,topology,random,intact,0.5587500000000001,0.6412586080042637,0.0,13.618559800444022,0.0,0.0,0.0,0.49017333984375,0.4879150390625,0.00225830078125,0.5023844401041666
smallworld,16,4,0.6,0.125,topology,random,intact,0.5587500000000001,0.6412586080042637,0.020196874064011605,13.618559800444022,0.125,0.005475985436477046,0.12663955780052732,0.61297607421875,0.4893798828125,0.12359619140625,0.5859130859375
smallworld,16,4,0.6,0.25,topology,random,intact,0.5587500000000001,0.6412586080042637,0.03462321268116275,13.618559800444022,0.25,0.010130671672307075,0.1913214237013303,0.67669677734375,0.4937744140625,0.18292236328125,0.6549886067708333
smallworld,16,4,0.6,0.5,topology,random,intact,0.5587500000000001,0.6412586080042637,0.04616428357488367,13.618559800444022,0.47587070011675714,0.002960635192634865,0.22941805941555074,0.7237548828125,0.494140625,0.2296142578125,0.7128092447916665
smallworld,16,4,1.0,0.0,topology,random,intact,0.93125,0.8329910120136319,0.0,15.498559870052652,0.0,0.0,0.0,0.490478515625,0.4879150390625,0.0025634765625,0.5025716145833333
smallworld,16,4,1.0,0.125,topology,random,intact,0.93125,0.8329910120136319,0.020196874064011605,15.498559870052652,0.125,0.001652084926288143,0.1291619818476165,0.61572265625,0.4893798828125,0.1263427734375,0.5887044270833333
smallworld,16,4,1.0,0.25,topology,random,intact,0.93125,0.8329910120136319,0.03462321268116275,15.498559870052652,0.25000000000000006,0.004438452627351949,0.1962945164408928,0.67987060546875,0.4937744140625,0.18609619140625,0.6624430338541667
smallworld,16,4,1.0,0.5,topology,random,intact,0.93125,0.8329910120136319,0.04616428357488367,15.498559870052652,0.4924198107306187,0.0007675142927697616,0.23523503903222404,0.728515625,0.494140625,0.234375,0.7217773437499999
smallworld,16,5,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994
smallworld,16,5,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999
smallworld,16,5,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663
smallworld,16,5,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666
smallworld,16,5,0.1,0.0,topology,random,intact,0.09187499999999998,0.1770408696130905,0.0,3.496983679531686,0.0,0.0,0.0,0.49993896484375,0.50408935546875,-0.004150390625,0.4989176432291666
smallworld,16,5,0.1,0.125,topology,random,intact,0.09187499999999998,0.1770408696130905,0.020196874064011605,3.496983679531686,0.12103050556891892,0.056264284616411094,0.0696508365313836,0.5648193359375,0.498779296875,0.0660400390625,0.5264811197916666
smallworld,16,5,0.1,0.25,topology,random,intact,0.09187499999999998,0.1770408696130905,0.03462321268116275,3.496983679531686,0.20672151452189957,0.04972974664656512,0.11244142726966277,0.60076904296875,0.49627685546875,0.1044921875,0.5536376953125
smallworld,16,5,0.1,0.5,topology,random,intact,0.09187499999999998,0.1770408696130905,0.04616428357488367,3.496983679531686,0.24403630018747463,0.02655031961912354,0.14100558532985485,0.630126953125,0.4959716796875,0.1341552734375,0.5831217447916667
smallworld,16,5,0.3,0.0,topology,random,intact,0.275625,0.4508528150659167,0.0,9.670883575690308,0.0,0.0,0.0,0.50341796875,0.50408935546875,-0.00067138671875,0.498486328125
smallworld,16,5,0.3,0.125,topology,random,intact,0.275625,0.4508528150659167,0.020196874064011605,9.670883575690308,0.12499999999999997,0.04939838575792059,0.10784746991175091,0.60595703125,0.498779296875,0.107177734375,0.5645670572916666
smallworld,16,5,0.3,0.25,topology,random,intact,0.275625,0.4508528150659167,0.03462321268116275,9.670883575690308,0.24999999999999994,0.03615845344284986,0.16773690579162362,0.6593017578125,0.49627685546875,0.16302490234375,0.623828125
smallworld,16,5,0.3,0.5,topology,random,intact,0.275625,0.4508528150659167,0.04616428357488367,9.670883575690308,0.4011573397593241,0.012077285223275391,0.2079632034118412,0.697265625,0.4959716796875,0.2012939453125,0.6779622395833332
smallworld,16,5,0.6,0.0,topology,random,intact,0.55125,0.7127348639084007,0.0,13.813205213354175,0.0,0.0,0.0,0.5013427734375,0.50408935546875,-0.00274658203125,0.4981119791666666
smallworld,16,5,0.6,0.125,topology,random,intact,0.55125,0.7127348639084007,0.020196874064011605,13.813205213354175,0.125,0.026633041315971443,0.12379206794782313,0.62261962890625,0.498779296875,0.12384033203125,0.5905354817708334
smallworld,16,5,0.6,0.25,topology,random,intact,0.55125,0.7127348639084007,0.03462321268116275,13.813205213354175,0.25,0.017154540810013823,0.1896743654960152,0.68475341796875,0.49627685546875,0.1884765625,0.6661051432291667
smallworld,16,5,0.6,0.5,topology,random,intact,0.55125,0.7127348639084007,0.04616428357488367,13.813205213354175,0.4505057195908631,0.0034012210256581426,0.22927067250588218,0.72381591796875,0.4959716796875,0.22784423828125,0.7136637369791666
smallworld,16,5,1.0,0.0,topology,random,intact,0.91875,0.8894194103703574,0.0,15.633221414561126,0.0,0.0,0.0,0.50152587890625,0.50408935546875,-0.0025634765625,0.4982177734375
smallworld,16,5,1.0,0.125,topology,random,intact,0.91875,0.8894194103703574,0.020196874064011605,15.633221414561126,0.12500000000000003,0.010442223769453644,0.12882134512890828,0.629638671875,0.498779296875,0.130859375,0.6000162760416666
smallworld,16,5,1.0,0.25,topology,random,intact,0.91875,0.8894194103703574,0.03462321268116275,15.633221414561126,0.25000000000000006,0.006369197095072892,0.19629608133592977,0.6923828125,0.49627685546875,0.19610595703125,0.6790690104166666
smallworld,16,5,1.0,0.5,topology,random,intact,0.91875,0.8894194103703574,0.04616428357488367,15.633221414561126,0.4803889022465612,0.000515479088642621,0.2354569227330956,0.72991943359375,0.4959716796875,0.23394775390625,0.7272867838541666
smallworld,32,0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372
smallworld,32,0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372
smallworld,32,0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436
smallworld,32,0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695
smallworld,32,0,0.1,0.0,topology,random,intact,0.09260416666666665,0.06901386605496751,0.0,3.513579071581023,0.0,0.0,0.0,0.4979248046875,0.501373291015625,-0.003448486328125,0.5005079700100807
smallworld,32,0,0.1,0.125,topology,random,intact,0.09260416666666665,0.06901386605496751,0.019545361997430587,3.513579071581023,0.10906722780510467,0.05955012579217797,0.06423090770739037,0.5584716796875,0.500091552734375,0.058380126953125,0.517578125
smallworld,32,0,0.1,0.25,topology,random,intact,0.09260416666666665,0.06901386605496751,0.03350633485273814,3.513579071581023,0.19826752520306468,0.050757885173158934,0.11247411544330344,0.60406494140625,0.500762939453125,0.103302001953125,0.5466505481350807
smallworld,32,0,0.1,0.5,topology,random,intact,0.09260416666666665,0.06901386605496751,0.0446751131369842,3.513579071581023,0.28992301003853005,0.01282398669166865,0.15422346814531096,0.64788818359375,0.503814697265625,0.144073486328125,0.5819800592237904
smallworld,32,0,0.3,0.0,topology,random,intact,0.2778125,0.19465088745081593,0.0,10.094179870191217,0.0,0.0,0.0,0.495208740234375,0.501373291015625,-0.00616455078125,0.5000964749243952
smallworld,32,0,0.3,0.125,topology,random,intact,0.2778125,0.19465088745081593,0.019545361997430587,10.094179870191217,0.12499999999999999,0.06399482858381189,0.10099904446148403,0.592620849609375,0.500091552734375,0.092529296875,0.5409388388356855
smallworld,32,0,0.3,0.25,topology,random,intact,0.2778125,0.19465088745081593,0.03350633485273814,10.094179870191217,0.24999999999999994,0.04273785169524806,0.16726429414516736,0.6519775390625,0.500762939453125,0.151214599609375,0.5933719758064517
smallworld,32,0,0.3,0.5,topology,random,intact,0.2778125,0.19465088745081593,0.0446751131369842,10.094179870191217,0.44578279920563857,0.008239199998794019,0.21315492273543638,0.7054443359375,0.503814697265625,0.201629638671875,0.6480200982862904
smallworld,32,0,0.6,0.0,topology,random,intact,0.5556249999999999,0.35530636503208546,0.0,16.51319271171529,0.0,0.0,0.0,0.49493408203125,0.501373291015625,-0.006439208984375,0.4998858051915323
smallworld,32,0,0.6,0.125,topology,random,intact,0.5556249999999999,0.35530636503208546,0.019545361997430587,16.51319271171529,0.125,0.05466016322298078,0.11809087631946671,0.607879638671875,0.500091552734375,0.1077880859375,0.5550596175655242
smallworld,32,0,0.6,0.25,topology,random,intact,0.5556249999999999,0.35530636503208546,0.03350633485273814,16.51319271171529,0.25,0.031050734584960743,0.1902255997611775,0.674468994140625,0.500762939453125,0.1737060546875,0.6207846364667339
smallworld,32,0,0.6,0.5,topology,random,intact,0.5556249999999999,0.35530636503208546,0.0446751131369842,16.51319271171529,0.46674820863051514,0.00585221624760503,0.2363683070208853,0.729217529296875,0.503814697265625,0.22540283203125,0.679319320186492
smallworld,32,0,1.0,0.0,topology,random,intact,0.9260416666666667,0.5255569993769087,0.0,22.56065486824326,0.0,0.0,0.0,0.494964599609375,0.501373291015625,-0.00640869140625,0.4995963804183468
smallworld,32,0,1.0,0.125,topology,random,intact,0.9260416666666667,0.5255569993769087,0.019545361997430587,22.56065486824326,0.12500000000000003,0.04153363484309737,0.128570504764563,0.61798095703125,0.500091552734375,0.117889404296875,0.5677214591733871
smallworld,32,0,1.0,0.25,topology,random,intact,0.9260416666666667,0.5255569993769087,0.03350633485273814,22.56065486824326,0.25000000000000006,0.022108089601630437,0.2030198400547811,0.68695068359375,0.500762939453125,0.186187744140625,0.636415543094758
smallworld,32,0,1.0,0.5,topology,random,intact,0.9260416666666667,0.5255569993769087,0.0446751131369842,22.56065486824326,0.4783155597476626,0.0034369375345614916,0.24829214144038997,0.7413330078125,0.503814697265625,0.237518310546875,0.6968324722782258
smallworld,32,1,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872
smallworld,32,1,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662
smallworld,32,1,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242
smallworld,32,1,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581
smallworld,32,1,0.1,0.0,topology,random,intact,0.09499999999999997,0.04452270883905873,0.0,3.5831005791705133,0.0,0.0,0.0,0.501617431640625,0.50360107421875,-0.001983642578125,0.5005020633820566
smallworld,32,1,0.1,0.125,topology,random,intact,0.09499999999999997,0.04452270883905873,0.019545361997430587,3.5831005791705133,0.12343981918357635,0.04730867221536998,0.0747979501768891,0.5721435546875,0.502716064453125,0.069427490234375,0.5248196509576614
smallworld,32,1,0.1,0.25,topology,random,intact,0.09499999999999997,0.04452270883905873,0.03350633485273814,3.5831005791705133,0.18315543273912938,0.06072300042062628,0.10190715726857169,0.604644775390625,0.50408935546875,0.100555419921875,0.541624007686492
smallworld,32,1,0.1,0.5,topology,random,intact,0.09499999999999997,0.04452270883905873,0.0446751131369842,3.5831005791705133,0.24904442521771,0.0306537675416255,0.13777074974003484,0.6387939453125,0.50445556640625,0.13433837890625,0.5737619707661291
smallworld,32,1,0.3,0.0,topology,random,intact,0.28500000000000003,0.12839432151111485,0.0,9.915508779896385,0.0,0.0,0.0,0.5013427734375,0.50360107421875,-0.00225830078125,0.5005237210181452
smallworld,32,1,0.3,0.125,topology,random,intact,0.28500000000000003,0.12839432151111485,0.019545361997430587,9.915508779896385,0.12499999999999997,0.035317023951322635,0.11299898758626095,0.60919189453125,0.502716064453125,0.106475830078125,0.5558845766129034
smallworld,32,1,0.3,0.25,topology,random,intact,0.28500000000000003,0.12839432151111485,0.03350633485273814,9.915508779896385,0.24833578699056177,0.05501843555427104,0.15382837482610467,0.656951904296875,0.50408935546875,0.152862548828125,0.5910821730090726
smallworld,32,1,0.3,0.5,topology,random,intact,0.28500000000000003,0.12839432151111485,0.0446751131369842,9.915508779896385,0.36744278562202726,0.012960852728760255,0.20356225946191117,0.70733642578125,0.50445556640625,0.202880859375,0.6496188256048387
smallworld,32,1,0.6,0.0,topology,random,intact,0.57,0.2421259794071453,0.0,15.724129860572468,0.0,0.0,0.0,0.500579833984375,0.50360107421875,-0.003021240234375,0.5010769751764114
smallworld,32,1,0.6,0.125,topology,random,intact,0.57,0.2421259794071453,0.019545361997430587,15.724129860572468,0.125,0.022889922474417238,0.12613873284015553,0.621978759765625,0.502716064453125,0.1192626953125,0.5680738879788307
smallworld,32,1,0.6,0.25,topology,random,intact,0.57,0.2421259794071453,0.03350633485273814,15.724129860572468,0.25,0.045906285642269964,0.17856245479111202,0.683135986328125,0.50408935546875,0.179046630859375,0.6198474514868952
smallworld,32,1,0.6,0.5,topology,random,intact,0.57,0.2421259794071453,0.0446751131369842,15.724129860572468,0.4184033733862099,0.007679622066841245,0.23055813297093397,0.733154296875,0.50445556640625,0.22869873046875,0.6852633568548387
smallworld,32,1,1.0,0.0,topology,random,intact,0.95,0.373464078291331,0.0,21.076860510678117,0.0,0.0,0.0,0.500579833984375,0.50360107421875,-0.003021240234375,0.5010415354082662
smallworld,32,1,1.0,0.125,topology,random,intact,0.95,0.373464078291331,0.019545361997430587,21.076860510678117,0.12500000000000006,0.017231293005667392,0.1324753715178638,0.627349853515625,0.502716064453125,0.1246337890625,0.5755044260332662
smallworld,32,1,1.0,0.25,topology,random,intact,0.95,0.373464078291331,0.03350633485273814,21.076860510678117,0.2500000000000001,0.040193468142785814,0.1930016657782468,0.696868896484375,0.50408935546875,0.192779541015625,0.6384060767389113
smallworld,32,1,1.0,0.5,topology,random,intact,0.95,0.373464078291331,0.0446751131369842,21.076860510678117,0.44298917753906275,0.005741576274468607,0.24395558676192164,0.747161865234375,0.50445556640625,0.242706298828125,0.7042137884324597
smallworld,32,2,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742
smallworld,32,2,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952
smallworld,32,2,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614
smallworld,32,2,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074
smallworld,32,2,0.1,0.0,topology,random,intact,0.09468749999999998,0.041671180163637134,0.0,3.524057903142473,0.0,0.0,0.0,0.498046875,0.49774169921875,0.00030517578125,0.49999212449596786
smallworld,32,2,0.1,0.125,topology,random,intact,0.09468749999999998,0.041671180163637134,0.019545361997430587,3.524057903142473,0.12132423048456419,0.058467071642000455,0.067236683571224,0.56146240234375,0.496002197265625,0.065460205078125,0.5182081653225807
smallworld,32,2,0.1,0.25,topology,random,intact,0.09468749999999998,0.041671180163637134,0.03350633485273814,3.524057903142473,0.21965774650543302,0.029620564735321042,0.12329730587383408,0.616790771484375,0.49737548828125,0.119415283203125,0.5585405903477823
smallworld,32,2,0.1,0.5,topology,random,intact,0.09468749999999998,0.041671180163637134,0.0446751131369842,3.524057903142473,0.3026687949009559,0.009685919431196666,0.15525100251571924,0.6483154296875,0.49945068359375,0.14886474609375,0.5901312058971775
smallworld,32,2,0.3,0.0,topology,random,intact,0.28406250000000005,0.12047954069538658,0.0,9.341670356829393,0.0,0.0,0.0,0.49853515625,0.49774169921875,0.00079345703125,0.49897224672379037
smallworld,32,2,0.3,0.125,topology,random,intact,0.28406250000000005,0.12047954069538658,0.019545361997430587,9.341670356829393,0.12499999999999997,0.06436771241818333,0.10001904885205803,0.59381103515625,0.496002197265625,0.097808837890625,0.5398500504032259
smallworld,32,2,0.3,0.25,topology,random,intact,0.28406250000000005,0.12047954069538658,0.03350633485273814,9.341670356829393,0.24999999999999994,0.01947222718382762,0.17304102013015243,0.66314697265625,0.49737548828125,0.165771484375,0.6078510899697581
smallworld,32,2,0.3,0.5,topology,random,intact,0.28406250000000005,0.12047954069538658,0.0446751131369842,9.341670356829393,0.44110624315419045,0.00815614738215857,0.2092133909120632,0.69891357421875,0.49945068359375,0.199462890625,0.6518672820060485
smallworld,32,2,0.6,0.0,topology,random,intact,0.568125,0.22806171879032267,0.0,14.60648458555945,0.0,0.0,0.0,0.497894287109375,0.49774169921875,0.000152587890625,0.49869463520665336
smallworld,32,2,0.6,0.125,topology,random,intact,0.568125,0.22806171879032267,0.019545361997430587,14.60648458555945,0.125,0.059734999790269784,0.1143988392356043,0.606689453125,0.496002197265625,0.110687255859375,0.5514467300907258
smallworld,32,2,0.6,0.25,topology,random,intact,0.568125,0.22806171879032267,0.03350633485273814,14.60648458555945,0.25,0.01736326279263847,0.19114747912409386,0.680816650390625,0.49737548828125,0.183441162109375,0.628321493825605
smallworld,32,2,0.6,0.5,topology,random,intact,0.568125,0.22806171879032267,0.0446751131369842,14.60648458555945,0.463295584893334,0.007023244182414421,0.23113212445155898,0.71832275390625,0.49945068359375,0.2188720703125,0.6796993132560484
smallworld,32,2,1.0,0.0,topology,random,intact,0.9468749999999999,0.35350585164782555,0.0,19.77366907512289,0.0,0.0,0.0,0.498138427734375,0.49774169921875,0.000396728515625,0.4990490328881049
smallworld,32,2,1.0,0.125,topology,random,intact,0.9468749999999999,0.35350585164782555,0.019545361997430587,19.77366907512289,0.125,0.05155677638030004,0.12362432585415864,0.61572265625,0.496002197265625,0.119720458984375,0.5595388104838711
smallworld,32,2,1.0,0.25,topology,random,intact,0.9468749999999999,0.35350585164782555,0.03350633485273814,19.77366907512289,0.25,0.014341180045178396,0.20158832807778082,0.6895751953125,0.49737548828125,0.19219970703125,0.6408573273689516
smallworld,32,2,1.0,0.5,topology,random,intact,0.9468749999999999,0.35350585164782555,0.0446751131369842,19.77366907512289,0.47163908747481276,0.005556367159040717,0.24330871491962153,0.7314453125,0.49945068359375,0.23199462890625,0.6960291708669355
smallworld,32,3,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323
smallworld,32,3,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863
smallworld,32,3,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581
smallworld,32,3,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355
smallworld,32,3,0.1,0.0,topology,random,intact,0.09302083333333332,0.05812129735447302,0.0,3.5069707012736897,0.0,0.0,0.0,0.501922607421875,0.5025634765625,-0.000640869140625,0.4993286132812501
smallworld,32,3,0.1,0.125,topology,random,intact,0.09302083333333332,0.05812129735447302,0.019545361997430587,3.5069707012736897,0.1195195255166665,0.05739022122464982,0.06710596989432978,0.56524658203125,0.503997802734375,0.061248779296875,0.5202991116431452
smallworld,32,3,0.1,0.25,topology,random,intact,0.09302083333333332,0.05812129735447302,0.03350633485273814,3.5069707012736897,0.21893616934860602,0.04251742377263976,0.11935917581832514,0.614227294921875,0.50286865234375,0.111358642578125,0.554567398563508
smallworld,32,3,0.1,0.5,topology,random,intact,0.09302083333333332,0.05812129735447302,0.0446751131369842,3.5069707012736897,0.22363466543957464,0.03895135802566757,0.12853092554715467,0.622802734375,0.50244140625,0.120361328125,0.5589048324092742
smallworld,32,3,0.3,0.0,topology,random,intact,0.27906250000000005,0.1655628844842365,0.0,10.018200877572966,0.0,0.0,0.0,0.49859619140625,0.5025634765625,-0.00396728515625,0.498562720514113
smallworld,32,3,0.3,0.125,topology,random,intact,0.27906250000000005,0.1655628844842365,0.019545361997430587,10.018200877572966,0.12499999999999997,0.0658894039782551,0.10089400068413135,0.596710205078125,0.503997802734375,0.09271240234375,0.5434353736139114
smallworld,32,3,0.3,0.25,topology,random,intact,0.27906250000000005,0.1655628844842365,0.03350633485273814,10.018200877572966,0.24999999999999994,0.030590930795952577,0.17223324427521994,0.662017822265625,0.50286865234375,0.159149169921875,0.6074632213961694
smallworld,32,3,0.3,0.5,topology,random,intact,0.27906250000000005,0.1655628844842365,0.0446751131369842,10.018200877572966,0.34249216400716703,0.021252346197330196,0.19795738230340848,0.69189453125,0.50244140625,0.189453125,0.6338599420362905
smallworld,32,3,0.6,0.0,topology,random,intact,0.558125,0.3066260394225211,0.0,16.462921737032083,0.0,0.0,0.0,0.4974365234375,0.5025634765625,-0.005126953125,0.49801931073588723
smallworld,32,3,0.6,0.125,topology,random,intact,0.558125,0.3066260394225211,0.019545361997430587,16.462921737032083,0.12499999999999999,0.05896819921973603,0.11707724922737218,0.610992431640625,0.503997802734375,0.10699462890625,0.5571663148941532
smallworld,32,3,0.6,0.25,topology,random,intact,0.558125,0.3066260394225211,0.03350633485273814,16.462921737032083,0.25,0.021802809080833624,0.19362085005038066,0.683868408203125,0.50286865234375,0.180999755859375,0.6327750913558468
smallworld,32,3,0.6,0.5,topology,random,intact,0.558125,0.3066260394225211,0.0446751131369842,16.462921737032083,0.38639795651908826,0.011611514873453934,0.22829342297910712,0.7210693359375,0.50244140625,0.2186279296875,0.6725562310987904
smallworld,32,3,1.0,0.0,topology,random,intact,0.9302083333333333,0.4620373344031523,0.0,22.531798172092362,0.0,0.0,0.0,0.496917724609375,0.5025634765625,-0.005645751953125,0.4980685326360888
smallworld,32,3,1.0,0.125,topology,random,intact,0.9302083333333333,0.4620373344031523,0.019545361997430587,22.531798172092362,0.12500000000000003,0.04686228844500337,0.1273479279788282,0.620452880859375,0.503997802734375,0.116455078125,0.5660498834425404
smallworld,32,3,1.0,0.25,topology,random,intact,0.9302083333333333,0.4620373344031523,0.03350633485273814,22.531798172092362,0.25000000000000006,0.016903540449618438,0.2045754954561695,0.694427490234375,0.50286865234375,0.191558837890625,0.6475455991683468
smallworld,32,3,1.0,0.5,topology,random,intact,0.9302083333333333,0.4620373344031523,0.0446751131369842,22.531798172092362,0.41527033557920545,0.007536342430239764,0.24368370531283362,0.73712158203125,0.50244140625,0.23468017578125,0.6937610257056451
smallworld,32,4,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936
smallworld,32,4,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662
smallworld,32,4,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017
smallworld,32,4,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985
smallworld,32,4,0.1,0.0,topology,random,intact,0.09499999999999999,0.06200395446244111,0.0,3.5613961198221906,0.0,0.0,0.0,0.496307373046875,0.4954833984375,0.000823974609375,0.49985627205141137
smallworld,32,4,0.1,0.125,topology,random,intact,0.09499999999999999,0.06200395446244111,0.019545361997430587,3.5613961198221906,0.11633681335545457,0.05339940122713308,0.07018749797287281,0.571502685546875,0.495452880859375,0.0760498046875,0.5239041236139114
smallworld,32,4,0.1,0.25,topology,random,intact,0.09499999999999999,0.06200395446244111,0.03350633485273814,3.5613961198221906,0.18454349540060433,0.05167060376216809,0.10788949076465965,0.61163330078125,0.496002197265625,0.115631103515625,0.5506749306955646
smallworld,32,4,0.1,0.5,topology,random,intact,0.09499999999999999,0.06200395446244111,0.0446751131369842,3.5613961198221906,0.2710848711612645,0.02575727867654015,0.1447932434421704,0.64697265625,0.494964599609375,0.152008056640625,0.5826849168346774
smallworld,32,4,0.3,0.0,topology,random,intact,0.28500000000000003,0.17600094262927002,0.0,9.881561479557593,0.0,0.0,0.0,0.499114990234375,0.4954833984375,0.003631591796875,0.4990490328881049
smallworld,32,4,0.3,0.125,topology,random,intact,0.28500000000000003,0.17600094262927002,0.019545361997430587,9.881561479557593,0.125,0.050097701627574424,0.10867114180889252,0.6181640625,0.495452880859375,0.122711181640625,0.5553372290826614
smallworld,32,4,0.3,0.25,topology,random,intact,0.28500000000000003,0.17600094262927002,0.03350633485273814,9.881561479557593,0.25,0.04312095897038287,0.16618619275190616,0.6768798828125,0.496002197265625,0.180877685546875,0.6117179624495968
smallworld,32,4,0.3,0.5,topology,random,intact,0.28500000000000003,0.17600094262927002,0.0446751131369842,9.881561479557593,0.3968268806374474,0.01276907155326485,0.20636774779945583,0.7130126953125,0.494964599609375,0.218048095703125,0.6556160219254032
smallworld,32,4,0.6,0.0,topology,random,intact,0.57,0.3242773954713163,0.0,16.043776929045976,0.0,0.0,0.0,0.498138427734375,0.4954833984375,0.002655029296875,0.4988245810231856
smallworld,32,4,0.6,0.125,topology,random,intact,0.57,0.3242773954713163,0.019545361997430587,16.043776929045976,0.125,0.03874505106911281,0.12403510647176946,0.63238525390625,0.495452880859375,0.136932373046875,0.5705330141129032
smallworld,32,4,0.6,0.25,topology,random,intact,0.57,0.3242773954713163,0.03350633485273814,16.043776929045976,0.25000000000000006,0.03182796869455341,0.1912136531021293,0.704498291015625,0.496002197265625,0.20849609375,0.6451081306703629
smallworld,32,4,0.6,0.5,topology,random,intact,0.57,0.3242773954713163,0.0446751131369842,16.043776929045976,0.4293760533086938,0.007889452296988134,0.23230498483281165,0.7388916015625,0.494964599609375,0.243927001953125,0.691099105342742
smallworld,32,4,1.0,0.0,topology,random,intact,0.95,0.4854080624662629,0.0,21.771434642322113,0.0,0.0,0.0,0.4981689453125,0.4954833984375,0.002685546875,0.4989958732358872
smallworld,32,4,1.0,0.125,topology,random,intact,0.95,0.4854080624662629,0.019545361997430587,21.771434642322113,0.12500000000000006,0.02924310889647931,0.1318069977304731,0.639129638671875,0.495452880859375,0.1436767578125,0.579678443170363
smallworld,32,4,1.0,0.25,topology,random,intact,0.95,0.4854080624662629,0.03350633485273814,21.771434642322113,0.2500000000000001,0.021792119215178138,0.20346553070981482,0.718109130859375,0.496002197265625,0.22210693359375,0.6633399225050403
smallworld,32,4,1.0,0.5,topology,random,intact,0.95,0.4854080624662629,0.0446751131369842,21.771434642322113,0.44786354642880744,0.004798999963535954,0.24556346138403923,0.75177001953125,0.494964599609375,0.256805419921875,0.7100121282762097
smallworld,32,5,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775
smallworld,32,5,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173
smallworld,32,5,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146
smallworld,32,5,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307
smallworld,32,5,0.1,0.0,topology,random,intact,0.09374999999999997,0.09199978287165134,0.0,3.6107636992021037,0.0,0.0,0.0,0.497802734375,0.4990234375,-0.001220703125,0.4998306766633065
smallworld,32,5,0.1,0.125,topology,random,intact,0.09374999999999997,0.09199978287165134,0.019545361997430587,3.6107636992021037,0.11110872848213602,0.053589561623925926,0.06769173560600791,0.565216064453125,0.497650146484375,0.06756591796875,0.5192024477066532
smallworld,32,5,0.1,0.25,topology,random,intact,0.09374999999999997,0.09199978287165134,0.03350633485273814,3.6107636992021037,0.1836084343278157,0.04548750786424165,0.10967275237183366,0.60589599609375,0.498504638671875,0.107391357421875,0.5454180317540323
smallworld,32,5,0.1,0.5,topology,random,intact,0.09374999999999997,0.09199978287165134,0.0446751131369842,3.6107636992021037,0.26083116748150303,0.018985124451486035,0.1487283597295062,0.64593505859375,0.494720458984375,0.151214599609375,0.5808144846270162
smallworld,32,5,0.3,0.0,topology,random,intact,0.28125000000000006,0.25404998399355083,0.0,11.46087571253014,0.0,0.0,0.0,0.499359130859375,0.4990234375,0.000335693359375,0.4991632276965727
smallworld,32,5,0.3,0.125,topology,random,intact,0.28125000000000006,0.25404998399355083,0.019545361997430587,11.46087571253014,0.12499999999999999,0.05080000200250834,0.1107629518098038,0.6082763671875,0.497650146484375,0.110626220703125,0.5490643901209677
smallworld,32,5,0.3,0.25,topology,random,intact,0.28125000000000006,0.25404998399355083,0.03350633485273814,11.46087571253014,0.25,0.03461712738937846,0.17010722988536062,0.669891357421875,0.498504638671875,0.17138671875,0.6075104744203629
smallworld,32,5,0.3,0.5,topology,random,intact,0.28125000000000006,0.25404998399355083,0.0446751131369842,11.46087571253014,0.4088186093184134,0.011563960448791683,0.21612552322710582,0.715362548828125,0.494720458984375,0.22064208984375,0.6591698431199597
smallworld,32,5,0.6,0.0,topology,random,intact,0.5625,0.4497272956893299,0.0,19.636454539144992,0.0,0.0,0.0,0.49920654296875,0.4990234375,0.00018310546875,0.4994329637096775
smallworld,32,5,0.6,0.125,topology,random,intact,0.5625,0.4497272956893299,0.019545361997430587,19.636454539144992,0.125,0.034565301147756085,0.12832570194470955,0.62554931640625,0.497650146484375,0.127899169921875,0.5655123802923387
smallworld,32,5,0.6,0.25,topology,random,intact,0.5625,0.4497272956893299,0.03350633485273814,19.636454539144992,0.25,0.02306365639766902,0.19603406494424389,0.69696044921875,0.498504638671875,0.198455810546875,0.6420465284778226
smallworld,32,5,0.6,0.5,topology,random,intact,0.5625,0.4497272956893299,0.0446751131369842,19.636454539144992,0.44589735293735544,0.006823855669610127,0.24155474220240009,0.741668701171875,0.494720458984375,0.2469482421875,0.6957830613659275
smallworld,32,5,1.0,0.0,topology,random,intact,0.9375,0.6400827826893951,0.0,26.131753855468865,0.0,0.0,0.0,0.500762939453125,0.4990234375,0.001739501953125,0.49945068359375006
smallworld,32,5,1.0,0.125,topology,random,intact,0.9375,0.6400827826893951,0.019545361997430587,26.131753855468865,0.12500000000000003,0.021306256092119554,0.1355816134467517,0.63336181640625,0.497650146484375,0.135711669921875,0.573698966733871
smallworld,32,5,1.0,0.25,topology,random,intact,0.9375,0.6400827826893951,0.03350633485273814,26.131753855468865,0.25000000000000006,0.014916922236697976,0.2081052859956799,0.709808349609375,0.498504638671875,0.2113037109375,0.6603747952368952
smallworld,32,5,1.0,0.5,topology,random,intact,0.9375,0.6400827826893951,0.0446751131369842,26.131753855468865,0.4687885506758495,0.003138530495093548,0.25251229173746065,0.753631591796875,0.494720458984375,0.2589111328125,0.7141054214969759
smallworld,64,0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977
smallworld,64,0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452
smallworld,64,0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635
smallworld,64,0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494
smallworld,64,0,0.1,0.0,joint,random,intact,0.09578124999999998,0.021995532326643308,0.0,3.5991064004383655,0.0,0.0,0.0,0.5023345947265625,0.50372314453125,-0.0013885498046875,0.49995495024181547
smallworld,64,0,0.1,0.125,joint,random,intact,0.09578124999999998,0.021995532326643308,0.019235118156201526,3.5991064004383655,0.11657310360954565,0.056003507329828034,0.06923044266982264,0.570587158203125,0.504364013671875,0.06622314453125,0.5200427827380952
smallworld,64,0,0.1,0.25,joint,random,intact,0.09578124999999998,0.021995532326643308,0.03297448826777405,3.5991064004383655,0.1934431092484518,0.05202433243716964,0.10975758555443439,0.6102752685546875,0.504180908203125,0.1060943603515625,0.5476883176773313
smallworld,64,0,0.1,0.5,joint,random,intact,0.09578124999999998,0.021995532326643308,0.04396598435703206,3.5991064004383655,0.2532669052803249,0.03374459119200776,0.13934803108873575,0.638702392578125,0.5033416748046875,0.1353607177734375,0.5727577814980158
smallworld,64,0,0.3,0.0,joint,random,intact,0.28734375,0.06472014589873543,0.0,10.121102917725901,0.0,0.0,0.0,0.500518798828125,0.50372314453125,-0.003204345703125,0.4997868613591269
smallworld,64,0,0.3,0.125,joint,random,intact,0.28734375,0.06472014589873543,0.019235118156201526,10.121102917725901,0.12499999999999997,0.05876349959744467,0.10606582535466158,0.6065673828125,0.504364013671875,0.102203369140625,0.5452997116815477
smallworld,64,0,0.3,0.25,joint,random,intact,0.28734375,0.06472014589873543,0.03297448826777405,10.121102917725901,0.24999999999999997,0.043313927143119525,0.1657627161838179,0.6637725830078125,0.504180908203125,0.1595916748046875,0.5991583930121528
smallworld,64,0,0.3,0.5,joint,random,intact,0.28734375,0.06472014589873543,0.04396598435703206,10.121102917725901,0.38509654516795017,0.01986387430239574,0.20480967727564708,0.702301025390625,0.5033416748046875,0.1989593505859375,0.6381148080977183
smallworld,64,0,0.6,0.0,joint,random,intact,0.5746875,0.12574510474819212,0.0,16.8752052751257,0.0,0.0,0.0,0.501068115234375,0.50372314453125,-0.002655029296875,0.49973745194692454
smallworld,64,0,0.6,0.125,joint,random,intact,0.5746875,0.12574510474819212,0.019235118156201526,16.8752052751257,0.125,0.047800812104757305,0.12149297201253861,0.6222076416015625,0.504364013671875,0.1178436279296875,0.5580516996837797
smallworld,64,0,0.6,0.25,joint,random,intact,0.5746875,0.12574510474819212,0.03297448826777405,16.8752052751257,0.25,0.029328062943223362,0.19053574405358498,0.6892547607421875,0.504180908203125,0.1850738525390625,0.6262444390190972
smallworld,64,0,0.6,0.5,joint,random,intact,0.5746875,0.12574510474819212,0.04396598435703206,16.8752052751257,0.42733621521776066,0.010217824196193022,0.2329775233989805,0.7293243408203125,0.5033416748046875,0.225982666015625,0.6715344625806051
smallworld,64,0,1.0,0.0,joint,random,intact,0.9578125000000001,0.20167769757437948,0.0,24.51266058499811,0.0,0.0,0.0,0.501068115234375,0.50372314453125,-0.002655029296875,0.4995950365823413
smallworld,64,0,1.0,0.125,joint,random,intact,0.9578125000000001,0.20167769757437948,0.019235118156201526,24.51266058499811,0.12500000000000006,0.035601199933531884,0.13063617806398886,0.630096435546875,0.504364013671875,0.125732421875,0.5660196940104167
smallworld,64,0,1.0,0.25,joint,random,intact,0.9578125000000001,0.20167769757437948,0.03297448826777405,24.51266058499811,0.2500000000000001,0.019663663391620602,0.20410270820115597,0.702117919921875,0.504180908203125,0.19793701171875,0.6420830620659722
smallworld,64,0,1.0,0.5,joint,random,intact,0.9578125000000001,0.20167769757437948,0.04396598435703206,24.51266058499811,0.4478083010815432,0.0073312695009903174,0.24793547336758875,0.7449493408203125,0.5033416748046875,0.241607666015625,0.6907489110553076
smallworld,64,1,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099
smallworld,64,1,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122
smallworld,64,1,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913
smallworld,64,1,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236
smallworld,64,1,0.1,0.0,joint,random,intact,0.09270833333333331,0.025204498282641263,0.0,3.50573182298756,0.0,0.0,0.0,0.4979400634765625,0.4971771240234375,0.000762939453125,0.4998968215215774
smallworld,64,1,0.1,0.125,joint,random,intact,0.09270833333333331,0.025204498282641263,0.019235118156201526,3.50573182298756,0.10973935305287526,0.05585299867491733,0.06617725738701721,0.566375732421875,0.4977264404296875,0.0686492919921875,0.5182417612227181
smallworld,64,1,0.1,0.25,joint,random,intact,0.09270833333333331,0.025204498282641263,0.03297448826777405,3.50573182298756,0.18025528544854147,0.05964764020447081,0.10200945996927191,0.597625732421875,0.497161865234375,0.1004638671875,0.5374077690972221
smallworld,64,1,0.1,0.5,joint,random,intact,0.09270833333333331,0.025204498282641263,0.04396598435703206,3.50573182298756,0.2573090369609725,0.02717627026180979,0.14160157862227885,0.633453369140625,0.4973907470703125,0.1360626220703125,0.5673285590277778
smallworld,64,1,0.3,0.0,joint,random,intact,0.278125,0.07395124462365277,0.0,10.38557635764781,0.0,0.0,0.0,0.50006103515625,0.4971771240234375,0.0028839111328125,0.4999922495039682
smallworld,64,1,0.3,0.125,joint,random,intact,0.278125,0.07395124462365277,0.019235118156201526,10.38557635764781,0.12499999999999996,0.05826426127315159,0.10394239746672665,0.6052703857421875,0.4977264404296875,0.1075439453125,0.542634025452629
smallworld,64,1,0.3,0.25,joint,random,intact,0.278125,0.07395124462365277,0.03297448826777405,10.38557635764781,0.2488879941154663,0.06612500026981724,0.15354132726140302,0.6503448486328125,0.497161865234375,0.1531829833984375,0.5790371365017362
smallworld,64,1,0.3,0.5,joint,random,intact,0.278125,0.07395124462365277,0.04396598435703206,10.38557635764781,0.3761574953681496,0.01717807640992064,0.20640024146288438,0.6962738037109375,0.4973907470703125,0.198883056640625,0.632019527374752
smallworld,64,1,0.6,0.0,joint,random,intact,0.5562499999999999,0.14307233925258955,0.0,18.400324978002963,0.0,0.0,0.0,0.5009918212890625,0.4971771240234375,0.003814697265625,0.5002814398871527
smallworld,64,1,0.6,0.125,joint,random,intact,0.5562499999999999,0.14307233925258955,0.019235118156201526,18.400324978002963,0.125,0.04967020915698955,0.1213832783254487,0.6233062744140625,0.4977264404296875,0.125579833984375,0.5571012951078869
smallworld,64,1,0.6,0.25,joint,random,intact,0.5562499999999999,0.14307233925258955,0.03297448826777405,18.400324978002963,0.24999999999999997,0.06017942320323693,0.17900162702540923,0.67645263671875,0.497161865234375,0.179290771484375,0.6046820746527778
smallworld,64,1,0.6,0.5,joint,random,intact,0.5562499999999999,0.14307233925258955,0.04396598435703206,18.400324978002963,0.4058900044795269,0.012715158196855427,0.23432304930214376,0.725372314453125,0.4973907470703125,0.2279815673828125,0.6656261625744048
smallworld,64,1,1.0,0.0,joint,random,intact,0.9270833333333333,0.2281901684568175,0.0,27.825136481839134,0.0,0.0,0.0,0.5010223388671875,0.4971771240234375,0.00384521484375,0.5003880092075892
smallworld,64,1,1.0,0.125,joint,random,intact,0.9270833333333333,0.2281901684568175,0.019235118156201526,27.825136481839134,0.125,0.04096270247774516,0.13172752615548544,0.63336181640625,0.4977264404296875,0.1356353759765625,0.566498287140377
smallworld,64,1,1.0,0.25,joint,random,intact,0.9270833333333333,0.2281901684568175,0.03297448826777405,27.825136481839134,0.25,0.05326904536050878,0.19499840092994514,0.6932830810546875,0.497161865234375,0.1961212158203125,0.6230299207899306
smallworld,64,1,1.0,0.5,joint,random,intact,0.9270833333333333,0.2281901684568175,0.04396598435703206,27.825136481839134,0.42839003086526195,0.009658088799120407,0.24996083096586927,0.7407684326171875,0.4973907470703125,0.243377685546875,0.6851675851004464
smallworld,64,2,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944
smallworld,64,2,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121
smallworld,64,2,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987
smallworld,64,2,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425
smallworld,64,2,0.1,0.0,joint,random,intact,0.09276041666666665,0.03535397464116563,0.0,3.5238443603361533,0.0,0.0,0.0,0.5019073486328125,0.501983642578125,-7.62939453125e-05,0.5002959720672122
smallworld,64,2,0.1,0.125,joint,random,intact,0.09276041666666665,0.03535397464116563,0.019235118156201526,3.5238443603361533,0.1035045520202331,0.059431951593011456,0.06124148971758232,0.5658416748046875,0.5006866455078125,0.065155029296875,0.517090328156002
smallworld,64,2,0.1,0.25,joint,random,intact,0.09276041666666665,0.03535397464116563,0.03297448826777405,3.5238443603361533,0.1742391806472311,0.05773014244185707,0.10087766193296203,0.6054229736328125,0.5000152587890625,0.10540771484375,0.5412583124069941
smallworld,64,2,0.1,0.5,joint,random,intact,0.09276041666666665,0.03535397464116563,0.04396598435703206,3.5238443603361533,0.2379246038922139,0.04134267187122157,0.13232454678451633,0.6368865966796875,0.50067138671875,0.1362152099609375,0.5641842796688987
smallworld,64,2,0.3,0.0,joint,random,intact,0.27828125000000004,0.10279570342576339,0.0,10.452197740384431,0.0,0.0,0.0,0.5000152587890625,0.501983642578125,-0.0019683837890625,0.5000537690662202
smallworld,64,2,0.3,0.125,joint,random,intact,0.27828125000000004,0.10279570342576339,0.019235118156201526,10.452197740384431,0.12499999999999997,0.06585433873424097,0.09982569491770536,0.6034393310546875,0.5006866455078125,0.102752685546875,0.5403863816034226
smallworld,64,2,0.3,0.25,joint,random,intact,0.27828125000000004,0.10279570342576339,0.03297448826777405,10.452197740384431,0.2405330031364809,0.06495905292947829,0.15584661898249827,0.6598968505859375,0.5000152587890625,0.159881591796875,0.5872691320994543
smallworld,64,2,0.3,0.5,joint,random,intact,0.27828125000000004,0.10279570342576339,0.04396598435703206,10.452197740384431,0.3528505783689442,0.03262728799510985,0.19691028712314476,0.7001800537109375,0.50067138671875,0.1995086669921875,0.6285686190166171
smallworld,64,2,0.6,0.0,joint,random,intact,0.5565625,0.19622377683098013,0.0,18.211137705794034,0.0,0.0,0.0,0.4998931884765625,0.501983642578125,-0.0020904541015625,0.5001438685825892
smallworld,64,2,0.6,0.125,joint,random,intact,0.5565625,0.19622377683098013,0.019235118156201526,18.211137705794034,0.125,0.05875728981291152,0.11853585742915346,0.6248016357421875,0.5006866455078125,0.124114990234375,0.5564502534412202
smallworld,64,2,0.6,0.25,joint,random,intact,0.5565625,0.19622377683098013,0.03297448826777405,18.211137705794034,0.25,0.058685892502644915,0.1828645603962283,0.68658447265625,0.5000152587890625,0.1865692138671875,0.6151888408358135
smallworld,64,2,0.6,0.5,joint,random,intact,0.5565625,0.19622377683098013,0.04396598435703206,18.211137705794034,0.38196493539486975,0.02078146194391866,0.2279965748053637,0.73126220703125,0.50067138671875,0.2305908203125,0.665496341765873
smallworld,64,2,1.0,0.0,joint,random,intact,0.9276041666666668,0.30749700964127336,0.0,27.336817381401172,0.0,0.0,0.0,0.4999237060546875,0.501983642578125,-0.0020599365234375,0.500243656218998
smallworld,64,2,1.0,0.125,joint,random,intact,0.9276041666666668,0.30749700964127336,0.019235118156201526,27.336817381401172,0.125,0.05029435527401588,0.1286040943505551,0.6352081298828125,0.5006866455078125,0.134521484375,0.5655532110305059
smallworld,64,2,1.0,0.25,joint,random,intact,0.9276041666666668,0.30749700964127336,0.03297448826777405,27.336817381401172,0.25000000000000006,0.04748918016691842,0.19940094006347367,0.7048492431640625,0.5000152587890625,0.204833984375,0.6352950807601687
smallworld,64,2,1.0,0.5,joint,random,intact,0.9276041666666668,0.30749700964127336,0.04396598435703206,27.336817381401172,0.4038399723134362,0.011971819238180944,0.24635357645581,0.75,0.50067138671875,0.24932861328125,0.6882256401909722
smallworld,64,3,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829
smallworld,64,3,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076
smallworld,64,3,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781
smallworld,64,3,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833
smallworld,64,3,0.1,0.0,joint,random,intact,0.09359374999999998,0.04088289112869348,0.0,3.5669353276984745,0.0,0.0,0.0,0.498382568359375,0.4995880126953125,-0.0012054443359375,0.5004718114459326
smallworld,64,3,0.1,0.125,joint,random,intact,0.09359374999999998,0.04088289112869348,0.019235118156201526,3.5669353276984745,0.10947485603981444,0.05810550865081572,0.06402722973352498,0.5652923583984375,0.4984283447265625,0.066864013671875,0.5170031350756448
smallworld,64,3,0.1,0.25,joint,random,intact,0.09359374999999998,0.04088289112869348,0.03297448826777405,3.5669353276984745,0.1959369335372988,0.049221667536491286,0.11186900043415389,0.6151885986328125,0.4975738525390625,0.11761474609375,0.5484246148003472
smallworld,64,3,0.1,0.5,joint,random,intact,0.09359374999999998,0.04088289112869348,0.04396598435703206,3.5669353276984745,0.2680065916811336,0.022862817836365075,0.1456311745669919,0.648468017578125,0.497772216796875,0.15069580078125,0.5791412837921626
smallworld,64,3,0.3,0.0,joint,random,intact,0.28078125000000004,0.11828413761182133,0.0,10.912490303584775,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5003792898995535
smallworld,64,3,0.3,0.125,joint,random,intact,0.28078125000000004,0.11828413761182133,0.019235118156201526,10.912490303584775,0.12499999999999996,0.06164099002669864,0.10339270353276982,0.6045379638671875,0.4984283447265625,0.106109619140625,0.5404212588355655
smallworld,64,3,0.3,0.25,joint,random,intact,0.28078125000000004,0.11828413761182133,0.03297448826777405,10.912490303584775,0.24999999999999994,0.03575641510926835,0.17246637117627073,0.67596435546875,0.4975738525390625,0.1783905029296875,0.6043032691592262
smallworld,64,3,0.3,0.5,joint,random,intact,0.28078125000000004,0.11828413761182133,0.04396598435703206,10.912490303584775,0.39420495084714846,0.012048918075975135,0.21153340626920736,0.7122955322265625,0.497772216796875,0.2145233154296875,0.6475234258742559
smallworld,64,3,0.6,0.0,joint,random,intact,0.5615625,0.22414020928252076,0.0,19.907933867861843,0.0,0.0,0.0,0.4998016357421875,0.4995880126953125,0.000213623046875,0.5002669077070933
smallworld,64,3,0.6,0.125,joint,random,intact,0.5615625,0.22414020928252076,0.019235118156201526,19.907933867861843,0.125,0.0519481674412385,0.12268437732964681,0.625274658203125,0.4984283447265625,0.1268463134765625,0.5563790457589285
smallworld,64,3,0.6,0.25,joint,random,intact,0.5615625,0.22414020928252076,0.03297448826777405,19.907933867861843,0.25,0.025312031893928333,0.19843326312409842,0.7029571533203125,0.4975738525390625,0.20538330078125,0.6345946296812996
smallworld,64,3,0.6,0.5,joint,random,intact,0.5615625,0.22414020928252076,0.04396598435703206,19.907933867861843,0.43265793310747913,0.009485699317122285,0.24002830638529238,0.742034912109375,0.497772216796875,0.2442626953125,0.6821347191220237
smallworld,64,3,1.0,0.0,joint,random,intact,0.9359375000000001,0.3479006708813165,0.0,30.419891623445086,0.0,0.0,0.0,0.5001983642578125,0.4995880126953125,0.0006103515625,0.5003918844556051
smallworld,64,3,1.0,0.125,joint,random,intact,0.9359375000000001,0.3479006708813165,0.019235118156201526,30.419891623445086,0.125,0.040348191039374905,0.1328028961907604,0.6369171142578125,0.4984283447265625,0.13848876953125,0.5673135424417163
smallworld,64,3,1.0,0.25,joint,random,intact,0.9359375000000001,0.3479006708813165,0.03297448826777405,30.419891623445086,0.25000000000000006,0.017957413788488853,0.21135671611597562,0.7176971435546875,0.4975738525390625,0.220123291015625,0.6520274328807043
smallworld,64,3,1.0,0.5,joint,random,intact,0.9359375000000001,0.3479006708813165,0.04396598435703206,30.419891623445086,0.45631026548376374,0.0068801597730506975,0.2548035772628291,0.7575225830078125,0.497772216796875,0.2597503662109375,0.7020491342695933
smallworld,64,4,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587
smallworld,64,4,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686
smallworld,64,4,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374
smallworld,64,4,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523
smallworld,64,4,0.1,0.0,joint,random,intact,0.09192708333333331,0.052684923184776467,0.0,3.5421445858963363,0.0,0.0,0.0,0.5030517578125,0.502288818359375,0.000762939453125,0.4994991241939484
smallworld,64,4,0.1,0.125,joint,random,intact,0.09192708333333331,0.052684923184776467,0.019235118156201526,3.5421445858963363,0.11022014435947045,0.05513430437024594,0.06759652686393866,0.571319580078125,0.5030975341796875,0.0682220458984375,0.5184752449156745
smallworld,64,4,0.1,0.25,joint,random,intact,0.09192708333333331,0.052684923184776467,0.03297448826777405,3.5421445858963363,0.1888640734363209,0.05128729825253912,0.10964789944788797,0.610931396484375,0.5007476806640625,0.1101837158203125,0.5443531823536706
smallworld,64,4,0.1,0.5,joint,random,intact,0.09192708333333331,0.052684923184776467,0.04396598435703206,3.5421445858963363,0.2636370739861432,0.02696657892454307,0.14510236072686672,0.6461639404296875,0.50286865234375,0.1432952880859375,0.5736486041356645
smallworld,64,4,0.3,0.0,joint,random,intact,0.27578125000000003,0.15081791382856635,0.0,11.495797463253634,0.0,0.0,0.0,0.501373291015625,0.502288818359375,-0.00091552734375,0.49977136036706343
smallworld,64,4,0.3,0.125,joint,random,intact,0.27578125000000003,0.15081791382856635,0.019235118156201526,11.495797463253634,0.12499999999999996,0.056456436623973996,0.10878850633856227,0.612152099609375,0.5030975341796875,0.1090545654296875,0.5457366458953372
smallworld,64,4,0.3,0.25,joint,random,intact,0.27578125000000003,0.15081791382856635,0.03297448826777405,11.495797463253634,0.2492835960781755,0.045754115671249006,0.16944663081425984,0.670928955078125,0.5007476806640625,0.1701812744140625,0.5991375635540674
smallworld,64,4,0.3,0.5,joint,random,intact,0.27578125000000003,0.15081791382856635,0.04396598435703206,11.495797463253634,0.3954096812389951,0.016499970699940157,0.21242356751792446,0.7136993408203125,0.50286865234375,0.2108306884765625,0.6456158350384424
smallworld,64,4,0.6,0.0,joint,random,intact,0.5515625,0.2813450126270792,0.0,22.520522322027862,0.0,0.0,0.0,0.50201416015625,0.502288818359375,-0.000274658203125,0.4998304578993056
smallworld,64,4,0.6,0.125,joint,random,intact,0.5515625,0.2813450126270792,0.019235118156201526,22.520522322027862,0.12499999999999997,0.04774125123456003,0.12705375613194814,0.6302642822265625,0.5030975341796875,0.127166748046875,0.5607343401227678
smallworld,64,4,0.6,0.25,joint,random,intact,0.5515625,0.2813450126270792,0.03297448826777405,22.520522322027862,0.24999999999999994,0.0331504568938202,0.1986314037657798,0.7010040283203125,0.5007476806640625,0.20025634765625,0.6307600717695933
smallworld,64,4,0.6,0.5,joint,random,intact,0.5515625,0.2813450126270792,0.04396598435703206,22.520522322027862,0.42592893264658077,0.008901562170121568,0.24308171018605096,0.74456787109375,0.50286865234375,0.24169921875,0.6839851500496033
smallworld,64,4,1.0,0.0,joint,random,intact,0.9192708333333334,0.42790763018675504,0.0,36.61500318882821,0.0,0.0,0.0,0.5024566650390625,0.502288818359375,0.0001678466796875,0.49994526212177576
smallworld,64,4,1.0,0.125,joint,random,intact,0.9192708333333334,0.42790763018675504,0.019235118156201526,36.61500318882821,0.125,0.03714107211240468,0.1366533067381247,0.64154052734375,0.5030975341796875,0.1384429931640625,0.5710497659350198
smallworld,64,4,1.0,0.25,joint,random,intact,0.9192708333333334,0.42790763018675504,0.03297448826777405,36.61500318882821,0.25,0.021153302734728485,0.21411676809782812,0.71875,0.5007476806640625,0.2180023193359375,0.6511143275669643
smallworld,64,4,1.0,0.5,joint,random,intact,0.9192708333333334,0.42790763018675504,0.04396598435703206,36.61500318882821,0.44632479732869645,0.00476656878486863,0.25909354914028393,0.761138916015625,0.50286865234375,0.258270263671875,0.704376705109127
smallworld,64,5,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626
smallworld,64,5,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615
smallworld,64,5,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555
smallworld,64,5,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309
smallworld,64,5,0.1,0.0,joint,random,intact,0.09239583333333332,0.03896414905233514,0.0,3.5277214120536837,0.0,0.0,0.0,0.501312255859375,0.499725341796875,0.0015869140625,0.5009629991319444
smallworld,64,5,0.1,0.125,joint,random,intact,0.09239583333333332,0.03896414905233514,0.019235118156201526,3.5277214120536837,0.09845270424390273,0.056963532124234224,0.06216105730666033,0.563507080078125,0.4992828369140625,0.0642242431640625,0.5155610584077381
smallworld,64,5,0.1,0.25,joint,random,intact,0.09239583333333332,0.03896414905233514,0.03297448826777405,3.5277214120536837,0.17291263397986378,0.04979042484593053,0.10557810748560358,0.605682373046875,0.49920654296875,0.106475830078125,0.542328365265377
smallworld,64,5,0.1,0.5,joint,random,intact,0.09239583333333332,0.03896414905233514,0.04396598435703206,3.5277214120536837,0.25735203379359795,0.029924993345904354,0.14325786660943218,0.6422576904296875,0.49853515625,0.1437225341796875,0.5735953194754464
smallworld,64,5,0.3,0.0,joint,random,intact,0.27718750000000003,0.11292697862063894,0.0,10.775778433864005,0.0,0.0,0.0,0.4998779296875,0.499725341796875,0.000152587890625,0.5004679361979166
smallworld,64,5,0.3,0.125,joint,random,intact,0.27718750000000003,0.11292697862063894,0.019235118156201526,10.775778433864005,0.125,0.0607817661033273,0.1044125875569161,0.6077117919921875,0.4992828369140625,0.108428955078125,0.5420788961743552
smallworld,64,5,0.3,0.25,joint,random,intact,0.27718750000000003,0.11292697862063894,0.03297448826777405,10.775778433864005,0.24146802671078732,0.038203483305633903,0.16952207363734462,0.6707305908203125,0.49920654296875,0.1715240478515625,0.5998879084511408
smallworld,64,5,0.3,0.5,joint,random,intact,0.27718750000000003,0.11292697862063894,0.04396598435703206,10.775778433864005,0.4019517804482723,0.013052354070248368,0.2111829844254764,0.7099609375,0.49853515625,0.21142578125,0.6440594385540674
smallworld,64,5,0.6,0.0,joint,random,intact,0.5543750000000001,0.21453401283043172,0.0,19.470229850160173,0.0,0.0,0.0,0.500885009765625,0.499725341796875,0.00115966796875,0.5003855871775793
smallworld,64,5,0.6,0.125,joint,random,intact,0.5543750000000001,0.21453401283043172,0.019235118156201526,19.470229850160173,0.125,0.04977062275013712,0.1250587273803647,0.6296844482421875,0.4992828369140625,0.130401611328125,0.5597044929625496
smallworld,64,5,0.6,0.25,joint,random,intact,0.5543750000000001,0.21453401283043172,0.03297448826777405,19.470229850160173,0.25,0.02516925360997561,0.1975864901442168,0.7010650634765625,0.49920654296875,0.2018585205078125,0.632538810608879
smallworld,64,5,0.6,0.5,joint,random,intact,0.5543750000000001,0.21453401283043172,0.04396598435703206,19.470229850160173,0.4432927668600767,0.007428568178907032,0.24026234688034068,0.7413787841796875,0.49853515625,0.2428436279296875,0.679656013609871
smallworld,64,5,1.0,0.0,joint,random,intact,0.9239583333333333,0.3340964577911312,0.0,30.184040515870258,0.0,0.0,0.0,0.50091552734375,0.499725341796875,0.001190185546875,0.5005086263020833
smallworld,64,5,1.0,0.125,joint,random,intact,0.9239583333333333,0.3340964577911312,0.019235118156201526,30.184040515870258,0.125,0.036157333346344425,0.13583349240845355,0.64178466796875,0.4992828369140625,0.1425018310546875,0.5715177021329365
smallworld,64,5,1.0,0.25,joint,random,intact,0.9239583333333333,0.3340964577911312,0.03297448826777405,30.184040515870258,0.25000000000000006,0.01788011131330737,0.21159109634726653,0.71551513671875,0.49920654296875,0.21630859375,0.6491437639508928
smallworld,64,5,1.0,0.5,joint,random,intact,0.9239583333333333,0.3340964577911312,0.04396598435703206,30.184040515870258,0.46469038727060424,0.005184740837072901,0.25551670587460723,0.7562408447265625,0.49853515625,0.2577056884765625,0.6987561422681052
smallworld,128,0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777
smallworld,128,0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681
smallworld,128,0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503
smallworld,128,0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543
smallworld,128,0,0.1,0.0,joint,random,intact,0.09351562499999999,0.018628340701958845,0.0,3.550451809930694,0.0,0.0,0.0,0.5001602172851562,0.50189208984375,-0.00173187255859375,0.49983695923812743
smallworld,128,0,0.1,0.125,joint,random,intact,0.09351562499999999,0.018628340701958845,0.01908366053292435,3.550451809930694,0.10098620831434714,0.06261125513300345,0.05789489613987166,0.5576324462890625,0.5012969970703125,0.05633544921875,0.511566162109375
smallworld,128,0,0.1,0.25,joint,random,intact,0.09351562499999999,0.018628340701958845,0.03271484662787032,3.550451809930694,0.1813433899890696,0.05629205460377343,0.10339709600774685,0.6021728515625,0.5010223388671875,0.1011505126953125,0.5369370828463337
smallworld,128,0,0.1,0.5,joint,random,intact,0.09351562499999999,0.018628340701958845,0.04361979550382709,3.550451809930694,0.23645464544059766,0.0404632962601951,0.13186736334347063,0.6313018798828125,0.500335693359375,0.1309661865234375,0.5585521788109007
smallworld,128,0,0.3,0.0,joint,random,intact,0.280546875,0.05497624979929039,0.0,10.727145261217167,0.0,0.0,0.0,0.5006179809570312,0.50189208984375,-0.00127410888671875,0.49963150625153785
smallworld,128,0,0.3,0.125,joint,random,intact,0.280546875,0.05497624979929039,0.01908366053292435,10.727145261217167,0.12499999999999997,0.07216762430346983,0.09325275756695087,0.5949325561523438,0.5012969970703125,0.09363555908203125,0.530481894185224
smallworld,128,0,0.3,0.25,joint,random,intact,0.280546875,0.05497624979929039,0.03271484662787032,10.727145261217167,0.24264143698263796,0.05443218988905266,0.15922258222850552,0.6573715209960938,0.5010223388671875,0.15634918212890625,0.5814532182348056
smallworld,128,0,0.3,0.5,joint,random,intact,0.280546875,0.05497624979929039,0.04361979550382709,10.727145261217167,0.3585816308694531,0.029305027536178817,0.19942737360807178,0.699951171875,0.500335693359375,0.199615478515625,0.6240695743110236
smallworld,128,0,0.6,0.0,joint,random,intact,0.56109375,0.10728951500191897,0.0,19.97661616966186,0.0,0.0,0.0,0.500274658203125,0.50189208984375,-0.001617431640625,0.4999235859067421
smallworld,128,0,0.6,0.125,joint,random,intact,0.56109375,0.10728951500191897,0.01908366053292435,19.97661616966186,0.125,0.0636656899253058,0.11502476207946467,0.6147232055664062,0.5012969970703125,0.11342620849609375,0.545033011849471
smallworld,128,0,0.6,0.25,joint,random,intact,0.56109375,0.10728951500191897,0.03271484662787032,19.97661616966186,0.25,0.042354903032201865,0.18874303622696254,0.6872634887695312,0.5010223388671875,0.18624114990234375,0.6114820345180242
smallworld,128,0,0.6,0.5,joint,random,intact,0.56109375,0.10728951500191897,0.04361979550382709,19.97661616966186,0.39787482946423913,0.018428366932995655,0.23299023477959985,0.7348556518554688,0.500335693359375,0.23451995849609375,0.664449256236159
smallworld,128,0,1.0,0.0,joint,random,intact,0.9351562499999999,0.17308998757661787,0.0,32.58797602417933,0.0,0.0,0.0,0.49980926513671875,0.50189208984375,-0.00208282470703125,0.4999018391286294
smallworld,128,0,1.0,0.125,joint,random,intact,0.9351562499999999,0.17308998757661787,0.01908366053292435,32.58797602417933,0.12500000000000003,0.05150571471922851,0.12931879251794592,0.6278762817382812,0.5012969970703125,0.12657928466796875,0.5559989148237574
smallworld,128,0,1.0,0.25,joint,random,intact,0.9351562499999999,0.17308998757661787,0.03271484662787032,32.58797602417933,0.25000000000000006,0.03203543110322106,0.206443471252637,0.7048110961914062,0.5010223388671875,0.20378875732421875,0.6308155209999384
smallworld,128,0,1.0,0.5,joint,random,intact,0.9351562499999999,0.17308998757661787,0.04361979550382709,32.58797602417933,0.42531426175075887,0.011543675705705693,0.25201660446545016,0.7541122436523438,0.500335693359375,0.25377655029296875,0.6884382353054257
smallworld,128,1,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286
smallworld,128,1,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413
smallworld,128,1,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034
smallworld,128,1,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281
smallworld,128,1,0.1,0.0,joint,random,intact,0.09309895833333331,0.027664032122880156,0.0,3.550060208426439,0.0,0.0,0.0,0.5009765625,0.5009078979492188,6.866455078125e-05,0.5000016820712352
smallworld,128,1,0.1,0.125,joint,random,intact,0.09309895833333331,0.027664032122880156,0.01908366053292435,3.550060208426439,0.10277032770872273,0.060345272461584144,0.061032145840502185,0.5634689331054688,0.5001678466796875,0.06330108642578125,0.5152185395007997
smallworld,128,1,0.1,0.25,joint,random,intact,0.09309895833333331,0.027664032122880156,0.03271484662787032,3.550060208426439,0.18526101985538213,0.0552814578722689,0.10592603898156586,0.6076583862304688,0.5005340576171875,0.10712432861328125,0.5427799975778174
smallworld,128,1,0.1,0.5,joint,random,intact,0.09309895833333331,0.027664032122880156,0.04361979550382709,3.550060208426439,0.2607942679862597,0.032221317667259206,0.1422510809314929,0.6420974731445312,0.4982757568359375,0.14382171630859375,0.5717250793937623
smallworld,128,1,0.3,0.0,joint,random,intact,0.279296875,0.08099023754344647,0.0,11.078183355334762,0.0,0.0,0.0,0.500152587890625,0.5009078979492188,-0.00075531005859375,0.5000449353315699
smallworld,128,1,0.3,0.125,joint,random,intact,0.279296875,0.08099023754344647,0.01908366053292435,11.078183355334762,0.12493135484712024,0.07133655966692957,0.09710957015545625,0.6016159057617188,0.5001678466796875,0.10144805908203125,0.5356629138856422
smallworld,128,1,0.3,0.25,joint,random,intact,0.279296875,0.08099023754344647,0.03271484662787032,11.078183355334762,0.2438880939270995,0.05785057764899421,0.16081836690612664,0.663360595703125,0.5005340576171875,0.1628265380859375,0.5884168730007382
smallworld,128,1,0.3,0.5,joint,random,intact,0.279296875,0.08099023754344647,0.04361979550382709,11.078183355334762,0.37758802782466966,0.025536524294749903,0.20640669552211904,0.7041549682617188,0.4982757568359375,0.20587921142578125,0.6325175367941068
smallworld,128,1,0.6,0.0,joint,random,intact,0.5585937499999999,0.15618182960119276,0.0,21.21044878250809,0.0,0.0,0.0,0.500457763671875,0.5009078979492188,-0.00045013427734375,0.5000663216658464
smallworld,128,1,0.6,0.125,joint,random,intact,0.5585937499999999,0.15618182960119276,0.01908366053292435,21.21044878250809,0.125,0.06373210185100434,0.1173642756848554,0.6215057373046875,0.5001678466796875,0.121337890625,0.5503191610020916
smallworld,128,1,0.6,0.25,joint,random,intact,0.5585937499999999,0.15618182960119276,0.03271484662787032,21.21044878250809,0.25,0.04488935017472935,0.19004518588000155,0.692718505859375,0.5005340576171875,0.1921844482421875,0.6177570012610729
smallworld,128,1,0.6,0.5,joint,random,intact,0.5585937499999999,0.15618182960119276,0.04361979550382709,21.21044878250809,0.4094316025690567,0.015512972781945758,0.23723289982838858,0.736602783203125,0.4982757568359375,0.2383270263671875,0.6684041661540354
smallworld,128,1,1.0,0.0,joint,random,intact,0.9309895833333334,0.24803591536727543,0.0,35.44932306869066,0.0,0.0,0.0,0.49961090087890625,0.5009078979492188,-0.0012969970703125,0.5000813401590183
smallworld,128,1,1.0,0.125,joint,random,intact,0.9309895833333334,0.24803591536727543,0.01908366053292435,35.44932306869066,0.125,0.051126566538086914,0.13081442650465103,0.6348495483398438,0.5001678466796875,0.13468170166015625,0.5625183826356422
smallworld,128,1,1.0,0.25,joint,random,intact,0.9309895833333334,0.24803591536727543,0.03271484662787032,35.44932306869066,0.25,0.03171714812397838,0.20843634380737808,0.7109298706054688,0.5005340576171875,0.21039581298828125,0.6391312005951648
smallworld,128,1,1.0,0.5,joint,random,intact,0.9309895833333334,0.24803591536727543,0.04361979550382709,35.44932306869066,0.4348606600051147,0.009376715401971087,0.2553458312300904,0.755767822265625,0.4982757568359375,0.2574920654296875,0.6912130521038387
smallworld,128,2,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138
smallworld,128,2,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903
smallworld,128,2,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512
smallworld,128,2,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276
smallworld,128,2,0.1,0.0,joint,random,intact,0.09393229166666664,0.028777182450517413,0.0,3.5803030271603156,0.0,0.0,0.0,0.49884033203125,0.4997100830078125,-0.0008697509765625,0.499776765117495
smallworld,128,2,0.1,0.125,joint,random,intact,0.09393229166666664,0.028777182450517413,0.01908366053292435,3.5803030271603156,0.1133702007185334,0.05576826976978022,0.06790977593127781,0.5693359375,0.49990081787109375,0.06943511962890625,0.5173354261503444
smallworld,128,2,0.1,0.25,joint,random,intact,0.09393229166666664,0.028777182450517413,0.03271484662787032,3.5803030271603156,0.20017628872267418,0.047424264061490216,0.11377938635836438,0.6152420043945312,0.49959564208984375,0.1156463623046875,0.5462491493525468
smallworld,128,2,0.1,0.5,joint,random,intact,0.09393229166666664,0.028777182450517413,0.04361979550382709,3.5803030271603156,0.2585863820841539,0.027045107893654042,0.14248285479678852,0.6442947387695312,0.49985504150390625,0.144439697265625,0.5705471489373155
smallworld,128,2,0.3,0.0,joint,random,intact,0.281796875,0.08416565669927056,0.0,11.09610221366135,0.0,0.0,0.0,0.499786376953125,0.4997100830078125,7.62939453125e-05,0.49970852108452257
smallworld,128,2,0.3,0.125,joint,random,intact,0.281796875,0.08416565669927056,0.01908366053292435,11.09610221366135,0.125,0.05720177625086504,0.10778230346980865,0.6103057861328125,0.49990081787109375,0.11040496826171875,0.5411689337782972
smallworld,128,2,0.3,0.25,joint,random,intact,0.281796875,0.08416565669927056,0.03271484662787032,11.09610221366135,0.24966206057705356,0.04093434313755249,0.17084133710686386,0.6731109619140625,0.49959564208984375,0.17351531982421875,0.596753218042569
smallworld,128,2,0.3,0.5,joint,random,intact,0.281796875,0.08416565669927056,0.04361979550382709,11.09610221366135,0.3704088466171843,0.015376624449981141,0.20846533370717532,0.711669921875,0.49985504150390625,0.21181488037109375,0.6373812457707924
smallworld,128,2,0.6,0.0,joint,random,intact,0.5635937499999999,0.16206650235391706,0.0,21.63110243419278,0.0,0.0,0.0,0.4992523193359375,0.4997100830078125,-0.000457763671875,0.4997801292599655
smallworld,128,2,0.6,0.125,joint,random,intact,0.5635937499999999,0.16206650235391706,0.01908366053292435,21.63110243419278,0.125,0.046408324791420076,0.12664617859217475,0.6318511962890625,0.49990081787109375,0.13195037841796875,0.5573519008366142
smallworld,128,2,0.6,0.25,joint,random,intact,0.5635937499999999,0.16206650235391706,0.03271484662787032,21.63110243419278,0.25,0.0298596417947779,0.1974448395800484,0.7008132934570312,0.49959564208984375,0.2012176513671875,0.6257359061654157
smallworld,128,2,0.6,0.5,joint,random,intact,0.5635937499999999,0.16206650235391706,0.04361979550382709,21.63110243419278,0.4050100120335961,0.012081946287816983,0.23903859541400282,0.7425689697265625,0.49985504150390625,0.24271392822265625,0.6734181802103838
smallworld,128,2,1.0,0.0,joint,random,intact,0.9393229166666667,0.2568841795502569,0.0,37.808494594447666,0.0,0.0,0.0,0.4998016357421875,0.4997100830078125,9.1552734375e-05,0.4999517005259596
smallworld,128,2,1.0,0.125,joint,random,intact,0.9393229166666667,0.2568841795502569,0.01908366053292435,37.808494594447666,0.125,0.034515293178590534,0.13721732819042456,0.6420516967773438,0.49990081787109375,0.14215087890625,0.5666560375784326
smallworld,128,2,1.0,0.25,joint,random,intact,0.9393229166666667,0.2568841795502569,0.03271484662787032,37.808494594447666,0.25000000000000006,0.021074209518606897,0.2129647071892017,0.7175827026367188,0.49959564208984375,0.217987060546875,0.6443227933147762
smallworld,128,2,1.0,0.5,joint,random,intact,0.9393229166666667,0.2568841795502569,0.04361979550382709,37.808494594447666,0.42574712266436254,0.01039070636709081,0.25660580177775083,0.760833740234375,0.49985504150390625,0.26097869873046875,0.6954081377645177
smallworld,128,3,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331
smallworld,128,3,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199
smallworld,128,3,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144
smallworld,128,3,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809
smallworld,128,3,0.1,0.0,joint,random,intact,0.09393229166666667,0.03500104058897391,0.0,3.5564412484042345,0.0,0.0,0.0,0.49877166748046875,0.49837493896484375,0.000396728515625,0.4996843713475025
smallworld,128,3,0.1,0.125,joint,random,intact,0.09393229166666667,0.03500104058897391,0.01908366053292435,3.5564412484042345,0.11152129531773283,0.0562590841417357,0.06639282438797464,0.5645599365234375,0.49852752685546875,0.06603240966796875,0.5160563311238927
smallworld,128,3,0.1,0.25,joint,random,intact,0.09393229166666667,0.03500104058897391,0.03271484662787032,3.5564412484042345,0.17766173708163224,0.05629746039501292,0.10074957049505243,0.598541259765625,0.49932098388671875,0.09922027587890625,0.5357423316775345
smallworld,128,3,0.1,0.5,joint,random,intact,0.09393229166666667,0.03500104058897391,0.04361979550382709,3.5564412484042345,0.24137590000917036,0.03153542293545932,0.13464440230674193,0.63409423828125,0.5006561279296875,0.1334381103515625,0.5625377264548475
smallworld,128,3,0.3,0.0,joint,random,intact,0.281796875,0.10180164095750699,0.0,10.631234028732266,0.0,0.0,0.0,0.5003585815429688,0.49837493896484375,0.001983642578125,0.4998780498354453
smallworld,128,3,0.3,0.125,joint,random,intact,0.281796875,0.10180164095750699,0.01908366053292435,10.631234028732266,0.12499999999999997,0.05778157903075029,0.10547127704665805,0.6041030883789062,0.49852752685546875,0.1055755615234375,0.5392204945481668
smallworld,128,3,0.3,0.25,joint,random,intact,0.281796875,0.10180164095750699,0.03271484662787032,10.631234028732266,0.22916189600712583,0.05812920055671206,0.1550675391350262,0.6532440185546875,0.49932098388671875,0.15392303466796875,0.5792048897330216
smallworld,128,3,0.3,0.5,joint,random,intact,0.281796875,0.10180164095750699,0.04361979550382709,10.631234028732266,0.337263064832249,0.022192823923190098,0.19948394187338864,0.7004852294921875,0.5006561279296875,0.1998291015625,0.6271061934824065
smallworld,128,3,0.6,0.0,joint,random,intact,0.5635937499999999,0.19441712998403538,0.0,19.758749380071848,0.0,0.0,0.0,0.500244140625,0.49837493896484375,0.00186920166015625,0.4999418483944389
smallworld,128,3,0.6,0.125,joint,random,intact,0.5635937499999999,0.19441712998403538,0.01908366053292435,19.758749380071848,0.125,0.04779165264204516,0.12393761549278716,0.6238479614257812,0.49852752685546875,0.1253204345703125,0.5539451058455339
smallworld,128,3,0.6,0.25,joint,random,intact,0.5635937499999999,0.19441712998403538,0.03271484662787032,19.758749380071848,0.24039886388700357,0.04937883083799593,0.18477322283879305,0.6833343505859375,0.49932098388671875,0.18401336669921875,0.6093158872108759
smallworld,128,3,0.6,0.5,joint,random,intact,0.5635937499999999,0.19441712998403538,0.04361979550382709,19.758749380071848,0.3778420763885343,0.015502012418110922,0.23173776414887598,0.7315597534179688,0.5006561279296875,0.23090362548828125,0.6621397724301796
smallworld,128,3,1.0,0.0,joint,random,intact,0.9393229166666667,0.3048521930370538,0.0,33.12394301697635,0.0,0.0,0.0,0.5005569458007812,0.49837493896484375,0.0021820068359375,0.4999201016163263
smallworld,128,3,1.0,0.125,joint,random,intact,0.9393229166666667,0.3048521930370538,0.01908366053292435,33.12394301697635,0.12500000000000003,0.03729865761683522,0.13486722927468814,0.635345458984375,0.49852752685546875,0.13681793212890625,0.5634316271684301
smallworld,128,3,1.0,0.25,joint,random,intact,0.9393229166666667,0.3048521930370538,0.03271484662787032,33.12394301697635,0.24850045397641593,0.03977340438563578,0.20386712977439345,0.702392578125,0.49932098388671875,0.20307159423828125,0.6305409829447588
smallworld,128,3,1.0,0.5,joint,random,intact,0.9393229166666667,0.3048521930370538,0.04361979550382709,33.12394301697635,0.4100564757952131,0.010873526780437244,0.2516266449686483,0.7513351440429688,0.5006561279296875,0.25067901611328125,0.6864726149191067
smallworld,128,4,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025
smallworld,128,4,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312
smallworld,128,4,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825
smallworld,128,4,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299
smallworld,128,4,0.1,0.0,joint,random,intact,0.09346354166666665,0.03672134851553066,0.0,3.5777490856096996,0.0,0.0,0.0,0.5012969970703125,0.5005035400390625,0.00079345703125,0.4998075229915108
smallworld,128,4,0.1,0.125,joint,random,intact,0.09346354166666665,0.03672134851553066,0.01908366053292435,3.5777490856096996,0.1027622514603087,0.06152363505227962,0.06035952351131918,0.5590667724609375,0.5009994506835938,0.05806732177734375,0.5134373462106299
smallworld,128,4,0.1,0.25,joint,random,intact,0.09346354166666665,0.03672134851553066,0.03271484662787032,3.5777490856096996,0.19194901988776716,0.05310674299816251,0.10970824557444386,0.6075286865234375,0.5029830932617188,0.10454559326171875,0.5420508196973425
smallworld,128,4,0.1,0.5,joint,random,intact,0.09346354166666665,0.03672134851553066,0.04361979550382709,3.5777490856096996,0.24736327637138034,0.03109200731805781,0.13957571890005388,0.6364059448242188,0.5022964477539062,0.1341094970703125,0.5669033020500123
smallworld,128,4,0.3,0.0,joint,random,intact,0.280390625,0.1066409148725258,0.0,11.284493008126685,0.0,0.0,0.0,0.5016937255859375,0.5005035400390625,0.001190185546875,0.4996753602515994
smallworld,128,4,0.3,0.125,joint,random,intact,0.280390625,0.1066409148725258,0.01908366053292435,11.284493008126685,0.12499999999999999,0.06949484293622456,0.09848463050886222,0.5964126586914062,0.5009994506835938,0.0954132080078125,0.5338933749461737
smallworld,128,4,0.3,0.25,joint,random,intact,0.280390625,0.1066409148725258,0.03271484662787032,11.284493008126685,0.2496892500088379,0.04726071863484845,0.16959838177017894,0.6666412353515625,0.5029830932617188,0.16365814208984375,0.5918259508027806
smallworld,128,4,0.3,0.5,joint,random,intact,0.280390625,0.1066409148725258,0.04361979550382709,11.284493008126685,0.37427392834420803,0.020493331133211546,0.20896302780875836,0.7022552490234375,0.5022964477539062,0.19995880126953125,0.6305505947803888
smallworld,128,4,0.6,0.0,joint,random,intact,0.56078125,0.20319526461717474,0.0,22.57106424116087,0.0,0.0,0.0,0.5023193359375,0.5005035400390625,0.0018157958984375,0.49992670975332176
smallworld,128,4,0.6,0.125,joint,random,intact,0.56078125,0.20319526461717474,0.01908366053292435,22.57106424116087,0.12500000000000003,0.058594372471571524,0.12108827686624293,0.6186065673828125,0.5009994506835938,0.11760711669921875,0.5497047244094488
smallworld,128,4,0.6,0.25,joint,random,intact,0.56078125,0.20319526461717474,0.03271484662787032,22.57106424116087,0.25,0.03254300248353041,0.19935638922667367,0.694549560546875,0.5029830932617188,0.19156646728515625,0.6215875580554873
smallworld,128,4,0.6,0.5,joint,random,intact,0.56078125,0.20319526461717474,0.04361979550382709,22.57106424116087,0.414469635560253,0.013308656629382404,0.2411944448170043,0.7358322143554688,0.5022964477539062,0.2335357666015625,0.6667548953078863
smallworld,128,4,1.0,0.0,joint,random,intact,0.9346354166666666,0.31766876894212503,0.0,40.25962183122087,0.0,0.0,0.0,0.503082275390625,0.5005035400390625,0.0025787353515625,0.49995146023006887
smallworld,128,4,1.0,0.125,joint,random,intact,0.9346354166666666,0.31766876894212503,0.01908366053292435,40.25962183122087,0.12500000000000006,0.04312202702463058,0.1344511874795427,0.6315231323242188,0.5009994506835938,0.130523681640625,0.5607140007920153
smallworld,128,4,1.0,0.25,joint,random,intact,0.9346354166666666,0.31766876894212503,0.03271484662787032,40.25962183122087,0.2500000000000001,0.020237966710050136,0.21550818983312836,0.7101821899414062,0.5029830932617188,0.2071990966796875,0.6385638619971088
smallworld,128,4,1.0,0.5,joint,random,intact,0.9346354166666666,0.31766876894212503,0.04361979550382709,40.25962183122087,0.4396037275772432,0.008770670611093491,0.2592009349192835,0.7543182373046875,0.5022964477539062,0.25202178955078125,0.6879399817759596
smallworld,128,5,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065
smallworld,128,5,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912
smallworld,128,5,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625
smallworld,128,5,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853
smallworld,128,5,0.1,0.0,joint,random,intact,0.09331845238095238,0.02095268867985489,0.0,3.533976075088133,0.0,0.0,0.0,0.49929046630859375,0.5002899169921875,-0.00099945068359375,0.5002432995893824
smallworld,128,5,0.1,0.125,joint,random,intact,0.09331845238095238,0.02095268867985489,0.01908366053292435,3.533976075088133,0.11798533385203774,0.053571188349000154,0.07022562262171897,0.56982421875,0.49956512451171875,0.07025909423828125,0.5185751126507135
smallworld,128,5,0.1,0.25,joint,random,intact,0.09331845238095238,0.02095268867985489,0.03271484662787032,3.533976075088133,0.1998549618779723,0.048962611787427036,0.11300194468016721,0.6122207641601562,0.500244140625,0.11197662353515625,0.5458565058670644
smallworld,128,5,0.1,0.5,joint,random,intact,0.09331845238095238,0.02095268867985489,0.04361979550382709,3.533976075088133,0.2620019532035226,0.031053514950824427,0.14324462903518226,0.6439208984375,0.5000228881835938,0.14389801025390625,0.5722622608575295
smallworld,128,5,0.3,0.0,joint,random,intact,0.27995535714285713,0.06170870342597268,0.0,10.646707619931563,0.0,0.0,0.0,0.49915313720703125,0.5002899169921875,-0.00113677978515625,0.500164482537217
smallworld,128,5,0.3,0.125,joint,random,intact,0.27995535714285713,0.06170870342597268,0.01908366053292435,10.646707619931563,0.12499999999999996,0.049508243478275364,0.11016572738175859,0.6080474853515625,0.49956512451171875,0.10848236083984375,0.5427762729915109
smallworld,128,5,0.3,0.25,joint,random,intact,0.27995535714285713,0.06170870342597268,0.03271484662787032,10.646707619931563,0.24999999999999994,0.04271970271086296,0.17032899444237315,0.670318603515625,0.500244140625,0.170074462890625,0.5959323672797736
smallworld,128,5,0.3,0.5,joint,random,intact,0.27995535714285713,0.06170870342597268,0.04361979550382709,10.646707619931563,0.408056653990057,0.01970925922589371,0.20960020624637432,0.7097930908203125,0.5000228881835938,0.20977020263671875,0.6386415977177657
smallworld,128,5,0.6,0.0,joint,random,intact,0.5599107142857143,0.12005938492168633,0.0,20.03049755825173,0.0,0.0,0.0,0.499176025390625,0.5002899169921875,-0.0011138916015625,0.5001722921536663
smallworld,128,5,0.6,0.125,joint,random,intact,0.5599107142857143,0.12005938492168633,0.01908366053292435,20.03049755825173,0.125,0.037394125427791365,0.12730031015210858,0.6259536743164062,0.49956512451171875,0.1263885498046875,0.5564177505613311
smallworld,128,5,0.6,0.25,joint,random,intact,0.5599107142857143,0.12005938492168633,0.03271484662787032,20.03049755825173,0.25,0.034388434474057414,0.1958647287269642,0.696136474609375,0.500244140625,0.195892333984375,0.6227878360297736
smallworld,128,5,0.6,0.5,joint,random,intact,0.5599107142857143,0.12005938492168633,0.04361979550382709,20.03049755825173,0.45054123273350055,0.012674028122525174,0.23947476339799764,0.7410202026367188,0.5000228881835938,0.240997314453125,0.6731121633935163
smallworld,128,5,1.0,0.0,joint,random,intact,0.9331845238095239,0.19290865364574672,0.0,33.480459219556195,0.0,0.0,0.0,0.49869537353515625,0.5002899169921875,-0.00159454345703125,0.5000111737589197
smallworld,128,5,1.0,0.125,joint,random,intact,0.9331845238095239,0.19290865364574672,0.01908366053292435,33.480459219556195,0.12500000000000003,0.02922579794117696,0.13632163015312182,0.6342620849609375,0.49956512451171875,0.13469696044921875,0.5637653981606792
smallworld,128,5,1.0,0.25,joint,random,intact,0.9331845238095239,0.19290865364574672,0.03271484662787032,33.480459219556195,0.25,0.028157140228756553,0.21032667426337287,0.7101058959960938,0.500244140625,0.20986175537109375,0.6391285573403667
smallworld,128,5,1.0,0.5,joint,random,intact,0.9331845238095239,0.19290865364574672,0.04361979550382709,33.480459219556195,0.467913006286269,0.010098834766980029,0.2558916576781306,0.7576370239257812,0.5000228881835938,0.2576141357421875,0.6933383491095595
modular,16,0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125
modular,16,0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333
modular,16,0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334
modular,16,0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333
modular,16,0,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.50103759765625,0.4967041015625,0.00433349609375,0.49992675781249996
modular,16,0,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12500000000000003,0.061219914147850905,0.06933660218674215,0.5751953125,0.50067138671875,0.07452392578125,0.5315104166666667
modular,16,0,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.2260462758486399,0.04895966419629712,0.11742746532205764,0.62030029296875,0.5015869140625,0.11871337890625,0.5688557942708332
modular,16,0,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.2370102002324688,0.03479353027937093,0.12803158701015074,0.63592529296875,0.50006103515625,0.1358642578125,0.5788818359374999
modular,16,0,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.50537109375,0.4967041015625,0.0086669921875,0.49977213541666665
modular,16,0,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999994,0.06945818072936576,0.0950542747778087,0.603271484375,0.50067138671875,0.10260009765625,0.5609537760416666
modular,16,0,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.24999999999999992,0.036627032284719016,0.16001448629216336,0.66107177734375,0.5015869140625,0.15948486328125,0.6260823567708332
modular,16,0,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.2839048973236129,0.012959948733287131,0.1796837920362449,0.68951416015625,0.50006103515625,0.189453125,0.6496337890624999
modular,16,0,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.50579833984375,0.4967041015625,0.00909423828125,0.5001057942708333
modular,16,0,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.06431706717220177,0.10176254820334592,0.61004638671875,0.50067138671875,0.109375,0.5700764973958333
modular,16,0,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25000000000000006,0.03040544034433484,0.1692216677932491,0.66845703125,0.5015869140625,0.1668701171875,0.638232421875
modular,16,0,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.30281970349645115,0.009458198813543046,0.19272017844171738,0.69854736328125,0.50006103515625,0.198486328125,0.6659261067708333
modular,16,0,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.50579833984375,0.4967041015625,0.00909423828125,0.5002685546875
modular,16,0,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000006,0.05763939676106154,0.10703905554642695,0.615478515625,0.50067138671875,0.11480712890625,0.5744466145833333
modular,16,0,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.2500000000000001,0.02687939942333335,0.17468549720048707,0.6739501953125,0.5015869140625,0.17236328125,0.6459472656249999
modular,16,0,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.3241669012500001,0.007501727023107572,0.20197904775161551,0.70574951171875,0.50006103515625,0.2056884765625,0.6761474609375
modular,16,1,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333
modular,16,1,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999
modular,16,1,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999
modular,16,1,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999
modular,16,1,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.4984130859375,0.50152587890625,-0.00311279296875,0.49946289062500004
modular,16,1,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.10440202400975052,0.06476366478920274,0.05914899414601849,0.5513916015625,0.5001220703125,0.05126953125,0.5211425781250001
modular,16,1,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.1938867355418894,0.05228875265632819,0.10818035352369218,0.59820556640625,0.49688720703125,0.101318359375,0.5550862630208333
modular,16,1,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.31328165213173953,0.005074370381779489,0.15718318918762764,0.6585693359375,0.49969482421875,0.15887451171875,0.6126139322916666
modular,16,1,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.498291015625,0.50152587890625,-0.00323486328125,0.4981119791666666
modular,16,1,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999994,0.08160721389862696,0.08484706195360467,0.57647705078125,0.5001220703125,0.07635498046875,0.5400797526041667
modular,16,1,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.24999999999999994,0.04963516446493249,0.15023963436168392,0.64056396484375,0.49688720703125,0.1436767578125,0.6079671223958333
modular,16,1,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.4698786082017143,0.005179534870570154,0.20322833955667335,0.69940185546875,0.49969482421875,0.19970703125,0.6795003255208334
modular,16,1,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.49725341796875,0.50152587890625,-0.0042724609375,0.49784342447916663
modular,16,1,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.12499999999999999,0.07904404500480315,0.09273180695804784,0.5850830078125,0.5001220703125,0.0849609375,0.547705078125
modular,16,1,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25,0.04466068835669751,0.1601960179584896,0.65106201171875,0.49688720703125,0.1541748046875,0.6218994140625
modular,16,1,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.4956010642977458,0.0049011311405050785,0.21160552445509387,0.7083740234375,0.49969482421875,0.20867919921875,0.69384765625
modular,16,1,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.497314453125,0.50152587890625,-0.00421142578125,0.4980794270833333
modular,16,1,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000003,0.07129653239086886,0.09950288113625949,0.58984375,0.5001220703125,0.0897216796875,0.5529296874999999
modular,16,1,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.25000000000000006,0.03938097623967326,0.16753050361120983,0.6590576171875,0.49688720703125,0.16217041015625,0.6299641927083333
modular,16,1,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.4968432412500002,0.004066472667756998,0.21623353007176377,0.7115478515625,0.49969482421875,0.21185302734375,0.6988932291666666
modular,16,2,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665
modular,16,2,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333
modular,16,2,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334
modular,16,2,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334
modular,16,2,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.49560546875,0.49456787109375,0.00103759765625,0.5006184895833333
modular,16,2,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12499999999999999,0.04325319386352349,0.07788391670115988,0.57049560546875,0.49676513671875,0.07373046875,0.5330810546875
modular,16,2,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.2087006999910545,0.037185881691634816,0.11947804488339682,0.61224365234375,0.49798583984375,0.1142578125,0.5640869140625
modular,16,2,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.32174371038988836,0.005923318809374121,0.15805301353044693,0.6533203125,0.49969482421875,0.15362548828125,0.60126953125
modular,16,2,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.49639892578125,0.49456787109375,0.0018310546875,0.4995686848958333
modular,16,2,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999996,0.021159962097180223,0.11306973419124577,0.60125732421875,0.49676513671875,0.1044921875,0.5693603515625001
modular,16,2,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.2499999999999999,0.01434271894213302,0.16943964559697294,0.66082763671875,0.49798583984375,0.162841796875,0.6271240234375
modular,16,2,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.46580730126632985,0.005248725962468909,0.2030668022955715,0.70062255859375,0.49969482421875,0.200927734375,0.6667399088541666
modular,16,2,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.4957275390625,0.49456787109375,0.00115966796875,0.5005045572916667
modular,16,2,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.013962527503303594,0.11801657908563189,0.6053466796875,0.49676513671875,0.10858154296875,0.5738606770833333
modular,16,2,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25,0.007622726124598577,0.17735846413201478,0.67041015625,0.49798583984375,0.17242431640625,0.6367838541666666
modular,16,2,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.483835523584916,0.004923819635205372,0.21148973354280665,0.70751953125,0.49969482421875,0.20782470703125,0.6799153645833333
modular,16,2,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.495361328125,0.49456787109375,0.00079345703125,0.5002604166666667
modular,16,2,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000003,0.012538357409651119,0.12022626778477785,0.60797119140625,0.49676513671875,0.1112060546875,0.5757242838541667
modular,16,2,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.2500000000000001,0.0065618676412471915,0.18112586103685452,0.67413330078125,0.49798583984375,0.1761474609375,0.6424886067708333
modular,16,2,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.48557550781250014,0.0040880550356430555,0.21614572086212386,0.711181640625,0.49969482421875,0.21148681640625,0.6858235677083333
modular,16,3,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667
modular,16,3,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666
modular,16,3,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663
modular,16,3,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625
modular,16,3,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.496826171875,0.494140625,0.002685546875,0.50126953125
modular,16,3,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12500000000000006,0.04561202965958332,0.07559453912751563,0.57293701171875,0.49676513671875,0.076171875,0.5306559244791667
modular,16,3,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.20880314344975104,0.03761376878022986,0.11827267721076247,0.6141357421875,0.50091552734375,0.11322021484375,0.5601888020833332
modular,16,3,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.29673943222777066,0.010781576710915518,0.1538440786103298,0.64166259765625,0.50128173828125,0.140380859375,0.5960693359375
modular,16,3,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.49658203125,0.494140625,0.00244140625,0.5025390625
modular,16,3,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999994,0.018349512809091473,0.11114496328969706,0.6051025390625,0.49676513671875,0.10833740234375,0.5693684895833333
modular,16,3,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.2499999999999999,0.010173112651776256,0.16764779427633636,0.66473388671875,0.50091552734375,0.163818359375,0.6306070963541666
modular,16,3,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.452692080263395,0.005365584888537798,0.20280626426198317,0.69891357421875,0.50128173828125,0.1976318359375,0.6661865234375
modular,16,3,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.4949951171875,0.494140625,0.0008544921875,0.5033203125000001
modular,16,3,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.002119406202470355,0.11729591421303928,0.6083984375,0.49676513671875,0.11163330078125,0.578173828125
modular,16,3,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.24999999999999997,0.002704618420795267,0.17612487478761696,0.67242431640625,0.50091552734375,0.1715087890625,0.6435302734374999
modular,16,3,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.484012089019496,0.004923601804922741,0.2114887086482901,0.70587158203125,0.50128173828125,0.20458984375,0.6818277994791666
modular,16,3,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.494873046875,0.494140625,0.000732421875,0.5032389322916666
modular,16,3,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000006,0.00200560504041392,0.1196687743238421,0.60870361328125,0.49676513671875,0.1119384765625,0.5798421223958332
modular,16,3,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.2500000000000001,0.0034344983248295984,0.18010091609253015,0.675537109375,0.50091552734375,0.17462158203125,0.6502604166666667
modular,16,3,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.48577464062500014,0.0040880992768650235,0.2161478769316656,0.71075439453125,0.50128173828125,0.20947265625,0.6902587890625
modular,16,4,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667
modular,16,4,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663
modular,16,4,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375
modular,16,4,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324
modular,16,4,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.48858642578125,0.4879150390625,0.00067138671875,0.5008544921875
modular,16,4,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12500000000000003,0.04751731181236826,0.075366788901915,0.56390380859375,0.4893798828125,0.07452392578125,0.5317789713541666
modular,16,4,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.20862461172316993,0.03743972934584518,0.11931372010794222,0.6116943359375,0.4937744140625,0.117919921875,0.5635579427083333
modular,16,4,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.32518042793830415,0.0045340723032468305,0.1589314639657107,0.65643310546875,0.494140625,0.16229248046875,0.6066975911458332
modular,16,4,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.4918212890625,0.4879150390625,0.00390625,0.5006673177083333
modular,16,4,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999996,0.024857136793270035,0.11272267238161715,0.600830078125,0.4893798828125,0.1114501953125,0.5728352864583334
modular,16,4,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.24999999999999992,0.01516182701873596,0.16938046004149887,0.659423828125,0.4937744140625,0.1656494140625,0.6297363281249999
modular,16,4,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.4730114115070645,0.0054202328010732,0.20318370751256132,0.69744873046875,0.494140625,0.20330810546875,0.6698323567708333
modular,16,4,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.49267578125,0.4879150390625,0.0047607421875,0.5013183593749999
modular,16,4,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.011597496205255535,0.11877442982024136,0.60845947265625,0.4893798828125,0.11907958984375,0.5798258463541666
modular,16,4,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25,0.007591653442574778,0.17747970927977547,0.66546630859375,0.4937744140625,0.17169189453125,0.6397379557291667
modular,16,4,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.4797724146010256,0.004943507445235907,0.21142782471550614,0.70501708984375,0.494140625,0.21087646484375,0.6842203776041665
modular,16,4,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.493408203125,0.4879150390625,0.0054931640625,0.5013346354166667
modular,16,4,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000006,0.009723418412409065,0.12085805030824054,0.6114501953125,0.4893798828125,0.1220703125,0.5830240885416667
modular,16,4,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.25000000000000006,0.00626125969218556,0.18123229225823906,0.6683349609375,0.4937744140625,0.174560546875,0.6438802083333333
modular,16,4,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.4819214256250001,0.004101458815163406,0.21609404948537453,0.70880126953125,0.494140625,0.21466064453125,0.6906656901041666
modular,16,5,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994
modular,16,5,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999
modular,16,5,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663
modular,16,5,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666
modular,16,5,0.1,0.0,topology,random,intact,0.09749999999999998,0.027401665178330648,0.0,3.5690782435075254,0.0,0.0,0.0,0.5008544921875,0.50408935546875,-0.00323486328125,0.4980794270833333
modular,16,5,0.1,0.125,topology,random,intact,0.09749999999999998,0.027401665178330648,0.020196874064011605,3.5690782435075254,0.12374065469827016,0.06551721076335372,0.06474130847812604,0.56304931640625,0.498779296875,0.06427001953125,0.5262776692708333
modular,16,5,0.1,0.25,topology,random,intact,0.09749999999999998,0.027401665178330648,0.03462321268116275,3.5690782435075254,0.21742806206938828,0.0495387619858071,0.11327996620894232,0.60491943359375,0.49627685546875,0.108642578125,0.5584554036458333
modular,16,5,0.1,0.5,topology,random,intact,0.09749999999999998,0.027401665178330648,0.04616428357488367,3.5690782435075254,0.26257009528122144,0.019277025137492923,0.1429356716851715,0.63079833984375,0.4959716796875,0.13482666015625,0.5878011067708333
modular,16,5,0.3,0.0,topology,random,intact,0.29250000000000004,0.08024086152272336,0.0,8.086214830941518,0.0,0.0,0.0,0.50543212890625,0.50408935546875,0.0013427734375,0.4983805338541666
modular,16,5,0.3,0.125,topology,random,intact,0.29250000000000004,0.08024086152272336,0.020196874064011605,8.086214830941518,0.12499999999999996,0.07996216305678404,0.08749843831966439,0.5853271484375,0.498779296875,0.0865478515625,0.5450195312499999
modular,16,5,0.3,0.25,topology,random,intact,0.29250000000000004,0.08024086152272336,0.03462321268116275,8.086214830941518,0.24999999999999992,0.03990330629792238,0.15506070576680833,0.64776611328125,0.49627685546875,0.1514892578125,0.6160074869791665
modular,16,5,0.3,0.5,topology,random,intact,0.29250000000000004,0.08024086152272336,0.04616428357488367,8.086214830941518,0.3792174760787043,0.007816572211643938,0.19589052026003156,0.68695068359375,0.4959716796875,0.19097900390625,0.6685302734374999
modular,16,5,0.6,0.0,topology,random,intact,0.585,0.15479043390926162,0.0,9.408594319893897,0.0,0.0,0.0,0.50311279296875,0.50408935546875,-0.0009765625,0.4992106119791666
modular,16,5,0.6,0.125,topology,random,intact,0.585,0.15479043390926162,0.020196874064011605,9.408594319893897,0.125,0.07599224908201854,0.0948323784620427,0.58892822265625,0.498779296875,0.09014892578125,0.5519287109375
modular,16,5,0.6,0.25,topology,random,intact,0.585,0.15479043390926162,0.03462321268116275,9.408594319893897,0.25,0.036465068064629055,0.1645991110017074,0.660888671875,0.49627685546875,0.16461181640625,0.6298990885416667
modular,16,5,0.6,0.5,topology,random,intact,0.585,0.15479043390926162,0.04616428357488367,9.408594319893897,0.39111949361415843,0.0061714028187383856,0.20623663175167528,0.69775390625,0.4959716796875,0.2017822265625,0.6840169270833333
modular,16,5,1.0,0.0,topology,random,intact,0.975,0.24593832625378864,0.0,10.270948001771291,0.0,0.0,0.0,0.50360107421875,0.50408935546875,-0.00048828125,0.4989827473958333
modular,16,5,1.0,0.125,topology,random,intact,0.975,0.24593832625378864,0.020196874064011605,10.270948001771291,0.12500000000000006,0.06826629823532555,0.10127381233675196,0.59600830078125,0.498779296875,0.09722900390625,0.5593831380208332
modular,16,5,1.0,0.25,topology,random,intact,0.975,0.24593832625378864,0.03462321268116275,10.270948001771291,0.2500000000000001,0.03252690928373538,0.17091947695635695,0.6661376953125,0.49627685546875,0.16986083984375,0.6390950520833334
modular,16,5,1.0,0.5,topology,random,intact,0.975,0.24593832625378864,0.04616428357488367,10.270948001771291,0.40284503062500016,0.00505751934253375,0.2121333947447289,0.7027587890625,0.4959716796875,0.206787109375,0.6916666666666667
modular,32,0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372
modular,32,0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372
modular,32,0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436
modular,32,0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695
modular,32,0,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49755859375,0.501373291015625,-0.003814697265625,0.5004725302419355
modular,32,0,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11282968862122883,0.06155510924043479,0.06347951279189971,0.557098388671875,0.500091552734375,0.0570068359375,0.5173083889868952
modular,32,0,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19801086841525217,0.052939410824571466,0.10899996072852003,0.598602294921875,0.500762939453125,0.09783935546875,0.5433408675655242
modular,32,0,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2966163998849564,0.012809278756446486,0.15258518732440002,0.64666748046875,0.503814697265625,0.142852783203125,0.5820785030241937
modular,32,0,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49505615234375,0.501373291015625,-0.006317138671875,0.5002165763608872
modular,32,0,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06432150466249709,0.09540888958121732,0.5859375,0.500091552734375,0.085845947265625,0.5373180758568549
modular,32,0,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.038838030543337,0.16046464551669543,0.643585205078125,0.500762939453125,0.142822265625,0.5871129189768146
modular,32,0,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4211068427419228,0.006151386891140833,0.20474114199409185,0.696044921875,0.503814697265625,0.192230224609375,0.6371676537298387
modular,32,0,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.494964599609375,0.501373291015625,-0.00640869140625,0.4998050812752017
modular,32,0,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.05590818815362642,0.11192182900192252,0.602294921875,0.500091552734375,0.102203369140625,0.5512144027217742
modular,32,0,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.029315879050480977,0.18206210399694547,0.666412353515625,0.500762939453125,0.1656494140625,0.6122672788558469
modular,32,0,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4316701940852755,0.005554322007475839,0.2250888726061723,0.7197265625,0.503814697265625,0.215911865234375,0.6653186428931452
modular,32,0,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.49517822265625,0.501373291015625,-0.006195068359375,0.49983855216733875
modular,32,0,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.05050199538626024,0.12035295877413521,0.610443115234375,0.500091552734375,0.1103515625,0.5596825384324597
modular,32,0,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.02524417640069532,0.19259318525808689,0.67645263671875,0.500762939453125,0.175689697265625,0.6252874558971775
modular,32,0,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4346392294921876,0.005041980815270498,0.23554982857881845,0.731292724609375,0.503814697265625,0.22747802734375,0.6803391979586694
modular,32,1,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872
modular,32,1,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662
modular,32,1,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242
modular,32,1,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581
modular,32,1,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.50286865234375,0.50360107421875,-0.000732421875,0.5007481728830646
modular,32,1,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.049651459466580575,0.0746086512795246,0.57373046875,0.502716064453125,0.071014404296875,0.5252291771673387
modular,32,1,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.19334969263114093,0.05485934828846578,0.10573985287602494,0.60992431640625,0.50408935546875,0.1058349609375,0.5457684916834677
modular,32,1,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.25792686036864354,0.03045278076443874,0.1376491709849848,0.637237548828125,0.50445556640625,0.132781982421875,0.57281494140625
modular,32,1,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.500518798828125,0.50360107421875,-0.003082275390625,0.5002579227570565
modular,32,1,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.03755755968457869,0.1100402665590422,0.60565185546875,0.502716064453125,0.102935791015625,0.5523248487903227
modular,32,1,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24636462248179727,0.0454775290508455,0.15629141815439326,0.65936279296875,0.50408935546875,0.1552734375,0.5940807711693549
modular,32,1,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.3584320536264405,0.014690593827754365,0.19604783914171303,0.700103759765625,0.50445556640625,0.195648193359375,0.6415877803679435
modular,32,1,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499603271484375,0.50360107421875,-0.003997802734375,0.5004548103578629
modular,32,1,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.02067721957274932,0.12353746154932489,0.615753173828125,0.502716064453125,0.113037109375,0.564451156123992
modular,32,1,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.03292248426868222,0.180646228892394,0.682830810546875,0.50408935546875,0.178741455078125,0.622769263482863
modular,32,1,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4055418541812936,0.009153994879469232,0.22207288719631532,0.72662353515625,0.50445556640625,0.22216796875,0.676360099546371
modular,32,1,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.500152587890625,0.50360107421875,-0.003448486328125,0.5008643365675405
modular,32,1,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.010378198257842683,0.12968956944172977,0.621826171875,0.502716064453125,0.119110107421875,0.57177734375
modular,32,1,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.02719372509788472,0.19227554727566448,0.6943359375,0.50408935546875,0.19024658203125,0.6373684790826614
modular,32,1,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.43312212260009775,0.006323523250766719,0.23475954830021994,0.7393798828125,0.50445556640625,0.23492431640625,0.6951510521673387
modular,32,2,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742
modular,32,2,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952
modular,32,2,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614
modular,32,2,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074
modular,32,2,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49969482421875,0.49774169921875,0.001953125,0.499783423639113
modular,32,2,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11176516875993525,0.0658423910826101,0.06076060924761549,0.5577392578125,0.496002197265625,0.061737060546875,0.5145972467237905
modular,32,2,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.22476746438297573,0.02836500052218216,0.12462067517030903,0.615875244140625,0.49737548828125,0.118499755859375,0.5586981004284275
modular,32,2,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.3033182133863166,0.007740438719363357,0.15544062145442902,0.649169921875,0.49945068359375,0.14971923828125,0.5895877961189516
modular,32,2,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.497589111328125,0.49774169921875,-0.000152587890625,0.49918685420866943
modular,32,2,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.08332146955839587,0.0875999831865612,0.581146240234375,0.496002197265625,0.08514404296875,0.5298973821824597
modular,32,2,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.020169159772921517,0.17050973441255987,0.65863037109375,0.49737548828125,0.1612548828125,0.604334677419355
modular,32,2,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.43985988852667485,0.0040851812964491354,0.20654576543193653,0.69635009765625,0.49945068359375,0.1968994140625,0.6476381363407259
modular,32,2,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.496856689453125,0.49774169921875,-0.000885009765625,0.49920260521673393
modular,32,2,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.08712767217458038,0.09929918686129602,0.592193603515625,0.496002197265625,0.09619140625,0.5390762821320565
modular,32,2,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.02079741801801862,0.18662721823231088,0.673980712890625,0.49737548828125,0.176605224609375,0.6243207377772177
modular,32,2,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.46467118598363655,0.004438079955262288,0.2271957675009515,0.71783447265625,0.49945068359375,0.2183837890625,0.6757143082157258
modular,32,2,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497833251953125,0.49774169921875,9.1552734375e-05,0.4990529706401211
modular,32,2,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000003,0.08600237010944105,0.10626482602943202,0.60052490234375,0.496002197265625,0.104522705078125,0.5453904674899194
modular,32,2,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.020699657676564658,0.19493545550736302,0.681976318359375,0.49737548828125,0.184600830078125,0.6333736296622984
modular,32,2,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4804769961059571,0.004318351212498722,0.2377048696608216,0.726654052734375,0.49945068359375,0.227203369140625,0.6890731319304435
modular,32,3,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323
modular,32,3,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863
modular,32,3,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581
modular,32,3,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355
modular,32,3,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.501953125,0.5025634765625,-0.0006103515625,0.49919669858870974
modular,32,3,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.12500000000000003,0.05289334674565496,0.0732073563272917,0.569915771484375,0.503997802734375,0.06591796875,0.5239159368699597
modular,32,3,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.2363416338163706,0.0371523704792587,0.12385857210890605,0.617401123046875,0.50286865234375,0.114532470703125,0.5576979114163307
modular,32,3,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.23133888304338218,0.0364800361511215,0.12874929834536347,0.62200927734375,0.50244140625,0.11956787109375,0.559723884828629
modular,32,3,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499847412109375,0.5025634765625,-0.002716064453125,0.4986591954385081
modular,32,3,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999996,0.050059653244405374,0.10725653182306899,0.60028076171875,0.503997802734375,0.096282958984375,0.5483122794858871
modular,32,3,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.2499999999999999,0.022784621099618103,0.1705187295497529,0.6605224609375,0.50286865234375,0.15765380859375,0.6040196572580645
modular,32,3,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.33827474134046076,0.02152756986578276,0.19166122153075238,0.6824951171875,0.50244140625,0.1800537109375,0.6239053049395161
modular,32,3,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.4974365234375,0.5025634765625,-0.005126953125,0.4982555758568549
modular,32,3,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.0427470105478388,0.11964545628184305,0.611297607421875,0.503997802734375,0.1072998046875,0.5599384923135081
modular,32,3,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.25,0.013925383539383534,0.18909947032582874,0.677947998046875,0.50286865234375,0.175079345703125,0.6255453786542339
modular,32,3,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.4019907442964555,0.009438740606321412,0.22166218509077878,0.71368408203125,0.50244140625,0.21124267578125,0.6627551663306452
modular,32,3,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.497802734375,0.5025634765625,-0.0047607421875,0.4979129914314517
modular,32,3,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.03693088261151036,0.125826310319498,0.616851806640625,0.503997802734375,0.11285400390625,0.5643093970514113
modular,32,3,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25,0.007922852454098836,0.19831378812573128,0.68634033203125,0.50286865234375,0.1834716796875,0.637844947076613
modular,32,3,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4397334579321289,0.0048880206850578515,0.23563132883890708,0.72705078125,0.50244140625,0.224609375,0.68212890625
modular,32,4,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936
modular,32,4,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662
modular,32,4,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017
modular,32,4,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985
modular,32,4,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.49639892578125,0.4954833984375,0.00091552734375,0.5000669417842742
modular,32,4,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.11476909616861508,0.055918993639496095,0.06783314825221184,0.568695068359375,0.495452880859375,0.0732421875,0.5217816752772177
modular,32,4,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.211861632581931,0.0478067972589944,0.11494322100258507,0.620330810546875,0.496002197265625,0.12432861328125,0.5579774918094758
modular,32,4,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.291034945480324,0.02322777582241235,0.14813351198872401,0.652740478515625,0.494964599609375,0.15777587890625,0.5872349892893145
modular,32,4,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.49835205078125,0.4954833984375,0.00286865234375,0.49898012222782273
modular,32,4,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999993,0.05627802186808693,0.10266779936229206,0.608917236328125,0.495452880859375,0.11346435546875,0.5499051001764114
modular,32,4,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.036789166331707986,0.1643915389806395,0.67584228515625,0.496002197265625,0.179840087890625,0.6112296811995968
modular,32,4,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.4032191191512574,0.01074471112107882,0.20149714559983536,0.708160400390625,0.494964599609375,0.21319580078125,0.6493609028477823
modular,32,4,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.498931884765625,0.4954833984375,0.003448486328125,0.4991514144405243
modular,32,4,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.12499999999999999,0.049162933022373165,0.1161375381153357,0.623291015625,0.495452880859375,0.127838134765625,0.5636537613407259
modular,32,4,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.030557974382279477,0.18356687361602197,0.6961669921875,0.496002197265625,0.200164794921875,0.6362029044858872
modular,32,4,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42773510556019395,0.005837625355343636,0.22437434755823088,0.7313232421875,0.494964599609375,0.236358642578125,0.6807625063004032
modular,32,4,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.498809814453125,0.4954833984375,0.003326416015625,0.49930892452116943
modular,32,4,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.125,0.04386199593052391,0.12291479716248571,0.628875732421875,0.495452880859375,0.1334228515625,0.5707830613659275
modular,32,4,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.027479630561308976,0.19295470940507908,0.704925537109375,0.496002197265625,0.20892333984375,0.6490734469506049
modular,32,4,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.44122508894531254,0.004658178689382943,0.23581344755081843,0.74383544921875,0.494964599609375,0.248870849609375,0.6985217678931451
modular,32,5,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775
modular,32,5,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173
modular,32,5,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146
modular,32,5,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307
modular,32,5,0.1,0.0,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0,3.598881003215647,0.0,0.0,0.0,0.498779296875,0.4990234375,-0.000244140625,0.499661353326613
modular,32,5,0.1,0.125,topology,random,intact,0.09874999999999998,0.011807408961361121,0.019545361997430587,3.598881003215647,0.124630780872375,0.05604756422625653,0.07139625451633508,0.5694580078125,0.497650146484375,0.071807861328125,0.5217324533770162
modular,32,5,0.1,0.25,topology,random,intact,0.09874999999999998,0.011807408961361121,0.03350633485273814,3.598881003215647,0.20143376511365527,0.048978690023691866,0.112854699456504,0.612091064453125,0.498504638671875,0.11358642578125,0.549775154359879
modular,32,5,0.1,0.5,topology,random,intact,0.09874999999999998,0.011807408961361121,0.0446751131369842,3.598881003215647,0.2876122764670481,0.013194217278653608,0.15159537772243745,0.6494140625,0.494720458984375,0.154693603515625,0.585480720766129
modular,32,5,0.3,0.0,topology,random,intact,0.29625,0.03505680629699026,0.0,8.79136593887407,0.0,0.0,0.0,0.499114990234375,0.4990234375,9.1552734375e-05,0.49931680002520173
modular,32,5,0.3,0.125,topology,random,intact,0.29625,0.03505680629699026,0.019545361997430587,8.79136593887407,0.12499999999999994,0.06123064414845607,0.1032934084628097,0.599029541015625,0.497650146484375,0.10137939453125,0.5439590946320565
modular,32,5,0.3,0.25,topology,random,intact,0.29625,0.03505680629699026,0.03350633485273814,8.79136593887407,0.24999999999999992,0.04349050807244527,0.1622651503330504,0.66265869140625,0.498504638671875,0.164154052734375,0.598750945060484
modular,32,5,0.3,0.5,topology,random,intact,0.29625,0.03505680629699026,0.0446751131369842,8.79136593887407,0.41057223581854796,0.00687169712282791,0.20370584395582253,0.70263671875,0.494720458984375,0.207916259765625,0.644893523185484
modular,32,5,0.6,0.0,topology,random,intact,0.5925,0.06903350662888275,0.0,13.148408627411811,0.0,0.0,0.0,0.499420166015625,0.4990234375,0.000396728515625,0.4997381394909275
modular,32,5,0.6,0.125,topology,random,intact,0.5925,0.06903350662888275,0.019545361997430587,13.148408627411811,0.125,0.05724676452809769,0.11553473004070682,0.61297607421875,0.497650146484375,0.115325927734375,0.5543724798387097
modular,32,5,0.6,0.25,topology,random,intact,0.5925,0.06903350662888275,0.03350633485273814,13.148408627411811,0.24999999999999997,0.027002135943806023,0.1857362625068616,0.68719482421875,0.498504638671875,0.188690185546875,0.6301072643649194
modular,32,5,0.6,0.5,topology,random,intact,0.5925,0.06903350662888275,0.0446751131369842,13.148408627411811,0.42763169276288027,0.006225235356471068,0.22452706109222265,0.723358154296875,0.494720458984375,0.2286376953125,0.671534384450605
modular,32,5,1.0,0.0,topology,random,intact,0.9875,0.11270503684054578,0.0,16.758932328889756,0.0,0.0,0.0,0.50091552734375,0.4990234375,0.00189208984375,0.49940933719758074
modular,32,5,1.0,0.125,topology,random,intact,0.9875,0.11270503684054578,0.019545361997430587,16.758932328889756,0.12500000000000006,0.0524961889706578,0.12184224198205858,0.61883544921875,0.497650146484375,0.121185302734375,0.5607319493447581
modular,32,5,1.0,0.25,topology,random,intact,0.9875,0.11270503684054578,0.03350633485273814,16.758932328889756,0.25000000000000006,0.014430982568854412,0.19757971781017344,0.69854736328125,0.498504638671875,0.200042724609375,0.6476814516129032
modular,32,5,1.0,0.5,topology,random,intact,0.9875,0.11270503684054578,0.0446751131369842,16.758932328889756,0.4320060916015626,0.005357252722338564,0.2352581695035217,0.735748291015625,0.494720458984375,0.24102783203125,0.6885612241683468
modular,64,0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977
modular,64,0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452
modular,64,0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635
modular,64,0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494
modular,64,0,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.501800537109375,0.50372314453125,-0.001922607421875,0.499847896515377
modular,64,0,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11924395242486255,0.058105535171401664,0.06859502634129111,0.56982421875,0.504364013671875,0.065460205078125,0.520020500062004
modular,64,0,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.1972450108690307,0.05206042254562576,0.1084371871009143,0.6083831787109375,0.504180908203125,0.1042022705078125,0.5468057299417163
modular,64,0,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.25795171759848856,0.0347940844950954,0.13677081284369125,0.6347198486328125,0.5033416748046875,0.131378173828125,0.5701143779451885
modular,64,0,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.5005340576171875,0.50372314453125,-0.0031890869140625,0.4999433244977678
modular,64,0,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999994,0.06465294194480109,0.09963575286972659,0.59954833984375,0.504364013671875,0.095184326171875,0.5397677951388888
modular,64,0,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.24514634254470116,0.04539929999318447,0.15733674352275115,0.65594482421875,0.504180908203125,0.151763916015625,0.5917193700396826
modular,64,0,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.36673098502622514,0.018063405304840557,0.19506873050379353,0.6923980712890625,0.5033416748046875,0.189056396484375,0.6278526669456845
modular,64,0,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.501312255859375,0.50372314453125,-0.002410888671875,0.49976070343501977
modular,64,0,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.06042698935770946,0.1128854973323351,0.6121978759765625,0.504364013671875,0.1078338623046875,0.5494951520647322
modular,64,0,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999997,0.0378509069347125,0.17849728214543015,0.6764984130859375,0.504180908203125,0.1723175048828125,0.6132168240017362
modular,64,0,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.40133400026894095,0.008545194253935325,0.22022335689672035,0.7162017822265625,0.5033416748046875,0.212860107421875,0.6558377704923115
modular,64,0,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.501861572265625,0.50372314453125,-0.001861572265625,0.49974132719494047
modular,64,0,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.05334451796830111,0.12175167544603199,0.620849609375,0.504364013671875,0.116485595703125,0.5567481631324405
modular,64,0,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.03346029341997318,0.19122032395670352,0.68853759765625,0.504180908203125,0.184356689453125,0.6266721695188493
modular,64,0,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.4238464199206543,0.0057125639349140805,0.23471099196919087,0.7308807373046875,0.5033416748046875,0.2275390625,0.6745038713727678
modular,64,1,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099
modular,64,1,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122
modular,64,1,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913
modular,64,1,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236
modular,64,1,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.498870849609375,0.4971771240234375,0.0016937255859375,0.5004485599578372
modular,64,1,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11329960344123152,0.059921099245649215,0.06516951770930414,0.565765380859375,0.4977264404296875,0.0680389404296875,0.51812744140625
modular,64,1,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.19839357732021287,0.05519477029857826,0.10845263310450196,0.6050872802734375,0.497161865234375,0.1079254150390625,0.5426185244605655
modular,64,1,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.2733671283419695,0.022749876523502143,0.14439789346180504,0.637725830078125,0.4973907470703125,0.1403350830078125,0.5701710534474206
modular,64,1,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.5010833740234375,0.4971771240234375,0.00390625,0.4999878898499504
modular,64,1,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999994,0.06261196319550302,0.09582946524512351,0.5959625244140625,0.4977264404296875,0.098236083984375,0.535855247860863
modular,64,1,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.2499999999999999,0.055354471863667355,0.1531093945450396,0.65045166015625,0.497161865234375,0.153289794921875,0.5800132145957341
modular,64,1,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.37316151438150513,0.009658692134380325,0.1980762051050005,0.6887054443359375,0.4973907470703125,0.191314697265625,0.6236073327442957
modular,64,1,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.5019989013671875,0.4971771240234375,0.00482177734375,0.5004151359437004
modular,64,1,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999997,0.05672833384023347,0.10949547971122509,0.611419677734375,0.4977264404296875,0.1136932373046875,0.5471259223090277
modular,64,1,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999994,0.048779729712014094,0.17279675875639644,0.6717681884765625,0.497161865234375,0.1746063232421875,0.6006348625062004
modular,64,1,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.3931353529609613,0.00850350044294999,0.2193855426544565,0.709320068359375,0.4973907470703125,0.2119293212890625,0.647490970672123
modular,64,1,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.5023345947265625,0.4971771240234375,0.005157470703125,0.5003715394035217
modular,64,1,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.051586139504709014,0.11819069699810301,0.6204986572265625,0.4977264404296875,0.122772216796875,0.5544622512090773
modular,64,1,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.043148010463323255,0.18579773634286414,0.68426513671875,0.497161865234375,0.187103271484375,0.6150648328993056
modular,64,1,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.41012373369140626,0.008225164219141278,0.2327395696993353,0.7226715087890625,0.4973907470703125,0.22528076171875,0.6636735219804066
modular,64,2,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944
modular,64,2,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121
modular,64,2,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987
modular,64,2,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425
modular,64,2,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.5016937255859375,0.501983642578125,-0.0002899169921875,0.5001864963107638
modular,64,2,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.1010985385225146,0.06267846820060462,0.058178413546311154,0.5630645751953125,0.5006866455078125,0.0623779296875,0.5155518546937004
modular,64,2,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.1698010220718748,0.05981349125386643,0.09669157249781352,0.60125732421875,0.5000152587890625,0.1012420654296875,0.5375869993179563
modular,64,2,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.23795068504291433,0.04374487295354793,0.12767083271165644,0.6316986083984375,0.50067138671875,0.1310272216796875,0.5603710356212798
modular,64,2,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.50030517578125,0.501983642578125,-0.001678466796875,0.5002063569568452
modular,64,2,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999996,0.07355926407891106,0.08989956353714956,0.5954132080078125,0.5006866455078125,0.0947265625,0.533568851531498
modular,64,2,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.23829842526964576,0.06596561209664809,0.1457414987443641,0.649444580078125,0.5000152587890625,0.1494293212890625,0.5774487692212301
modular,64,2,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.3310954737614423,0.03053550288608799,0.18432638211069075,0.687713623046875,0.50067138671875,0.187042236328125,0.6155240497891865
modular,64,2,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.499664306640625,0.501983642578125,-0.0023193359375,0.50054931640625
modular,64,2,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.07074040306397868,0.10667079824312316,0.612518310546875,0.5006866455078125,0.1118316650390625,0.5455496651785714
modular,64,2,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999997,0.057911743442181016,0.17044054464760797,0.673980712890625,0.5000152587890625,0.1739654541015625,0.6024954659598214
modular,64,2,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.3582224723696356,0.020560491289993012,0.21096883228946495,0.7133941650390625,0.50067138671875,0.2127227783203125,0.6453649127294147
modular,64,2,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.4994964599609375,0.501983642578125,-0.0024871826171875,0.5003783210875495
modular,64,2,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.06474462624820686,0.11723000817342981,0.6239166259765625,0.5006866455078125,0.12322998046875,0.5554562523251487
modular,64,2,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.04566311134326025,0.18629968516576528,0.691497802734375,0.5000152587890625,0.1914825439453125,0.6217835441468254
modular,64,2,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.3825349528881836,0.013712829847847025,0.22811292920775378,0.729644775390625,0.50067138671875,0.228973388671875,0.6649266803075397
modular,64,3,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829
modular,64,3,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076
modular,64,3,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781
modular,64,3,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833
modular,64,3,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.4978790283203125,0.4995880126953125,-0.001708984375,0.5004829527839781
modular,64,3,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11277905726038435,0.06058724872568956,0.06443266369603559,0.564208984375,0.4984283447265625,0.0657806396484375,0.516846671937004
modular,64,3,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.1964228295826977,0.05117587605787841,0.10870610780787887,0.611114501953125,0.4975738525390625,0.1135406494140625,0.5462200830853174
modular,64,3,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.2767478340006113,0.024436581422081154,0.14417448525435786,0.647613525390625,0.497772216796875,0.14984130859375,0.5784127371651786
modular,64,3,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.4980316162109375,0.4995880126953125,-0.001556396484375,0.5004102918836806
modular,64,3,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999994,0.06415525801072289,0.0979798184780808,0.5989837646484375,0.4984283447265625,0.100555419921875,0.5372396802145336
modular,64,3,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.2471233661349655,0.04053835746746338,0.1581045177429167,0.6608428955078125,0.4975738525390625,0.16326904296875,0.590119377015129
modular,64,3,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.388204746628111,0.009406924282018544,0.1998840425413795,0.70086669921875,0.497772216796875,0.203094482421875,0.6346697126116072
modular,64,3,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.4986114501953125,0.4995880126953125,-0.0009765625,0.5003705705915178
modular,64,3,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.05484784238966401,0.11470505515022648,0.6178436279296875,0.4984283447265625,0.119415283203125,0.550811767578125
modular,64,3,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999994,0.03308837386943518,0.17930853213404085,0.6833343505859375,0.4975738525390625,0.185760498046875,0.6129484630766369
modular,64,3,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.41849775175315473,0.005328316723399925,0.2227499041799187,0.724609375,0.497772216796875,0.226837158203125,0.66253177703373
modular,64,3,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.499176025390625,0.4995880126953125,-0.0004119873046875,0.5001453218005951
modular,64,3,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.0456521025226008,0.12431425727380634,0.62713623046875,0.4984283447265625,0.1287078857421875,0.5589754619295635
modular,64,3,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.028714004121506494,0.1918156667583853,0.69671630859375,0.4975738525390625,0.1991424560546875,0.627350337921627
modular,64,3,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.4376259540649414,0.0049518199297106736,0.23601748798976818,0.7369384765625,0.497772216796875,0.239166259765625,0.6777789403521826
modular,64,4,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587
modular,64,4,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686
modular,64,4,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374
modular,64,4,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523
modular,64,4,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.5026702880859375,0.502288818359375,0.0003814697265625,0.4996207101004464
modular,64,4,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11891483181706648,0.05506145530938788,0.06943672430438089,0.57269287109375,0.5030975341796875,0.0695953369140625,0.5193219866071428
modular,64,4,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.19625691830112357,0.05495947052863136,0.107276012747802,0.61029052734375,0.5007476806640625,0.1095428466796875,0.543702140687004
modular,64,4,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.27588054436340403,0.033021619425526075,0.1425412565763932,0.64508056640625,0.50286865234375,0.1422119140625,0.5725301106770834
modular,64,4,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.502044677734375,0.502288818359375,-0.000244140625,0.4997955806671627
modular,64,4,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999996,0.052050481598999214,0.10383078860350635,0.6064910888671875,0.5030975341796875,0.1033935546875,0.5421699645027281
modular,64,4,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.24633227357170923,0.052875226016735874,0.1554889862566583,0.656951904296875,0.5007476806640625,0.1562042236328125,0.5847206721230159
modular,64,4,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.3981425153213809,0.021337390809286014,0.1963635939525305,0.6982879638671875,0.50286865234375,0.1954193115234375,0.6286558120969742
modular,64,4,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.5016021728515625,0.502288818359375,-0.0006866455078125,0.49988810221354163
modular,64,4,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.044273565383860965,0.11764522801091266,0.6204376220703125,0.5030975341796875,0.117340087890625,0.553833492218502
modular,64,4,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999997,0.04194232257236986,0.17862024736422072,0.67999267578125,0.5007476806640625,0.1792449951171875,0.6090911380828372
modular,64,4,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.4232496754042626,0.013018477425777834,0.21973369984206553,0.7217254638671875,0.50286865234375,0.2188568115234375,0.6553320506262401
modular,64,4,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.502227783203125,0.502288818359375,-6.103515625e-05,0.4997887989831349
modular,64,4,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.037410614473674275,0.12561074849661158,0.627838134765625,0.5030975341796875,0.1247406005859375,0.560608878968254
modular,64,4,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.030661450944532674,0.19276702349888897,0.694549560546875,0.5007476806640625,0.1938018798828125,0.6251414465525793
modular,64,4,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.4357598688562012,0.008495471624194754,0.23414458389348283,0.73602294921875,0.50286865234375,0.233154296875,0.6730521065848214
modular,64,5,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626
modular,64,5,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615
modular,64,5,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555
modular,64,5,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309
modular,64,5,0.1,0.0,joint,random,intact,0.09937499999999998,0.004598585398200572,0.0,3.609837661367071,0.0,0.0,0.0,0.5003814697265625,0.499725341796875,0.0006561279296875,0.5009034171937005
modular,64,5,0.1,0.125,joint,random,intact,0.09937499999999998,0.004598585398200572,0.019235118156201526,3.609837661367071,0.11201121726725169,0.05583392329724513,0.06622986739306605,0.5670623779296875,0.4992828369140625,0.067779541015625,0.5178915356832836
modular,64,5,0.1,0.25,joint,random,intact,0.09937499999999998,0.004598585398200572,0.03297448826777405,3.609837661367071,0.16866296285320448,0.04980428777588656,0.10153527979990927,0.602294921875,0.49920654296875,0.10308837890625,0.5398830837673612
modular,64,5,0.1,0.5,joint,random,intact,0.09937499999999998,0.004598585398200572,0.04396598435703206,3.609837661367071,0.2597872939803192,0.03415273896649939,0.14020491761800832,0.6401214599609375,0.49853515625,0.1415863037109375,0.5711209736173115
modular,64,5,0.3,0.0,joint,random,intact,0.29812500000000003,0.013740277339020168,0.0,8.658736271811534,0.0,0.0,0.0,0.499908447265625,0.499725341796875,0.00018310546875,0.5003138950892857
modular,64,5,0.3,0.125,joint,random,intact,0.29812500000000003,0.013740277339020168,0.019235118156201526,8.658736271811534,0.12499999999999996,0.05107518388562542,0.10226130784378094,0.6041259765625,0.4992828369140625,0.1048431396484375,0.5413382393973214
modular,64,5,0.3,0.25,joint,random,intact,0.29812500000000003,0.013740277339020168,0.03297448826777405,8.658736271811534,0.236686668946588,0.03666968401367315,0.15895321417172426,0.6611175537109375,0.49920654296875,0.1619110107421875,0.5901155017671131
modular,64,5,0.3,0.5,joint,random,intact,0.29812500000000003,0.013740277339020168,0.04396598435703206,8.658736271811534,0.38528632594237683,0.02023425476639221,0.19744510184082953,0.6961669921875,0.49853515625,0.1976318359375,0.6280730716765873
modular,64,5,0.6,0.0,joint,random,intact,0.59625,0.027315074274278817,0.0,12.799998132388456,0.0,0.0,0.0,0.500335693359375,0.499725341796875,0.0006103515625,0.5003197079613095
modular,64,5,0.6,0.125,joint,random,intact,0.59625,0.027315074274278817,0.019235118156201526,12.799998132388456,0.12499999999999999,0.03783623757509789,0.1182232332997301,0.6212005615234375,0.4992828369140625,0.121917724609375,0.5538470555865576
modular,64,5,0.6,0.25,joint,random,intact,0.59625,0.027315074274278817,0.03297448826777405,12.799998132388456,0.24999999999999997,0.024457603451847228,0.18369295354737025,0.6858673095703125,0.49920654296875,0.1866607666015625,0.616637699187748
modular,64,5,0.6,0.5,joint,random,intact,0.59625,0.027315074274278817,0.04396598435703206,12.799998132388456,0.4083777165877405,0.008993991812791853,0.2210609636562625,0.7206573486328125,0.49853515625,0.2221221923828125,0.6567707364521329
modular,64,5,1.0,0.0,joint,random,intact,0.99375,0.04516034505246491,0.0,17.031319702234917,0.0,0.0,0.0,0.50030517578125,0.499725341796875,0.000579833984375,0.49997965494791663
modular,64,5,1.0,0.125,joint,random,intact,0.99375,0.04516034505246491,0.019235118156201526,17.031319702234917,0.125,0.030453277231550526,0.1265197247744545,0.6289825439453125,0.4992828369140625,0.12969970703125,0.5611170208643353
modular,64,5,1.0,0.25,joint,random,intact,0.99375,0.04516034505246491,0.03297448826777405,17.031319702234917,0.25,0.018370447145533462,0.19638679642872608,0.6991424560546875,0.49920654296875,0.1999359130859375,0.6319061763702877
modular,64,5,1.0,0.5,joint,random,intact,0.99375,0.04516034505246491,0.04396598435703206,17.031319702234917,0.423275709909668,0.005785578051372093,0.23480178267134144,0.7342529296875,0.49853515625,0.2357177734375,0.6729358491443451
modular,128,0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777
modular,128,0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681
modular,128,0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503
modular,128,0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543
modular,128,0,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5001983642578125,0.50189208984375,-0.0016937255859375,0.4997010719119094
modular,128,0,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10231109686866696,0.06559053534942713,0.055917768624896044,0.55615234375,0.5012969970703125,0.0548553466796875,0.5107027789739174
modular,128,0,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1817284830173545,0.05743161143375428,0.1009902392444312,0.6004409790039062,0.5010223388671875,0.09941864013671875,0.535527627299151
modular,128,0,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2431203778608288,0.04295372437270196,0.12953462126434262,0.6285858154296875,0.500335693359375,0.1282501220703125,0.5567175196850394
modular,128,0,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5005111694335938,0.50189208984375,-0.00138092041015625,0.49971849336398866
modular,128,0,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.0784776285453261,0.08377140234186559,0.5846481323242188,0.5012969970703125,0.08335113525390625,0.5244509479192299
modular,128,0,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2351990704933883,0.059772432246129596,0.14601054806280073,0.6451873779296875,0.5010223388671875,0.1441650390625,0.5697696715828002
modular,128,0,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.33848767365297017,0.034125906722707086,0.18386206394581261,0.6854324340820312,0.500335693359375,0.18509674072265625,0.6088957298459031
modular,128,0,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5,0.50189208984375,-0.00189208984375,0.4998349167230561
modular,128,0,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.07574796410146314,0.10033328924871109,0.60003662109375,0.5012969970703125,0.0987396240234375,0.5342851773960383
modular,128,0,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24696308483229001,0.054148161492068865,0.16756690892667706,0.6670074462890625,0.5010223388671875,0.165985107421875,0.5900516059454971
modular,128,0,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.36440312145896564,0.02237758091267046,0.20931654469623356,0.7114486694335938,0.500335693359375,0.21111297607421875,0.6370593694251353
modular,128,0,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49947357177734375,0.50189208984375,-0.00241851806640625,0.49983215332031244
modular,128,0,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.0683738488119812,0.11256067009276409,0.6122970581054688,0.5012969970703125,0.11100006103515625,0.5428102748600516
modular,128,0,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.046622515347319544,0.1823303250383207,0.6822891235351562,0.5010223388671875,0.18126678466796875,0.6053381491833785
modular,128,0,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.382697668982544,0.015333014025445483,0.22515079228411777,0.7278900146484375,0.500335693359375,0.2275543212890625,0.6564369502030021
modular,128,1,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286
modular,128,1,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413
modular,128,1,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034
modular,128,1,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281
modular,128,1,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5002365112304688,0.5009078979492188,-0.00067138671875,0.49999963955616383
modular,128,1,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.10633744646881116,0.0627987204329859,0.06042299015811906,0.5629653930664062,0.5001678466796875,0.06279754638671875,0.5148583359605684
modular,128,1,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.19294879110601848,0.056240509658195346,0.10543094033670047,0.607086181640625,0.5005340576171875,0.1065521240234375,0.5421846645084891
modular,128,1,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2734433111569019,0.0350513068539319,0.14165739389966375,0.642608642578125,0.4982757568359375,0.1443328857421875,0.5716170663908711
modular,128,1,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500091552734375,0.5009078979492188,-0.00081634521484375,0.5000718484713336
modular,128,1,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12476299207039827,0.0758486277950078,0.08730880382235033,0.5914688110351562,0.5001678466796875,0.09130096435546875,0.5295197494386688
modular,128,1,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.23690742041818502,0.061954191363601335,0.1478587798990844,0.6513748168945312,0.5005340576171875,0.15084075927734375,0.5769632895161787
modular,128,1,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3753088130979625,0.03231247158261692,0.19259487378928372,0.69110107421875,0.4982757568359375,0.1928253173828125,0.6190034160463829
modular,128,1,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49945068359375,0.5009078979492188,-0.00145721435546875,0.5000437338521162
modular,128,1,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999999,0.07719256741726888,0.09897993775241165,0.6029205322265625,0.5001678466796875,0.102752685546875,0.5367104838213582
modular,128,1,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24664095242589398,0.05830989879246239,0.1669959302876987,0.6700363159179688,0.5005340576171875,0.16950225830078125,0.5949278103085015
modular,128,1,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.39762518181686934,0.021816252683407058,0.21602651556191207,0.7148666381835938,0.4982757568359375,0.21659088134765625,0.6450874148391363
modular,128,1,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.49993896484375,0.5009078979492188,-0.00096893310546875,0.5000319593534694
modular,128,1,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.07568587513271603,0.10718518002015362,0.6110382080078125,0.5001678466796875,0.110870361328125,0.5422750157634104
modular,128,1,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.052763622986856634,0.18004599115227377,0.6825637817382812,0.5005340576171875,0.18202972412109375,0.6076651745893823
modular,128,1,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4158173428833008,0.013573500499834888,0.2309686153152294,0.7303390502929688,0.4982757568359375,0.23206329345703125,0.66268596498985
modular,128,2,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138
modular,128,2,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903
modular,128,2,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512
modular,128,2,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276
modular,128,2,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49864959716796875,0.4997100830078125,-0.00106048583984375,0.499823022076464
modular,128,2,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11703308728976339,0.0558582979024934,0.06879806481707607,0.5697555541992188,0.49990081787109375,0.069854736328125,0.5177303524467889
modular,128,2,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.21264569102051817,0.043820030362834925,0.11730040080825255,0.6191558837890625,0.49959564208984375,0.11956024169921875,0.5499202698234498
modular,128,2,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.26604335978582555,0.029215748719657313,0.1401547882361739,0.641448974609375,0.49985504150390625,0.14159393310546875,0.5686546986497294
modular,128,2,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.499267578125,0.4997100830078125,-0.0004425048828125,0.4997875784325787
modular,128,2,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999996,0.05426454332605804,0.10316621175000165,0.6059341430664062,0.49990081787109375,0.1060333251953125,0.538857888049028
modular,128,2,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24999999999999992,0.03602162399395373,0.16453208527975238,0.6669464111328125,0.49959564208984375,0.16735076904296875,0.5916959507258858
modular,128,2,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3542276022561155,0.016318929228359123,0.1934342798262791,0.6958770751953125,0.49985504150390625,0.19602203369140625,0.6215692955677904
modular,128,2,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5000534057617188,0.4997100830078125,0.00034332275390625,0.49976102573665104
modular,128,2,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.045514270619707115,0.11690438868228187,0.6208572387695312,0.49990081787109375,0.1209564208984375,0.5501659723717396
modular,128,2,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999997,0.02863207137108239,0.18289348163544222,0.6865310668945312,0.49959564208984375,0.1869354248046875,0.610959631251538
modular,128,2,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.37716552418252824,0.010786491410891412,0.2156553488548236,0.7181167602539062,0.49985504150390625,0.21826171875,0.6452875813161294
modular,128,2,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.500732421875,0.4997100830078125,0.0010223388671875,0.49981136772576273
modular,128,2,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.04013022289121271,0.1242602076192797,0.6289749145507812,0.49990081787109375,0.1290740966796875,0.5564739797997662
modular,128,2,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.023826795800772523,0.19387076458119257,0.6978836059570312,0.49959564208984375,0.1982879638671875,0.6235112468088706
modular,128,2,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3925184429284668,0.008501575467264735,0.2291847719790569,0.7330703735351562,0.49985504150390625,0.23321533203125,0.6617257426104208
modular,128,3,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331
modular,128,3,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199
modular,128,3,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144
modular,128,3,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809
modular,128,3,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49908447265625,0.49837493896484375,0.00070953369140625,0.49970876138041337
modular,128,3,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11279386350862099,0.05781698800042811,0.06602354094210573,0.563720703125,0.49852752685546875,0.06519317626953125,0.5155245563176672
modular,128,3,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1889768839489879,0.059482589638970546,0.10088151379176155,0.5979843139648438,0.49932098388671875,0.098663330078125,0.5353022297536294
modular,128,3,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.24534049642483527,0.03704400483881964,0.13058014368873122,0.6297149658203125,0.5006561279296875,0.129058837890625,0.55892463744156
modular,128,3,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.500732421875,0.49837493896484375,0.00235748291015625,0.4998250645915354
modular,128,3,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.06147974642086967,0.09911916115252745,0.5984039306640625,0.49852752685546875,0.09987640380859375,0.5348508339228593
modular,128,3,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.22998154874024823,0.06245118896541757,0.14466680845128865,0.6428298950195312,0.49932098388671875,0.1435089111328125,0.5698481281911294
modular,128,3,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.31651318469232026,0.026572592237276194,0.1832412264752155,0.683349609375,0.5006561279296875,0.1826934814453125,0.6093468853807824
modular,128,3,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5003280639648438,0.49837493896484375,0.001953125,0.4999191404327633
modular,128,3,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.12499999999999997,0.05637135678197773,0.11327903683117424,0.612762451171875,0.49852752685546875,0.11423492431640625,0.5449634461890994
modular,128,3,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.23744749048363645,0.05576903505673562,0.1669039051819334,0.665435791015625,0.49932098388671875,0.16611480712890625,0.5912059874046506
modular,128,3,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3386119845131152,0.017748741665342314,0.20762173477865048,0.7079696655273438,0.5006561279296875,0.20731353759765625,0.635939109982468
modular,128,3,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5007171630859375,0.49837493896484375,0.00234222412109375,0.4999005175012303
modular,128,3,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.050163491047069665,0.12196350773462969,0.6222686767578125,0.49852752685546875,0.12374114990234375,0.5524666853777067
modular,128,3,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.24382961210632326,0.0493010393412143,0.18128811829972846,0.6797561645507812,0.49932098388671875,0.1804351806640625,0.6057709220826155
modular,128,3,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3551782531738281,0.01303526262674783,0.22262804618044346,0.72222900390625,0.5006561279296875,0.2215728759765625,0.6523531215397392
modular,128,4,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025
modular,128,4,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312
modular,128,4,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825
modular,128,4,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299
modular,128,4,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.5005111694335938,0.5005035400390625,7.62939453125e-06,0.49981941763810284
modular,128,4,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.1061952749551708,0.06191041561922084,0.06031773376865514,0.557769775390625,0.5009994506835938,0.05677032470703125,0.5132422259473425
modular,128,4,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.1977989909627115,0.05541546190669288,0.10801997595066207,0.605377197265625,0.5029830932617188,0.10239410400390625,0.5410639244740404
modular,128,4,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.2515241259718741,0.035464084443232555,0.13567490623593612,0.6329879760742188,0.5022964477539062,0.1306915283203125,0.5634822094534326
modular,128,4,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.5018157958984375,0.5005035400390625,0.001312255859375,0.4996792049858514
modular,128,4,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12461685106141324,0.07057308958034042,0.09142974541613033,0.5884170532226562,0.5009994506835938,0.0874176025390625,0.5292446106437623
modular,128,4,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.24916139560721148,0.05387404819941138,0.15578770659541766,0.6518096923828125,0.5029830932617188,0.14882659912109375,0.5792034479576771
modular,128,4,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.3588351741306498,0.024092843514056213,0.19200261096612414,0.6858673095703125,0.5022964477539062,0.18357086181640625,0.6142027847410187
modular,128,4,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.5015945434570312,0.5005035400390625,0.00109100341796875,0.4997540571558194
modular,128,4,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.06481158583310967,0.10801563497847896,0.6040725708007812,0.5009994506835938,0.1030731201171875,0.5399473896176796
modular,128,4,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.04307443964276688,0.17785281002443346,0.6733245849609375,0.5029830932617188,0.17034149169921875,0.6002358263871801
modular,128,4,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.3829993727653118,0.014954586855358817,0.21527321874575092,0.7088088989257812,0.5022964477539062,0.206512451171875,0.6388666348194514
modular,128,4,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.5020599365234375,0.5005035400390625,0.001556396484375,0.4997676338736466
modular,128,4,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.05636909637853241,0.11897143335816619,0.6150283813476562,0.5009994506835938,0.1140289306640625,0.5484968771146039
modular,128,4,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.03347729280670038,0.19120539897794908,0.6850128173828125,0.5029830932617188,0.18202972412109375,0.6127809539554626
modular,128,4,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.3946194372058106,0.01039015539205729,0.22906693278297524,0.7219696044921875,0.5022964477539062,0.21967315673828125,0.6531439353161909
modular,128,5,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065
modular,128,5,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912
modular,128,5,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625
modular,128,5,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853
modular,128,5,0.1,0.0,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.0,3.6153159721225614,0.0,0.0,0.0,0.49982452392578125,0.5002899169921875,-0.00046539306640625,0.5001325231837475
modular,128,5,0.1,0.125,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.01908366053292435,3.6153159721225614,0.11958342444631817,0.05502359640548145,0.07010020228380293,0.5698623657226562,0.49956512451171875,0.0702972412109375,0.5186792809193528
modular,128,5,0.1,0.25,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.03271484662787032,3.6153159721225614,0.2054134209472444,0.048776487472355516,0.11268563717592384,0.6127853393554688,0.500244140625,0.11254119873046875,0.5461181880920891
modular,128,5,0.1,0.5,joint,random,intact,0.09968750000000001,0.0015772360235403182,0.04361979550382709,3.6153159721225614,0.270452636933569,0.033727273948830565,0.1417900822331427,0.642852783203125,0.5000228881835938,0.14282989501953125,0.5713296725055363
modular,128,5,0.3,0.0,joint,random,intact,0.2990624999999999,0.004725179216270359,0.0,8.592049352511237,0.0,0.0,0.0,0.4998016357421875,0.5002899169921875,-0.00048828125,0.5001845472440944
modular,128,5,0.3,0.125,joint,random,intact,0.2990624999999999,0.004725179216270359,0.01908366053292435,8.592049352511237,0.12499999999999994,0.05108666792911798,0.10454385975805217,0.6033859252929688,0.49956512451171875,0.10382080078125,0.5396040067898007
modular,128,5,0.3,0.25,joint,random,intact,0.2990624999999999,0.004725179216270359,0.03271484662787032,8.592049352511237,0.2499999999999999,0.04058660895730092,0.16137866480565805,0.661590576171875,0.500244140625,0.161346435546875,0.588067963367372
modular,128,5,0.3,0.5,joint,random,intact,0.2990624999999999,0.004725179216270359,0.04361979550382709,8.592049352511237,0.39908617135316615,0.0225576522838359,0.19741952558145093,0.69830322265625,0.5000228881835938,0.19828033447265625,0.6254971721979576
modular,128,5,0.6,0.0,joint,random,intact,0.5981249999999998,0.009430810477666918,0.0,12.57502938170105,0.0,0.0,0.0,0.49925994873046875,0.5002899169921875,-0.00102996826171875,0.5002223938468873
modular,128,5,0.6,0.125,joint,random,intact,0.5981249999999998,0.009430810477666918,0.01908366053292435,12.57502938170105,0.125,0.04169499832274119,0.11795212234777705,0.6165695190429688,0.49956512451171875,0.11700439453125,0.5492896132581815
modular,128,5,0.6,0.25,joint,random,intact,0.5981249999999998,0.009430810477666918,0.03271484662787032,12.57502938170105,0.24999999999999994,0.03393738488784106,0.1806828169975295,0.68194580078125,0.500244140625,0.18170166015625,0.6082126887764518
modular,128,5,0.6,0.5,joint,random,intact,0.5981249999999998,0.009430810477666918,0.04361979550382709,12.57502938170105,0.43377952910593376,0.011748213273045045,0.2212933134825962,0.7223052978515625,0.5000228881835938,0.22228240966796875,0.6524836022084153
modular,128,5,1.0,0.0,joint,random,intact,0.996875,0.015674697410957505,0.0,16.543676376267182,0.0,0.0,0.0,0.4992828369140625,0.5002899169921875,-0.001007080078125,0.5001021257535678
modular,128,5,1.0,0.125,joint,random,intact,0.996875,0.015674697410957505,0.01908366053292435,16.543676376267182,0.125,0.036209833554943366,0.12506593208121336,0.6234130859375,0.49956512451171875,0.12384796142578125,0.5549590343565453
modular,128,5,1.0,0.25,joint,random,intact,0.996875,0.015674697410957505,0.03271484662787032,16.543676376267182,0.25,0.030242876858126922,0.19176179200380394,0.6926727294921875,0.500244140625,0.1924285888671875,0.6202274833138532
modular,128,5,1.0,0.5,joint,random,intact,0.996875,0.015674697410957505,0.04361979550382709,16.543676376267182,0.4483351914471436,0.007102594334235068,0.23465396437455066,0.7360763549804688,0.5000228881835938,0.236053466796875,0.667404655396469
star,16,0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4967041015625,0.4967041015625,0.0,0.500048828125
star,16,0,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.5013264973958333
star,16,0,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.5015869140625,0.5015869140625,0.0,0.5013997395833334
star,16,0,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50006103515625,0.50006103515625,0.0,0.5015218098958333
star,16,0,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.49700927734375,0.4967041015625,0.00030517578125,0.49903157552083327
star,16,0,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.012527804348004703,0.02043874543212693,0.010737775863379151,0.5145263671875,0.50067138671875,0.01385498046875,0.5015787760416667
star,16,0,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.024058545419583018,0.03148064034109478,0.019352281405189856,0.52374267578125,0.5015869140625,0.02215576171875,0.5023356119791667
star,16,0,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.04412883773346049,0.0403375063893818,0.030811738113299347,0.5343017578125,0.50006103515625,0.03424072265625,0.5070149739583334
star,16,0,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.49981689453125,0.4967041015625,0.00311279296875,0.49825032552083326
star,16,0,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.03432276943235202,0.036697358329389244,0.02747722281584656,0.533935546875,0.50067138671875,0.03326416015625,0.5046875
star,16,0,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030082,0.04691635733915714,0.04725418898908357,0.551025390625,0.5015869140625,0.0494384765625,0.508349609375
star,16,0,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298884,0.04611440775194771,0.06816507771570471,0.57452392578125,0.50006103515625,0.074462890625,0.5212320963541667
star,16,0,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.5020751953125,0.4967041015625,0.00537109375,0.4993326822916666
star,16,0,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.06244833682227198,0.04189045423958655,0.04615540183844405,0.55621337890625,0.50067138671875,0.0555419921875,0.5146077473958333
star,16,0,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100475,0.04558170988632586,0.0789405776839636,0.5859375,0.5015869140625,0.0843505859375,0.5312988281250001
star,16,0,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746204,0.10895311768994616,0.615478515625,0.50006103515625,0.11541748046875,0.553955078125
star,16,0,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.50238037109375,0.4967041015625,0.00567626953125,0.4988688151041667
star,16,0,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678551,0.041541380180465284,0.06595440960580576,0.5789794921875,0.50067138671875,0.07830810546875,0.5287434895833333
star,16,0,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.1638623694680688,0.03932671377266297,0.11070406428073704,0.6199951171875,0.5015869140625,0.118408203125,0.5610677083333333
star,16,0,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.23127937931412887,0.02374962924118323,0.14637593744280683,0.6539306640625,0.50006103515625,0.15386962890625,0.5980143229166667
star,16,1,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50152587890625,0.50152587890625,0.0,0.5018147786458333
star,16,1,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.5001220703125,0.5001220703125,0.0,0.5030761718749999
star,16,1,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49688720703125,0.49688720703125,0.0,0.5011962890624999
star,16,1,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5025634765624999
star,16,1,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.5010986328125,0.50152587890625,-0.00042724609375,0.50087890625
star,16,1,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.012527804348004696,0.020438745432126922,0.010737775863379147,0.50982666015625,0.5001220703125,0.00970458984375,0.5027425130208333
star,16,1,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.024058545419583008,0.031480640341094775,0.01935228140518985,0.51556396484375,0.49688720703125,0.0186767578125,0.5019124348958333
star,16,1,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.044128837733460484,0.04033750638938178,0.030811738113299344,0.53338623046875,0.49969482421875,0.03369140625,0.5053955078125
star,16,1,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.501220703125,0.50152587890625,-0.00030517578125,0.5004720052083333
star,16,1,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.034322769432352025,0.03669735832938926,0.027477222815846563,0.52752685546875,0.5001220703125,0.02740478515625,0.5063883463541666
star,16,1,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030085,0.046916357339157166,0.047254188989083575,0.54290771484375,0.49688720703125,0.0460205078125,0.5094482421875
star,16,1,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298887,0.04611440775194771,0.06816507771570472,0.5736083984375,0.49969482421875,0.07391357421875,0.5222981770833333
star,16,1,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.5006103515625,0.50152587890625,-0.00091552734375,0.5012858072916666
star,16,1,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.062448336822271966,0.041890454239586546,0.04615540183844405,0.54437255859375,0.5001220703125,0.04425048828125,0.5122965494791667
star,16,1,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100475,0.045581709886325844,0.07894057768396359,0.576904296875,0.49688720703125,0.08001708984375,0.5291829427083333
star,16,1,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746207,0.10895311768994614,0.61553955078125,0.49969482421875,0.1158447265625,0.5566162109375
star,16,1,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.4981689453125,0.50152587890625,-0.00335693359375,0.5005859374999999
star,16,1,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678553,0.04154138018046528,0.06595440960580574,0.5616455078125,0.5001220703125,0.0615234375,0.523681640625
star,16,1,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.16386236946806884,0.03932671377266298,0.11070406428073705,0.6060791015625,0.49688720703125,0.10919189453125,0.5515787760416666
star,16,1,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.2312793793141289,0.023749629241183238,0.1463759374428068,0.650390625,0.49969482421875,0.15069580078125,0.5958821614583334
star,16,2,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.49989420572916665
star,16,2,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5005452473958333
star,16,2,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49798583984375,0.49798583984375,0.0,0.5005452473958334
star,16,2,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.49969482421875,0.49969482421875,0.0,0.5010335286458334
star,16,2,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.494140625,0.49456787109375,-0.00042724609375,0.5002441406249999
star,16,2,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.0125278043480047,0.020438745432126926,0.01073777586337915,0.505615234375,0.49676513671875,0.00885009765625,0.5007975260416666
star,16,2,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.024058545419583015,0.03148064034109478,0.019352281405189853,0.51617431640625,0.49798583984375,0.0181884765625,0.5018961588541666
star,16,2,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.04412883773346048,0.040337506389381786,0.03081173811329934,0.5286865234375,0.49969482421875,0.02899169921875,0.50419921875
star,16,2,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.494140625,0.49456787109375,-0.00042724609375,0.500244140625
star,16,2,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.03432276943235202,0.03669735832938926,0.027477222815846563,0.52142333984375,0.49676513671875,0.024658203125,0.5046956380208333
star,16,2,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030082,0.04691635733915716,0.047254188989083575,0.54412841796875,0.49798583984375,0.046142578125,0.5118570963541667
star,16,2,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298886,0.04611440775194772,0.06816507771570472,0.56756591796875,0.49969482421875,0.06787109375,0.5196858723958333
star,16,2,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.4937744140625,0.49456787109375,-0.00079345703125,0.5010579427083333
star,16,2,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.06244833682227198,0.041890454239586546,0.04615540183844405,0.53668212890625,0.49676513671875,0.0399169921875,0.5105550130208333
star,16,2,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100475,0.04558170988632584,0.0789405776839636,0.5692138671875,0.49798583984375,0.07122802734375,0.5272298177083332
star,16,2,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746207,0.10895311768994614,0.60693359375,0.49969482421875,0.10723876953125,0.5500651041666667
star,16,2,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.49456787109375,0.49456787109375,0.0,0.5010660807291666
star,16,2,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678551,0.04154138018046528,0.06595440960580574,0.5592041015625,0.49676513671875,0.06243896484375,0.5214680989583333
star,16,2,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.1638623694680688,0.03932671377266298,0.11070406428073705,0.60357666015625,0.49798583984375,0.1055908203125,0.5531331380208333
star,16,2,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.2312793793141289,0.023749629241183214,0.1463759374428068,0.6434326171875,0.49969482421875,0.14373779296875,0.5861002604166665
star,16,3,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.5018229166666667
star,16,3,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.49676513671875,0.49676513671875,0.0,0.5017496744791666
star,16,3,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.50091552734375,0.50091552734375,0.0,0.49906412760416663
star,16,3,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.50128173828125,0.50128173828125,0.0,0.4990478515625
star,16,3,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.4942626953125,0.494140625,0.0001220703125,0.5013183593749999
star,16,3,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.0125278043480047,0.020438745432126926,0.010737775863379151,0.50653076171875,0.49676513671875,0.009765625,0.5005126953124999
star,16,3,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.024058545419583015,0.03148064034109478,0.019352281405189853,0.52008056640625,0.50091552734375,0.0191650390625,0.49992675781249996
star,16,3,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.044128837733460484,0.04033750638938177,0.030811738113299344,0.52960205078125,0.50128173828125,0.0283203125,0.5031005859375
star,16,3,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.492919921875,0.494140625,-0.001220703125,0.50146484375
star,16,3,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.03432276943235202,0.03669735832938926,0.027477222815846563,0.52349853515625,0.49676513671875,0.0267333984375,0.5042399088541667
star,16,3,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030085,0.04691635733915716,0.047254188989083575,0.547119140625,0.50091552734375,0.04620361328125,0.5098307291666666
star,16,3,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298887,0.04611440775194772,0.06816507771570472,0.566162109375,0.50128173828125,0.06488037109375,0.51806640625
star,16,3,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.49481201171875,0.494140625,0.00067138671875,0.5004801432291667
star,16,3,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.06244833682227198,0.04189045423958655,0.04615540183844405,0.54376220703125,0.49676513671875,0.0469970703125,0.5117431640625
star,16,3,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100475,0.04558170988632586,0.07894057768396359,0.580810546875,0.50091552734375,0.07989501953125,0.5280436197916667
star,16,3,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746205,0.10895311768994616,0.60382080078125,0.50128173828125,0.1025390625,0.5468505859374999
star,16,3,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.496826171875,0.494140625,0.002685546875,0.5013346354166666
star,16,3,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678551,0.04154138018046529,0.06595440960580576,0.56378173828125,0.49676513671875,0.0670166015625,0.5258544921874999
star,16,3,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.16386236946806884,0.03932671377266297,0.11070406428073702,0.61114501953125,0.50091552734375,0.1102294921875,0.5578369140624999
star,16,3,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.2312793793141289,0.023749629241183217,0.1463759374428068,0.639892578125,0.50128173828125,0.13861083984375,0.5854329427083333
star,16,4,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4879150390625,0.4879150390625,0.0,0.5009928385416667
star,16,4,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.4893798828125,0.4893798828125,0.0,0.49991861979166663
star,16,4,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.4937744140625,0.4937744140625,0.0,0.498974609375
star,16,4,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.494140625,0.494140625,0.0,0.49973958333333324
star,16,4,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.4871826171875,0.4879150390625,-0.000732421875,0.5002278645833333
star,16,4,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.06424486073374606,0.03667204475904407,0.037539921069849026,0.528564453125,0.4893798828125,0.0391845703125,0.508935546875
star,16,4,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.0602108769416324,0.03932127261195034,0.036495796201640465,0.5323486328125,0.4937744140625,0.03857421875,0.5077636718749999
star,16,4,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.04412883773346048,0.04033750638938177,0.030811738113299344,0.52801513671875,0.494140625,0.03387451171875,0.5040934244791666
star,16,4,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.48724365234375,0.4879150390625,-0.00067138671875,0.5001220703125
star,16,4,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.07295266222770566,0.024792769934473703,0.05757886681069366,0.54718017578125,0.4893798828125,0.05780029296875,0.5222737630208333
star,16,4,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.08937827429981447,0.03570474066364126,0.06708271682732206,0.5596923828125,0.4937744140625,0.06591796875,0.5236165364583333
star,16,4,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298886,0.04611440775194772,0.06816507771570472,0.5625,0.494140625,0.068359375,0.5195963541666666
star,16,4,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.48675537109375,0.4879150390625,-0.00115966796875,0.5002034505208333
star,16,4,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.08771493951119352,0.021679856633156417,0.07072010533919422,0.56048583984375,0.4893798828125,0.07110595703125,0.5289143880208332
star,16,4,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.12733841588592631,0.029750752907374462,0.09517109306632883,0.5845947265625,0.4937744140625,0.0908203125,0.5422688802083333
star,16,4,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746204,0.10895311768994616,0.60357666015625,0.494140625,0.10943603515625,0.5500244140625
star,16,4,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.4898681640625,0.4879150390625,0.001953125,0.5004557291666666
star,16,4,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.10469484483462888,0.023933935393240464,0.08464209985952617,0.573486328125,0.4893798828125,0.0841064453125,0.5392903645833333
star,16,4,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.1710010295747599,0.02781448007376885,0.12203901366468874,0.6109619140625,0.4937744140625,0.1171875,0.5653971354166667
star,16,4,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.2312793793141289,0.023749629241183234,0.1463759374428068,0.63970947265625,0.494140625,0.14556884765625,0.5887451171874999
star,16,5,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.49841308593749994
star,16,5,0.0,0.125,topology,random,intact,0.0,0.0,0.020196874064011605,1.0,0.0,0.0,0.0,0.498779296875,0.498779296875,0.0,0.5003417968749999
star,16,5,0.0,0.25,topology,random,intact,0.0,0.0,0.03462321268116275,1.0,0.0,0.0,0.0,0.49627685546875,0.49627685546875,0.0,0.49930826822916663
star,16,5,0.0,0.5,topology,random,intact,0.0,0.0,0.04616428357488367,1.0,0.0,0.0,0.0,0.4959716796875,0.4959716796875,0.0,0.49933268229166666
star,16,5,0.1,0.0,topology,random,intact,0.012499999999999935,0.052105343944860105,0.0,1.3279678507077375,0.0,0.0,0.0,0.5035400390625,0.50408935546875,-0.00054931640625,0.49861653645833337
star,16,5,0.1,0.125,topology,random,intact,0.012499999999999935,0.052105343944860105,0.020196874064011605,1.3279678507077375,0.012527804348004707,0.02043874543212694,0.010737775863379154,0.509521484375,0.498779296875,0.0107421875,0.501708984375
star,16,5,0.1,0.25,topology,random,intact,0.012499999999999935,0.052105343944860105,0.03462321268116275,1.3279678507077375,0.02405854541958302,0.03148064034109478,0.019352281405189856,0.513427734375,0.49627685546875,0.01715087890625,0.5003255208333333
star,16,5,0.1,0.5,topology,random,intact,0.012499999999999935,0.052105343944860105,0.04616428357488367,1.3279678507077375,0.044128837733460484,0.040337506389381786,0.030811738113299344,0.52325439453125,0.4959716796875,0.02728271484375,0.5038004557291667
star,16,5,0.3,0.0,topology,random,intact,0.03750000000000002,0.14923697741820907,0.0,2.2398367520832174,0.0,0.0,0.0,0.50274658203125,0.50408935546875,-0.0013427734375,0.4978271484375
star,16,5,0.3,0.125,topology,random,intact,0.03750000000000002,0.14923697741820907,0.020196874064011605,2.2398367520832174,0.034322769432352004,0.03669735832938925,0.02747722281584656,0.5242919921875,0.498779296875,0.0255126953125,0.504052734375
star,16,5,0.3,0.25,topology,random,intact,0.03750000000000002,0.14923697741820907,0.03462321268116275,2.2398367520832174,0.06267258902030083,0.046916357339157146,0.04725418898908357,0.53887939453125,0.49627685546875,0.0426025390625,0.5074625651041667
star,16,5,0.3,0.5,topology,random,intact,0.03750000000000002,0.14923697741820907,0.04616428357488367,2.2398367520832174,0.10145337866298886,0.04611440775194771,0.06816507771570471,0.5584716796875,0.4959716796875,0.0625,0.5173665364583333
star,16,5,0.6,0.0,topology,random,intact,0.07500000000000004,0.27861042101615796,0.0,2.7101117770225898,0.0,0.0,0.0,0.502685546875,0.50408935546875,-0.00140380859375,0.49803059895833335
star,16,5,0.6,0.125,topology,random,intact,0.07500000000000004,0.27861042101615796,0.020196874064011605,2.7101117770225898,0.06244833682227198,0.041890454239586566,0.04615540183844405,0.54541015625,0.498779296875,0.046630859375,0.5121582031249999
star,16,5,0.6,0.25,topology,random,intact,0.07500000000000004,0.27861042101615796,0.03462321268116275,2.7101117770225898,0.11048813678100476,0.04558170988632586,0.07894057768396359,0.5743408203125,0.49627685546875,0.07806396484375,0.5252766927083333
star,16,5,0.6,0.5,topology,random,intact,0.07500000000000004,0.27861042101615796,0.04616428357488367,2.7101117770225898,0.1633421261078527,0.03445563894746205,0.10895311768994616,0.60107421875,0.4959716796875,0.1051025390625,0.5488444010416667
star,16,5,1.0,0.0,topology,random,intact,0.12499999999999999,0.42417009855814214,0.0,3.520332449114795,0.0,0.0,0.0,0.50115966796875,0.50408935546875,-0.0029296875,0.4979410807291666
star,16,5,1.0,0.125,topology,random,intact,0.12499999999999999,0.42417009855814214,0.020196874064011605,3.520332449114795,0.09398685468678553,0.04154138018046528,0.06595440960580576,0.5640869140625,0.498779296875,0.0653076171875,0.5241861979166667
star,16,5,1.0,0.25,topology,random,intact,0.12499999999999999,0.42417009855814214,0.03462321268116275,3.520332449114795,0.16386236946806884,0.03932671377266297,0.11070406428073704,0.60833740234375,0.49627685546875,0.112060546875,0.5564697265625
star,16,5,1.0,0.5,topology,random,intact,0.12499999999999999,0.42417009855814214,0.04616428357488367,3.520332449114795,0.23127937931412887,0.02374962924118323,0.14637593744280683,0.6412353515625,0.4959716796875,0.145263671875,0.5906412760416666
star,32,0,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4997893302671372
star,32,0,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.500091552734375,0.500091552734375,0.0,0.4999114005796372
star,32,0,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.500762939453125,0.500762939453125,0.0,0.4994979366179436
star,32,0,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.503814697265625,0.503814697265625,0.0,0.5000413463961695
star,32,0,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.501434326171875,0.501373291015625,6.103515625e-05,0.4995609406502017
star,32,0,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.006142525906520912,0.013983663423875616,0.00538946308861093,0.504486083984375,0.500091552734375,0.00439453125,0.49982870778729843
star,32,0,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.011811623300224552,0.022922950426295562,0.00977538674465438,0.508544921875,0.500762939453125,0.007781982421875,0.5002008253528226
star,32,0,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.021729532549180017,0.031131067602521656,0.01567076502437811,0.519744873046875,0.503814697265625,0.01593017578125,0.5017542685231855
star,32,0,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.501373291015625,0.501373291015625,0.0,0.4998287077872985
star,32,0,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.017253457178395652,0.0264264279209518,0.01468157675937716,0.512542724609375,0.500091552734375,0.012451171875,0.4999114005796371
star,32,0,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.03159021334993862,0.036922197429032855,0.02533148349761969,0.522735595703125,0.500762939453125,0.02197265625,0.501797583795363
star,32,0,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246652,0.04080390456066813,0.03669272724858401,0.53985595703125,0.503814697265625,0.036041259765625,0.5068556262600807
star,32,0,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.500885009765625,0.501373291015625,-0.00048828125,0.49957669165826624
star,32,0,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.032524892656072654,0.03268501557193034,0.026088682560635356,0.522552490234375,0.500091552734375,0.0224609375,0.5017897082913306
star,32,0,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.057726574710937006,0.03946072789496564,0.044944180503039464,0.540008544921875,0.500762939453125,0.03924560546875,0.5073183121219759
star,32,0,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704082,0.03631854295929654,0.06283679709205407,0.562652587890625,0.503814697265625,0.058837890625,0.51641845703125
star,32,0,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.501068115234375,0.501373291015625,-0.00030517578125,0.4996357579385081
star,32,0,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.05124855186706499,0.03805331203363657,0.03916814995690595,0.5357666015625,0.500091552734375,0.035675048828125,0.5055010395665324
star,32,0,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.08962716244018207,0.040822351383701876,0.06752851101500912,0.560821533203125,0.500762939453125,0.06005859375,0.5164027060231855
star,32,0,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457252,0.03053858659102352,0.09274347158943547,0.591033935546875,0.503814697265625,0.08721923828125,0.5326262443296371
star,32,1,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50360107421875,0.50360107421875,0.0,0.5011931388608872
star,32,1,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.502716064453125,0.502716064453125,0.0,0.5017739572832662
star,32,1,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50408935546875,0.50408935546875,0.0,0.500547347530242
star,32,1,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50445556640625,0.50445556640625,0.0,0.5001850743447581
star,32,1,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.50347900390625,0.50360107421875,-0.0001220703125,0.5011143838205646
star,32,1,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.006142525906520913,0.01398366342387562,0.005389463088610932,0.50775146484375,0.502716064453125,0.005035400390625,0.501708984375
star,32,1,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.011811623300224556,0.022922950426295562,0.009775386744654384,0.514312744140625,0.50408935546875,0.010223388671875,0.5010533486643145
star,32,1,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.021729532549180017,0.031131067602521656,0.01567076502437811,0.52044677734375,0.50445556640625,0.0159912109375,0.5018074281754032
star,32,1,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.503387451171875,0.50360107421875,-0.000213623046875,0.5010612241683469
star,32,1,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.017253457178395652,0.026426427920951807,0.014681576759377164,0.516571044921875,0.502716064453125,0.01385498046875,0.5021244172127017
star,32,1,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.031590213349938626,0.03692219742903286,0.025331483497619694,0.528411865234375,0.50408935546875,0.024322509765625,0.5029631583921371
star,32,1,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246651,0.04080390456066813,0.036692727248584,0.53863525390625,0.50445556640625,0.0341796875,0.5062098349294355
star,32,1,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.502777099609375,0.50360107421875,-0.000823974609375,0.5010848506804436
star,32,1,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.032524892656072654,0.03268501557193034,0.026088682560635353,0.526641845703125,0.502716064453125,0.02392578125,0.5043728736139114
star,32,1,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.05772657471093702,0.039460727894965644,0.044944180503039464,0.547393798828125,0.50408935546875,0.043304443359375,0.5080901115171372
star,32,1,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704082,0.03631854295929654,0.06283679709205407,0.563079833984375,0.50445556640625,0.058624267578125,0.5159774288054436
star,32,1,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.50347900390625,0.50360107421875,-0.0001220703125,0.500759986139113
star,32,1,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.05124855186706498,0.038053312033636565,0.03916814995690594,0.539947509765625,0.502716064453125,0.0372314453125,0.5080271074848791
star,32,1,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.08962716244018205,0.04082235138370187,0.06752851101500912,0.570465087890625,0.50408935546875,0.066375732421875,0.519316642515121
star,32,1,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457252,0.03053858659102353,0.09274347158943547,0.59344482421875,0.50445556640625,0.0889892578125,0.5350144909274194
star,32,2,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49774169921875,0.49774169921875,0.0,0.500425277217742
star,32,2,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5002185452368952
star,32,2,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.49737548828125,0.49737548828125,0.0,0.5007717993951614
star,32,2,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.49945068359375,0.49945068359375,0.0,0.49977554813508074
star,32,2,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.498748779296875,0.49774169921875,0.001007080078125,0.5000334708921372
star,32,2,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.006142525906520915,0.013983663423875622,0.005389463088610933,0.502471923828125,0.496002197265625,0.0064697265625,0.50042724609375
star,32,2,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.011811623300224554,0.022922950426295562,0.009775386744654382,0.50677490234375,0.49737548828125,0.0093994140625,0.5010513797883065
star,32,2,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.021729532549180017,0.031131067602521652,0.015670765024378107,0.513824462890625,0.49945068359375,0.014373779296875,0.5008249590473791
star,32,2,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.4993896484375,0.49774169921875,0.00164794921875,0.49996849798387105
star,32,2,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.017253457178395652,0.026426427920951817,0.014681576759377167,0.51214599609375,0.496002197265625,0.016143798828125,0.5006969821068549
star,32,2,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.031590213349938626,0.03692219742903287,0.025331483497619697,0.5228271484375,0.49737548828125,0.02545166015625,0.5033116494455646
star,32,2,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.051513622672466515,0.040803904560668146,0.036692727248584,0.53472900390625,0.49945068359375,0.0352783203125,0.5053907825100806
star,32,2,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.499603271484375,0.49774169921875,0.001861572265625,0.5000649729082662
star,32,2,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.03252489265607267,0.03268501557193034,0.026088682560635353,0.522979736328125,0.496002197265625,0.0269775390625,0.5021598569808468
star,32,2,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.05772657471093702,0.039460727894965644,0.04494418050303946,0.540557861328125,0.49737548828125,0.043182373046875,0.507775091355847
star,32,2,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704083,0.03631854295929653,0.06283679709205407,0.559112548828125,0.49945068359375,0.059661865234375,0.515166251890121
star,32,2,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.49896240234375,0.49774169921875,0.001220703125,0.4998503654233872
star,32,2,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.05124855186706495,0.03805331203363655,0.03916814995690593,0.535369873046875,0.496002197265625,0.03936767578125,0.50531005859375
star,32,2,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.08962716244018207,0.04082235138370187,0.06752851101500912,0.562408447265625,0.49737548828125,0.065032958984375,0.5183833952872985
star,32,2,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457255,0.03053858659102353,0.09274347158943547,0.58795166015625,0.49945068359375,0.0885009765625,0.5334433278729839
star,32,3,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5025634765625,0.5025634765625,0.0,0.4992754536290323
star,32,3,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.503997802734375,0.503997802734375,0.0,0.499722388482863
star,32,3,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.4995747227822581
star,32,3,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.50244140625,0.50244140625,0.0,0.5004725302419355
star,32,3,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.501861572265625,0.5025634765625,-0.000701904296875,0.49916716544858886
star,32,3,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.0324927498461454,0.030241354325779932,0.01927867969553603,0.520263671875,0.503997802734375,0.016265869140625,0.5024256552419355
star,32,3,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.02975372774686639,0.031696115870487956,0.01866912023771257,0.517608642578125,0.50286865234375,0.014739990234375,0.5023409935735887
star,32,3,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.021729532549180017,0.031131067602521652,0.01567076502437811,0.51556396484375,0.50244140625,0.01312255859375,0.5023390246975807
star,32,3,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.50262451171875,0.5025634765625,6.103515625e-05,0.4994053994455646
star,32,3,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.03890634014298833,0.02466292981462998,0.031786844651259916,0.5303955078125,0.503997802734375,0.026397705078125,0.5055640435987903
star,32,3,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.04656268028597661,0.03390887717471421,0.036543172948562366,0.53363037109375,0.50286865234375,0.03076171875,0.5060838268649195
star,32,3,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246652,0.04080390456066814,0.03669272724858401,0.53466796875,0.50244140625,0.0322265625,0.5067335559475807
star,32,3,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.5029296875,0.5025634765625,0.0003662109375,0.49920063634072587
star,32,3,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.050473427828171824,0.0214133054029847,0.0416138649175589,0.54022216796875,0.503997802734375,0.036224365234375,0.5086433656754032
star,32,3,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.06969685565634362,0.030082881245584864,0.05544224826236059,0.552398681640625,0.50286865234375,0.049530029296875,0.5123389459425405
star,32,3,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.0861603070170408,0.03631854295929654,0.06283679709205407,0.559783935546875,0.50244140625,0.057342529296875,0.5147842899445565
star,32,3,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.502685546875,0.5025634765625,0.0001220703125,0.4989722467237904
star,32,3,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.06503359589661317,0.02661714535657626,0.05303623181096179,0.55157470703125,0.503997802734375,0.047576904296875,0.5138333228326614
star,32,3,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.0988171917932264,0.03096846570931627,0.07692250525367252,0.57305908203125,0.50286865234375,0.0701904296875,0.5237958354334677
star,32,3,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457255,0.03053858659102353,0.09274347158943547,0.589080810546875,0.50244140625,0.086639404296875,0.5320001417590726
star,32,4,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4954833984375,0.4954833984375,0.0,0.5005355342741936
star,32,4,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.495452880859375,0.495452880859375,0.0,0.5010415354082662
star,32,4,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.496002197265625,0.496002197265625,0.0,0.5009037140877017
star,32,4,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494964599609375,0.494964599609375,0.0,0.5004390593497985
star,32,4,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.4957275390625,0.4954833984375,0.000244140625,0.5007048576108872
star,32,4,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.006142525906520913,0.013983663423875616,0.005389463088610931,0.502227783203125,0.495452880859375,0.00677490234375,0.5016085716985887
star,32,4,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.011811623300224556,0.022922950426295562,0.009775386744654384,0.5076904296875,0.496002197265625,0.011688232421875,0.5018389301915323
star,32,4,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.02172953254918002,0.03113106760252167,0.015670765024378114,0.512359619140625,0.494964599609375,0.01739501953125,0.501978720388105
star,32,4,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.49658203125,0.4954833984375,0.0010986328125,0.5006457913306452
star,32,4,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.017253457178395652,0.02642642792095181,0.014681576759377164,0.51251220703125,0.495452880859375,0.017059326171875,0.5022051411290324
star,32,4,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.031590213349938626,0.03692219742903286,0.025331483497619697,0.5230712890625,0.496002197265625,0.027069091796875,0.503996818296371
star,32,4,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246652,0.04080390456066813,0.036692727248584,0.53533935546875,0.494964599609375,0.040374755859375,0.5070722026209677
star,32,4,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.4969482421875,0.4954833984375,0.00146484375,0.500421339465726
star,32,4,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.03252489265607266,0.032685015571930334,0.026088682560635353,0.524993896484375,0.495452880859375,0.029541015625,0.5035420079385082
star,32,4,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.05772657471093701,0.039460727894965644,0.044944180503039464,0.545989990234375,0.496002197265625,0.04998779296875,0.5099132907006049
star,32,4,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704083,0.03631854295929653,0.06283679709205407,0.563323974609375,0.494964599609375,0.068359375,0.5175958448840727
star,32,4,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.497283935546875,0.4954833984375,0.001800537109375,0.5003484910534275
star,32,4,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.05124855186706498,0.03805331203363656,0.03916814995690594,0.538238525390625,0.495452880859375,0.04278564453125,0.5071568642893145
star,32,4,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.08962716244018205,0.04082235138370187,0.0675285110150091,0.569732666015625,0.496002197265625,0.07373046875,0.520840552545363
star,32,4,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457252,0.03053858659102353,0.09274347158943547,0.595306396484375,0.494964599609375,0.100341796875,0.5369498960433468
star,32,5,0.0,0.0,topology,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4990234375,0.4990234375,0.0,0.49974798387096775
star,32,5,0.0,0.125,topology,random,intact,0.0,0.0,0.019545361997430587,1.0,0.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0,0.49992715158770173
star,32,5,0.0,0.25,topology,random,intact,0.0,0.0,0.03350633485273814,1.0,0.0,0.0,0.0,0.498504638671875,0.498504638671875,0.0,0.4993443642893146
star,32,5,0.0,0.5,topology,random,intact,0.0,0.0,0.0446751131369842,1.0,0.0,0.0,0.0,0.494720458984375,0.494720458984375,0.0,0.5008131457913307
star,32,5,0.1,0.0,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0,1.1749709648961941,0.0,0.0,0.0,0.498992919921875,0.4990234375,-3.0517578125e-05,0.4997735792590727
star,32,5,0.1,0.125,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.019545361997430587,1.1749709648961941,0.03249274984614539,0.030241354325779932,0.01927867969553603,0.516571044921875,0.497650146484375,0.0189208984375,0.5027072045110887
star,32,5,0.1,0.25,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.03350633485273814,1.1749709648961941,0.02975372774686639,0.03169611587048798,0.01866912023771257,0.5164794921875,0.498504638671875,0.017974853515625,0.5019373739919355
star,32,5,0.1,0.5,topology,random,intact,0.0062499999999999535,0.025516960651707388,0.0446751131369842,1.1749709648961941,0.02172953254918002,0.031131067602521666,0.015670765024378114,0.5098876953125,0.494720458984375,0.015167236328125,0.501705046622984
star,32,5,0.3,0.0,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0,2.0508721934319913,0.0,0.0,0.0,0.498992919921875,0.4990234375,-3.0517578125e-05,0.4999389648437501
star,32,5,0.3,0.125,topology,random,intact,0.01875000000000008,0.07484723072727861,0.019545361997430587,2.0508721934319913,0.03890634014298833,0.024662929814629968,0.031786844651259916,0.528167724609375,0.497650146484375,0.030517578125,0.505979476436492
star,32,5,0.3,0.25,topology,random,intact,0.01875000000000008,0.07484723072727861,0.03350633485273814,2.0508721934319913,0.046562680285976606,0.03390887717471423,0.036543172948562366,0.53192138671875,0.498504638671875,0.033416748046875,0.5054419732862905
star,32,5,0.3,0.5,topology,random,intact,0.01875000000000008,0.07484723072727861,0.0446751131369842,2.0508721934319913,0.05151362267246652,0.040803904560668146,0.036692727248584,0.53021240234375,0.494720458984375,0.035491943359375,0.5057530556955645
star,32,5,0.6,0.0,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0,2.3106849694080287,0.0,0.0,0.0,0.49786376953125,0.4990234375,-0.00115966796875,0.4999566847278226
star,32,5,0.6,0.125,topology,random,intact,0.037499999999999936,0.14474599182669834,0.019545361997430587,2.3106849694080287,0.050473427828171824,0.021413305402984705,0.0416138649175589,0.5369873046875,0.497650146484375,0.039337158203125,0.5088914440524195
star,32,5,0.6,0.25,topology,random,intact,0.037499999999999936,0.14474599182669834,0.03350633485273814,2.3106849694080287,0.06969685565634362,0.03008288124558487,0.055442248262360584,0.55206298828125,0.498504638671875,0.053558349609375,0.5127386277721775
star,32,5,0.6,0.5,topology,random,intact,0.037499999999999936,0.14474599182669834,0.0446751131369842,2.3106849694080287,0.08616030701704083,0.03631854295929654,0.06283679709205407,0.55572509765625,0.494720458984375,0.061004638671875,0.5157943233366937
star,32,5,1.0,0.0,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0,2.604074814476271,0.0,0.0,0.0,0.497528076171875,0.4990234375,-0.001495361328125,0.49966725995463723
star,32,5,1.0,0.125,topology,random,intact,0.06249999999999997,0.23073409005614587,0.019545361997430587,2.604074814476271,0.0650335958966132,0.026617145356576284,0.0530362318109618,0.54864501953125,0.497650146484375,0.050994873046875,0.514246786794355
star,32,5,1.0,0.25,topology,random,intact,0.06249999999999997,0.23073409005614587,0.03350633485273814,2.604074814476271,0.09881719179322641,0.030968465709316283,0.07692250525367252,0.574554443359375,0.498504638671875,0.0760498046875,0.5240222561743952
star,32,5,1.0,0.5,topology,random,intact,0.06249999999999997,0.23073409005614587,0.0446751131369842,2.604074814476271,0.12777455970457252,0.030538586591023528,0.09274347158943547,0.586761474609375,0.494720458984375,0.092041015625,0.533445296748992
star,64,0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50372314453125,0.50372314453125,0.0,0.5000726609002977
star,64,0,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.504364013671875,0.504364013671875,0.0,0.4997180757068452
star,64,0,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.504180908203125,0.504180908203125,0.0,0.5001375713045635
star,64,0,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.5033416748046875,0.5033416748046875,0.0,0.49996948242187494
star,64,0,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.50347900390625,0.50372314453125,-0.000244140625,0.5000561910962302
star,64,0,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921315,0.009700786737376073,0.0026913594992950154,0.507049560546875,0.504364013671875,0.002685546875,0.49972388857886896
star,64,0,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.005852479887519467,0.016445715091695394,0.0048970260213627125,0.5088348388671875,0.504180908203125,0.0046539306640625,0.50011964828249
star,64,0,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.010781830074779742,0.02295492632218497,0.007876161506966463,0.5107574462890625,0.5033416748046875,0.007415771484375,0.5002833775111606
star,64,0,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.5036163330078125,0.50372314453125,-0.0001068115234375,0.5001816522507441
star,64,0,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906065,0.01842803954994509,0.007514663333882988,0.511932373046875,0.504364013671875,0.007568359375,0.5000649104042658
star,64,0,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.01585135983809182,0.027325217134419787,0.012982941415940483,0.5176544189453125,0.504180908203125,0.0134735107421875,0.5008191305493551
star,64,0,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.025939110885302413,0.032016254036646305,0.018830255367746712,0.5223236083984375,0.5033416748046875,0.01898193359375,0.5017801920572915
star,64,0,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.504119873046875,0.50372314453125,0.000396728515625,0.500306144593254
star,64,0,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.01658077492196678,0.02212799510701292,0.013746512479655991,0.518646240234375,0.504364013671875,0.0142822265625,0.500912620907738
star,64,0,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.029473801172123008,0.029235651603047367,0.02364736491553816,0.5283203125,0.504180908203125,0.024139404296875,0.5025692894345237
star,64,0,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.5379638671875,0.5033416748046875,0.0346221923828125,0.5054224407862103
star,64,0,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.5040435791015625,0.50372314453125,0.0003204345703125,0.5001874651227678
star,64,0,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.026719032913431792,0.026851465068004062,0.02148954083745136,0.5260772705078125,0.504364013671875,0.0217132568359375,0.502075679718502
star,64,0,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.046801619888410695,0.03141939184337021,0.03704426891523782,0.542083740234375,0.504180908203125,0.03790283203125,0.5066257052951388
star,64,0,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300985,0.028269952825471983,0.05098102578399635,0.55474853515625,0.5033416748046875,0.0514068603515625,0.5121334015376984
star,64,1,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4971771240234375,0.4971771240234375,0.0,0.5000024220300099
star,64,1,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4977264404296875,0.4977264404296875,0.0,0.5000518314422122
star,64,1,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.497161865234375,0.497161865234375,0.0,0.49996318514384913
star,64,1,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.4973907470703125,0.4973907470703125,0.0,0.500057644314236
star,64,1,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.4975433349609375,0.4971771240234375,0.0003662109375,0.4999888586619543
star,64,1,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921324,0.009700786737376078,0.0026913594992950167,0.5008697509765625,0.4977264404296875,0.003143310546875,0.5000421433221726
star,64,1,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.014788050561780827,0.02381066908914979,0.009407078860551915,0.505767822265625,0.497161865234375,0.00860595703125,0.5005570669022816
star,64,1,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.010781830074779737,0.02295492632218497,0.007876161506966461,0.504730224609375,0.4973907470703125,0.0073394775390625,0.5005822560143849
star,64,1,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.497344970703125,0.4971771240234375,0.0001678466796875,0.49998159257192454
star,64,1,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906067,0.018428039549945093,0.007514663333882989,0.505035400390625,0.4977264404296875,0.0073089599609375,0.5000019376240079
star,64,1,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.023730074862176743,0.02748714561428946,0.01885648401189886,0.5143585205078125,0.497161865234375,0.0171966552734375,0.50121828109499
star,64,1,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.02593911088530241,0.03201625403664629,0.01883025536774671,0.5151519775390625,0.4973907470703125,0.01776123046875,0.5015244256882441
star,64,1,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.4974365234375,0.4971771240234375,0.0002593994140625,0.4999447777157738
star,64,1,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.01658077492196678,0.022127995107012917,0.013746512479655987,0.5108642578125,0.4977264404296875,0.0131378173828125,0.5003022693452381
star,64,1,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.03636858627893437,0.02523424291351103,0.029336200056696505,0.524658203125,0.497161865234375,0.027496337890625,0.5028851221478174
star,64,1,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.528167724609375,0.4973907470703125,0.0307769775390625,0.5039624410962301
star,64,1,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.4976654052734375,0.4971771240234375,0.00048828125,0.4998677571614583
star,64,1,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.026719032913431792,0.02685146506800406,0.02148954083745136,0.518646240234375,0.4977264404296875,0.0209197998046875,0.5013786194816467
star,64,1,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.05295500840379751,0.02595833541963207,0.04247837524417588,0.537750244140625,0.497161865234375,0.04058837890625,0.5063583131820437
star,64,1,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300985,0.028269952825471997,0.05098102578399636,0.5452728271484375,0.4973907470703125,0.047882080078125,0.5098620217943948
star,64,2,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.501983642578125,0.501983642578125,0.0,0.5001695421006944
star,64,2,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5006866455078125,0.5006866455078125,0.0,0.500029548766121
star,64,2,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5000152587890625,0.5000152587890625,0.0,0.4999752952938987
star,64,2,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0,0.49993024553571425
star,64,2,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.50164794921875,0.501983642578125,-0.000335693359375,0.5001869807167658
star,64,2,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.016331771176760858,0.022931770033735813,0.009730760690586957,0.510589599609375,0.5006866455078125,0.0099029541015625,0.5003255208333333
star,64,2,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.014788050561780834,0.023810669089149784,0.009407078860551917,0.5093536376953125,0.5000152587890625,0.00933837890625,0.5003308492993551
star,64,2,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.01078183007477974,0.02295492632218497,0.007876161506966463,0.5087890625,0.50067138671875,0.00811767578125,0.5001772925967262
star,64,2,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.5011444091796875,0.501983642578125,-0.0008392333984375,0.5002271864149306
star,64,2,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.020037762980518452,0.020401134127043682,0.016505391625818502,0.5184783935546875,0.5006866455078125,0.017791748046875,0.501342289031498
star,64,2,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.023730074862176747,0.02748714561428945,0.018856484011898864,0.52008056640625,0.5000152587890625,0.0200653076171875,0.501646011594742
star,64,2,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.02593911088530241,0.032016254036646305,0.01883025536774671,0.520233154296875,0.50067138671875,0.019561767578125,0.5012274848090278
star,64,2,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.500823974609375,0.501983642578125,-0.00115966796875,0.5002906436011905
star,64,2,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.026918730307419824,0.01709645927616914,0.02223127413666221,0.524200439453125,0.5006866455078125,0.0235137939453125,0.5023745582217262
star,64,2,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.03636858627893437,0.02523424291351103,0.029336200056696505,0.5299072265625,0.5000152587890625,0.0298919677734375,0.5035167875744047
star,64,2,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.5341949462890625,0.50067138671875,0.0335235595703125,0.50408693343874
star,64,2,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.500579833984375,0.501983642578125,-0.00140380859375,0.5002392965649801
star,64,2,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.035949115686511976,0.020660286238310885,0.029515471241330353,0.5312957763671875,0.5006866455078125,0.030609130859375,0.5043620760478671
star,64,2,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.05295500840379751,0.025958335419632075,0.04247837524417589,0.5428314208984375,0.5000152587890625,0.042816162109375,0.5075824071490574
star,64,2,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300986,0.028269952825471997,0.05098102578399635,0.5523529052734375,0.50067138671875,0.0516815185546875,0.5101536342075892
star,64,3,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4995880126953125,0.4995880126953125,0.0,0.5002155606708829
star,64,3,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4984283447265625,0.4984283447265625,0.0,0.5000750829303076
star,64,3,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.4975738525390625,0.4975738525390625,0.0,0.5002388121589781
star,64,3,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.497772216796875,0.497772216796875,0.0,0.5003865559895833
star,64,3,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.49951171875,0.4995880126953125,-7.62939453125e-05,0.5002296084449405
star,64,3,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921298,0.009700786737376064,0.0026913594992950133,0.5016632080078125,0.4984283447265625,0.00323486328125,0.4999617319258432
star,64,3,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.005852479887519464,0.01644571509169539,0.004897026021362712,0.5034332275390625,0.4975738525390625,0.005859375,0.5002068413628472
star,64,3,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.01078183007477974,0.02295492632218497,0.007876161506966463,0.506103515625,0.497772216796875,0.008331298828125,0.5005163767981151
star,64,3,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.4994964599609375,0.4995880126953125,-9.1552734375e-05,0.5002591572110614
star,64,3,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906063,0.018428039549945086,0.007514663333882988,0.506256103515625,0.4984283447265625,0.0078277587890625,0.500153072296627
star,64,3,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.015851359838091817,0.027325217134419776,0.012982941415940481,0.510894775390625,0.4975738525390625,0.0133209228515625,0.5006432911706349
star,64,3,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.025939110885302416,0.03201625403664629,0.01883025536774671,0.517364501953125,0.497772216796875,0.01959228515625,0.5013892764136905
star,64,3,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.499481201171875,0.4995880126953125,-0.0001068115234375,0.5003255208333333
star,64,3,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.016580774921966787,0.022127995107012924,0.013746512479655998,0.512481689453125,0.4984283447265625,0.0140533447265625,0.5006568545386905
star,64,3,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.02947380117212301,0.029235651603047367,0.02364736491553816,0.52166748046875,0.4975738525390625,0.0240936279296875,0.5023106166294643
star,64,3,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.04419660765700379,0.030598443578430657,0.03303381981014053,0.5319061279296875,0.497772216796875,0.0341339111328125,0.504210941375248
star,64,3,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.4994049072265625,0.4995880126953125,-0.00018310546875,0.5004044790116566
star,64,3,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.026719032913431806,0.02685146506800408,0.021489540837451374,0.5206146240234375,0.4984283447265625,0.022186279296875,0.5020475841703869
star,64,3,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.04680161988841071,0.03141939184337021,0.03704426891523782,0.5354461669921875,0.4975738525390625,0.037872314453125,0.5056021554129464
star,64,3,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300985,0.028269952825471994,0.050981025783996346,0.5504150390625,0.497772216796875,0.052642822265625,0.5104176354786706
star,64,4,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.4993063306051587
star,64,4,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.5030975341796875,0.5030975341796875,0.0,0.4991866823226686
star,64,4,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.5007476806640625,0.5007476806640625,0.0,0.49895998031374
star,64,4,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.50286865234375,0.50286865234375,0.0,0.49929082961309523
star,64,4,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.5024871826171875,0.502288818359375,0.0001983642578125,0.4992845323350694
star,64,4,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921306,0.009700786737376071,0.002691359499295015,0.5063018798828125,0.5030975341796875,0.003204345703125,0.49931456550719244
star,64,4,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.005852479887519465,0.016445715091695394,0.004897026021362712,0.506195068359375,0.5007476806640625,0.0054473876953125,0.4989575582837301
star,64,4,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.01078183007477974,0.022954926322184963,0.007876161506966461,0.51104736328125,0.50286865234375,0.0081787109375,0.4996444459945436
star,64,4,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.502288818359375,0.502288818359375,0.0,0.499264671688988
star,64,4,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906063,0.018428039549945093,0.0075146633338829885,0.5106048583984375,0.5030975341796875,0.00750732421875,0.4994579496837797
star,64,4,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.01585135983809182,0.02732521713441978,0.012982941415940481,0.5134429931640625,0.5007476806640625,0.0126953125,0.4996701195126488
star,64,4,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.025939110885302406,0.03201625403664629,0.01883025536774671,0.52197265625,0.50286865234375,0.01910400390625,0.5009261842757935
star,64,4,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.502044677734375,0.502288818359375,-0.000244140625,0.4992230127728174
star,64,4,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.016580774921966784,0.022127995107012924,0.013746512479655993,0.5161895751953125,0.5030975341796875,0.013092041015625,0.5000285799541171
star,64,4,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.02947380117212301,0.029235651603047367,0.02364736491553816,0.523773193359375,0.5007476806640625,0.0230255126953125,0.5013263036334326
star,64,4,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.5361785888671875,0.50286865234375,0.0333099365234375,0.5040336487785217
star,64,4,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.5017852783203125,0.502288818359375,-0.0005035400390625,0.4991731189546131
star,64,4,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.0267190329134318,0.02685146506800407,0.021489540837451363,0.5234527587890625,0.5030975341796875,0.020355224609375,0.5010109553261408
star,64,4,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.04680161988841071,0.031419391843370205,0.03704426891523782,0.5382843017578125,0.5007476806640625,0.03753662109375,0.5044986785404266
star,64,4,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300986,0.028269952825471997,0.050981025783996346,0.554107666015625,0.50286865234375,0.051239013671875,0.5099419487847221
star,64,5,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.499725341796875,0.499725341796875,0.0,0.5004059322296626
star,64,5,0.0,0.125,joint,random,intact,0.0,0.0,0.019235118156201526,1.0,0.0,0.0,0.0,0.4992828369140625,0.4992828369140625,0.0,0.5003812275235615
star,64,5,0.0,0.25,joint,random,intact,0.0,0.0,0.03297448826777405,1.0,0.0,0.0,0.0,0.49920654296875,0.49920654296875,0.0,0.5003797743055555
star,64,5,0.0,0.5,joint,random,intact,0.0,0.0,0.04396598435703206,1.0,0.0,0.0,0.0,0.49853515625,0.49853515625,0.0,0.5005202520461309
star,64,5,0.1,0.0,joint,random,intact,0.003124999999999994,0.012628089475278714,0.0,1.0904923126702848,0.0,0.0,0.0,0.4997406005859375,0.499725341796875,1.52587890625e-05,0.5004006037636408
star,64,5,0.1,0.125,joint,random,intact,0.003124999999999994,0.012628089475278714,0.019235118156201526,1.0904923126702848,0.0030416311562921306,0.009700786737376073,0.002691359499295015,0.5015106201171875,0.4992828369140625,0.002227783203125,0.5003618512834821
star,64,5,0.1,0.25,joint,random,intact,0.003124999999999994,0.012628089475278714,0.03297448826777405,1.0904923126702848,0.014788050561780832,0.023810669089149784,0.009407078860551917,0.5078887939453125,0.49920654296875,0.0086822509765625,0.5010245186941964
star,64,5,0.1,0.5,joint,random,intact,0.003124999999999994,0.012628089475278714,0.04396598435703206,1.0904923126702848,0.01078183007477974,0.02295492632218498,0.007876161506966463,0.5056915283203125,0.49853515625,0.0071563720703125,0.5007009354848709
star,64,5,0.3,0.0,joint,random,intact,0.009374999999999984,0.03746632846704245,0.0,1.9034049881329165,0.0,0.0,0.0,0.5001983642578125,0.499725341796875,0.0004730224609375,0.5003996349516369
star,64,5,0.3,0.125,joint,random,intact,0.009374999999999984,0.03746632846704245,0.019235118156201526,1.9034049881329165,0.008646131017906063,0.01842803954994509,0.0075146633338829885,0.5074462890625,0.4992828369140625,0.0081634521484375,0.5005289713541667
star,64,5,0.3,0.25,joint,random,intact,0.009374999999999984,0.03746632846704245,0.03297448826777405,1.9034049881329165,0.023730074862176747,0.02748714561428945,0.018856484011898864,0.5182342529296875,0.49920654296875,0.0190277099609375,0.5022171262710813
star,64,5,0.3,0.5,joint,random,intact,0.009374999999999984,0.03746632846704245,0.04396598435703206,1.9034049881329165,0.02593911088530241,0.032016254036646305,0.01883025536774671,0.51708984375,0.49853515625,0.0185546875,0.5018397739955356
star,64,5,0.6,0.0,joint,random,intact,0.018749999999999968,0.07369859703146986,0.0,2.144550858903404,0.0,0.0,0.0,0.50079345703125,0.499725341796875,0.001068115234375,0.5005173456101191
star,64,5,0.6,0.125,joint,random,intact,0.018749999999999968,0.07369859703146986,0.019235118156201526,2.144550858903404,0.016580774921966787,0.022127995107012924,0.013746512479655994,0.5142822265625,0.4992828369140625,0.0149993896484375,0.5011218843005951
star,64,5,0.6,0.25,joint,random,intact,0.018749999999999968,0.07369859703146986,0.03297448826777405,2.144550858903404,0.03636858627893437,0.02523424291351103,0.0293362000566965,0.530029296875,0.49920654296875,0.03082275390625,0.5043170262896824
star,64,5,0.6,0.5,joint,random,intact,0.018749999999999968,0.07369859703146986,0.04396598435703206,2.144550858903404,0.0441966076570038,0.030598443578430654,0.03303381981014053,0.53125,0.49853515625,0.03271484375,0.5045563228546626
star,64,5,1.0,0.0,joint,random,intact,0.031249999999999944,0.12014902353061607,0.0,2.2661181419252276,0.0,0.0,0.0,0.5012359619140625,0.499725341796875,0.0015106201171875,0.5004955473400297
star,64,5,1.0,0.125,joint,random,intact,0.031249999999999944,0.12014902353061607,0.019235118156201526,2.2661181419252276,0.0267190329134318,0.026851465068004073,0.021489540837451367,0.5224761962890625,0.4992828369140625,0.023193359375,0.5024942065042163
star,64,5,1.0,0.25,joint,random,intact,0.031249999999999944,0.12014902353061607,0.03297448826777405,2.2661181419252276,0.05295500840379751,0.025958335419632075,0.04247837524417589,0.542816162109375,0.49920654296875,0.043609619140625,0.5080295138888888
star,64,5,1.0,0.5,joint,random,intact,0.031249999999999944,0.12014902353061607,0.04396598435703206,2.2661181419252276,0.06705745602300985,0.028269952825471994,0.050981025783996346,0.5499267578125,0.49853515625,0.0513916015625,0.5105338929191467
star,128,0,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.50189208984375,0.50189208984375,0.0,0.4999382439560777
star,128,0,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5012969970703125,0.5012969970703125,0.0,0.5000475785863681
star,128,0,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5010223388671875,0.5010223388671875,0.0,0.5000740111343503
star,128,0,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.500335693359375,0.500335693359375,0.0,0.4999596302903543
star,128,0,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.5017013549804688,0.50189208984375,-0.00019073486328125,0.4999371626245694
star,128,0,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271558,0.006792967367022845,0.0013437896035421574,0.5025405883789062,0.5012969970703125,0.00124359130859375,0.5001032070850763
star,128,0,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.00291304215238297,0.011715480141422785,0.002448944440668735,0.5033493041992188,0.5010223388671875,0.00232696533203125,0.5001029667891855
star,128,0,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080578,0.01656868126972997,0.003945172658943345,0.5038528442382812,0.500335693359375,0.00351715087890625,0.500052024060347
star,128,0,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.5018234252929688,0.50189208984375,-6.866455078125e-05,0.49992514783003195
star,128,0,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817799,0.012897127038803823,0.003788047200432408,0.5049819946289062,0.5012969970703125,0.00368499755859375,0.500131081408403
star,128,0,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.007938878685990821,0.019772777572691552,0.006549993075996749,0.5075607299804688,0.5010223388671875,0.00653839111328125,0.5002183088167446
star,128,0,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402538,0.023818314423333348,0.009508044240372385,0.508941650390625,0.500335693359375,0.00860595703125,0.500300369863435
star,128,0,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.5017776489257812,0.50189208984375,-0.00011444091796875,0.4999402864711491
star,128,0,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322049,0.006996441020032998,0.5082015991210938,0.5012969970703125,0.00690460205078125,0.5003223569374384
star,128,0,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.014888143963167006,0.020883226494682074,0.012027614048217885,0.5125579833984375,0.5010223388671875,0.01153564453125,0.5006021815022146
star,128,0,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786178,0.0234745351648994,0.016798482351668087,0.5157089233398438,0.500335693359375,0.01537322998046875,0.501073281596026
star,128,0,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.5017318725585938,0.50189208984375,-0.00016021728515625,0.4999393252875861
star,128,0,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417062,0.01716197940356317,0.011149966507307587,0.5117416381835938,0.5012969970703125,0.01044464111328125,0.5005306934747169
star,128,0,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.023905131523236412,0.02200337564880142,0.019169070028445978,0.519134521484375,0.5010223388671875,0.0181121826171875,0.5015426996186023
star,128,0,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.034337332336081966,0.0226207874692285,0.026326947538077433,0.5255966186523438,0.500335693359375,0.02526092529296875,0.5026693269023745
star,128,1,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5009078979492188,0.5009078979492188,0.0,0.49999291127122286
star,128,1,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5001678466796875,0.5001678466796875,0.0,0.5000197042630413
star,128,1,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5005340576171875,0.5005340576171875,0.0,0.49992622916154034
star,128,1,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.4982757568359375,0.4982757568359375,0.0,0.50014778197281
star,128,1,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.5009384155273438,0.5009078979492188,3.0517578125e-05,0.4999830591397022
star,128,1,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271573,0.006792967367022852,0.0013437896035421587,0.5018157958984375,0.5001678466796875,0.00164794921875,0.5000139371616634
star,128,1,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.007371739745092828,0.017334140302425576,0.004717690881361623,0.5049362182617188,0.5005340576171875,0.00440216064453125,0.5000445748877338
star,128,1,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.00537028873408058,0.01656868126972997,0.0039451726589433455,0.5018539428710938,0.4982757568359375,0.00357818603515625,0.5001567930687131
star,128,1,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.5008773803710938,0.5009078979492188,-3.0517578125e-05,0.5000217467781127
star,128,1,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817798,0.012897127038803805,0.003788047200432406,0.5043487548828125,0.5001678466796875,0.004180908203125,0.5000511830247293
star,128,1,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.011974796489185278,0.02075211352626511,0.009548262239410207,0.5099639892578125,0.5005340576171875,0.009429931640625,0.5003541961429625
star,128,1,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402538,0.023818314423333334,0.009508044240372382,0.5076828002929688,0.4982757568359375,0.00940704345703125,0.500407661978654
star,128,1,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.5009384155273438,0.5009078979492188,3.0517578125e-05,0.5000342421644316
star,128,1,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322052,0.006996441020032998,0.5075912475585938,0.5001678466796875,0.00742340087890625,0.500202689583846
star,128,1,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.018565475064452303,0.019395248083106182,0.01497904469411776,0.515533447265625,0.5005340576171875,0.0149993896484375,0.5009148064560778
star,128,1,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786178,0.023474535164899415,0.016798482351668087,0.5156936645507812,0.4982757568359375,0.01741790771484375,0.501223947119525
star,128,1,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.5008468627929688,0.5009078979492188,-6.103515625e-05,0.5000277541753814
star,128,1,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417068,0.01716197940356318,0.01114996650730759,0.5123519897460938,0.5001678466796875,0.01218414306640625,0.5005311740664985
star,128,1,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.02739035243853669,0.019674636573694636,0.022042718516865775,0.5225448608398438,0.5005340576171875,0.02201080322265625,0.5020387904850516
star,128,1,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.03433733233608198,0.02262078746922849,0.026326947538077437,0.5252609252929688,0.4982757568359375,0.02698516845703125,0.5028238371601255
star,128,2,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.4997100830078125,0.4997100830078125,0.0,0.5000879482960138
star,128,2,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49990081787109375,0.49990081787109375,0.0,0.499764870470903
star,128,2,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49959564208984375,0.49959564208984375,0.0,0.4999506191944512
star,128,2,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.49985504150390625,0.49985504150390625,0.0,0.5000265526959276
star,128,2,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.49993133544921875,0.4997100830078125,0.00022125244140625,0.500076774537094
star,128,2,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271573,0.006792967367022854,0.001343789603542159,0.5012741088867188,0.49990081787109375,0.001373291015625,0.4997487706462229
star,128,2,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.002913042152382973,0.011715480141422796,0.0024489444406687365,0.5019454956054688,0.49959564208984375,0.002349853515625,0.4999167374738558
star,128,2,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080581,0.016568681269729973,0.003945172658943346,0.5038528442382812,0.49985504150390625,0.003997802734375,0.5000344824603222
star,128,2,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.4997711181640625,0.4997100830078125,6.103515625e-05,0.5000442144438976
star,128,2,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817796,0.012897127038803807,0.003788047200432406,0.503997802734375,0.49990081787109375,0.00409698486328125,0.4997726800873523
star,128,2,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.00793887868599082,0.019772777572691556,0.006549993075996746,0.506439208984375,0.49959564208984375,0.00684356689453125,0.4999834195835384
star,128,2,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402536,0.023818314423333337,0.009508044240372384,0.509521484375,0.49985504150390625,0.00966644287109375,0.5002386138195127
star,128,2,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.4998779296875,0.4997100830078125,0.0001678466796875,0.5000153789370079
star,128,2,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322052,0.006996441020032997,0.5072021484375,0.49990081787109375,0.00730133056640625,0.49996059147391736
star,128,2,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.014888143963167007,0.02088322649468208,0.012027614048217884,0.5118179321289062,0.49959564208984375,0.0122222900390625,0.500382911501907
star,128,2,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786175,0.02347453516489941,0.016798482351668087,0.5176010131835938,0.49985504150390625,0.0177459716796875,0.5009896586260457
star,128,2,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.499603271484375,0.4997100830078125,-0.0001068115234375,0.50004181148499
star,128,2,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417068,0.01716197940356318,0.01114996650730759,0.5111083984375,0.49990081787109375,0.01120758056640625,0.5002977266086368
star,128,2,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.023905131523236416,0.022003375648801428,0.019169070028445985,0.5194091796875,0.49959564208984375,0.01981353759765625,0.5012697234867126
star,128,2,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.03433733233608197,0.02262078746922849,0.026326947538077433,0.527557373046875,0.49985504150390625,0.02770233154296875,0.5026860274667815
star,128,3,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.49837493896484375,0.49837493896484375,0.0,0.4998420054518331
star,128,3,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49852752685546875,0.49852752685546875,0.0,0.4998345562792199
star,128,3,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.49932098388671875,0.49932098388671875,0.0,0.49987036036694144
star,128,3,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5006561279296875,0.5006561279296875,0.0,0.5000420517808809
star,128,3,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.49816131591796875,0.49837493896484375,-0.000213623046875,0.49985137699157234
star,128,3,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271562,0.006792967367022848,0.0013437896035421578,0.49983978271484375,0.49852752685546875,0.001312255859375,0.4998708409587229
star,128,3,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.0029130421523829745,0.0117154801414228,0.0024489444406687374,0.5019073486328125,0.49932098388671875,0.00258636474609375,0.49992094265194387
star,128,3,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080583,0.016568681269729962,0.003945172658943346,0.5046615600585938,0.5006561279296875,0.00400543212890625,0.5001020056056225
star,128,3,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.498321533203125,0.49837493896484375,-5.340576171875e-05,0.4998204989696112
star,128,3,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817799,0.012897127038803823,0.0037880472004324078,0.50286865234375,0.49852752685546875,0.00434112548828125,0.49988057294229815
star,128,3,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.007938878685990816,0.019772777572691556,0.006549993075996745,0.506378173828125,0.49932098388671875,0.00705718994140625,0.5000687246247539
star,128,3,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402536,0.02381831442333334,0.009508044240372384,0.5103683471679688,0.5006561279296875,0.00971221923828125,0.5003795473594366
star,128,3,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.49811553955078125,0.49837493896484375,-0.0002593994140625,0.4998074028435654
star,128,3,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.01472318488232205,0.006996441020032999,0.506256103515625,0.49852752685546875,0.00772857666015625,0.5000557486466535
star,128,3,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.01488814396316701,0.02088322649468208,0.012027614048217885,0.51141357421875,0.49932098388671875,0.01209259033203125,0.5004558413047491
star,128,3,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786178,0.02347453516489941,0.016798482351668087,0.517486572265625,0.5006561279296875,0.0168304443359375,0.5011591873769685
star,128,3,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.4982452392578125,0.49837493896484375,-0.00012969970703125,0.4997697965366633
star,128,3,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417064,0.017161979403563173,0.011149966507307589,0.510223388671875,0.49852752685546875,0.01169586181640625,0.5002436600332185
star,128,3,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.02390513152323642,0.022003375648801435,0.019169070028445985,0.5184097290039062,0.49932098388671875,0.0190887451171875,0.5013892706923597
star,128,3,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.034337332336081966,0.02262078746922849,0.026326947538077433,0.5267486572265625,0.5006561279296875,0.026092529296875,0.5028749000369095
star,128,4,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5005035400390625,0.5005035400390625,0.0,0.5000233087014025
star,128,4,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.5009994506835938,0.5009994506835938,0.0,0.5001433364988312
star,128,4,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.5029830932617188,0.5029830932617188,0.0,0.5001887524221825
star,128,4,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5022964477539062,0.5022964477539062,0.0,0.5002810260442299
star,128,4,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.500518798828125,0.5005035400390625,1.52587890625e-05,0.5000336414247046
star,128,4,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.001513495522527156,0.006792967367022847,0.0013437896035421578,0.50262451171875,0.5009994506835938,0.00162506103515625,0.5001480222687007
star,128,4,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.002913042152382973,0.01171548014142279,0.0024489444406687357,0.505615234375,0.5029830932617188,0.00263214111328125,0.500231645238681
star,128,4,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080582,0.01656868126972998,0.003945172658943346,0.5064697265625,0.5022964477539062,0.00417327880859375,0.5003265621155266
star,128,4,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.5004653930664062,0.5005035400390625,-3.814697265625e-05,0.5000236691452387
star,128,4,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817798,0.012897127038803824,0.0037880472004324073,0.505340576171875,0.5009994506835938,0.00434112548828125,0.5001895934578002
star,128,4,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.007938878685990818,0.019772777572691563,0.006549993075996748,0.5101394653320312,0.5029830932617188,0.0071563720703125,0.5003737802580586
star,128,4,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402532,0.02381831442333333,0.009508044240372382,0.5120773315429688,0.5022964477539062,0.0097808837890625,0.5006457952063853
star,128,4,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.500579833984375,0.5005035400390625,7.62939453125e-05,0.5000088909479576
star,128,4,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322049,0.006996441020032998,0.5085220336914062,0.5009994506835938,0.0075225830078125,0.5003310075895053
star,128,4,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.01488814396316701,0.02088322649468208,0.012027614048217887,0.5154953002929688,0.5029830932617188,0.01251220703125,0.500864464466966
star,128,4,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786175,0.023474535164899415,0.016798482351668087,0.518798828125,0.5022964477539062,0.01650238037109375,0.5014597975362942
star,128,4,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.5006866455078125,0.5005035400390625,0.00018310546875,0.49999062846026077
star,128,4,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417064,0.017161979403563173,0.011149966507307589,0.5128936767578125,0.5009994506835938,0.01189422607421875,0.5006302961214321
star,128,4,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.023905131523236412,0.022003375648801424,0.01916907002844598,0.5224761962890625,0.5029830932617188,0.01949310302734375,0.5018649364080954
star,128,4,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.03433733233608197,0.022620787469228482,0.026326947538077433,0.5283737182617188,0.5022964477539062,0.0260772705078125,0.50340030700203
star,128,5,0.0,0.0,joint,random,intact,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.5002899169921875,0.5002899169921875,0.0,0.49992310531496065
star,128,5,0.0,0.125,joint,random,intact,0.0,0.0,0.01908366053292435,1.0,0.0,0.0,0.0,0.49956512451171875,0.49956512451171875,0.0,0.4999859426903912
star,128,5,0.0,0.25,joint,random,intact,0.0,0.0,0.03271484662787032,1.0,0.0,0.0,0.0,0.500244140625,0.500244140625,0.0,0.500152587890625
star,128,5,0.0,0.5,joint,random,intact,0.0,0.0,0.04361979550382709,1.0,0.0,0.0,0.0,0.5000228881835938,0.5000228881835938,0.0,0.5005237248938853
star,128,5,0.1,0.0,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.0,1.0460343017081288,0.0,0.0,0.0,0.500244140625,0.5002899169921875,-4.57763671875e-05,0.49994593342458166
star,128,5,0.1,0.125,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.01908366053292435,1.0460343017081288,0.0015134955225271566,0.006792967367022849,0.0013437896035421583,0.5008163452148438,0.49956512451171875,0.001251220703125,0.5000174214520792
star,128,5,0.1,0.25,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.03271484662787032,1.0460343017081288,0.0029130421523829737,0.011715480141422794,0.0024489444406687365,0.5026931762695312,0.500244140625,0.00244903564453125,0.5001471812330831
star,128,5,0.1,0.5,joint,random,intact,0.0015624999999999103,0.006281879875416174,0.04361979550382709,1.0460343017081288,0.005370288734080582,0.016568681269729976,0.003945172658943346,0.50408935546875,0.5000228881835938,0.00406646728515625,0.5005192794199065
star,128,5,0.3,0.0,joint,random,intact,0.004687500000000062,0.018742133450529885,0.0,1.7445725547125353,0.0,0.0,0.0,0.5001373291015625,0.5002899169921875,-0.000152587890625,0.49997861366572344
star,128,5,0.3,0.125,joint,random,intact,0.004687500000000062,0.018742133450529885,0.01908366053292435,1.7445725547125353,0.004327486352817798,0.012897127038803819,0.0037880472004324073,0.5031280517578125,0.49956512451171875,0.00356292724609375,0.5000735305425689
star,128,5,0.3,0.25,joint,random,intact,0.004687500000000062,0.018742133450529885,0.03271484662787032,1.7445725547125353,0.007938878685990816,0.01977277757269156,0.006549993075996748,0.5069198608398438,0.500244140625,0.00667572021484375,0.5003533551073449
star,128,5,0.3,0.5,joint,random,intact,0.004687500000000062,0.018742133450529885,0.04361979550382709,1.7445725547125353,0.013013381293402534,0.023818314423333334,0.009508044240372382,0.5099639892578125,0.5000228881835938,0.00994110107421875,0.5006992610420766
star,128,5,0.6,0.0,joint,random,intact,0.009375000000000014,0.03717618474484852,0.0,2.0696495273217366,0.0,0.0,0.0,0.5000457763671875,0.5002899169921875,-0.000244140625,0.5000098521315206
star,128,5,0.6,0.125,joint,random,intact,0.009375000000000014,0.03717618474484852,0.01908366053292435,2.0696495273217366,0.008369059083901984,0.014723184882322049,0.006996441020032997,0.5066375732421875,0.49956512451171875,0.00707244873046875,0.5002573568989911
star,128,5,0.6,0.25,joint,random,intact,0.009375000000000014,0.03717618474484852,0.03271484662787032,2.0696495273217366,0.01488814396316701,0.02088322649468208,0.012027614048217885,0.5125656127929688,0.500244140625,0.01232147216796875,0.5006976991187869
star,128,5,0.6,0.5,joint,random,intact,0.009375000000000014,0.03717618474484852,0.04361979550382709,2.0696495273217366,0.022376391107786175,0.023474535164899404,0.016798482351668087,0.517364501953125,0.5000228881835938,0.01734161376953125,0.5013382078155757
star,128,5,1.0,0.0,joint,random,intact,0.015624999999999986,0.061283193756836774,0.0,2.124848480370161,0.0,0.0,0.0,0.5002212524414062,0.5002899169921875,-6.866455078125e-05,0.4999883456492987
star,128,5,1.0,0.125,joint,random,intact,0.015624999999999986,0.061283193756836774,0.01908366053292435,2.124848480370161,0.013636682100417064,0.01716197940356318,0.011149966507307589,0.510986328125,0.49956512451171875,0.01142120361328125,0.5004890021376722
star,128,5,1.0,0.25,joint,random,intact,0.015624999999999986,0.061283193756836774,0.03271484662787032,2.124848480370161,0.023905131523236416,0.022003375648801424,0.019169070028445985,0.5193939208984375,0.500244140625,0.0191497802734375,0.5014312023252954
star,128,5,1.0,0.5,joint,random,intact,0.015624999999999986,0.061283193756836774,0.04361979550382709,2.124848480370161,0.03433733233608198,0.022620787469228486,0.026326947538077433,0.5267410278320312,0.5000228881835938,0.0267181396484375,0.5028949647437868


==> anc/rci_supplement/evidence/rci_probe/results/test_event.json <==
{
  "completed": "2026-10-02T08:17:54Z",
  "rows": 1920,
  "code_sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd"
}

==> anc/rci_supplement/evidence/rci_probe/results/transfer_metrics.csv <==
rmse,mae,r2,precision,recall,split,level,model,n
0.02409985684741642,0.015524745327236173,0.9212572685730964,1.0,1.0,discover,seed_runs,three,480
0.010776699397508712,0.007285772818925601,0.984254622131266,1.0,1.0,discover,seed_runs,concentration,480
0.02102326602773017,0.018352465653874144,0.9400786041544047,1.0,1.0,discover,seed_runs,coordination,480
0.006052513547769674,0.004249209207778385,0.995033469690535,1.0,1.0,discover,seed_runs,mechanistic,480
0.12720489606436125,0.09444751739501953,-1.193760460460898,0.0,0.0,discover,seed_runs,zero,480
0.023136396404328637,0.014818339761081756,0.9269767906561297,1.0,1.0,discover,condition_means,three,80
0.008403986459801765,0.005824924935947287,0.9903652561947852,1.0,1.0,discover,condition_means,concentration,80
0.020572785695253393,0.01815105591026018,0.9422628041958652,1.0,1.0,discover,condition_means,coordination,80
0.0022623965651011263,0.0018452056549532296,0.9993017564246077,1.0,1.0,discover,condition_means,mechanistic,80
0.1270258844537491,0.09413458506266277,-1.2011717879460346,0.0,0.0,discover,condition_means,zero,80
0.033551617043593884,0.022637284470323028,0.8560565353255892,1.0,1.0,size,seed_runs,three,480
0.009810995604224854,0.006442249263784974,0.987691894737647,1.0,1.0,size,seed_runs,concentration,480
0.03019554796503741,0.027070734418861712,0.8834128005940967,1.0,1.0,size,seed_runs,coordination,480
0.0031030297937127533,0.0021930091767929137,0.9987687764026333,1.0,1.0,size,seed_runs,mechanistic,480
0.13013681324212836,0.09575188954671224,-1.1655358351663097,0.0,0.0,size,seed_runs,zero,480
0.03323564125540833,0.02231558490057873,0.8583728012002563,1.0,1.0,size,condition_means,three,80
0.00866905289892383,0.005538572661981069,0.9903643315873885,1.0,1.0,size,condition_means,concentration,80
0.030070660594419665,0.027066931032193653,0.8840623540600359,1.0,1.0,size,condition_means,coordination,80
0.0011231078708295694,0.0007087650094406745,0.9998382733904739,1.0,1.0,size,condition_means,mechanistic,80
0.13005570731127034,0.09552628199259441,-1.1686894713682352,0.0,0.0,size,condition_means,zero,80
0.02498316358455659,0.01470791079303192,0.8975385471309554,0.9900497512437811,0.9925187032418953,topology,seed_runs,three,720
0.012774126832348473,0.008073855080868303,0.9732127522622127,0.966183574879227,0.9975062344139651,topology,seed_runs,concentration,720
0.019977395187542428,0.017516468199819314,0.9344846043588739,1.0,0.9576059850374065,topology,seed_runs,coordination,720
0.00522696241938975,0.0034835265242539517,0.9955149798174389,1.0,0.9975062344139651,topology,seed_runs,mechanistic,720
0.10602149087322287,0.07220454745822483,-0.8452425492115778,0.0,0.0,topology,seed_runs,zero,720
0.024053513070697398,0.013667814598843068,0.9043536670967545,1.0,1.0,topology,condition_means,three,120
0.011065584912073718,0.006391294330760106,0.9797576912909666,0.9710144927536232,1.0,topology,condition_means,concentration,120
0.019639570192117095,0.017341842785017002,0.936236044226082,1.0,0.9402985074626866,topology,condition_means,coordination,120
0.00206733135229601,0.0015457670316846451,0.9992934685870448,0.9852941176470589,1.0,topology,condition_means,mechanistic,120
0.10582053737019945,0.0719551510281033,-0.8511909517721374,0.0,0.0,topology,condition_means,zero,120
0.027210373772957843,0.015054078271863265,0.888228127048279,0.9848484848484849,0.9938837920489296,joint,seed_runs,three,720
0.01936924288097622,0.010693405368293553,0.9433644915792642,0.8257575757575758,1.0,joint,seed_runs,concentration,720
0.025803141986616804,0.021789012941100826,0.8994901331064811,1.0,0.9174311926605505,joint,seed_runs,coordination,720
0.002470875453996321,0.0015156941264445555,0.999078351705785,1.0,0.9969418960244648,joint,seed_runs,mechanistic,720
0.10437504125155898,0.06556311713324653,-0.6445869272904654,0.0,0.0,joint,seed_runs,zero,720
0.02692401859885947,0.014695426855474798,0.8903008731345166,0.9818181818181818,1.0,joint,condition_means,three,120
0.018992403567226524,0.010024976678621752,0.9454137491003648,0.8181818181818182,1.0,joint,condition_means,concentration,120
0.025704350163915864,0.02175945409973791,0.9000145823966448,1.0,0.9259259259259259,joint,condition_means,coordination,120
0.0008115537599005106,0.00047458024233950957,0.9999003314832011,1.0,1.0,joint,condition_means,mechanistic,120
0.10429766299028094,0.06538903978135852,-0.6461619597607682,0.0,0.0,joint,condition_means,zero,120
0.042906683491156616,0.03710553924673277,0.3586620968012646,1.0,1.0,size,active_conditions_posthoc,three,48
0.011190376924863773,0.009143852182403343,0.9563759035959034,1.0,1.0,size,active_conditions_posthoc,concentration,48
0.03104413749365358,0.022429657202679712,0.7791884935861142,1.0,1.0,topology,active_conditions_posthoc,three,72
0.014266438590799017,0.01030212342254144,0.953366968718885,0.9710144927536232,1.0,topology,active_conditions_posthoc,concentration,72
0.03475854587965999,0.024445383141421754,0.8071027350555835,0.9818181818181818,1.0,joint,active_conditions_posthoc,three,72
0.024518786088416823,0.016661299513333346,0.9040155677610465,0.8181818181818182,1.0,joint,active_conditions_posthoc,concentration,72


==> anc/rci_supplement/evidence/rci_probe2/PROTOCOL.md <==
# RCI Paper 1 — 第二探针冻结前协议

## Material Passport
日期：2026-10-02。模式：run。来源：第一探针反例驱动的第二次、独立留出测试；不是独立发现原反例。用户已授权实施。纯本地合成数据，沿用上一轮的线性高斯双通道奇偶任务和匹配自拷贝基线。不启动 NCA。

## 此次必须回答的新问题
一个小集合、无需下游标签的“共同可达性”描述，是否能在未见信息布局、期限、读取噪声、拓扑/规模上预测增益，并修复第一轮信息空间隔离反例？若不行，不在本次测试集上反复改变量、调模型。

## 新指标的预定义与来源
在每节点/通道注入单位脉冲，重复 T 步无标签通信，得到 K=P^T。代码用精确矩阵幂代替逐个脉冲；这相当于无噪声、全节点可访问的理想校准，并非测量成本为 O(1)。角色图已知。

s_ir=sum_{j属于角色r}K_ij；v_ir=sum_{j属于角色r}K_ij²+σ_read²（传感器噪声方差固定为1）。u_ir=s_ir/sqrt(v_ir) 为校准信噪比。定义：
- w_i=min(u_iA,u_iB)，c_i=w_i/(1+w_i)。
- C=mean(c_i)：共同可达强度，弱通道瓶颈越小，C 越小。
- H=std(c_i)：空间异质性。
- B=mean(|u_iA−u_iB|/(1+u_iA+u_iB))：通道不平衡。

**主预测器**输入只有 C,H,B，特征固定为 [C,C²,C³,CH,CB,CHB]；线性 ridge，预测裁剪至 [0,.5]。它不使用 arcsin、局部准确率或 G_exact。完整高斯公式仅用于独立实现核验。

预定义比较：
1. 单变量 C，特征 [C,C²,C³]。
2. 三个共同可达覆盖比例 Pr(w>.25), Pr(w>.75), Pr(w>1.5)，线性 ridge。
3. 旧结构的三变量 Λ, μ_T, I_comp，多项式结构沿用第一探针，但在本轮发现集重新拟合。这里 I_comp 使用2n_A n_B/[N(N−1)]，省略所有条件共享的二传感器互信息常数；并非沿用上一轮系数。

正则化 {1e-6,1e-4,.01,1}，只按发现集“拓扑×布局”整组留出交叉验证选择。主模型事先指定，不在测试后从候选中挑获胜者。

## 数据划分、预算与操作
全部主评价排除 p=0 和 α=0。α∈{.15,.45,.85}，p∈{.25,.5}。各空间用固定种子从笛卡尔积抽取配置，配置清单在首次模拟之前写入 design.json。
- 发现：192配置；ring/grid/mod1/mod4，N32/64，随机/完全隔离布局，T4/8，σ .1/.3；种子101–106。
- 新布局：96配置；blocks4（连续4节点块交替排序分配角色）和 smooth（独立随机场在图上平滑6步、按排名赋予角色）；其余轴沿用发现范围。
- 新期限：96配置；T2/16，其余沿用发现范围。
- 新噪声：96配置；σ .05/.6，其余沿用发现范围。
- 新结构：最多128配置；matching（4邻居环+随机匹配边）、mod8（8桥），N128；其他轴沿用发现范围。有限空间实际配置数见 design.json。
- 联合迁移：最多128配置；新结构、N128、新布局、新期限、新噪声同时改变。
- 修复对照：mod1，N32/128，T2/16，σ .05/.6，三个α，p=.5；随机与隔离配对，96配置。
- 零基线/零互补检查：8配置。
- 所有测试使用种子201–206，完全不同于发现；每运行1024 episodes。

图最大度≤5，不再使用 star；仍不是严格等消息数或等能耗。modk为两个局部环通过k条桥连接。随机数以 seed、N 确定；跨配置共享随机数，分析按种子块配对，不能把每节点当独立样本。角色布局随机性包括随机和平滑布局；确定布局在六种子间不变化。

## 冻结与通过标准
发现完成后保存主模型及全部候选系数、模拟代码、参照代码、协议、配置、发现数据哈希；之后才生成测试。测试时校验全部哈希。

主要结果使用每配置六种子平均 G_cap，另外报告全部运行级结果。先验判据全部满足才给“值得继续扩展此微观原则”的判断：
1. 主模型在五类留出分组上 RMSE≤.03 且 R²≥.8。
2. 合并五组的 RMSE 相对旧三变量下降至少30%。
3. 修复配对的“随机减隔离”增益差预测 RMSE≤.03。

六种子块 bootstrap 只提供描述性区间，不宣称充分统计功效。公布所有失败子组、阈值预测误差和最大误差；不得把整体好看作为全部子组通过。

## 理论与解释边界
C/H/B使用已知的传感噪声、读取噪声和角色映射，且校准需要全脉冲传播信息。即使预测成功，也仅表明这种线性高斯模型可被少量、任务相关的响应统计概括；不是三次低成本局部测量，更不是跨基底普适律。

该模型真实 G_cap≥0，无法证明高耦合造成负增益。消息错配反例不会被本轮几何指标自动修复：本轮只检验可靠消息下的空间、时间、噪声迁移，不把消息可信度同时混进新实验。第二种任务或动态规则需要独立后续协议。


==> anc/rci_supplement/evidence/rci_probe2/PROTOCOL_ERRATA.md <==
# 协议计数勘误

冻结协议中“修复对照96配置”是算术笔误：2个规模 × 2个期限 × 2个噪声 × 3个强度 × 2种布局 = **48配置**（24个布局配对）。实际执行从始至终使用运行前生成并冻结的 design.json，没有删减或修改配置。原协议保留以验证冻结哈希。新结构和联合迁移的有限笛卡尔积各只有96配置，符合协议的最多128配置约定。

总计728配置 × 6种子 = **4368运行**；发现1152，测试3216，其中主要留出2880、修复288、零基线48。


==> anc/rci_supplement/evidence/rci_probe2/README.md <==
# RCI Paper 1 — Probe 2

先读 **RESEARCH_MEMO.md**。本轮主模型通过三个预先设定门槛，但结论限于理想校准的线性高斯任务族。

## 文件
- `PROTOCOL.md`：保持原样的冻结前协议；`PROTOCOL_ERRATA.md`：一处配置数算术笔误说明。
- `code/probe2.py`：设计生成、图/布局、微观统计、发现、冻结和留出运行。
- `code/probe1_reference.py`：第一轮模拟代码的逐字副本，本轮只导入graph；不会执行其第一轮运行入口。
- `code/analyze.py`：全部预测评价、块bootstrap、配对反例、独立公式核验和图。
- `results/design.json`：每个条件的固定清单；`frozen.json`：系数、时间、代码/协议/设计/发现数据哈希。
- `results/discover.csv`、`test.csv`：运行级测量；同名`*_paired_trials.npz`的`gain`行顺序与CSV一致，每列为一个episode的节点平均配对正确率差。
- `results/predictions.csv`、`metrics.csv`、`repair_pairs.csv`、`worst_conditions.csv`、`summary.json`：全部结果，不只成功子集。
- `results/checks.json`、`full_reproduction.json`：局部性/零对照及完整重现核验。
- `figures/01_transfer.png`：旧三变量、单C、新三统计的冻结迁移对比。
- `figures/02_group_errors.png`：所有候选在五类迁移中的误差。
- `figures/03_counterexample_repair.png`：空间隔离造成的能力差异能否被预测。
- `requirements.txt`、`environment.json`、`SHA256SUMS.json`：环境和完整性交付。

## 重现
在有依赖的Python 3环境中，于本目录运行：

```bash
bash code/reproduce.sh /absolute/path/to/new_output_directory
```

目标必须不存在；脚本不会覆盖这份数据。顺序为init → checks → discover → freeze → test → analyze。纯CPU，无网络、API或模型调用；使用NumPy/SciPy/Matplotlib。脚本不安装依赖。通常分钟级完成，取决于机器。

同环境下CSV与逐episode数组可精确对照；时间戳及包含时间戳的设计哈希会变，不能比较整个冻结JSON的字节。不同BLAS/平台可能产生浮点差异。

主预测量的获取是完整、无噪声脉冲响应及已知传感器噪声的理想校准，不能把三维输入理解为O(1)测量成本。所有主要留出评价排除α=0/p=0；零对照单独保留。各条件共享随机数，分析不把它们当独立复现。


==> anc/rci_supplement/evidence/rci_probe2/RESEARCH_MEMO.md <==
# RCI Paper 1 第二探针：共同可达性是否能修复失败？

## Material Passport
日期：2026-10-02。状态：已执行、分析、全量复现。独立于第一探针的新发现/测试种子；仍是同一线性高斯任务族。代码、协议、冻结记录、原始配对差、结果表和三张图全部保留。

本轮共 **4368 个运行**：发现1152，测试3216；测试包含2880个主要留出运行、288个修复对照、48个零基线/零互补检查。每运行1024 episodes，共4,472,832次 episode 评估，另有65,536 episode独立公式核验。跨配置共享随机数，不能把这些评估数当独立样本数。

## 判断：值得继续，但目前成立的是受限预测原则
**第二探针通过所有预先设定的继续标准。** 相比第一轮，证据明显改善：小变量集合可以在未见布局、期限、噪声及拓扑/规模上准确预测任务增益，而且能预测原来三变量无法区分的空间隔离效应。

因此，Paper 1 目前不应因第一轮失败而放弃。更有依据的方向是：**对任务有用的互补信息能否在期限内共同到达输出节点，可能比一般连接/混合指标更能预测能力。** 这仍是模型族内的经验原则，不是已确立的跨任务、跨动力学或跨基底规律，更不是当前就达到某个期刊标准。

## 我们实际测试了什么
任务和非交互基线与第一轮相同：节点各自只看到A或B的带噪观测，最终判断sign(A)sign(B)；单节点无法独立获知答案。通信为局部线性迭代。所有主要预测评价均排除α=0与p=0，防止容易预测的零增益条件抬高分数。

新的三个输入是：
- **C：共同可达强度。** 每节点两种信息通道的校准信噪比取较弱者，压到[0,1]后取平均。
- **H：共同可达强度的节点间标准差。** 区分“少数节点很强”与“信息普遍可达”。
- **B：两个通道信噪比的不平衡程度。** 区分相同弱通道水平下，另一通道是否更可靠。

这些量由无标签传输响应、已知角色分布、已知噪声参数得到，不使用测试答案或经验正确率。预测函数仅为事先固定的六项多项式加ridge。精确高斯arcsin能力公式没有进入输入或拟合特征。

发现集使用ring/grid/1桥和4桥模块网络、N32/64、随机/隔离布局、T4/8、读取噪声.1/.3。冻结时间为 **2026-10-02 16:36:10（北京时间）**。之后才生成新测试数据：新块状/平滑布局、T2/16、噪声.05/.6、N128及随机匹配边/8桥网络，以及这些变化的联合外推。所有网络最大度≤5。消息数并非严格匹配，未作等能耗结论。

## 留出结果
下表为各配置六种子均值的RMSE，单位为准确率差。每类96个配置，互不用于拟合或选超参数。

| 未见条件 | 旧三变量结构（重新拟合） | 新C/H/B | 新C/H/B的R² |
|---|---:|---:|---:|
| 信息布局 | 0.0576 | **0.0036** | 0.9975 |
| 通信期限 | 0.0638 | **0.0035** | 0.9984 |
| 读取噪声 | 0.0960 | **0.0056** | 0.9967 |
| 拓扑与规模 | 0.0738 | **0.0028** | 0.9989 |
| 全部同时变化 | 0.1084 | **0.0095** | 0.9932 |

合并RMSE：旧三变量 **0.08222** → 新三变量 **0.00555**，下降 **93.2%**。六种子块bootstrap描述区间为[0.00528,0.00650]，只反映本组种子的不确定性，不代表对所有可能网络/任务的精度。

单个C的合并RMSE为 **0.01829**，已经说明共同可达强度抓住了主要差异；加入异质性和不平衡后改善到0.00555。另一个事先指定的“三阈值覆盖比例”候选合并RMSE为0.02249，但联合外推的误差超过0.03门槛，说明并非任意三个可达性统计都够用。

在G>0.02的操作阈值下，主模型合并精确率1.000、召回率0.9956。这是阈值判别，不是逐条件显著性结论；本模型真实G≥0，仍无法检验通信何时产生负增益。

## 第一轮反例确实被修复了吗？
本轮使用新种子、T2/16和新噪声，形成24组“同条件随机布局减空间隔离布局”的配对差。不是把第一轮已经看过的数据重新拟合。

- 旧三变量对两种布局输入相同，预测差恒为0；差异预测RMSE **0.14115**。
- 新C/H/B对能力差异的预测RMSE **0.00697**，最大误差0.01240。
- 单C的差异预测RMSE0.02863，也达到0.03门槛，但精度明显较差。

事先三个标准均通过：五类迁移RMSE≤0.03且R²≥0.8；合并误差至少下降30%；配对反例误差≤0.03。这里的“修复”只指可靠消息下的信息位置反例；上一轮消息错配导致“高一致率但无能力”的反例，本轮没有解决。

## 哪些地方仍不够好
**联合外推的高信噪比条件会高估。** 最大误差出现在matching网络、N128、平滑布局、T16、噪声.05、B比例.25、α=.85：实际增益0.37990，预测0.42020，误差 **0.04030**。相邻块状布局也高估约0.0386。整体RMSE通过不表示所有单条件都达到0.03误差；这符合冻结的平均误差标准，却提示极端条件的校准仍有边界。具体15个最差条件完整保存在worst_conditions.csv，没有据此重拟合。

**输入校准很理想。** 我们直接计算完整脉冲响应矩阵，再压成三个数；已知每个传感器的角色和噪声。预测输入维数低，不等于获取输入的实验成本低，也不等于三个严格局部测量就够了。

**统计量带有明确任务先验。** 两通道、弱通道信噪比和不平衡的定义利用了任务结构。它没有把精确准确率公式换名当特征，但仍可能只是线性高斯任务的高效近似描述。未证明其他任务也适用。

**93.2%的改善不能全部归因于空间指标。** 旧三变量没有噪声输入，新C/H/B同时引入信息位置和噪声校准。这个比较说明旧集合不足，不是“空间因素独立贡献93.2%”的因果分解。新布局子组、单C消融和配对空间隔离更直接支持空间共同可达的作用。

**这里没有学习整合规则，也没有涌现的新算法。** 正确的双通道解码结构由实验者给定。暂时最稳的解释是“任务相关传播统计的可迁移预测能力”。

## 核验与透明记录
- 全量在新目录重跑4368个运行与分析：六个CSV字节一致、两个逐episode配对差数组一致、全部冻结系数一致。见full_reproduction.json。
- 局部逐步通信和矩阵幂一致，图对称、非负、行和为1，最大度≤5。
- α=0的所有配对增益严格为0；零互补的平均经验增益−0.000163，理论为0。
- 独立65,536 episode公式校验：解析0.065862，经验0.066302，配对标准误0.000474，相差0.93个标准误。
- 协议有一处配置计数算术笔误：修复对照写成96，实际冻结设计一直为48配置；没有实验删减。原协议未改，以保留哈希验证，另存PROTOCOL_ERRATA.md。新结构/联合组各96配置是各自有限参数空间的完整大小，符合“最多128”的规定。
- 采用六个测试种子、跨配置块bootstrap；没有把节点当独立样本，没有多重比较显著性声明，也没有以高R²推断因果或普适性。

## 下一步的科学门槛
**下一步应检验校准是否可获得、预测是否能离开高斯线性假设，而不是继续加同类网络。**

建议先在另行冻结的第三探针中，将输入获得方式改为固定预算的有噪声脉冲校准，盲估噪声与共同可达统计；再增加一种独立任务/观测机制，例如二值有噪声观测，检查冻结映射是否可迁移。务必区分“保持同一映射零样本迁移”与“在新任务重拟合后有效”。需要同时保留原Gaussian环境作阳性对照。

若有限校准和新机制迁移都成立，论文贡献才有机会从“可解析模型的压缩描述”走向“可操作的微观预测原则”。若只在理想模型里成立，则应将论文收敛为有明确条件和反例边界的机制研究。此次没有自动启动第三探针。


==> anc/rci_supplement/evidence/rci_probe2/SHA256SUMS.json <==
{
  "PROTOCOL.md": "3e96926a9f18e8713bacacf7a4143a0143503dd556333a0585640d200a10b9aa",
  "PROTOCOL_ERRATA.md": "fd34cdc2899618987c9634375aacc53f9d101289269cbcb27745a19a5cd7e965",
  "README.md": "07579f85e817df090c281b4fb99db9e32dff9d8418886474a48731c624d34f9c",
  "RESEARCH_MEMO.md": "29355d2231422ccff7201c850101fee8e83a97e651cb64264120535fbec41cc6",
  "code/analyze.py": "4a0e168ae3f910284c788a1c41ad90a242dc195017e3c55616afd67cb1ba9d1c",
  "code/probe1_reference.py": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "code/probe2.py": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
  "code/reproduce.sh": "3915b414777dfa5c3d5dfff307377e7d16942a77fa0c882b2b66671ce2c2c2c3",
  "environment.json": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
  "figures/01_transfer.png": "59256c0ee4e5199f69d0e4dd4c47ef1b4ce41be6ced22767f9748c6a94e0c026",
  "figures/02_group_errors.png": "5289655aad5c62d4b144bad3ced9ddb76aa6a047e7878881d649d9374a813580",
  "figures/03_counterexample_repair.png": "8d83e6a0d174f921d6982a84060b6555afeddf9f1717c46c895b1e357421ce2a",
  "requirements.txt": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
  "results/checks.json": "b207e28dacb23b26ab04d5b001286d58aa7e57c88d2c00a3e2cfa2848fb0ba12",
  "results/design.json": "7630475e9936ced8869fe576ee6d97a407efa982b5be81c1cba2f6fd20b3a6a1",
  "results/discover.csv": "8b1b7303e1f788d9676a1de726963e5a09700b827e9f2c9d9a83543bf6ec261d",
  "results/discover_event.json": "775ebabead266d664acfd59802b4d783587e59971b36f3df4f3d2cf981dfeb06",
  "results/discover_paired_trials.npz": "0b28db25f73c1b08a6f0e0a394bd7abfb650eb1f6df2102320c89eb823e9ddaf",
  "results/frozen.json": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
  "results/full_reproduction.json": "20119d26ec2d2ddb1dd6db51a7b41ae954b657a37a1bf79243374159616c9c1a",
  "results/metrics.csv": "61dddaf1b3cf47635b7e7f2b252ee323cd2f9566dcb55a59ecc71257520b8641",
  "results/predictions.csv": "078373078494cc29d5d2e4d9aadbf34fdaf437875d9701aa187febdcdf183dc7",
  "results/repair_pairs.csv": "4d0f976bc2a3381dbd61fc3aff5753d98132841d6b744bb28c1fecdecea09a33",
  "results/summary.json": "76cb269c04d72e4a88b72a93b1870bcb0c9716bd677592c98e940979c9185be7",
  "results/test.csv": "b72760450c135b243f98fd347e166da2414d3532fdbc639e8886cb8e32319b3f",
  "results/test_event.json": "e082a1b7881f6a3413c7c2a78a47893e498faa09a1195e8b4cd826afa1e9048d",
  "results/test_paired_trials.npz": "1e78f3db1355471e1db9e69be169283b7d617f45e71a49aaa667ae2b29c824e6",
  "results/worst_conditions.csv": "092f87d35ec9b3ca6410fb4d6df795166810e2e70c32cb2e4f14808d78140bb4"
}

==> anc/rci_supplement/evidence/rci_probe2/code/analyze.py <==
import os
os.environ.setdefault('MPLCONFIGDIR','/private/tmp/rci2_matplotlib')
os.environ.setdefault('XDG_CACHE_HOME','/private/tmp/rci2_cache')
import csv,json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from probe2 import ROOT,read,features,KINDS,graph,role,quantities,simulate,digest
frozen=json.loads((ROOT/'results/frozen.json').read_text());assert frozen['source_sha']==digest(ROOT/'code/probe2.py')
rows=read('discover')+read('test')
for kind in KINDS:
    pred=np.clip(features(rows,kind)@frozen['models'][kind]['coef'],0,.5)
    for r,p in zip(rows,pred):r['pred_'+kind]=float(p)
KEYS=['G_cap','exact']+['pred_'+k for k in KINDS]
def groups(rr):
    out={}
    for r in rr:out.setdefault(r['cid'],[]).append(r)
    return [dict(rs[0],**{k:float(np.mean([r[k] for r in rs])) for k in KEYS}) for rs in out.values()]
def score(y,p):
    y=np.array(y);p=np.array(p);positive=p>.02;true=y>.02
    return dict(rmse=float(np.sqrt(np.mean((p-y)**2))),mae=float(np.mean(abs(p-y))),r2=float(1-((p-y)**2).sum()/max(((y-y.mean())**2).sum(),1e-20)),max_abs=float(max(abs(p-y))),precision=float(np.sum(positive&true)/max(1,positive.sum())),recall=float(np.sum(positive&true)/max(1,true.sum())))
SPLITS=['layout','horizon','noise','structure','joint'];summ=[];avg=groups(rows)
for split in ['discover']+SPLITS+['repair']:
    for level,rr in [('runs',[r for r in rows if r['split']==split]),('condition_means',[r for r in avg if r['split']==split])]:
        for kind in KINDS+['exact']:
            k=kind if kind=='exact' else 'pred_'+kind
            summ.append(dict(split=split,level=level,model=kind,n=len(rr),**score([r['G_cap'] for r in rr],[r[k] for r in rr])))

def writecsv(name,rr):
    with (ROOT/'results'/name).open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(rr[0]));w.writeheader();w.writerows(rr)
writecsv('metrics.csv',summ);writecsv('predictions.csv',rows)
rr=[r for r in avg if r['split'] in SPLITS];pooled={}
for k in KINDS:pooled[k]=score([r['G_cap'] for r in rr],[r['pred_'+k] for r in rr])
repair=[]
for r in avg:
    if r['split']!='repair' or r['layout']!='random':continue
    s=next(x for x in avg if x['split']=='repair' and x['layout']=='segregated' and all(x[k]==r[k] for k in ['n','T','sigma','alpha','p']))
    repair.append(dict(n=r['n'],T=r['T'],sigma=r['sigma'],alpha=r['alpha'],**{k:r[k]-s[k] for k in KEYS}))
writecsv('repair_pairs.csv',repair)
repair_scores={k:score([r['G_cap'] for r in repair],[r['pred_'+k] for r in repair]) for k in KINDS}
# Seed-block bootstrap on condition means: same block selection across all conditions.
rng=np.random.default_rng(2620);held=[r for r in rows if r['split'] in SPLITS];cids=sorted(set(r['cid'] for r in held));seeds=list(range(201,207));lookup={(r['cid'],int(r['seed'])):r for r in held}
y=np.array([[lookup[cid,s]['G_cap'] for s in seeds] for cid in cids]);ps={k:np.array([[lookup[cid,s]['pred_'+k] for s in seeds] for cid in cids]) for k in KINDS}
boot={k:[] for k in KINDS}
for _ in range(2000):
    inds=rng.integers(6,size=6);yy=y[:,inds].mean(1)
    for k in KINDS:boot[k].append(float(np.sqrt(np.mean((ps[k][:,inds].mean(1)-yy)**2))))
intervals={k:np.quantile(v,[.025,.975]).tolist() for k,v in boot.items()}
primary=[r for r in summ if r['model']=='coreach_three' and r['level']=='condition_means' and r['split'] in SPLITS]
improvement=1-pooled['coreach_three']['rmse']/pooled['old_three']['rmse']
gates=dict(all_transfer_groups=all(r['rmse']<=.03 and r['r2']>=.8 for r in primary),relative_improvement=improvement>=.3,repair=repair_scores['coreach_three']['rmse']<=.03)
# Independent large-sample mechanistic check, not used in fitting.
W=graph('matching',32,901);P=.55*np.eye(32)+.45*W;K=np.linalg.matrix_power(P,16);b=role(W,.25,901,'smooth');v=quantities(P,K,b,.6);q,q0,d=simulate(K,b,.6,901,trials=65536);se=float(d.std(ddof=1)/np.sqrt(len(d)))
validation=dict(exact=v['exact'],empirical=q-q0,paired_se=se,z=(q-q0-v['exact'])/se,null_gain_max=max(abs(r['G_cap']) for r in rows if r['split']=='null' and r['alpha']==0),no_complement_mean=float(np.mean([r['G_cap'] for r in rows if r['split']=='null' and r['p']==0])))
assert abs(validation['z'])<5 and validation['null_gain_max']==0
# Exhaustive no-label local-iteration validation was saved by checks.
worst=sorted(rr,key=lambda r:abs(r['pred_coreach_three']-r['G_cap']),reverse=True)[:15];writecsv('worst_conditions.csv',worst)
summary=dict(discover_runs=sum(r['split']=='discover' for r in rows),test_runs=sum(r['split']!='discover' for r in rows),main_holdout_conditions=len(rr),pooled=pooled,pooled_rmse_block_intervals=intervals,relative_improvement=improvement,repair=repair_scores,gates=gates,all_passed=all(gates.values()),validation=validation)
(ROOT/'results/summary.json').write_text(json.dumps(summary,indent=2))
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'figure.dpi':140})
colors=dict(layout='#2878b5',horizon='#39a878',noise='#eb9c31',structure='#9852a1',joint='#d85b59')
fig,axs=plt.subplots(1,3,figsize=(12,3.8),sharex=True,sharey=True)
for ax,k,title in zip(axs,['old_three','coreach_one','coreach_three'],['Previous three-variable form','One co-reachability scalar','Three co-reachability statistics']):
    for split,c in colors.items():
        zz=[r for r in avg if r['split']==split];ax.scatter([r['pred_'+k] for r in zz],[r['G_cap'] for r in zz],s=10,alpha=.55,label=split,color=c)
    ax.plot([0,.45],[0,.45],'k--',lw=1);ax.set(xlabel='Frozen prediction',title=title,xlim=(-.01,.45),ylim=(-.01,.45))
axs[0].set_ylabel('Observed gain (six-seed means)');axs[-1].legend(fontsize=7);fig.tight_layout();fig.savefig(ROOT/'figures/01_transfer.png',bbox_inches='tight');plt.close(fig)
fig,ax=plt.subplots(figsize=(9,4))
for j,k in enumerate(KINDS):
    vals=[next(r['rmse'] for r in summ if r['split']==s and r['level']=='condition_means' and r['model']==k) for s in SPLITS]
    ax.bar(np.arange(5)+(j-1.5)*.18,vals,width=.18,label=k)
ax.axhline(.03,color='k',linestyle='--',lw=1,label='Prespecified RMSE gate');ax.set_xticks(range(5),SPLITS);ax.set_ylabel('RMSE');ax.legend(fontsize=8);fig.tight_layout();fig.savefig(ROOT/'figures/02_group_errors.png',bbox_inches='tight');plt.close(fig)
fig,axs=plt.subplots(1,2,figsize=(9,3.8),sharex=True,sharey=True)
for ax,k in zip(axs,['old_three','coreach_three']):
    ax.scatter([r['pred_'+k] for r in repair],[r['G_cap'] for r in repair],color='#2878b5',s=25)
    ax.plot([0,.4],[0,.4],'k--',lw=1);ax.set(title=k,xlabel='Predicted random-minus-segregated gain',xlim=(-.01,.4),ylim=(-.01,.4))
axs[0].set_ylabel('Observed paired gain difference');fig.tight_layout();fig.savefig(ROOT/'figures/03_counterexample_repair.png',bbox_inches='tight');plt.close(fig)
print(json.dumps(summary,indent=2));print('PRIMARY',json.dumps(primary,indent=2))


==> anc/rci_supplement/evidence/rci_probe2/code/probe1_reference.py <==
"""RCI probe: deterministic split, freeze-before-test, Gaussian parity integration."""
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
os.environ.setdefault('OMP_NUM_THREADS','1')
import argparse, json, hashlib, time, platform
from pathlib import Path
import numpy as np
from scipy.special import ndtr
from numpy.polynomial.hermite import hermgauss
ROOT=Path(__file__).resolve().parents[1]
CFG=dict(T=8,sensor_sigma=1.,read_sigma=.2,trials=1024,seeds=list(range(6)),alphas=[0.,.1,.3,.6,1.],fractions=[0.,.125,.25,.5],sizes=[16,32,64,128],topologies=['ring','grid','smallworld','modular','star'])
def stamp(): return time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())
def digest(p): return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def graph(kind,n,seed):
    r=np.random.default_rng(81000+seed*100+n); A=np.zeros((n,n))
    def edge(i,j):
        if i!=j: A[i,j]=A[j,i]=1
    if kind in ('ring','smallworld'):
        for i in range(n): edge(i,(i+1)%n); edge(i,(i+2)%n)
        if kind=='smallworld':
            for i in range(n):
                if r.random()<.3: edge(i,int(r.integers(n)))
    elif kind=='grid':
        h=2**int(np.log2(n)//2); w=n//h
        for i in range(n):
            y,x=divmod(i,w); edge(i,y*w+(x+1)%w); edge(i,((y+1)%h)*w+x)
    elif kind=='modular':
        for base in [0,n//2]:
            for i in range(n//2): edge(base+i,base+(i+1)%(n//2)); edge(base+i,base+(i+2)%(n//2))
        edge(0,n//2)
    elif kind=='star':
        for i in range(1,n): edge(0,i)
    d=A.sum(1); W=A/np.maximum(d[:,None],d[None,:]).clip(1) # symmetric Metropolis off-diagonal
    W[np.diag_indices(n)]=1-W.sum(1)
    return W

def mask(n,p,seed,layout):
    b=np.zeros(n); order=np.arange(n) if layout=='segregated' else np.random.default_rng(92000+seed*100+n).permutation(n)
    b[order[:round(n*p)]]=1
    return b

def pair_info():
    # Exact quadrature I(Y;U,V) for two opposite-role Gaussian sensors.
    x,w=hermgauss(48); u=np.sqrt(4.)*x; w=w/np.sqrt(np.pi)
    m=2*ndtr(u/np.sqrt(2.))-1
    prob=np.clip((1+m[:,None]*m[None,:])/2,1e-15,1-1e-15)
    h=-prob*np.log2(prob)-(1-prob)*np.log2(1-prob)
    return float(1-w@h@w)
PAIR_MI=pair_info()

def metrics(K,b):
    a=1-b; sa=K@a; sb=K@b
    va=K**2@a+CFG['read_sigma']**2; vb=K**2@b+CFG['read_sigma']**2
    ra=2/np.pi*np.arcsin(sa/np.sqrt(sa*sa+va)); rb=2/np.pi*np.arcsin(sb/np.sqrt(sb*sb+vb))
    gain=.5*ra*rb
    # Weight concentration proxy: effective mixing (no task labels).
    return float(gain.mean()),float(np.mean(1/np.sum(K*K,axis=1))),float(np.mean(np.minimum(sa,sb))),float(np.std(gain))

def simulate(K,b,seed,scramble=False):
    n=len(b); m=CFG['trials']; r=np.random.default_rng(300000+seed*1000+n)
    z=r.normal(size=(m,2)); eps=r.normal(size=(m,n)); read=r.normal(size=(m,n,2))*.2
    x=(z[:,0,None]+eps)*(1-b); v=(z[:,1,None]+eps)*b
    ua=x@K.T+read[:,:,0]; ub=v@K.T+read[:,:,1]
    if scramble: ub=np.roll(ub,1,axis=0)
    y=np.sign(z[:,0]*z[:,1]); hit=(np.sign(ua*ub)==y[:,None]).mean(1)
    base=(np.sign((x+read[:,:,0])*(v+read[:,:,1]))==y[:,None]).mean(1)
    # Agreement can rise even with zero task gain.
    s=np.sign(ua*ub); agree=np.mean(((s.sum(1)**2-n)/(n*(n-1))+1)/2)
    return float(hit.mean()),float(base.mean()),float(agree), (hit-base).astype('float32')

def partition(t,n):
    if t in ('ring','grid') and n in (16,32): return 'discover'
    if t in ('ring','grid'): return 'size'
    if n in (16,32): return 'topology'
    return 'joint'

def sweep(stage):
    out=[]; raw=[]
    for t in CFG['topologies']:
      for n in CFG['sizes']:
        split=partition(t,n)
        if (stage=='discover') != (split=='discover'): continue
        for seed in CFG['seeds']:
          W=graph(t,n,seed)
          for alpha in CFG['alphas']:
            P=(1-alpha)*np.eye(n)+alpha*W; K=np.linalg.matrix_power(P,CFG['T'])
            eig=np.linalg.eigvalsh(P); slem=np.sort(np.abs(eig))[-2]; mu=1-slem**CFG['T']
            lam=float(np.mean(1-np.diag(P)))
            for p in CFG['fractions']:
              b=mask(n,p,seed,'random'); exact,neff,overlap,hetero=metrics(K,b)
              q,q0,agree,d=simulate(K,b,seed)
              row=dict(topology=t,n=n,seed=seed,alpha=alpha,p=p,split=split,layout='random',control='intact',Lambda=lam,mu_T=float(mu),I_comp=2*b.sum()*(n-b.sum())/(n*(n-1))*PAIR_MI,neff=neff,overlap=overlap,heterogeneity=hetero,mechanistic=exact,Q=q,Q_null=q0,G_cap=q-q0,agreement=agree)
              out.append(row); raw.append(d)
        print(stage,t,n,len(out),flush=True)
    save(stage,out,raw)

def save(stage,rows,raw):
    import csv
    with (ROOT/'results'/f'{stage}.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0])); w.writeheader();w.writerows(rows)
    np.savez_compressed(ROOT/'results'/f'{stage}_paired_trials.npz',gain=np.array(raw))
    (ROOT/'results'/f'{stage}_event.json').write_text(json.dumps(dict(completed=stamp(),rows=len(rows),code_sha256=digest(__file__)),indent=2))

def stress():
    rows=[];raw=[]
    for n in [32,128]:
      for seed in CFG['seeds']:
       W=graph('modular',n,seed)
       for alpha in CFG['alphas']:
        P=(1-alpha)*np.eye(n)+alpha*W;K=np.linalg.matrix_power(P,8)
        for p in CFG['fractions']:
         for layout,control in [('random','intact'),('segregated','intact'),('random','scrambled')]:
          b=mask(n,p,seed,layout); exact,neff,overlap,het=metrics(K,b)
          q,q0,agree,d=simulate(K,b,seed,control=='scrambled')
          rows.append(dict(topology='modular',n=n,seed=seed,alpha=alpha,p=p,split='stress',layout=layout,control=control,Lambda=float(np.mean(1-np.diag(P))),mu_T=float(1-np.sort(np.abs(np.linalg.eigvalsh(P)))[-2]**8),I_comp=2*b.sum()*(n-b.sum())/(n*(n-1))*PAIR_MI,neff=neff,overlap=overlap,heterogeneity=het,mechanistic=exact if control=='intact' else 0,Q=q,Q_null=q0,G_cap=q-q0,agreement=agree));raw.append(d)
    save('stress',rows,raw)

def features(rows,kind):
    l=np.array([r['Lambda'] for r in rows]);m=np.array([r['mu_T'] for r in rows]);i=np.array([r['I_comp'] for r in rows]); e=np.log(np.array([r['neff'] for r in rows]))
    # Products enforce zero prediction when no response or complement exists.
    if kind=='three': return np.array([i*l,i*l*l,i*m,i*m*m,i*l*m]).T
    if kind=='concentration': return np.array([i*l,i*l*l,i*m,i*l*m,i*e,i*e*e]).T
    if kind=='coordination': return np.array([np.ones(len(rows)),[r['agreement'] for r in rows]]).T

def read(name):
    import csv
    rows=list(csv.DictReader((ROOT/'results'/f'{name}.csv').open()))
    for r in rows:
      for k,v in r.items():
       if k not in ['topology','split','layout','control']:r[k]=float(v)
    return rows

def freeze():
    rows=read('discover'); models={}; scores={}
    y=np.array([r['G_cap'] for r in rows])
    for kind in ['three','concentration','coordination']:
      X=features(rows,kind); losses={}
      for ridge in [1e-6,1e-4,.01,1.]:
       pred=np.zeros(len(y))
       for seed in CFG['seeds']:
        test=np.array([r['seed']==seed for r in rows]);coef=np.linalg.solve(X[~test].T@X[~test]+ridge*np.eye(X.shape[1]),X[~test].T@y[~test]);pred[test]=np.clip(X[test]@coef,-.5,.5)
       losses[str(ridge)]=float(np.sqrt(np.mean((pred-y)**2)))
      ridge=float(min(losses,key=losses.get));coef=np.linalg.solve(X.T@X+ridge*np.eye(X.shape[1]),X.T@y)
      models[kind]=dict(ridge=ridge,coef=coef.tolist());scores[kind]=losses
    payload=dict(frozen_at=stamp(),config=CFG,pair_information_bits=PAIR_MI,models=models,cv_rmse=scores,source_sha256=digest(__file__),discover_sha256=digest(ROOT/'results/discover.csv'),note='No held-out outcomes generated before this freeze. Mechanistic formula derived before discovery; not a learned universal law.')
    (ROOT/'results/frozen_predictors.json').write_text(json.dumps(payload,indent=2)); print(json.dumps(payload,indent=2))

def checks():
    W=graph('grid',16,0);b=mask(16,.5,0,'random');P=.4*np.eye(16)+.6*W
    r=np.random.default_rng(8);x=r.normal(size=(16,2));v=x.copy()
    for _ in range(8):v=P@v
    err=np.max(np.abs(v-np.linalg.matrix_power(P,8)@x))
    checks=dict(local_iteration_error=float(err),symmetric=bool(np.allclose(W,W.T)),row_stochastic=bool(np.allclose(W.sum(1),1)),null_gain=metrics(np.eye(16),b)[0],no_complement_gain=metrics(np.linalg.matrix_power(P,8),np.zeros(16))[0],deterministic=bool(np.array_equal(simulate(P,b,0)[3],simulate(P,b,0)[3])))
    assert err<1e-12 and checks['symmetric'] and checks['row_stochastic'] and checks['null_gain']==0 and checks['no_complement_gain']==0 and checks['deterministic']
    (ROOT/'results/checks.json').write_text(json.dumps(checks,indent=2));print(checks)
if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('stage',choices=['discover','freeze','test','stress','checks']);a=p.parse_args()
    if a.stage in ['test','stress']:
        f=json.loads((ROOT/'results/frozen_predictors.json').read_text());assert f['source_sha256']==digest(__file__)
    if a.stage=='checks':checks()
    elif a.stage=='freeze':freeze()
    elif a.stage=='stress':stress()
    else:sweep(a.stage)


==> anc/rci_supplement/evidence/rci_probe2/code/probe2.py <==
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
os.environ.setdefault('OMP_NUM_THREADS','1')
import argparse,csv,hashlib,itertools,json,time
from pathlib import Path
import numpy as np
from probe1_reference import graph as oldgraph
ROOT=Path(__file__).resolve().parents[1]
TRIALS=1024
STRINGS=['split','topology','layout']
def digest(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def stamp():return time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())
def graph(kind,n,seed):
    if kind in ['ring','grid']:return oldgraph(kind,n,seed)
    base='ring' if kind=='matching' else 'modular'
    A=(oldgraph(base,n,seed)>0).astype(float);np.fill_diagonal(A,0)
    if kind=='matching':
        order=np.random.default_rng(707000+seed+n).permutation(n)
        for u,v in order.reshape(-1,2):A[u,v]=A[v,u]=1
    else:
        bridges=int(kind.replace('mod',''))
        for i in range(bridges):
            u=i*(n//2)//bridges;v=u+n//2;A[u,v]=A[v,u]=1
    d=A.sum(1);assert d.max()<=5
    W=A/np.maximum(d[:,None],d[None,:]).clip(1);np.fill_diagonal(W,1-W.sum(1))
    return W

def role(W,p,seed,layout):
    n=len(W);r=np.random.default_rng(800000+seed*1000+n);b=np.zeros(n)
    if layout=='random':order=r.permutation(n)
    elif layout=='segregated':order=np.arange(n)
    elif layout=='blocks4':order=np.argsort((np.arange(n)//4)%2,kind='stable')
    elif layout=='smooth':
        z=r.normal(size=n)
        for _ in range(6):z=(z+W@z)/2
        order=np.argsort(z)
    b[order[:round(n*p)]]=1
    return b

def quantities(P,K,b,sigma):
    sa=K@(1-b);sb=K@b;va=K**2@(1-b)+sigma*sigma;vb=K**2@b+sigma*sigma
    ua=sa/np.sqrt(va);ub=sb/np.sqrt(vb)
    weak=np.minimum(ua,ub);reach=weak/(1+weak)
    C=float(reach.mean());H=float(reach.std());B=float(np.mean(np.abs(ua-ub)/(1+ua+ub)))
    thresholds=[float(np.mean(weak>v)) for v in [.25,.75,1.5]]
    rhoa=ua/np.sqrt(1+ua*ua);rhob=ub/np.sqrt(1+ub*ub)
    exact=float(.5*np.mean((2/np.pi*np.arcsin(rhoa))*(2/np.pi*np.arcsin(rhob))))
    eig=np.sort(np.abs(np.linalg.eigvalsh(P)))
    return dict(C=C,H=H,B=B,C025=thresholds[0],C075=thresholds[1],C150=thresholds[2],Lambda=float(np.mean(1-np.diag(P))),slem=float(eig[-2]),I_comp=float(2*b.sum()*(len(b)-b.sum())/(len(b)*(len(b)-1))),neff=float(np.mean(1/np.sum(K*K,axis=1))),exact=exact)

def simulate(K,b,sigma,seed,trials=TRIALS):
    n=len(b);r=np.random.default_rng(1000000+seed*1000+n)
    z=r.normal(size=(trials,2));eps=r.normal(size=(trials,n));read=r.normal(size=(trials,n,2))*sigma
    x=(z[:,0,None]+eps)*(1-b);v=(z[:,1,None]+eps)*b;y=np.sign(z[:,0]*z[:,1])
    hit=(np.sign((x@K.T+read[:,:,0])*(v@K.T+read[:,:,1]))==y[:,None]).mean(1)
    null=(np.sign((x+read[:,:,0])*(v+read[:,:,1]))==y[:,None]).mean(1)
    return float(hit.mean()),float(null.mean()),(hit-null).astype('float32')

def make_configs():
    base=dict(topology=['ring','grid','mod1','mod4'],n=[32,64],layout=['random','segregated'],T=[4,8],sigma=[.1,.3],alpha=[.15,.45,.85],p=[.25,.5])
    configs=[]; rng=np.random.default_rng(20261002)
    for split,count,changes in [('discover',192,{}),('layout',96,dict(layout=['blocks4','smooth'])),('horizon',96,dict(T=[2,16])),('noise',96,dict(sigma=[.05,.6])),('structure',128,dict(topology=['matching','mod8'],n=[128])),('joint',128,dict(topology=['matching','mod8'],n=[128],layout=['blocks4','smooth'],T=[2,16],sigma=[.05,.6]))]:
        space=base|changes;keys=list(space);pool=list(itertools.product(*space.values()));inds=rng.choice(len(pool),size=min(count,len(pool)),replace=False)
        for j in sorted(inds):configs.append(dict(split=split,**dict(zip(keys,pool[j]))))
    # Layout repair contrasts: old failure type, fresh seeds and new horizons/noises.
    for n,t,s,a,layout in itertools.product([32,128],[2,16],[.05,.6],[.15,.45,.85],['random','segregated']):
        configs.append(dict(split='repair',topology='mod1',n=n,layout=layout,T=t,sigma=s,alpha=a,p=.5))
    for n,alpha,p in itertools.product([32,128],[0.,.45],[0.,.5]):
        configs.append(dict(split='null',topology='mod1',n=n,layout='random',T=8,sigma=.2,alpha=alpha,p=p))
    return configs

def read(stage):
    rows=list(csv.DictReader((ROOT/'results'/f'{stage}.csv').open()))
    for r in rows:
        for k,v in r.items():
            if k not in STRINGS:r[k]=float(v)
    return rows

def features(rows,kind):
    def col(k):return np.array([r[k] for r in rows])
    c,h,b=col('C'),col('H'),col('B')
    if kind=='coreach_one':return np.array([c,c*c,c**3]).T
    if kind=='coreach_three':return np.array([c,c*c,c**3,c*h,c*b,c*h*b]).T
    if kind=='threshold_three':return np.array([col('C025'),col('C075'),col('C150')]).T
    l,m,i=col('Lambda'),col('mu_T'),col('I_comp')
    return np.array([i*l,i*l*l,i*m,i*m*m,i*l*m]).T

KINDS=['old_three','coreach_one','coreach_three','threshold_three']
def sweep(stage):
    manifest=json.loads((ROOT/'results/design.json').read_text());rows=[];raw=[]
    selected=[(j,c) for j,c in enumerate(manifest['conditions']) if (c['split']=='discover')==(stage=='discover')]
    seeds=range(101,107) if stage=='discover' else range(201,207)
    for index,(cid,c) in enumerate(selected):
        for seed in seeds:
            W=graph(c['topology'],c['n'],seed);P=(1-c['alpha'])*np.eye(c['n'])+c['alpha']*W;K=np.linalg.matrix_power(P,c['T']);b=role(W,c['p'],seed,c['layout'])
            v=quantities(P,K,b,c['sigma']);v['mu_T']=1-v['slem']**c['T'];q,q0,d=simulate(K,b,c['sigma'],seed)
            rows.append(dict(cid=cid,**c,seed=seed,**v,Q=q,Q_null=q0,G_cap=q-q0));raw.append(d)
        if index%32==0:print(stage,index+1,'/',len(selected),flush=True)
    with (ROOT/'results'/f'{stage}.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
    np.savez_compressed(ROOT/'results'/f'{stage}_paired_trials.npz',gain=np.array(raw))
    (ROOT/'results'/f'{stage}_event.json').write_text(json.dumps(dict(completed=stamp(),runs=len(rows)),indent=2))

def freeze():
    assert not (ROOT/'results/test.csv').exists()
    rr=read('discover');y=np.array([r['G_cap'] for r in rr]);models={}
    for kind in KINDS:
        X=features(rr,kind);loss={}
        # Hold whole graph-layout groups out in discovery, not only episodes.
        folds=[(t,layout) for t in ['ring','grid','mod1','mod4'] for layout in ['random','segregated']]
        for ridge in [1e-6,1e-4,.01,1.]:
            pred=np.empty(len(y))
            for t,layout in folds:
                test=np.array([r['topology']==t and r['layout']==layout for r in rr]);train=~test
                coef=np.linalg.solve(X[train].T@X[train]+ridge*np.eye(X.shape[1]),X[train].T@y[train]);pred[test]=np.clip(X[test]@coef,0,.5)
            loss[str(ridge)]=float(np.sqrt(np.mean((pred-y)**2)))
        ridge=float(min(loss,key=loss.get));coef=np.linalg.solve(X.T@X+ridge*np.eye(X.shape[1]),X.T@y)
        models[kind]=dict(coef=coef.tolist(),ridge=ridge,cv_rmse=loss)
    frozen=dict(time=stamp(),models=models,primary='coreach_three',source_sha=digest(__file__),reference_sha=digest(ROOT/'code/probe1_reference.py'),design_sha=digest(ROOT/'results/design.json'),protocol_sha=digest(ROOT/'PROTOCOL.md'),discover_sha=digest(ROOT/'results/discover.csv'))
    (ROOT/'results/frozen.json').write_text(json.dumps(frozen,indent=2));print(json.dumps(frozen,indent=2))

def checks():
    errors=[]
    for kind in ['ring','grid','mod1','mod4','mod8','matching']:
        W=graph(kind,32,17);assert np.all(W>=-1e-12) and np.allclose(W,W.T) and np.allclose(W.sum(1),1)
        P=.55*np.eye(32)+.45*W;K=np.linalg.matrix_power(P,8);x=np.random.default_rng(2).normal(size=(32,2));v=x.copy()
        for _ in range(8):v=P@v
        errors.append(float(np.max(abs(v-K@x))))
    b=role(W,.5,17,'smooth');zero=quantities(np.eye(32),np.eye(32),b,.3)
    assert zero['C']==0 and zero['exact']==0
    b=np.zeros(32);v=quantities(P,K,b,.3);assert v['C']==0 and v['exact']==0
    (ROOT/'results/checks.json').write_text(json.dumps(dict(local_errors=errors,null_exact=True,no_complement_exact=True),indent=2))

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('stage',choices=['init','checks','discover','freeze','test']);args=p.parse_args()
    if args.stage=='init':
        assert not (ROOT/'results/design.json').exists()
        (ROOT/'results/design.json').write_text(json.dumps(dict(created=stamp(),trials=TRIALS,train_seeds=list(range(101,107)),test_seeds=list(range(201,207)),conditions=make_configs()),indent=2))
    elif args.stage=='checks':checks()
    elif args.stage=='freeze':freeze()
    else:
        if args.stage=='test':
            f=json.loads((ROOT/'results/frozen.json').read_text())
            for k,p in [('source_sha',__file__),('reference_sha',ROOT/'code/probe1_reference.py'),('design_sha',ROOT/'results/design.json'),('protocol_sha',ROOT/'PROTOCOL.md'),('discover_sha',ROOT/'results/discover.csv')]:assert f[k]==digest(p)
        sweep(args.stage)


==> anc/rci_supplement/evidence/rci_probe2/code/reproduce.sh <==
#!/usr/bin/env bash
set -euo pipefail
if [ "$#" -ne 1 ]; then echo 'Usage: bash reproduce.sh NEW_DIRECTORY'; exit 2; fi
src="$(cd "$(dirname "$0")/.." && pwd)"
dst="$1"
if [ -e "$dst" ]; then echo 'Choose a new destination.'; exit 2; fi
mkdir -p "$dst/code" "$dst/results" "$dst/figures"
cp "$src/code/probe2.py" "$src/code/probe1_reference.py" "$src/code/analyze.py" "$dst/code/"
cp "$src/PROTOCOL.md" "$dst/"
export OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1
export MPLCONFIGDIR="${TMPDIR:-/tmp}/rci2_matplotlib" XDG_CACHE_HOME="${TMPDIR:-/tmp}/rci2_cache"
python3 "$dst/code/probe2.py" init
python3 "$dst/code/probe2.py" checks
python3 "$dst/code/probe2.py" discover
python3 "$dst/code/probe2.py" freeze
python3 "$dst/code/probe2.py" test
python3 "$dst/code/analyze.py"


==> anc/rci_supplement/evidence/rci_probe2/environment.json <==
{
  "python": "3.13.0",
  "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
  "packages": {
    "numpy": "2.2.6",
    "scipy": "1.17.1",
    "matplotlib": "3.10.6"
  },
  "threads": 1
}

==> anc/rci_supplement/evidence/rci_probe2/requirements.txt <==
numpy==2.2.6
scipy==1.17.1
matplotlib==3.10.6


==> anc/rci_supplement/evidence/rci_probe2/results/checks.json <==
{
  "local_errors": [
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16,
    4.440892098500626e-16,
    2.220446049250313e-16,
    1.6653345369377348e-16
  ],
  "null_exact": true,
  "no_complement_exact": true
}

==> anc/rci_supplement/evidence/rci_probe2/results/design.json <==
{
  "created": "2026-10-02T08:34:22Z",
  "trials": 1024,
  "train_seeds": [
    101,
    102,
    103,
    104,
    105,
    106
  ],
  "test_seeds": [
    201,
    202,
    203,
    204,
    205,
    206
  ],
  "conditions": [
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "discover",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "ring",
      "n": 64,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "grid",
      "n": 64,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod1",
      "n": 64,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 32,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "blocks4",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "blocks4",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "layout",
      "topology": "mod4",
      "n": 64,
      "layout": "smooth",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 2,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "horizon",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "ring",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "grid",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod1",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 32,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "random",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "noise",
      "topology": "mod4",
      "n": 64,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "structure",
      "topology": "mod8",
      "n": 128,
      "layout": "segregated",
      "T": 8,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "blocks4",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "joint",
      "topology": "mod8",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 2,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.05,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.15,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "repair",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.6,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "null",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.0,
      "p": 0.0
    },
    {
      "split": "null",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.0,
      "p": 0.5
    },
    {
      "split": "null",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.45,
      "p": 0.0
    },
    {
      "split": "null",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.45,
      "p": 0.5
    },
    {
      "split": "null",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.0,
      "p": 0.0
    },
    {
      "split": "null",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.0,
      "p": 0.5
    },
    {
      "split": "null",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.45,
      "p": 0.0
    },
    {
      "split": "null",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.45,
      "p": 0.5
    }
  ]
}

==> anc/rci_supplement/evidence/rci_probe2/results/discover.csv <==
cid,split,topology,n,layout,T,sigma,alpha,p,seed,C,H,B,C025,C075,C150,Lambda,slem,I_comp,neff,exact,mu_T,Q,Q_null,G_cap
0,discover,ring,32,random,4,0.1,0.45,0.25,101,0.516547698525474,0.10840550204881251,0.25732817289684645,0.96875,0.84375,0.21875,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.19069477267981164,0.08308021340247662,0.69903564453125,0.4974365234375,0.20159912109375
0,discover,ring,32,random,4,0.1,0.45,0.25,102,0.5261978794652454,0.06751666211677303,0.2513008483184108,1.0,1.0,0.21875,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.1938808885396731,0.08308021340247662,0.69970703125,0.5009765625,0.19873046875
0,discover,ring,32,random,4,0.1,0.45,0.25,103,0.48752153727259656,0.1549567392453045,0.2810293229081522,0.90625,0.8125,0.21875,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.17863605652173403,0.08308021340247662,0.67236328125,0.497955322265625,0.174407958984375
0,discover,ring,32,random,4,0.1,0.45,0.25,104,0.5052844779246226,0.11384057205942404,0.26658392411871196,0.96875,0.84375,0.25,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.18427078418423862,0.08308021340247662,0.67755126953125,0.497406005859375,0.180145263671875
0,discover,ring,32,random,4,0.1,0.45,0.25,105,0.5295145386138586,0.06846208507661196,0.248238018651173,1.0,0.90625,0.21875,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.19601023919711177,0.08308021340247662,0.69140625,0.500732421875,0.190673828125
0,discover,ring,32,random,4,0.1,0.45,0.25,106,0.5204917445309782,0.08523722409009653,0.2554182045874548,1.0,0.84375,0.21875,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.19140509563348934,0.08308021340247662,0.689666748046875,0.49920654296875,0.190460205078125
1,discover,ring,32,random,4,0.1,0.45,0.5,101,0.6072568431958967,0.030056961371316738,0.10228383598877365,1.0,1.0,0.6875,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.22391471723558942,0.08308021340247662,0.73150634765625,0.50067138671875,0.2308349609375
1,discover,ring,32,random,4,0.1,0.45,0.5,102,0.6021142467524322,0.03262251369619232,0.11330012456309821,1.0,1.0,0.65625,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.22233954892409521,0.08308021340247662,0.728759765625,0.49884033203125,0.22991943359375
1,discover,ring,32,random,4,0.1,0.45,0.5,103,0.6146290526712973,0.017320230399201914,0.08690195696433098,1.0,1.0,0.78125,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.22639677136167263,0.08308021340247662,0.7174072265625,0.4969482421875,0.220458984375
1,discover,ring,32,random,4,0.1,0.45,0.5,104,0.5976803194304793,0.042062177880581336,0.11913999600542026,1.0,1.0,0.65625,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.2201667709970489,0.08308021340247662,0.711151123046875,0.496368408203125,0.21478271484375
1,discover,ring,32,random,4,0.1,0.45,0.5,105,0.6205073620239969,0.01532319128191285,0.06876005550909871,1.0,1.0,0.875,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.22706119669808683,0.08308021340247662,0.723052978515625,0.498809814453125,0.2242431640625
1,discover,ring,32,random,4,0.1,0.45,0.5,106,0.6150879721718135,0.02269260751357689,0.08204118723589027,1.0,1.0,0.71875,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.225671944624664,0.08308021340247662,0.7197265625,0.50164794921875,0.21807861328125
2,discover,ring,32,random,4,0.1,0.85,0.25,101,0.5630095277381608,0.06808363447528558,0.2646411375013029,1.0,0.9375,0.4375,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.22199579841110556,0.15248320246900215,0.728973388671875,0.4974365234375,0.231536865234375
2,discover,ring,32,random,4,0.1,0.85,0.25,102,0.5601312887256861,0.0637758940612313,0.2667984170133321,1.0,1.0,0.34375,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.21988412454415443,0.15248320246900215,0.7275390625,0.5009765625,0.2265625
2,discover,ring,32,random,4,0.1,0.85,0.25,103,0.5394437237623781,0.11255133855477568,0.2801125351222774,1.0,0.8125,0.40625,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.20923964410880572,0.15248320246900215,0.704132080078125,0.497955322265625,0.2061767578125
2,discover,ring,32,random,4,0.1,0.85,0.25,104,0.5509658152076172,0.0819567990780946,0.27345800361446787,1.0,0.90625,0.34375,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.21483964165085903,0.15248320246900215,0.706787109375,0.497406005859375,0.209381103515625
2,discover,ring,32,random,4,0.1,0.85,0.25,105,0.5641829577370036,0.056556597606525136,0.2639201000196225,1.0,1.0,0.34375,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.22231182995509363,0.15248320246900215,0.720306396484375,0.500732421875,0.219573974609375
2,discover,ring,32,random,4,0.1,0.85,0.25,106,0.5642391824881513,0.054589378366866656,0.2641411432262218,1.0,1.0,0.28125,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.22231196064226905,0.15248320246900215,0.71893310546875,0.49920654296875,0.2197265625
3,discover,ring,32,random,4,0.3,0.45,0.25,101,0.3824246925211831,0.12909885849746475,0.30724953450458964,0.84375,0.34375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.11724388054648345,0.08308021340247662,0.6182861328125,0.49737548828125,0.12091064453125
3,discover,ring,32,random,4,0.3,0.45,0.25,102,0.38639986321989717,0.09880644098730605,0.31040858028986157,1.0,0.34375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.11751525828778722,0.08308021340247662,0.62225341796875,0.501708984375,0.12054443359375
3,discover,ring,32,random,4,0.3,0.45,0.25,103,0.35915824139247265,0.15853078786011993,0.3256473908874689,0.8125,0.40625,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.10934718345428387,0.08308021340247662,0.604644775390625,0.498138427734375,0.10650634765625
3,discover,ring,32,random,4,0.3,0.45,0.25,104,0.3714939937435793,0.1381975926697865,0.31512678745785383,0.84375,0.34375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.11223448485243906,0.08308021340247662,0.608612060546875,0.49749755859375,0.111114501953125
3,discover,ring,32,random,4,0.3,0.45,0.25,105,0.39470343954014286,0.09729108816184176,0.30215948582657376,0.9375,0.40625,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.12146119300569586,0.08308021340247662,0.617706298828125,0.497711181640625,0.1199951171875
3,discover,ring,32,random,4,0.3,0.45,0.25,106,0.3830351215066101,0.12127278255228478,0.30709182370313626,0.90625,0.40625,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.11650882913174143,0.08308021340247662,0.615570068359375,0.5,0.115570068359375
4,discover,ring,32,random,4,0.3,0.45,0.5,101,0.48183153209475915,0.05939159944166899,0.16299276769725213,1.0,0.8125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.14833493778638912,0.08308021340247662,0.6529541015625,0.499481201171875,0.153472900390625
4,discover,ring,32,random,4,0.3,0.45,0.5,102,0.4775224363080501,0.06710690232211643,0.16940075480032457,1.0,0.78125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.14704442748632907,0.08308021340247662,0.652374267578125,0.500091552734375,0.15228271484375
4,discover,ring,32,random,4,0.3,0.45,0.5,103,0.5056500834764539,0.038560497802470735,0.12224284434133467,1.0,0.96875,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.1557155700622933,0.08308021340247662,0.648284912109375,0.49652099609375,0.151763916015625
4,discover,ring,32,random,4,0.3,0.45,0.5,104,0.4774869501437772,0.07533696503879302,0.1657951105048956,1.0,0.71875,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.1462869684895045,0.08308021340247662,0.64208984375,0.49713134765625,0.14495849609375
4,discover,ring,32,random,4,0.3,0.45,0.5,105,0.514997527871806,0.02241116483173236,0.1059291113569996,1.0,1.0,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.15865014345616768,0.08308021340247662,0.655242919921875,0.49688720703125,0.158355712890625
4,discover,ring,32,random,4,0.3,0.45,0.5,106,0.506383061810354,0.03639445441355873,0.12141113465481986,1.0,0.96875,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.15602829053940426,0.08308021340247662,0.649505615234375,0.501739501953125,0.14776611328125
5,discover,ring,32,random,4,0.3,0.85,0.25,101,0.4092340865623341,0.09243581130587629,0.31823381199539363,0.96875,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.13238428020396012,0.15248320246900215,0.632049560546875,0.49737548828125,0.134674072265625
5,discover,ring,32,random,4,0.3,0.85,0.25,102,0.4061060762324162,0.08983679267326178,0.3189613996143401,1.0,0.375,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.12955309924788666,0.15248320246900215,0.634307861328125,0.501708984375,0.132598876953125
5,discover,ring,32,random,4,0.3,0.85,0.25,103,0.3895684248224012,0.13632841585699934,0.32391909318515627,0.875,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.12347675371726466,0.15248320246900215,0.618194580078125,0.498138427734375,0.12005615234375
5,discover,ring,32,random,4,0.3,0.85,0.25,104,0.3968262140170854,0.11336418774329067,0.32201245956221625,0.96875,0.375,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.12553423130227187,0.15248320246900215,0.622528076171875,0.49749755859375,0.125030517578125
5,discover,ring,32,random,4,0.3,0.85,0.25,105,0.41123338216072025,0.0805038061260473,0.3172909626631727,1.0,0.40625,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.132477849522553,0.15248320246900215,0.630157470703125,0.497711181640625,0.1324462890625
5,discover,ring,32,random,4,0.3,0.85,0.25,106,0.40842568719159833,0.08468921909712177,0.3186292043837916,1.0,0.3125,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.1309453164959722,0.15248320246900215,0.630340576171875,0.5,0.130340576171875
6,discover,ring,32,random,4,0.3,0.85,0.5,101,0.5308856837290377,0.03017943486541621,0.10830331228242425,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1698933366598905,0.15248320246900215,0.673553466796875,0.499481201171875,0.174072265625
6,discover,ring,32,random,4,0.3,0.85,0.5,102,0.52638913973922,0.03483599782501616,0.11734576684301339,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.16868245750231114,0.15248320246900215,0.67431640625,0.500091552734375,0.174224853515625
6,discover,ring,32,random,4,0.3,0.85,0.5,103,0.5395084196011599,0.021548829728082787,0.09036900015276443,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1721357023280327,0.15248320246900215,0.6649169921875,0.49652099609375,0.16839599609375
6,discover,ring,32,random,4,0.3,0.85,0.5,104,0.5137633059082152,0.046980017859434904,0.14222089515904446,1.0,0.90625,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.16519862524356638,0.15248320246900215,0.6622314453125,0.49713134765625,0.16510009765625
6,discover,ring,32,random,4,0.3,0.85,0.5,105,0.5466902149926142,0.014661575993538149,0.07401406220421985,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.17366863663991944,0.15248320246900215,0.672393798828125,0.49688720703125,0.175506591796875
6,discover,ring,32,random,4,0.3,0.85,0.5,106,0.5375418545548967,0.02767548869896752,0.09357503791985847,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1713475759344658,0.15248320246900215,0.666778564453125,0.501739501953125,0.1650390625
7,discover,ring,32,random,8,0.1,0.45,0.5,101,0.6584245547634875,0.015148983027787843,0.06293598043725282,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.2551279825185102,0.15925810494595216,0.76513671875,0.50067138671875,0.26446533203125
7,discover,ring,32,random,8,0.1,0.45,0.5,102,0.6557328641613371,0.01593606751369198,0.0700718852946597,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.2544620583305418,0.15925810494595216,0.76153564453125,0.49884033203125,0.2626953125
7,discover,ring,32,random,8,0.1,0.45,0.5,103,0.6599834762798579,0.010848621143375186,0.05697220734196823,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25519049771728397,0.15925810494595216,0.750823974609375,0.4969482421875,0.253875732421875
7,discover,ring,32,random,8,0.1,0.45,0.5,104,0.6438083994994885,0.023908224321745518,0.10101230059987257,1.0,1.0,0.90625,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25136139949707215,0.15925810494595216,0.743927001953125,0.496368408203125,0.24755859375
7,discover,ring,32,random,8,0.1,0.45,0.5,105,0.6646016933475338,0.008894685741225086,0.041845111328334614,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.2557232230972514,0.15925810494595216,0.75445556640625,0.498809814453125,0.255645751953125
7,discover,ring,32,random,8,0.1,0.45,0.5,106,0.6565175260175768,0.014110628705505964,0.066355121903362,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25435554595470466,0.15925810494595216,0.749786376953125,0.50164794921875,0.248138427734375
8,discover,ring,32,random,8,0.1,0.85,0.25,101,0.5964621203238043,0.04540060845931287,0.27827869826187934,1.0,1.0,0.53125,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.2471708729374691,0.2817152779028016,0.75421142578125,0.4974365234375,0.25677490234375
8,discover,ring,32,random,8,0.1,0.85,0.25,102,0.5917584682101777,0.05437591287845896,0.2818864074919237,1.0,1.0,0.46875,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.2443810024875966,0.2817152779028016,0.7529296875,0.5009765625,0.251953125
8,discover,ring,32,random,8,0.1,0.85,0.25,103,0.5793711707329786,0.08378975830428585,0.2903294666805945,1.0,1.0,0.5,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.2373493401236779,0.2817152779028016,0.73406982421875,0.497955322265625,0.236114501953125
8,discover,ring,32,random,8,0.1,0.85,0.25,104,0.5876850071368805,0.0634729736068248,0.28487399897120097,1.0,1.0,0.46875,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.24201792606251535,0.2817152779028016,0.733856201171875,0.497406005859375,0.2364501953125
8,discover,ring,32,random,8,0.1,0.85,0.25,105,0.5947954869664185,0.047071751603339575,0.2796182328011531,1.0,1.0,0.5,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.24616450391443356,0.2817152779028016,0.743133544921875,0.500732421875,0.242401123046875
8,discover,ring,32,random,8,0.1,0.85,0.25,106,0.598017123564552,0.03677929373195993,0.27743397935214376,1.0,1.0,0.40625,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.2480682373103957,0.2817152779028016,0.74530029296875,0.49920654296875,0.24609375
9,discover,ring,32,random,8,0.3,0.45,0.25,101,0.4093386400598844,0.09198136676033616,0.318630116873668,1.0,0.5,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.13247190554800703,0.15925810494595216,0.63330078125,0.49737548828125,0.13592529296875
9,discover,ring,32,random,8,0.3,0.45,0.25,102,0.4065289578871017,0.08896674572025365,0.31922411466135175,1.0,0.375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.12982587689427655,0.15925810494595216,0.634521484375,0.501708984375,0.1328125
9,discover,ring,32,random,8,0.3,0.45,0.25,103,0.39003721378584766,0.13539802799144057,0.3242110849328413,0.875,0.5,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.12373883241002241,0.15925810494595216,0.618804931640625,0.498138427734375,0.12066650390625
9,discover,ring,32,random,8,0.3,0.45,0.25,104,0.3973684930116176,0.11249831100825704,0.32225425757376114,0.96875,0.375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.12587995122315748,0.15925810494595216,0.6224365234375,0.49749755859375,0.12493896484375
9,discover,ring,32,random,8,0.3,0.45,0.25,105,0.4115133284602575,0.0801423520912198,0.31757801148840586,1.0,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.13269137786024973,0.15925810494595216,0.630126953125,0.497711181640625,0.132415771484375
9,discover,ring,32,random,8,0.3,0.45,0.25,106,0.4087604689891098,0.08411253324868899,0.318952426217164,1.0,0.3125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.13120367900767207,0.15925810494595216,0.631317138671875,0.5,0.131317138671875
10,discover,ring,32,random,8,0.3,0.45,0.5,101,0.531231347503696,0.030406877094536208,0.10788927666198475,1.0,1.0,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.1700456061681711,0.15925810494595216,0.67401123046875,0.499481201171875,0.174530029296875
10,discover,ring,32,random,8,0.3,0.45,0.5,102,0.5269744135801806,0.034785338486904314,0.11650509940753674,1.0,1.0,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.16891572759895002,0.15925810494595216,0.674774169921875,0.500091552734375,0.1746826171875
10,discover,ring,32,random,8,0.3,0.45,0.5,103,0.5402766083218995,0.021534892651813225,0.0890493679371645,1.0,1.0,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.17238690351428337,0.15925810494595216,0.665985107421875,0.49652099609375,0.169464111328125
10,discover,ring,32,random,8,0.3,0.45,0.5,104,0.5149074135775761,0.04653185682944312,0.14026506523400994,1.0,0.90625,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.1655629717583147,0.15925810494595216,0.66339111328125,0.49713134765625,0.166259765625
10,discover,ring,32,random,8,0.3,0.45,0.5,105,0.5471688690357586,0.014091474970378551,0.07351063715427447,1.0,1.0,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.17390311802467562,0.15925810494595216,0.67266845703125,0.49688720703125,0.17578125
10,discover,ring,32,random,8,0.3,0.45,0.5,106,0.5382482429848379,0.027310215025051578,0.09253203634763663,1.0,1.0,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.17162287526723988,0.15925810494595216,0.6663818359375,0.501739501953125,0.164642333984375
11,discover,ring,32,random,8,0.3,0.85,0.25,101,0.42472232721264447,0.06565409782478718,0.33055146080111364,1.0,0.59375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.14235026477146923,0.2817152779028016,0.6441650390625,0.49737548828125,0.14678955078125
11,discover,ring,32,random,8,0.3,0.85,0.25,102,0.4198342366929555,0.07753880980851499,0.33186383015997056,1.0,0.4375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.13952625980176794,0.2817152779028016,0.644744873046875,0.501708984375,0.143035888671875
11,discover,ring,32,random,8,0.3,0.85,0.25,103,0.40892569358670816,0.11107359338877679,0.3346814124062899,1.0,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.13486188441303526,0.2817152779028016,0.630767822265625,0.498138427734375,0.13262939453125
11,discover,ring,32,random,8,0.3,0.85,0.25,104,0.41514166378471085,0.09061464189806212,0.33321838238368173,1.0,0.4375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.13723566418593786,0.2817152779028016,0.634796142578125,0.49749755859375,0.137298583984375
11,discover,ring,32,random,8,0.3,0.85,0.25,105,0.4233492327808865,0.06770278202324154,0.3308593770241057,1.0,0.46875,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.1413981401978044,0.2817152779028016,0.6402587890625,0.497711181640625,0.142547607421875
11,discover,ring,32,random,8,0.3,0.85,0.25,106,0.4251395632538535,0.05822956182669828,0.33060718827105945,1.0,0.375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.14217865814912536,0.2817152779028016,0.6407470703125,0.5,0.1407470703125
12,discover,ring,32,segregated,4,0.1,0.15,0.25,101,0.15807520984713028,0.21161738146712566,0.47606634684853333,0.25,0.25,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.04623302053071259,0.02829526877171351,0.547882080078125,0.499114990234375,0.04876708984375
12,discover,ring,32,segregated,4,0.1,0.15,0.25,102,0.15807520984713028,0.21161738146712566,0.47606634684853333,0.25,0.25,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.04623302053071259,0.02829526877171351,0.54742431640625,0.498779296875,0.04864501953125
12,discover,ring,32,segregated,4,0.1,0.15,0.25,103,0.15807520984713028,0.21161738146712566,0.47606634684853333,0.25,0.25,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.04623302053071259,0.02829526877171351,0.54156494140625,0.4974365234375,0.04412841796875
12,discover,ring,32,segregated,4,0.1,0.15,0.25,104,0.15807520984713028,0.21161738146712566,0.47606634684853333,0.25,0.25,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.04623302053071259,0.02829526877171351,0.546478271484375,0.498779296875,0.047698974609375
12,discover,ring,32,segregated,4,0.1,0.15,0.25,105,0.15807520984713028,0.21161738146712566,0.47606634684853333,0.25,0.25,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.04623302053071259,0.02829526877171351,0.54327392578125,0.502349853515625,0.040924072265625
12,discover,ring,32,segregated,4,0.1,0.15,0.25,106,0.15807520984713028,0.21161738146712566,0.47606634684853333,0.25,0.25,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.04623302053071259,0.02829526877171351,0.546051025390625,0.500732421875,0.045318603515625
13,discover,ring,32,segregated,4,0.1,0.45,0.5,101,0.27404495180356636,0.2437920468434869,0.4848235803058172,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.09739079036847345,0.08308021340247662,0.59967041015625,0.49951171875,0.10015869140625
13,discover,ring,32,segregated,4,0.1,0.45,0.5,102,0.27404495180356636,0.2437920468434869,0.4848235803058172,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.09739079036847345,0.08308021340247662,0.600433349609375,0.49896240234375,0.101470947265625
13,discover,ring,32,segregated,4,0.1,0.45,0.5,103,0.27404495180356636,0.2437920468434869,0.4848235803058172,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.09739079036847345,0.08308021340247662,0.59393310546875,0.499481201171875,0.094451904296875
13,discover,ring,32,segregated,4,0.1,0.45,0.5,104,0.27404495180356636,0.2437920468434869,0.4848235803058172,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.09739079036847345,0.08308021340247662,0.596832275390625,0.4970703125,0.099761962890625
13,discover,ring,32,segregated,4,0.1,0.45,0.5,105,0.27404495180356636,0.2437920468434869,0.4848235803058172,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.09739079036847345,0.08308021340247662,0.591217041015625,0.49957275390625,0.091644287109375
13,discover,ring,32,segregated,4,0.1,0.45,0.5,106,0.27404495180356636,0.2437920468434869,0.4848235803058172,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.09739079036847345,0.08308021340247662,0.59600830078125,0.50146484375,0.09454345703125
14,discover,ring,32,segregated,4,0.1,0.85,0.5,101,0.3826882784002007,0.23313413565421023,0.4286006959333273,0.75,0.5,0.25,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1446541124464433,0.15248320246900215,0.646942138671875,0.49951171875,0.147430419921875
14,discover,ring,32,segregated,4,0.1,0.85,0.5,102,0.3826882784002007,0.23313413565421023,0.4286006959333273,0.75,0.5,0.25,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1446541124464433,0.15248320246900215,0.652191162109375,0.49896240234375,0.153228759765625
14,discover,ring,32,segregated,4,0.1,0.85,0.5,103,0.3826882784002007,0.23313413565421023,0.4286006959333273,0.75,0.5,0.25,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1446541124464433,0.15248320246900215,0.64373779296875,0.499481201171875,0.144256591796875
14,discover,ring,32,segregated,4,0.1,0.85,0.5,104,0.3826882784002007,0.23313413565421023,0.4286006959333273,0.75,0.5,0.25,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1446541124464433,0.15248320246900215,0.64471435546875,0.4970703125,0.14764404296875
14,discover,ring,32,segregated,4,0.1,0.85,0.5,105,0.3826882784002007,0.23313413565421023,0.4286006959333273,0.75,0.5,0.25,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1446541124464433,0.15248320246900215,0.6385498046875,0.49957275390625,0.13897705078125
14,discover,ring,32,segregated,4,0.1,0.85,0.5,106,0.3826882784002007,0.23313413565421023,0.4286006959333273,0.75,0.5,0.25,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.1446541124464433,0.15248320246900215,0.64215087890625,0.50146484375,0.14068603515625
15,discover,ring,32,segregated,4,0.3,0.15,0.25,101,0.09625825663075334,0.14559736753641994,0.511495343450816,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.024231563543850382,0.02829526877171351,0.523651123046875,0.4986572265625,0.024993896484375
15,discover,ring,32,segregated,4,0.3,0.15,0.25,102,0.09625825663075334,0.14559736753641994,0.511495343450816,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.024231563543850382,0.02829526877171351,0.525238037109375,0.4993896484375,0.025848388671875
15,discover,ring,32,segregated,4,0.3,0.15,0.25,103,0.09625825663075334,0.14559736753641994,0.511495343450816,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.024231563543850382,0.02829526877171351,0.519622802734375,0.498443603515625,0.02117919921875
15,discover,ring,32,segregated,4,0.3,0.15,0.25,104,0.09625825663075334,0.14559736753641994,0.511495343450816,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.024231563543850382,0.02829526877171351,0.522674560546875,0.4990234375,0.023651123046875
15,discover,ring,32,segregated,4,0.3,0.15,0.25,105,0.09625825663075334,0.14559736753641994,0.511495343450816,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.024231563543850382,0.02829526877171351,0.520751953125,0.500152587890625,0.020599365234375
15,discover,ring,32,segregated,4,0.3,0.15,0.25,106,0.09625825663075334,0.14559736753641994,0.511495343450816,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.024231563543850382,0.02829526877171351,0.525177001953125,0.500091552734375,0.02508544921875
16,discover,ring,32,segregated,4,0.3,0.15,0.5,101,0.09627227565256409,0.14554517597920516,0.5114929034811933,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.52337646484375,0.4993896484375,0.02398681640625
16,discover,ring,32,segregated,4,0.3,0.15,0.5,102,0.09627227565256409,0.14554517597920516,0.5114929034811933,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.525665283203125,0.50152587890625,0.024139404296875
16,discover,ring,32,segregated,4,0.3,0.15,0.5,103,0.09627227565256409,0.14554517597920516,0.5114929034811933,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.520477294921875,0.498870849609375,0.0216064453125
16,discover,ring,32,segregated,4,0.3,0.15,0.5,104,0.09627227565256409,0.14554517597920516,0.5114929034811933,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.52105712890625,0.496826171875,0.02423095703125
16,discover,ring,32,segregated,4,0.3,0.15,0.5,105,0.09627227565256409,0.14554517597920516,0.5114929034811933,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.519317626953125,0.49755859375,0.021759033203125
16,discover,ring,32,segregated,4,0.3,0.15,0.5,106,0.09627227565256409,0.14554517597920516,0.5114929034811933,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.524200439453125,0.499237060546875,0.02496337890625
17,discover,ring,32,segregated,4,0.3,0.45,0.25,101,0.17585666569806038,0.19362431685523315,0.5129283699016725,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.05262221716946348,0.08308021340247662,0.551971435546875,0.4986572265625,0.053314208984375
17,discover,ring,32,segregated,4,0.3,0.45,0.25,102,0.17585666569806038,0.19362431685523315,0.5129283699016725,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.05262221716946348,0.08308021340247662,0.556060791015625,0.4993896484375,0.056671142578125
17,discover,ring,32,segregated,4,0.3,0.45,0.25,103,0.17585666569806038,0.19362431685523315,0.5129283699016725,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.05262221716946348,0.08308021340247662,0.54852294921875,0.498443603515625,0.050079345703125
17,discover,ring,32,segregated,4,0.3,0.45,0.25,104,0.17585666569806038,0.19362431685523315,0.5129283699016725,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.05262221716946348,0.08308021340247662,0.54986572265625,0.4990234375,0.05084228515625
17,discover,ring,32,segregated,4,0.3,0.45,0.25,105,0.17585666569806038,0.19362431685523315,0.5129283699016725,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.05262221716946348,0.08308021340247662,0.55023193359375,0.500152587890625,0.050079345703125
17,discover,ring,32,segregated,4,0.3,0.45,0.25,106,0.17585666569806038,0.19362431685523315,0.5129283699016725,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.05262221716946348,0.08308021340247662,0.551727294921875,0.500091552734375,0.0516357421875
18,discover,ring,32,segregated,4,0.3,0.45,0.5,101,0.17730587702158287,0.18995845012336987,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.553070068359375,0.4993896484375,0.053680419921875
18,discover,ring,32,segregated,4,0.3,0.45,0.5,102,0.17730587702158287,0.18995845012336987,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.558074951171875,0.50152587890625,0.056549072265625
18,discover,ring,32,segregated,4,0.3,0.45,0.5,103,0.17730587702158287,0.18995845012336987,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.55010986328125,0.498870849609375,0.051239013671875
18,discover,ring,32,segregated,4,0.3,0.45,0.5,104,0.17730587702158287,0.18995845012336987,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.550384521484375,0.496826171875,0.053558349609375
18,discover,ring,32,segregated,4,0.3,0.45,0.5,105,0.17730587702158287,0.18995845012336987,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.548065185546875,0.49755859375,0.050506591796875
18,discover,ring,32,segregated,4,0.3,0.45,0.5,106,0.17730587702158287,0.18995845012336987,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.55169677734375,0.499237060546875,0.052459716796875
19,discover,ring,32,segregated,8,0.1,0.15,0.25,101,0.22338609686465782,0.23572701174486063,0.4870746689310164,0.5,0.25,0.125,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.07429840610257266,0.055789915308563476,0.57476806640625,0.499114990234375,0.075653076171875
19,discover,ring,32,segregated,8,0.1,0.15,0.25,102,0.22338609686465782,0.23572701174486063,0.4870746689310164,0.5,0.25,0.125,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.07429840610257266,0.055789915308563476,0.57586669921875,0.498779296875,0.07708740234375
19,discover,ring,32,segregated,8,0.1,0.15,0.25,103,0.22338609686465782,0.23572701174486063,0.4870746689310164,0.5,0.25,0.125,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.07429840610257266,0.055789915308563476,0.57464599609375,0.4974365234375,0.07720947265625
19,discover,ring,32,segregated,8,0.1,0.15,0.25,104,0.22338609686465782,0.23572701174486063,0.4870746689310164,0.5,0.25,0.125,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.07429840610257266,0.055789915308563476,0.5745849609375,0.498779296875,0.0758056640625
19,discover,ring,32,segregated,8,0.1,0.15,0.25,105,0.22338609686465782,0.23572701174486063,0.4870746689310164,0.5,0.25,0.125,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.07429840610257266,0.055789915308563476,0.571014404296875,0.502349853515625,0.06866455078125
19,discover,ring,32,segregated,8,0.1,0.15,0.25,106,0.22338609686465782,0.23572701174486063,0.4870746689310164,0.5,0.25,0.125,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.07429840610257266,0.055789915308563476,0.5721435546875,0.500732421875,0.0714111328125
20,discover,ring,32,segregated,8,0.1,0.45,0.5,101,0.40159673937924034,0.21379939872286366,0.41713329661724574,0.75,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.15117658436070913,0.15925810494595216,0.653778076171875,0.49951171875,0.154266357421875
20,discover,ring,32,segregated,8,0.1,0.45,0.5,102,0.40159673937924034,0.21379939872286366,0.41713329661724574,0.75,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.15117658436070913,0.15925810494595216,0.6585693359375,0.49896240234375,0.15960693359375
20,discover,ring,32,segregated,8,0.1,0.45,0.5,103,0.40159673937924034,0.21379939872286366,0.41713329661724574,0.75,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.15117658436070913,0.15925810494595216,0.650787353515625,0.499481201171875,0.15130615234375
20,discover,ring,32,segregated,8,0.1,0.45,0.5,104,0.40159673937924034,0.21379939872286366,0.41713329661724574,0.75,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.15117658436070913,0.15925810494595216,0.65155029296875,0.4970703125,0.15447998046875
20,discover,ring,32,segregated,8,0.1,0.45,0.5,105,0.40159673937924034,0.21379939872286366,0.41713329661724574,0.75,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.15117658436070913,0.15925810494595216,0.64501953125,0.49957275390625,0.14544677734375
20,discover,ring,32,segregated,8,0.1,0.45,0.5,106,0.40159673937924034,0.21379939872286366,0.41713329661724574,0.75,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.15117658436070913,0.15925810494595216,0.64892578125,0.50146484375,0.1474609375
21,discover,ring,32,segregated,8,0.1,0.85,0.5,101,0.5433936766824103,0.12456716448513236,0.3228887141358573,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.723052978515625,0.49951171875,0.223541259765625
21,discover,ring,32,segregated,8,0.1,0.85,0.5,102,0.5433936766824103,0.12456716448513236,0.3228887141358573,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.727874755859375,0.49896240234375,0.228912353515625
21,discover,ring,32,segregated,8,0.1,0.85,0.5,103,0.5433936766824103,0.12456716448513236,0.3228887141358573,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.717529296875,0.499481201171875,0.218048095703125
21,discover,ring,32,segregated,8,0.1,0.85,0.5,104,0.5433936766824103,0.12456716448513236,0.3228887141358573,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.720123291015625,0.4970703125,0.223052978515625
21,discover,ring,32,segregated,8,0.1,0.85,0.5,105,0.5433936766824103,0.12456716448513236,0.3228887141358573,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.712677001953125,0.49957275390625,0.213104248046875
21,discover,ring,32,segregated,8,0.1,0.85,0.5,106,0.5433936766824103,0.12456716448513236,0.3228887141358573,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.7161865234375,0.50146484375,0.2147216796875
22,discover,ring,32,segregated,8,0.3,0.15,0.25,101,0.14134733527517773,0.17478573144904128,0.52047224058415,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.039858589078270085,0.055789915308563476,0.537506103515625,0.4986572265625,0.038848876953125
22,discover,ring,32,segregated,8,0.3,0.15,0.25,102,0.14134733527517773,0.17478573144904128,0.52047224058415,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.039858589078270085,0.055789915308563476,0.540283203125,0.4993896484375,0.0408935546875
22,discover,ring,32,segregated,8,0.3,0.15,0.25,103,0.14134733527517773,0.17478573144904128,0.52047224058415,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.039858589078270085,0.055789915308563476,0.534942626953125,0.498443603515625,0.0364990234375
22,discover,ring,32,segregated,8,0.3,0.15,0.25,104,0.14134733527517773,0.17478573144904128,0.52047224058415,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.039858589078270085,0.055789915308563476,0.5382080078125,0.4990234375,0.0391845703125
22,discover,ring,32,segregated,8,0.3,0.15,0.25,105,0.14134733527517773,0.17478573144904128,0.52047224058415,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.039858589078270085,0.055789915308563476,0.53729248046875,0.500152587890625,0.037139892578125
22,discover,ring,32,segregated,8,0.3,0.15,0.25,106,0.14134733527517773,0.17478573144904128,0.52047224058415,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,5.227990144996809,0.039858589078270085,0.055789915308563476,0.5380859375,0.500091552734375,0.037994384765625
23,discover,ring,32,segregated,8,0.3,0.15,0.5,101,0.14180968720696407,0.1734750923475401,0.520401548368588,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.53826904296875,0.4993896484375,0.03887939453125
23,discover,ring,32,segregated,8,0.3,0.15,0.5,102,0.14180968720696407,0.1734750923475401,0.520401548368588,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.540740966796875,0.50152587890625,0.039215087890625
23,discover,ring,32,segregated,8,0.3,0.15,0.5,103,0.14180968720696407,0.1734750923475401,0.520401548368588,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.535247802734375,0.498870849609375,0.036376953125
23,discover,ring,32,segregated,8,0.3,0.15,0.5,104,0.14180968720696407,0.1734750923475401,0.520401548368588,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.537384033203125,0.496826171875,0.040557861328125
23,discover,ring,32,segregated,8,0.3,0.15,0.5,105,0.14180968720696407,0.1734750923475401,0.520401548368588,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.5343017578125,0.49755859375,0.0367431640625
23,discover,ring,32,segregated,8,0.3,0.15,0.5,106,0.14180968720696407,0.1734750923475401,0.520401548368588,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.5384521484375,0.499237060546875,0.039215087890625
24,discover,ring,32,segregated,8,0.3,0.45,0.25,101,0.2430015763969201,0.21207356615234804,0.4666478469940675,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885344,0.15925810494595216,0.5758056640625,0.4986572265625,0.0771484375
24,discover,ring,32,segregated,8,0.3,0.45,0.25,102,0.2430015763969201,0.21207356615234804,0.4666478469940675,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885344,0.15925810494595216,0.580902099609375,0.4993896484375,0.081512451171875
24,discover,ring,32,segregated,8,0.3,0.45,0.25,103,0.2430015763969201,0.21207356615234804,0.4666478469940675,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885344,0.15925810494595216,0.57305908203125,0.498443603515625,0.074615478515625
24,discover,ring,32,segregated,8,0.3,0.45,0.25,104,0.2430015763969201,0.21207356615234804,0.4666478469940675,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885344,0.15925810494595216,0.57452392578125,0.4990234375,0.07550048828125
24,discover,ring,32,segregated,8,0.3,0.45,0.25,105,0.2430015763969201,0.21207356615234804,0.4666478469940675,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885344,0.15925810494595216,0.572479248046875,0.500152587890625,0.07232666015625
24,discover,ring,32,segregated,8,0.3,0.45,0.25,106,0.2430015763969201,0.21207356615234804,0.4666478469940675,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885344,0.15925810494595216,0.57598876953125,0.500091552734375,0.075897216796875
25,discover,ring,32,segregated,8,0.3,0.45,0.5,101,0.2561736641764475,0.18644382723462205,0.4641234828209009,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.0793856682080378,0.15925810494595216,0.578399658203125,0.4993896484375,0.079010009765625
25,discover,ring,32,segregated,8,0.3,0.45,0.5,102,0.2561736641764475,0.18644382723462205,0.4641234828209009,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.0793856682080378,0.15925810494595216,0.583709716796875,0.50152587890625,0.082183837890625
25,discover,ring,32,segregated,8,0.3,0.45,0.5,103,0.2561736641764475,0.18644382723462205,0.4641234828209009,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.0793856682080378,0.15925810494595216,0.577423095703125,0.498870849609375,0.07855224609375
25,discover,ring,32,segregated,8,0.3,0.45,0.5,104,0.2561736641764475,0.18644382723462205,0.4641234828209009,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.0793856682080378,0.15925810494595216,0.57513427734375,0.496826171875,0.07830810546875
25,discover,ring,32,segregated,8,0.3,0.45,0.5,105,0.2561736641764475,0.18644382723462205,0.4641234828209009,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.0793856682080378,0.15925810494595216,0.574371337890625,0.49755859375,0.076812744140625
25,discover,ring,32,segregated,8,0.3,0.45,0.5,106,0.2561736641764475,0.18644382723462205,0.4641234828209009,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.0793856682080378,0.15925810494595216,0.578033447265625,0.499237060546875,0.07879638671875
26,discover,ring,64,random,4,0.1,0.45,0.5,101,0.606027942740408,0.03632017422306567,0.1012112225233116,1.0,1.0,0.65625,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.22278063439148552,0.02145222742782038,0.73553466796875,0.4992218017578125,0.2363128662109375
26,discover,ring,64,random,4,0.1,0.45,0.5,102,0.5830880055431108,0.05750089819970996,0.14625430870783168,1.0,1.0,0.5625,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.21485618529717032,0.02145222742782038,0.7094879150390625,0.502593994140625,0.2068939208984375
26,discover,ring,64,random,4,0.1,0.45,0.5,103,0.5882236224925139,0.044481289873760384,0.14084190988580697,1.0,1.0,0.453125,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.2175126282983033,0.02145222742782038,0.714874267578125,0.502655029296875,0.21221923828125
26,discover,ring,64,random,4,0.1,0.45,0.5,104,0.6092194036023191,0.033525007899045244,0.09400318800873499,1.0,1.0,0.71875,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.22365905011962262,0.02145222742782038,0.72381591796875,0.50146484375,0.22235107421875
26,discover,ring,64,random,4,0.1,0.45,0.5,105,0.5985419984571039,0.0440902181969181,0.11641708722131233,1.0,1.0,0.578125,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.22027628512348232,0.02145222742782038,0.7234344482421875,0.4984283447265625,0.225006103515625
26,discover,ring,64,random,4,0.1,0.45,0.5,106,0.5959470801017792,0.05610680865532744,0.11854282919243002,1.0,0.96875,0.671875,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.21904298143126888,0.02145222742782038,0.733978271484375,0.4979705810546875,0.2360076904296875
27,discover,ring,64,random,4,0.1,0.85,0.25,101,0.5089232110844587,0.15568768527397547,0.31119670889036655,0.921875,0.796875,0.28125,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.19709917751365497,0.040229436652653106,0.7037506103515625,0.4992218017578125,0.20452880859375
27,discover,ring,64,random,4,0.1,0.85,0.25,102,0.5444336083646901,0.1178212038481691,0.27595688096463894,0.953125,0.890625,0.375,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.213131108202126,0.040229436652653106,0.71173095703125,0.4990692138671875,0.2126617431640625
27,discover,ring,64,random,4,0.1,0.85,0.25,103,0.5151314139253484,0.1501994399494482,0.30759033510193234,0.921875,0.828125,0.25,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.20055718302864478,0.040229436652653106,0.6952056884765625,0.5040283203125,0.1911773681640625
27,discover,ring,64,random,4,0.1,0.85,0.25,104,0.5632295196598872,0.0650189548606154,0.26460438710970013,1.0,0.96875,0.421875,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.2220623600393008,0.040229436652653106,0.723297119140625,0.501708984375,0.221588134765625
27,discover,ring,64,random,4,0.1,0.85,0.25,105,0.5674217733888436,0.05195152762382166,0.2613604671738615,1.0,1.0,0.234375,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.2242287016053641,0.040229436652653106,0.728118896484375,0.4971771240234375,0.2309417724609375
27,discover,ring,64,random,4,0.1,0.85,0.25,106,0.5415489184498491,0.09788538938644187,0.285927103451738,1.0,0.875,0.234375,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.211212240061798,0.040229436652653106,0.716278076171875,0.49676513671875,0.219512939453125
28,discover,ring,64,random,4,0.3,0.15,0.25,101,0.2690289611803225,0.18039455695564496,0.32503662199669126,0.703125,0.265625,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.06884551952741672,0.007189532663492204,0.572967529296875,0.4989471435546875,0.0740203857421875
28,discover,ring,64,random,4,0.3,0.15,0.25,102,0.27954842807410085,0.16173997517622232,0.3209542320610546,0.765625,0.21875,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.07160205223099059,0.007189532663492204,0.56817626953125,0.4997711181640625,0.0684051513671875
28,discover,ring,64,random,4,0.3,0.15,0.25,103,0.26611494359758403,0.17191827075678362,0.33258977106920284,0.703125,0.203125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.06806044603701733,0.007189532663492204,0.5665130615234375,0.503753662109375,0.0627593994140625
28,discover,ring,64,random,4,0.3,0.15,0.25,104,0.30565433353382565,0.1591274772746642,0.28863676227664026,0.796875,0.28125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.07849069489771364,0.007189532663492204,0.5818023681640625,0.4996795654296875,0.082122802734375
28,discover,ring,64,random,4,0.3,0.15,0.25,105,0.31852501559401564,0.13441011308718034,0.28204198887971516,0.875,0.25,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.08189906335650823,0.007189532663492204,0.58148193359375,0.4971160888671875,0.0843658447265625
28,discover,ring,64,random,4,0.3,0.15,0.25,106,0.28403074269860307,0.1525546237025008,0.31985148779111083,0.796875,0.234375,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.07278531787206265,0.007189532663492204,0.5749664306640625,0.4969940185546875,0.077972412109375
29,discover,ring,64,random,4,0.3,0.15,0.5,101,0.4022952972948297,0.09157501505225332,0.17363050710851988,0.96875,0.390625,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.10470630759542604,0.007189532663492204,0.611328125,0.4983062744140625,0.1130218505859375
29,discover,ring,64,random,4,0.3,0.15,0.5,102,0.3474472038356485,0.11912065249704959,0.24691721072116582,0.90625,0.25,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.08970581854654014,0.007189532663492204,0.5889739990234375,0.50201416015625,0.0869598388671875
29,discover,ring,64,random,4,0.3,0.15,0.5,103,0.36188816065785007,0.1104025286750598,0.2279249248346248,0.9375,0.28125,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.09331599730428539,0.007189532663492204,0.5915069580078125,0.5008697509765625,0.09063720703125
29,discover,ring,64,random,4,0.3,0.15,0.5,104,0.39990522112818505,0.09910997276951972,0.1726794286414251,0.953125,0.359375,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.10340393702612188,0.007189532663492204,0.6056671142578125,0.5002288818359375,0.105438232421875
29,discover,ring,64,random,4,0.3,0.15,0.5,105,0.3754715749709633,0.1080304174647758,0.20962842685172312,0.9375,0.296875,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.09735771386916346,0.007189532663492204,0.5968170166015625,0.4985809326171875,0.098236083984375
29,discover,ring,64,random,4,0.3,0.15,0.5,106,0.3899251684444722,0.11461039790115209,0.18485769909783162,0.9375,0.375,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.10101344126809615,0.007189532663492204,0.6090850830078125,0.4979248046875,0.1111602783203125
30,discover,ring,64,random,4,0.3,0.45,0.25,101,0.340464376079873,0.17020723730319132,0.3469925073111172,0.75,0.40625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.10394163112507879,0.02145222742782038,0.6087493896484375,0.4989471435546875,0.10980224609375
30,discover,ring,64,random,4,0.3,0.45,0.25,102,0.3667657201803433,0.15049488129289765,0.32024448134396477,0.828125,0.421875,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.11217586385418181,0.02145222742782038,0.609466552734375,0.4997711181640625,0.1096954345703125
30,discover,ring,64,random,4,0.3,0.45,0.25,103,0.3437302968588615,0.15658208497048495,0.3503758921849437,0.828125,0.375,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.10512777699988153,0.02145222742782038,0.6037750244140625,0.503753662109375,0.1000213623046875
30,discover,ring,64,random,4,0.3,0.45,0.25,104,0.38597962612056563,0.12509151153196105,0.30569527751060876,0.875,0.5,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.11903231908627267,0.02145222742782038,0.6226043701171875,0.4996795654296875,0.1229248046875
30,discover,ring,64,random,4,0.3,0.45,0.25,105,0.39713724269832906,0.09291485063703933,0.3013557429327527,0.953125,0.421875,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.12277836315633549,0.02145222742782038,0.6237030029296875,0.4971160888671875,0.1265869140625
30,discover,ring,64,random,4,0.3,0.45,0.25,106,0.36245801910064157,0.1262425897572947,0.33867068592869015,0.890625,0.34375,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.11116917182002908,0.02145222742782038,0.6185302734375,0.4969940185546875,0.1215362548828125
31,discover,ring,64,random,4,0.3,0.85,0.25,101,0.36470335779778595,0.153437872111723,0.35321225169359505,0.84375,0.3125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.11572011351093578,0.040229436652653106,0.6208343505859375,0.4989471435546875,0.12188720703125
31,discover,ring,64,random,4,0.3,0.85,0.25,102,0.3964140561602053,0.1270268336047779,0.3219275369898645,0.890625,0.46875,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.12708665817351017,0.040229436652653106,0.623138427734375,0.4997711181640625,0.1233673095703125
31,discover,ring,64,random,4,0.3,0.85,0.25,103,0.3689920314836779,0.1433337302211557,0.35396878937421505,0.875,0.359375,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.11770472231020655,0.040229436652653106,0.6146087646484375,0.503753662109375,0.1108551025390625
31,discover,ring,64,random,4,0.3,0.85,0.25,104,0.4098600630657016,0.09021850606381647,0.3179537937526212,0.96875,0.5625,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.13257410493371002,0.040229436652653106,0.63525390625,0.4996795654296875,0.1355743408203125
31,discover,ring,64,random,4,0.3,0.85,0.25,105,0.41465473515007306,0.07224465589345175,0.31617610300513665,1.0,0.40625,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.13431021403969587,0.040229436652653106,0.6353912353515625,0.4971160888671875,0.138275146484375
31,discover,ring,64,random,4,0.3,0.85,0.25,106,0.3869889979009896,0.11316016040415196,0.3404819847524379,0.921875,0.328125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.12352050379322288,0.040229436652653106,0.629241943359375,0.4969940185546875,0.1322479248046875
32,discover,ring,64,random,8,0.1,0.45,0.25,101,0.511506226738722,0.15146607910556398,0.30980744520826475,0.921875,0.796875,0.28125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.1981616655971221,0.04244425679402586,0.7046966552734375,0.4992218017578125,0.205474853515625
32,discover,ring,64,random,8,0.1,0.45,0.25,102,0.5467139025365314,0.11263757127452105,0.2754683514052402,0.96875,0.890625,0.359375,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.2142794824236005,0.04244425679402586,0.7126617431640625,0.4990692138671875,0.213592529296875
32,discover,ring,64,random,8,0.1,0.45,0.25,103,0.5179512270803233,0.14553845082264533,0.30577611177451247,0.921875,0.828125,0.25,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.20167488899914732,0.04244425679402586,0.69659423828125,0.5040283203125,0.19256591796875
32,discover,ring,64,random,8,0.1,0.45,0.25,104,0.5643341872017902,0.06326677538263521,0.2645751478226952,1.0,0.96875,0.421875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.2227989325295833,0.04244425679402586,0.724578857421875,0.501708984375,0.222869873046875
32,discover,ring,64,random,8,0.1,0.45,0.25,105,0.5681796322899886,0.05111451588474022,0.26153551999550256,1.0,1.0,0.25,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.2247789120962415,0.04244425679402586,0.7291259765625,0.4971771240234375,0.2319488525390625
32,discover,ring,64,random,8,0.1,0.45,0.25,106,0.5428089002070218,0.09758765856960835,0.2850518487132647,1.0,0.875,0.265625,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.2119174062046698,0.04244425679402586,0.71728515625,0.49676513671875,0.22052001953125
33,discover,ring,64,random,8,0.1,0.85,0.25,101,0.5567799707842753,0.1196206489644822,0.3087377981862608,1.0,0.84375,0.375,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.2256494652116757,0.07884046573191639,0.7322235107421875,0.4992218017578125,0.233001708984375
33,discover,ring,64,random,8,0.1,0.85,0.25,102,0.5876277867138486,0.07221029272922377,0.28441076155926237,1.0,0.921875,0.5,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.24226214883519054,0.07884046573191639,0.74041748046875,0.4990692138671875,0.2413482666015625
33,discover,ring,64,random,8,0.1,0.85,0.25,103,0.5618990751223923,0.11524440471083683,0.30423350339628996,1.0,0.859375,0.328125,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.22841618373141923,0.07884046573191639,0.723236083984375,0.5040283203125,0.219207763671875
33,discover,ring,64,random,8,0.1,0.85,0.25,104,0.5968670503205993,0.04369771121025853,0.2780697441261105,1.0,1.0,0.578125,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.24742690767759348,0.07884046573191639,0.7489013671875,0.501708984375,0.2471923828125
33,discover,ring,64,random,8,0.1,0.85,0.25,105,0.5966431219412784,0.04322204749216115,0.27802724981466287,1.0,1.0,0.484375,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.24721990410389935,0.07884046573191639,0.7506103515625,0.4971771240234375,0.2534332275390625
33,discover,ring,64,random,8,0.1,0.85,0.25,106,0.5773413947420915,0.08754190307967924,0.29080396180212703,1.0,0.890625,0.421875,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.23597443803326906,0.07884046573191639,0.743499755859375,0.49676513671875,0.246734619140625
34,discover,ring,64,random,8,0.3,0.15,0.25,101,0.31656388430239607,0.1788728357665598,0.3361559108126215,0.71875,0.40625,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.09138461811302842,0.014327375947065013,0.5970001220703125,0.4989471435546875,0.098052978515625
34,discover,ring,64,random,8,0.3,0.15,0.25,102,0.3362685625458779,0.15807353575359742,0.32083372754043665,0.78125,0.390625,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.09736337128504632,0.014327375947065013,0.5962677001953125,0.4997711181640625,0.09649658203125
34,discover,ring,64,random,8,0.3,0.15,0.25,103,0.3173352823651282,0.1659372159454407,0.34242171161016494,0.734375,0.390625,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.09175094740047722,0.014327375947065013,0.589935302734375,0.503753662109375,0.086181640625
34,discover,ring,64,random,8,0.3,0.15,0.25,104,0.35948182556145947,0.14438350307437392,0.2954993463324289,0.8125,0.46875,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.10452929388674698,0.014327375947065013,0.6080474853515625,0.4996795654296875,0.108367919921875
34,discover,ring,64,random,8,0.3,0.15,0.25,105,0.3724701528876498,0.11260958062168877,0.2905491947983496,0.90625,0.453125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.10867300955555598,0.014327375947065013,0.6090240478515625,0.4971160888671875,0.111907958984375
34,discover,ring,64,random,8,0.3,0.15,0.25,106,0.3362207903042582,0.13955259198505998,0.3304613848740822,0.8125,0.34375,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.0975316246052697,0.014327375947065013,0.6019134521484375,0.4969940185546875,0.10491943359375
35,discover,ring,64,random,8,0.3,0.45,0.25,101,0.36560165028943736,0.15234168170706588,0.35278166719282555,0.859375,0.359375,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.11603881318486231,0.04244425679402586,0.6207122802734375,0.4989471435546875,0.12176513671875
35,discover,ring,64,random,8,0.3,0.45,0.25,102,0.3970657704572686,0.1250503193206558,0.3221733618477335,0.890625,0.453125,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.12735882424799944,0.04244425679402586,0.6234130859375,0.4997711181640625,0.1236419677734375
35,discover,ring,64,random,8,0.3,0.45,0.25,103,0.370081219395779,0.1423385837730551,0.3529839026630245,0.875,0.375,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.11802357437870901,0.04244425679402586,0.615234375,0.503753662109375,0.111480712890625
35,discover,ring,64,random,8,0.3,0.45,0.25,104,0.41009631592647,0.08964039888179766,0.31829580295896465,0.96875,0.5625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.13274408220517098,0.04244425679402586,0.6357269287109375,0.4996795654296875,0.13604736328125
35,discover,ring,64,random,8,0.3,0.45,0.25,105,0.4147849745167115,0.0721591169886848,0.31651904821424814,1.0,0.40625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.13443975125863128,0.04244425679402586,0.635345458984375,0.4971160888671875,0.1382293701171875
35,discover,ring,64,random,8,0.3,0.45,0.25,106,0.38751608532227355,0.11326140704160964,0.3401178443544792,0.921875,0.375,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.12376077497409363,0.04244425679402586,0.62957763671875,0.4969940185546875,0.1325836181640625
36,discover,ring,64,random,8,0.3,0.85,0.25,101,0.3881567257741083,0.13564733104318988,0.35172441534698484,0.890625,0.359375,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.12647136918590224,0.07884046573191639,0.63092041015625,0.4989471435546875,0.1319732666015625
36,discover,ring,64,random,8,0.3,0.85,0.25,102,0.4168497069170881,0.09355949349652308,0.332676274118389,0.953125,0.515625,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.13887810949374085,0.07884046573191639,0.636199951171875,0.4997711181640625,0.1364288330078125
36,discover,ring,64,random,8,0.3,0.85,0.25,103,0.3928954720103408,0.1293155183242601,0.34941556651020245,0.890625,0.390625,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.128691323176017,0.07884046573191639,0.6248016357421875,0.503753662109375,0.1210479736328125
36,discover,ring,64,random,8,0.3,0.85,0.25,104,0.4251134136453541,0.06379081767485267,0.3304681796537583,1.0,0.578125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.14252464281652033,0.07884046573191639,0.6451568603515625,0.4996795654296875,0.145477294921875
36,discover,ring,64,random,8,0.3,0.85,0.25,105,0.4255744553451475,0.06050066516495703,0.3301633646043678,1.0,0.484375,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.142542702150386,0.07884046573191639,0.6441802978515625,0.4971160888671875,0.147064208984375
36,discover,ring,64,random,8,0.3,0.85,0.25,106,0.4064711814311446,0.108969275156865,0.3379077861620504,0.96875,0.390625,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.13343820910359858,0.07884046573191639,0.6400299072265625,0.4969940185546875,0.143035888671875
37,discover,ring,64,random,8,0.3,0.85,0.5,101,0.5349109305021321,0.035580303619191345,0.13067466541777645,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.17724038798490233,0.07884046573191639,0.6874542236328125,0.4983062744140625,0.18914794921875
37,discover,ring,64,random,8,0.3,0.85,0.5,102,0.5240834380624431,0.05592399849214663,0.14683511906212243,1.0,0.890625,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.1729189787530674,0.07884046573191639,0.671478271484375,0.50201416015625,0.169464111328125
37,discover,ring,64,random,8,0.3,0.85,0.5,103,0.5253388644679855,0.03564517349951815,0.15247322889585962,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.17512360422205206,0.07884046573191639,0.6710052490234375,0.5008697509765625,0.170135498046875
37,discover,ring,64,random,8,0.3,0.85,0.5,104,0.5531108988176372,0.0287700922122151,0.08823983405131514,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.18117915134039514,0.07884046573191639,0.681243896484375,0.5002288818359375,0.1810150146484375
37,discover,ring,64,random,8,0.3,0.85,0.5,105,0.5282391326167021,0.041272368754036254,0.14406713227568788,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.17532225076583668,0.07884046573191639,0.677276611328125,0.4985809326171875,0.1786956787109375
37,discover,ring,64,random,8,0.3,0.85,0.5,106,0.5337897853623224,0.03985153589529442,0.1316032715448417,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.17663267469255856,0.07884046573191639,0.6876678466796875,0.4979248046875,0.1897430419921875
38,discover,ring,64,segregated,4,0.1,0.15,0.25,101,0.07909188150021344,0.16907634471326866,0.5517296759478847,0.125,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.023118643592997656,0.007189532663492204,0.5252227783203125,0.49908447265625,0.0261383056640625
38,discover,ring,64,segregated,4,0.1,0.15,0.25,102,0.07909188150021344,0.16907634471326866,0.5517296759478847,0.125,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.023118643592997656,0.007189532663492204,0.520782470703125,0.4998779296875,0.020904541015625
38,discover,ring,64,segregated,4,0.1,0.15,0.25,103,0.07909188150021344,0.16907634471326866,0.5517296759478847,0.125,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.023118643592997656,0.007189532663492204,0.521820068359375,0.5018157958984375,0.0200042724609375
38,discover,ring,64,segregated,4,0.1,0.15,0.25,104,0.07909188150021344,0.16907634471326866,0.5517296759478847,0.125,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.023118643592997656,0.007189532663492204,0.52490234375,0.500213623046875,0.024688720703125
38,discover,ring,64,segregated,4,0.1,0.15,0.25,105,0.07909188150021344,0.16907634471326866,0.5517296759478847,0.125,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.023118643592997656,0.007189532663492204,0.524078369140625,0.4986419677734375,0.0254364013671875
38,discover,ring,64,segregated,4,0.1,0.15,0.25,106,0.07909188150021344,0.16907634471326866,0.5517296759478847,0.125,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.023118643592997656,0.007189532663492204,0.521575927734375,0.497222900390625,0.02435302734375
39,discover,ring,64,segregated,4,0.1,0.45,0.25,101,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5527191162109375,0.49908447265625,0.0536346435546875
39,discover,ring,64,segregated,4,0.1,0.45,0.25,102,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.048695395184236726,0.02145222742782038,0.548065185546875,0.4998779296875,0.048187255859375
39,discover,ring,64,segregated,4,0.1,0.45,0.25,103,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5471954345703125,0.5018157958984375,0.045379638671875
39,discover,ring,64,segregated,4,0.1,0.45,0.25,104,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5511627197265625,0.500213623046875,0.0509490966796875
39,discover,ring,64,segregated,4,0.1,0.45,0.25,105,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5491943359375,0.4986419677734375,0.0505523681640625
39,discover,ring,64,segregated,4,0.1,0.45,0.25,106,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5482330322265625,0.497222900390625,0.0510101318359375
40,discover,ring,64,segregated,4,0.1,0.45,0.5,101,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5499114990234375,0.4985198974609375,0.0513916015625
40,discover,ring,64,segregated,4,0.1,0.45,0.5,102,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.048695395184236726,0.02145222742782038,0.547454833984375,0.5010223388671875,0.0464324951171875
40,discover,ring,64,segregated,4,0.1,0.45,0.5,103,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5460357666015625,0.500946044921875,0.0450897216796875
40,discover,ring,64,segregated,4,0.1,0.45,0.5,104,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5504302978515625,0.50115966796875,0.0492706298828125
40,discover,ring,64,segregated,4,0.1,0.45,0.5,105,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.048695395184236726,0.02145222742782038,0.54730224609375,0.5003814697265625,0.0469207763671875
40,discover,ring,64,segregated,4,0.1,0.45,0.5,106,0.13702247590178318,0.22020999058699225,0.6047229944370027,0.25,0.1875,0.0625,0.45000000000000007,0.9945932515919711,0.5079365079365079,7.439252588124475,0.048695395184236726,0.02145222742782038,0.5486297607421875,0.4967803955078125,0.051849365234375
41,discover,ring,64,segregated,4,0.3,0.45,0.25,101,0.08865293851079144,0.16093927393036966,0.5956466321183536,0.1875,0.0625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.026380743316325103,0.02145222742782038,0.5295257568359375,0.5003814697265625,0.029144287109375
41,discover,ring,64,segregated,4,0.3,0.45,0.25,102,0.08865293851079144,0.16093927393036966,0.5956466321183536,0.1875,0.0625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.026380743316325103,0.02145222742782038,0.5247650146484375,0.4997711181640625,0.024993896484375
41,discover,ring,64,segregated,4,0.3,0.45,0.25,103,0.08865293851079144,0.16093927393036966,0.5956466321183536,0.1875,0.0625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.026380743316325103,0.02145222742782038,0.5247802734375,0.501129150390625,0.023651123046875
41,discover,ring,64,segregated,4,0.3,0.45,0.25,104,0.08865293851079144,0.16093927393036966,0.5956466321183536,0.1875,0.0625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.026380743316325103,0.02145222742782038,0.52880859375,0.497711181640625,0.031097412109375
41,discover,ring,64,segregated,4,0.3,0.45,0.25,105,0.08865293851079144,0.16093927393036966,0.5956466321183536,0.1875,0.0625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.026380743316325103,0.02145222742782038,0.527252197265625,0.499542236328125,0.0277099609375
41,discover,ring,64,segregated,4,0.3,0.45,0.25,106,0.08865293851079144,0.16093927393036966,0.5956466321183536,0.1875,0.0625,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.026380743316325103,0.02145222742782038,0.525665283203125,0.4980926513671875,0.0275726318359375
42,discover,ring,64,segregated,8,0.1,0.15,0.5,101,0.11307179343809559,0.19826284178480877,0.5883541173001767,0.25,0.125,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.03730523949304518,0.014327375947065013,0.537353515625,0.4985198974609375,0.0388336181640625
42,discover,ring,64,segregated,8,0.1,0.15,0.5,102,0.11307179343809559,0.19826284178480877,0.5883541173001767,0.25,0.125,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.03730523949304518,0.014327375947065013,0.5351715087890625,0.5010223388671875,0.034149169921875
42,discover,ring,64,segregated,8,0.1,0.15,0.5,103,0.11307179343809559,0.19826284178480877,0.5883541173001767,0.25,0.125,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.03730523949304518,0.014327375947065013,0.5349273681640625,0.500946044921875,0.0339813232421875
42,discover,ring,64,segregated,8,0.1,0.15,0.5,104,0.11307179343809559,0.19826284178480877,0.5883541173001767,0.25,0.125,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.03730523949304518,0.014327375947065013,0.5388336181640625,0.50115966796875,0.0376739501953125
42,discover,ring,64,segregated,8,0.1,0.15,0.5,105,0.11307179343809559,0.19826284178480877,0.5883541173001767,0.25,0.125,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.03730523949304518,0.014327375947065013,0.536590576171875,0.5003814697265625,0.0362091064453125
42,discover,ring,64,segregated,8,0.1,0.15,0.5,106,0.11307179343809559,0.19826284178480877,0.5883541173001767,0.25,0.125,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.03730523949304518,0.014327375947065013,0.5379486083984375,0.4967803955078125,0.041168212890625
43,discover,ring,64,segregated,8,0.1,0.45,0.25,101,0.20097009380120667,0.2509477728371659,0.586580139886944,0.375,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.07559604651099974,0.04244425679402586,0.5794677734375,0.49908447265625,0.08038330078125
43,discover,ring,64,segregated,8,0.1,0.45,0.25,102,0.20097009380120667,0.2509477728371659,0.586580139886944,0.375,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.07559604651099974,0.04244425679402586,0.5735321044921875,0.4998779296875,0.0736541748046875
43,discover,ring,64,segregated,8,0.1,0.45,0.25,103,0.20097009380120667,0.2509477728371659,0.586580139886944,0.375,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.07559604651099974,0.04244425679402586,0.571868896484375,0.5018157958984375,0.0700531005859375
43,discover,ring,64,segregated,8,0.1,0.45,0.25,104,0.20097009380120667,0.2509477728371659,0.586580139886944,0.375,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.07559604651099974,0.04244425679402586,0.57965087890625,0.500213623046875,0.079437255859375
43,discover,ring,64,segregated,8,0.1,0.45,0.25,105,0.20097009380120667,0.2509477728371659,0.586580139886944,0.375,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.07559604651099974,0.04244425679402586,0.5767974853515625,0.4986419677734375,0.078155517578125
43,discover,ring,64,segregated,8,0.1,0.45,0.25,106,0.20097009380120667,0.2509477728371659,0.586580139886944,0.375,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.07559604651099974,0.04244425679402586,0.5755615234375,0.497222900390625,0.078338623046875
44,discover,ring,64,segregated,8,0.1,0.85,0.25,101,0.2769114637192026,0.2772589054782858,0.5517434465836952,0.5,0.375,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.11012540356733629,0.07884046573191639,0.6135101318359375,0.49908447265625,0.1144256591796875
44,discover,ring,64,segregated,8,0.1,0.85,0.25,102,0.2769114637192026,0.2772589054782858,0.5517434465836952,0.5,0.375,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.11012540356733629,0.07884046573191639,0.608734130859375,0.4998779296875,0.108856201171875
44,discover,ring,64,segregated,8,0.1,0.85,0.25,103,0.2769114637192026,0.2772589054782858,0.5517434465836952,0.5,0.375,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.11012540356733629,0.07884046573191639,0.6088409423828125,0.5018157958984375,0.107025146484375
44,discover,ring,64,segregated,8,0.1,0.85,0.25,104,0.2769114637192026,0.2772589054782858,0.5517434465836952,0.5,0.375,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.11012540356733629,0.07884046573191639,0.6143035888671875,0.500213623046875,0.1140899658203125
44,discover,ring,64,segregated,8,0.1,0.85,0.25,105,0.2769114637192026,0.2772589054782858,0.5517434465836952,0.5,0.375,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.11012540356733629,0.07884046573191639,0.6098785400390625,0.4986419677734375,0.111236572265625
44,discover,ring,64,segregated,8,0.1,0.85,0.25,106,0.2769114637192026,0.2772589054782858,0.5517434465836952,0.5,0.375,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,14.777966666421877,0.11012540356733629,0.07884046573191639,0.6114501953125,0.497222900390625,0.114227294921875
45,discover,ring,64,segregated,8,0.3,0.15,0.5,101,0.0709048514529107,0.1416837740023827,0.5869220149962953,0.125,0.0625,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.01994738311167226,0.014327375947065013,0.520111083984375,0.4978790283203125,0.0222320556640625
45,discover,ring,64,segregated,8,0.3,0.15,0.5,102,0.0709048514529107,0.1416837740023827,0.5869220149962953,0.125,0.0625,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.01994738311167226,0.014327375947065013,0.5181884765625,0.5003509521484375,0.0178375244140625
45,discover,ring,64,segregated,8,0.3,0.15,0.5,103,0.0709048514529107,0.1416837740023827,0.5869220149962953,0.125,0.0625,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.01994738311167226,0.014327375947065013,0.517852783203125,0.500030517578125,0.017822265625
45,discover,ring,64,segregated,8,0.3,0.15,0.5,104,0.0709048514529107,0.1416837740023827,0.5869220149962953,0.125,0.0625,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.01994738311167226,0.014327375947065013,0.520660400390625,0.499542236328125,0.0211181640625
45,discover,ring,64,segregated,8,0.3,0.15,0.5,105,0.0709048514529107,0.1416837740023827,0.5869220149962953,0.125,0.0625,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.01994738311167226,0.014327375947065013,0.518951416015625,0.500457763671875,0.01849365234375
45,discover,ring,64,segregated,8,0.3,0.15,0.5,106,0.0709048514529107,0.1416837740023827,0.5869220149962953,0.125,0.0625,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,5.227990144996809,0.01994738311167226,0.014327375947065013,0.51861572265625,0.4972381591796875,0.0213775634765625
46,discover,ring,64,segregated,8,0.3,0.45,0.5,101,0.12813179554234283,0.18367148350578566,0.5819376667379537,0.25,0.125,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.03969453304410611,0.04244425679402586,0.541259765625,0.4978790283203125,0.0433807373046875
46,discover,ring,64,segregated,8,0.3,0.45,0.5,102,0.12813179554234283,0.18367148350578566,0.5819376667379537,0.25,0.125,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.03969453304410611,0.04244425679402586,0.5376129150390625,0.5003509521484375,0.037261962890625
46,discover,ring,64,segregated,8,0.3,0.45,0.5,103,0.12813179554234283,0.18367148350578566,0.5819376667379537,0.25,0.125,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.03969453304410611,0.04244425679402586,0.5373992919921875,0.500030517578125,0.0373687744140625
46,discover,ring,64,segregated,8,0.3,0.45,0.5,104,0.12813179554234283,0.18367148350578566,0.5819376667379537,0.25,0.125,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.03969453304410611,0.04244425679402586,0.540679931640625,0.499542236328125,0.0411376953125
46,discover,ring,64,segregated,8,0.3,0.45,0.5,105,0.12813179554234283,0.18367148350578566,0.5819376667379537,0.25,0.125,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.03969453304410611,0.04244425679402586,0.5406341552734375,0.500457763671875,0.0401763916015625
46,discover,ring,64,segregated,8,0.3,0.45,0.5,106,0.12813179554234283,0.18367148350578566,0.5819376667379537,0.25,0.125,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.03969453304410611,0.04244425679402586,0.5390777587890625,0.4972381591796875,0.041839599609375
47,discover,grid,32,random,4,0.1,0.15,0.25,101,0.4386045830938471,0.1180726652451122,0.2298000446539855,0.9375,0.5625,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.13740269050882029,0.08501484109448454,0.64178466796875,0.4974365234375,0.14434814453125
47,discover,grid,32,random,4,0.1,0.15,0.25,102,0.43045109481078103,0.15077015160537266,0.23862456681522162,0.84375,0.6875,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.13706702996288891,0.08501484109448454,0.639892578125,0.5009765625,0.138916015625
47,discover,grid,32,random,4,0.1,0.15,0.25,103,0.4217249925340124,0.14104218202747063,0.23872058759518155,0.875,0.75,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.13090096541205748,0.08501484109448454,0.62774658203125,0.497955322265625,0.129791259765625
47,discover,grid,32,random,4,0.1,0.15,0.25,104,0.4373877045828936,0.1478539255865574,0.2269977548714678,0.84375,0.75,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.1388200382975046,0.08501484109448454,0.632232666015625,0.497406005859375,0.13482666015625
47,discover,grid,32,random,4,0.1,0.15,0.25,105,0.43444786631960797,0.13913308546474398,0.22427510698222014,0.9375,0.71875,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.1356779298709745,0.08501484109448454,0.63189697265625,0.500732421875,0.13116455078125
47,discover,grid,32,random,4,0.1,0.15,0.25,106,0.42257405161815154,0.15118286708948814,0.23530528619548224,0.8125,0.65625,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.1314381786251373,0.08501484109448454,0.63336181640625,0.49920654296875,0.1341552734375
48,discover,grid,32,random,4,0.1,0.45,0.5,101,0.6424376480697158,0.025248762091119974,0.1066546631035249,1.0,1.0,0.9375,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.2513571142221752,0.238672220876604,0.75335693359375,0.50067138671875,0.252685546875
48,discover,grid,32,random,4,0.1,0.45,0.5,102,0.6560680310725657,0.015725879308292345,0.07098245999015296,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.25491135129382525,0.238672220876604,0.75634765625,0.49884033203125,0.25750732421875
48,discover,grid,32,random,4,0.1,0.45,0.5,103,0.6620692231595371,0.013665286045941595,0.053494832226963315,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.25608055655762785,0.238672220876604,0.74884033203125,0.4969482421875,0.25189208984375
48,discover,grid,32,random,4,0.1,0.45,0.5,104,0.6447443985374267,0.022045079845846926,0.10137825250784001,1.0,1.0,0.96875,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.25212239274360754,0.238672220876604,0.75,0.496368408203125,0.253631591796875
48,discover,grid,32,random,4,0.1,0.45,0.5,105,0.666714423678283,0.009111484583261397,0.04269685250557367,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.25756427276522087,0.238672220876604,0.75299072265625,0.498809814453125,0.254180908203125
48,discover,grid,32,random,4,0.1,0.45,0.5,106,0.6506330069449668,0.021453937210746236,0.08587201177664877,1.0,1.0,0.96875,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.25363954822129225,0.238672220876604,0.7481689453125,0.50164794921875,0.24652099609375
49,discover,grid,32,random,4,0.1,0.85,0.25,101,0.6055164558121295,0.052545047393471336,0.29098875509813515,1.0,1.0,0.625,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.25544065932905297,0.4124226537539155,0.761444091796875,0.4974365234375,0.264007568359375
49,discover,grid,32,random,4,0.1,0.85,0.25,102,0.607133528642686,0.04824935545048112,0.28987218362624145,1.0,1.0,0.59375,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.25638583019251604,0.4124226537539155,0.762176513671875,0.5009765625,0.261199951171875
49,discover,grid,32,random,4,0.1,0.85,0.25,103,0.6163719528342155,0.008277523135757872,0.2825276523924448,1.0,1.0,1.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.26173260789070985,0.4124226537539155,0.756439208984375,0.497955322265625,0.25848388671875
49,discover,grid,32,random,4,0.1,0.85,0.25,104,0.6104061708499295,0.03852497285106603,0.2872167868328438,1.0,1.0,0.65625,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.258258608020373,0.4124226537539155,0.753753662109375,0.497406005859375,0.25634765625
49,discover,grid,32,random,4,0.1,0.85,0.25,105,0.614892074701421,0.02096319969710186,0.2835770844388874,1.0,1.0,0.78125,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.260847703854054,0.4124226537539155,0.761016845703125,0.500732421875,0.260284423828125
49,discover,grid,32,random,4,0.1,0.85,0.25,106,0.6056131985221966,0.052232755721879534,0.2906797039780218,1.0,1.0,0.59375,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.25543150899210776,0.4124226537539155,0.757293701171875,0.49920654296875,0.258087158203125
50,discover,grid,32,random,4,0.1,0.85,0.5,101,0.6932766107190675,0.014200515987311823,0.08752487205072285,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.28683363957440555,0.4124226537539155,0.79248046875,0.50067138671875,0.29180908203125
50,discover,grid,32,random,4,0.1,0.85,0.5,102,0.7036824296014109,0.009892544774540886,0.054606006427455334,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2890274516121752,0.4124226537539155,0.78924560546875,0.49884033203125,0.2904052734375
50,discover,grid,32,random,4,0.1,0.85,0.5,103,0.7082330958900055,0.005031874237207637,0.039323343916925255,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2898120798652097,0.4124226537539155,0.78314208984375,0.4969482421875,0.28619384765625
50,discover,grid,32,random,4,0.1,0.85,0.5,104,0.6960288760377311,0.012415733841430599,0.07954412514580117,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2875473829112681,0.4124226537539155,0.784149169921875,0.496368408203125,0.28778076171875
50,discover,grid,32,random,4,0.1,0.85,0.5,105,0.7123928391983121,0.004284707392468845,0.024039898634239467,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.29024737993760247,0.4124226537539155,0.786224365234375,0.498809814453125,0.28741455078125
50,discover,grid,32,random,4,0.1,0.85,0.5,106,0.6999689205188828,0.010337632889754653,0.06738140978749368,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2884389092536832,0.4124226537539155,0.785491943359375,0.50164794921875,0.283843994140625
51,discover,grid,32,random,4,0.3,0.15,0.5,101,0.37293438394701095,0.09654210745377974,0.2187609534734375,0.9375,0.28125,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.09685873650441904,0.08501484109448454,0.596923828125,0.499481201171875,0.097442626953125
51,discover,grid,32,random,4,0.3,0.15,0.5,102,0.39698947282723585,0.08791537860981821,0.1852315413531518,0.96875,0.375,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.10358680598705756,0.08501484109448454,0.603515625,0.500091552734375,0.103424072265625
51,discover,grid,32,random,4,0.3,0.15,0.5,103,0.4182262426952706,0.06556132437455242,0.1565755417564549,1.0,0.40625,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.10945264799703827,0.08501484109448454,0.60455322265625,0.49652099609375,0.1080322265625
51,discover,grid,32,random,4,0.3,0.15,0.5,104,0.38439738975990667,0.08632442658310706,0.20594088388500717,0.96875,0.28125,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.10042519104019865,0.08501484109448454,0.597320556640625,0.49713134765625,0.100189208984375
51,discover,grid,32,random,4,0.3,0.15,0.5,105,0.39295194335878425,0.0733247963925,0.19380532330809808,0.96875,0.1875,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.10255751780985878,0.08501484109448454,0.599822998046875,0.49688720703125,0.102935791015625
51,discover,grid,32,random,4,0.3,0.15,0.5,106,0.37557457380756454,0.10491971468756398,0.21183649321520898,0.90625,0.3125,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.09752180722412057,0.08501484109448454,0.593231201171875,0.501739501953125,0.09149169921875
52,discover,grid,32,random,4,0.3,0.45,0.25,101,0.40623918952652005,0.09069069237836169,0.319736873244565,1.0,0.40625,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.13018609125728445,0.238672220876604,0.630462646484375,0.49737548828125,0.133087158203125
52,discover,grid,32,random,4,0.3,0.45,0.25,102,0.40526311155440287,0.10322671939224246,0.31994474950001356,0.96875,0.5625,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1308863698911066,0.238672220876604,0.6356201171875,0.501708984375,0.1339111328125
52,discover,grid,32,random,4,0.3,0.45,0.25,103,0.4074858716771041,0.08460265296677244,0.32049137138644357,1.0,0.4375,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.131040463872095,0.238672220876604,0.628692626953125,0.498138427734375,0.13055419921875
52,discover,grid,32,random,4,0.3,0.45,0.25,104,0.40769135926221245,0.09562109245110642,0.31925361008180925,0.96875,0.53125,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1318229327099713,0.238672220876604,0.63043212890625,0.49749755859375,0.1329345703125
52,discover,grid,32,random,4,0.3,0.45,0.25,105,0.40873124683886036,0.08656664305030078,0.31959695560589346,1.0,0.40625,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1319360231653834,0.238672220876604,0.628387451171875,0.497711181640625,0.13067626953125
52,discover,grid,32,random,4,0.3,0.45,0.25,106,0.3975088962058083,0.1087360259746533,0.32561451180632955,0.96875,0.4375,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.12693365351851488,0.238672220876604,0.624786376953125,0.5,0.124786376953125
53,discover,grid,32,random,4,0.3,0.85,0.25,101,0.424069675197644,0.07726625602067219,0.3384089992942746,1.0,0.59375,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.14326800906865947,0.4124226537539155,0.64520263671875,0.49737548828125,0.1478271484375
53,discover,grid,32,random,4,0.3,0.85,0.25,102,0.42503815040836446,0.07310690910442226,0.3382582431992028,1.0,0.53125,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.1436922857985275,0.4124226537539155,0.65277099609375,0.501708984375,0.15106201171875
53,discover,grid,32,random,4,0.3,0.85,0.25,103,0.43490363947279354,0.023708643352641487,0.33564741483606564,1.0,0.3125,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.1486042002242129,0.4124226537539155,0.6473388671875,0.498138427734375,0.149200439453125
53,discover,grid,32,random,4,0.3,0.85,0.25,104,0.4289150655993089,0.06027248770633889,0.3371777818089128,1.0,0.53125,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.14568751343202513,0.4124226537539155,0.642791748046875,0.49749755859375,0.145294189453125
53,discover,grid,32,random,4,0.3,0.85,0.25,105,0.4334476266398064,0.036692758056560006,0.3359898335538276,1.0,0.59375,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.1479000189071718,0.4124226537539155,0.645843505859375,0.497711181640625,0.14813232421875
53,discover,grid,32,random,4,0.3,0.85,0.25,106,0.42401959044834925,0.07694877306074029,0.33838547558664167,1.0,0.46875,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.1431780154041454,0.4124226537539155,0.640411376953125,0.5,0.140411376953125
54,discover,grid,32,random,8,0.1,0.45,0.5,101,0.698542350081429,0.014242082807233089,0.08003442053492987,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.2895541873126861,0.42038001273503756,0.794830322265625,0.50067138671875,0.294158935546875
54,discover,grid,32,random,8,0.1,0.45,0.5,102,0.7073377273740211,0.0069617972892819105,0.052562487022531565,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.29154056124155325,0.42038001273503756,0.791839599609375,0.49884033203125,0.292999267578125
54,discover,grid,32,random,8,0.1,0.45,0.5,103,0.7114123674010745,0.0044822672874567674,0.03810592695594568,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.2921153746218007,0.42038001273503756,0.787872314453125,0.4969482421875,0.290924072265625
54,discover,grid,32,random,8,0.1,0.45,0.5,104,0.6998454927236144,0.011711704972791252,0.07705686388679747,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.2900694785025728,0.42038001273503756,0.785888671875,0.496368408203125,0.289520263671875
54,discover,grid,32,random,8,0.1,0.45,0.5,105,0.7161011164530005,0.0036441363922548897,0.021336105464522467,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.292711271125689,0.42038001273503756,0.786224365234375,0.498809814453125,0.28741455078125
54,discover,grid,32,random,8,0.1,0.45,0.5,106,0.7040247634421055,0.008425600464712656,0.06449553035137784,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.2910992457868935,0.42038001273503756,0.785430908203125,0.50164794921875,0.283782958984375
55,discover,grid,32,random,8,0.1,0.85,0.5,101,0.7339414773958935,0.005990947960088548,0.04402579412695201,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31096378887837395,0.6547528621784089,0.81903076171875,0.50067138671875,0.318359375
55,discover,grid,32,random,8,0.1,0.85,0.5,102,0.737819778426405,0.0035044368129514207,0.02897699514876229,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31145263069671414,0.6547528621784089,0.812896728515625,0.49884033203125,0.314056396484375
55,discover,grid,32,random,8,0.1,0.85,0.5,103,0.7398713864209621,0.002515520179668488,0.02056317171339171,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31162044082521306,0.6547528621784089,0.8072509765625,0.4969482421875,0.310302734375
55,discover,grid,32,random,8,0.1,0.85,0.5,104,0.7346944179201145,0.00546967232095847,0.041245176659891115,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31108496862027424,0.6547528621784089,0.807830810546875,0.496368408203125,0.31146240234375
55,discover,grid,32,random,8,0.1,0.85,0.5,105,0.7416693926906874,0.0018654268678648506,0.013056735130312325,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31173757058806056,0.6547528621784089,0.80242919921875,0.498809814453125,0.303619384765625
55,discover,grid,32,random,8,0.1,0.85,0.5,106,0.7363232026578839,0.0044391016342897344,0.03507321960258074,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.3113173561168068,0.6547528621784089,0.8074951171875,0.50164794921875,0.30584716796875
56,discover,grid,32,random,8,0.3,0.15,0.25,101,0.371062272627107,0.11164746409500195,0.3073681710252479,0.9375,0.40625,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.11001700865552258,0.1628021589826486,0.610809326171875,0.49737548828125,0.113433837890625
56,discover,grid,32,random,8,0.3,0.15,0.25,102,0.3733089732844315,0.13061060957863752,0.30008904358981453,0.84375,0.46875,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.11176187052296276,0.1628021589826486,0.615570068359375,0.501708984375,0.113861083984375
56,discover,grid,32,random,8,0.3,0.15,0.25,103,0.3617950269878869,0.11821293649101666,0.31632402436914553,0.875,0.375,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.10687859271701308,0.1628021589826486,0.602081298828125,0.498138427734375,0.10394287109375
56,discover,grid,32,random,8,0.3,0.15,0.25,104,0.3754493538193659,0.12476351673128526,0.2994277455940756,0.84375,0.4375,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.11245248604079336,0.1628021589826486,0.61016845703125,0.49749755859375,0.1126708984375
56,discover,grid,32,random,8,0.3,0.15,0.25,105,0.3709160411088168,0.1198255297537652,0.3033502580076587,0.90625,0.34375,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.10973987233167193,0.1628021589826486,0.6051025390625,0.497711181640625,0.107391357421875
56,discover,grid,32,random,8,0.3,0.15,0.25,106,0.35729164878885017,0.1280759694581959,0.32058875854584723,0.8125,0.34375,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.10587289726369095,0.1628021589826486,0.60528564453125,0.5,0.10528564453125
57,discover,grid,32,random,8,0.3,0.15,0.5,101,0.4575817803804979,0.06484931364916223,0.1833774086344278,1.0,0.65625,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.13731066786301305,0.1628021589826486,0.6356201171875,0.499481201171875,0.136138916015625
57,discover,grid,32,random,8,0.3,0.15,0.5,102,0.48099578628143214,0.05898002930390804,0.14045700289833837,1.0,0.84375,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.1436055373843395,0.1628021589826486,0.64605712890625,0.500091552734375,0.145965576171875
57,discover,grid,32,random,8,0.3,0.15,0.5,103,0.4989281265236002,0.04155628273046472,0.10903393169158694,1.0,0.90625,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.1485547484212392,0.1628021589826486,0.644622802734375,0.49652099609375,0.148101806640625
57,discover,grid,32,random,8,0.3,0.15,0.5,104,0.4647517478063075,0.05679572193266936,0.17352449344534265,1.0,0.71875,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.13979247144711626,0.1628021589826486,0.63726806640625,0.49713134765625,0.14013671875
57,discover,grid,32,random,8,0.3,0.15,0.5,105,0.48844248716546795,0.045964325947601595,0.12805773135480442,1.0,0.875,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.14574826262650017,0.1628021589826486,0.643341064453125,0.49688720703125,0.146453857421875
57,discover,grid,32,random,8,0.3,0.15,0.5,106,0.4660434763599523,0.07355793337157568,0.16322084173863458,1.0,0.78125,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.13883126348300115,0.1628021589826486,0.63311767578125,0.501739501953125,0.131378173828125
58,discover,grid,32,random,8,0.3,0.45,0.5,101,0.5468776390101912,0.02631953878386364,0.12125714918863965,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.1837740186337153,0.42038001273503756,0.684783935546875,0.499481201171875,0.185302734375
58,discover,grid,32,random,8,0.3,0.45,0.5,102,0.5649994782879249,0.016526505777767316,0.07835491463736743,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18772546883096586,0.42038001273503756,0.6920166015625,0.500091552734375,0.191925048828125
58,discover,grid,32,random,8,0.3,0.45,0.5,103,0.5735875933662868,0.01157519706004442,0.05623690849845535,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18910350241317764,0.42038001273503756,0.68487548828125,0.49652099609375,0.1883544921875
58,discover,grid,32,random,8,0.3,0.45,0.5,104,0.5503311484655502,0.02358797079646374,0.1136725807465766,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.1846792657323333,0.42038001273503756,0.682525634765625,0.49713134765625,0.185394287109375
58,discover,grid,32,random,8,0.3,0.45,0.5,105,0.5806872589553123,0.00917602037723145,0.036611164372247804,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18985826204062403,0.42038001273503756,0.6854248046875,0.49688720703125,0.18853759765625
58,discover,grid,32,random,8,0.3,0.45,0.5,106,0.5579624291177016,0.021042597181202643,0.0953763050158092,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.186297146518906,0.42038001273503756,0.680145263671875,0.501739501953125,0.17840576171875
59,discover,grid,32,random,8,0.3,0.85,0.25,101,0.4388517844606249,0.03797309217651062,0.34911506047421736,1.0,0.625,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.15306190906545533,0.6547528621784089,0.65667724609375,0.49737548828125,0.1593017578125
59,discover,grid,32,random,8,0.3,0.85,0.25,102,0.4391916466752184,0.035725139829151646,0.34903984144560785,1.0,0.5625,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.15323749072519272,0.6547528621784089,0.661590576171875,0.501708984375,0.159881591796875
59,discover,grid,32,random,8,0.3,0.85,0.25,103,0.44186670389148064,0.002127539771175817,0.3484028102203687,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.15463019725455163,0.6547528621784089,0.65191650390625,0.498138427734375,0.153778076171875
59,discover,grid,32,random,8,0.3,0.85,0.25,104,0.4401278313169197,0.02882513886362936,0.3488169926909367,1.0,0.625,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.1537235910768932,0.6547528621784089,0.652801513671875,0.49749755859375,0.155303955078125
59,discover,grid,32,random,8,0.3,0.85,0.25,105,0.4413436441608118,0.01587082943006669,0.34852843480354667,1.0,0.625,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.15435651054606886,0.6547528621784089,0.65142822265625,0.497711181640625,0.153717041015625
59,discover,grid,32,random,8,0.3,0.85,0.25,106,0.43806560278593626,0.042657069468856466,0.34929710750614007,1.0,0.59375,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.15265479841636803,0.6547528621784089,0.64849853515625,0.5,0.14849853515625
60,discover,grid,32,segregated,4,0.1,0.15,0.5,101,0.4910687083159645,4.706186817419514e-17,0.15331661707699373,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.15264014835114317,0.08501484109448454,0.652008056640625,0.49951171875,0.152496337890625
60,discover,grid,32,segregated,4,0.1,0.15,0.5,102,0.4910687083159645,4.706186817419514e-17,0.15331661707699373,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.15264014835114317,0.08501484109448454,0.657318115234375,0.49896240234375,0.158355712890625
60,discover,grid,32,segregated,4,0.1,0.15,0.5,103,0.4910687083159645,4.706186817419514e-17,0.15331661707699373,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.15264014835114317,0.08501484109448454,0.651458740234375,0.499481201171875,0.1519775390625
60,discover,grid,32,segregated,4,0.1,0.15,0.5,104,0.4910687083159645,4.706186817419514e-17,0.15331661707699373,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.15264014835114317,0.08501484109448454,0.65191650390625,0.4970703125,0.15484619140625
60,discover,grid,32,segregated,4,0.1,0.15,0.5,105,0.4910687083159645,4.706186817419514e-17,0.15331661707699373,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.15264014835114317,0.08501484109448454,0.654205322265625,0.49957275390625,0.154632568359375
60,discover,grid,32,segregated,4,0.1,0.15,0.5,106,0.4910687083159645,4.706186817419514e-17,0.15331661707699373,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.15264014835114317,0.08501484109448454,0.651580810546875,0.50146484375,0.150115966796875
61,discover,grid,32,segregated,4,0.1,0.45,0.25,101,0.5608774190935,0.07021218326401533,0.2690324233030691,1.0,1.0,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.2213156405612157,0.238672220876604,0.726104736328125,0.499114990234375,0.22698974609375
61,discover,grid,32,segregated,4,0.1,0.45,0.25,102,0.5608774190935,0.07021218326401533,0.2690324233030691,1.0,1.0,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.2213156405612157,0.238672220876604,0.725311279296875,0.498779296875,0.226531982421875
61,discover,grid,32,segregated,4,0.1,0.45,0.25,103,0.5608774190935,0.07021218326401533,0.2690324233030691,1.0,1.0,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.2213156405612157,0.238672220876604,0.71954345703125,0.4974365234375,0.22210693359375
61,discover,grid,32,segregated,4,0.1,0.45,0.25,104,0.5608774190935,0.07021218326401533,0.2690324233030691,1.0,1.0,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.2213156405612157,0.238672220876604,0.7225341796875,0.498779296875,0.2237548828125
61,discover,grid,32,segregated,4,0.1,0.45,0.25,105,0.5608774190935,0.07021218326401533,0.2690324233030691,1.0,1.0,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.2213156405612157,0.238672220876604,0.714996337890625,0.502349853515625,0.212646484375
61,discover,grid,32,segregated,4,0.1,0.45,0.25,106,0.5608774190935,0.07021218326401533,0.2690324233030691,1.0,1.0,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.2213156405612157,0.238672220876604,0.72235107421875,0.500732421875,0.22161865234375
62,discover,grid,32,segregated,4,0.1,0.85,0.5,101,0.7085213639619276,0.0,0.03740013498270425,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.28970152822933226,0.4124226537539155,0.795074462890625,0.49951171875,0.295562744140625
62,discover,grid,32,segregated,4,0.1,0.85,0.5,102,0.7085213639619276,0.0,0.03740013498270425,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.28970152822933226,0.4124226537539155,0.79583740234375,0.49896240234375,0.296875
62,discover,grid,32,segregated,4,0.1,0.85,0.5,103,0.7085213639619276,0.0,0.03740013498270425,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.28970152822933226,0.4124226537539155,0.78924560546875,0.499481201171875,0.289764404296875
62,discover,grid,32,segregated,4,0.1,0.85,0.5,104,0.7085213639619276,0.0,0.03740013498270425,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.28970152822933226,0.4124226537539155,0.79034423828125,0.4970703125,0.29327392578125
62,discover,grid,32,segregated,4,0.1,0.85,0.5,105,0.7085213639619276,0.0,0.03740013498270425,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.28970152822933226,0.4124226537539155,0.785491943359375,0.49957275390625,0.285919189453125
62,discover,grid,32,segregated,4,0.1,0.85,0.5,106,0.7085213639619276,0.0,0.03740013498270425,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.28970152822933226,0.4124226537539155,0.79083251953125,0.50146484375,0.28936767578125
63,discover,grid,32,segregated,4,0.3,0.45,0.25,101,0.39839215683997575,0.10957531534184342,0.3233301155661745,1.0,0.25,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1271843253840868,0.238672220876604,0.629547119140625,0.4986572265625,0.130889892578125
63,discover,grid,32,segregated,4,0.3,0.45,0.25,102,0.39839215683997575,0.10957531534184342,0.3233301155661745,1.0,0.25,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1271843253840868,0.238672220876604,0.634490966796875,0.4993896484375,0.135101318359375
63,discover,grid,32,segregated,4,0.3,0.45,0.25,103,0.39839215683997575,0.10957531534184342,0.3233301155661745,1.0,0.25,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1271843253840868,0.238672220876604,0.624542236328125,0.498443603515625,0.1260986328125
63,discover,grid,32,segregated,4,0.3,0.45,0.25,104,0.39839215683997575,0.10957531534184342,0.3233301155661745,1.0,0.25,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1271843253840868,0.238672220876604,0.6270751953125,0.4990234375,0.1280517578125
63,discover,grid,32,segregated,4,0.3,0.45,0.25,105,0.39839215683997575,0.10957531534184342,0.3233301155661745,1.0,0.25,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1271843253840868,0.238672220876604,0.62359619140625,0.500152587890625,0.123443603515625
63,discover,grid,32,segregated,4,0.3,0.45,0.25,106,0.39839215683997575,0.10957531534184342,0.3233301155661745,1.0,0.25,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,10.540677578320349,0.1271843253840868,0.238672220876604,0.620513916015625,0.500091552734375,0.12042236328125
64,discover,grid,32,segregated,8,0.1,0.15,0.5,101,0.5936573443329256,8.993834424997155e-17,0.10475025338522495,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.21449586809162163,0.1628021589826486,0.71392822265625,0.49951171875,0.21441650390625
64,discover,grid,32,segregated,8,0.1,0.15,0.5,102,0.5936573443329256,8.993834424997155e-17,0.10475025338522495,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.21449586809162163,0.1628021589826486,0.72064208984375,0.49896240234375,0.2216796875
64,discover,grid,32,segregated,8,0.1,0.15,0.5,103,0.5936573443329256,8.993834424997155e-17,0.10475025338522495,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.21449586809162163,0.1628021589826486,0.711273193359375,0.499481201171875,0.2117919921875
64,discover,grid,32,segregated,8,0.1,0.15,0.5,104,0.5936573443329256,8.993834424997155e-17,0.10475025338522495,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.21449586809162163,0.1628021589826486,0.713348388671875,0.4970703125,0.216278076171875
64,discover,grid,32,segregated,8,0.1,0.15,0.5,105,0.5936573443329256,8.993834424997155e-17,0.10475025338522495,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.21449586809162163,0.1628021589826486,0.712371826171875,0.49957275390625,0.212799072265625
64,discover,grid,32,segregated,8,0.1,0.15,0.5,106,0.5936573443329256,8.993834424997155e-17,0.10475025338522495,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.21449586809162163,0.1628021589826486,0.716522216796875,0.50146484375,0.215057373046875
65,discover,grid,32,segregated,8,0.1,0.85,0.5,101,0.7436390743978798,9.614813431917819e-17,0.004249742279367729,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31175563920688276,0.6547528621784089,0.818572998046875,0.49951171875,0.319061279296875
65,discover,grid,32,segregated,8,0.1,0.85,0.5,102,0.7436390743978798,9.614813431917819e-17,0.004249742279367729,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31175563920688276,0.6547528621784089,0.81842041015625,0.49896240234375,0.3194580078125
65,discover,grid,32,segregated,8,0.1,0.85,0.5,103,0.7436390743978798,9.614813431917819e-17,0.004249742279367729,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31175563920688276,0.6547528621784089,0.81414794921875,0.499481201171875,0.314666748046875
65,discover,grid,32,segregated,8,0.1,0.85,0.5,104,0.7436390743978798,9.614813431917819e-17,0.004249742279367729,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31175563920688276,0.6547528621784089,0.814849853515625,0.4970703125,0.317779541015625
65,discover,grid,32,segregated,8,0.1,0.85,0.5,105,0.7436390743978798,9.614813431917819e-17,0.004249742279367729,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31175563920688276,0.6547528621784089,0.805206298828125,0.49957275390625,0.305633544921875
65,discover,grid,32,segregated,8,0.1,0.85,0.5,106,0.7436390743978798,9.614813431917819e-17,0.004249742279367729,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.31175563920688276,0.6547528621784089,0.813995361328125,0.50146484375,0.312530517578125
66,discover,grid,32,segregated,8,0.3,0.15,0.5,101,0.41700291395010136,5.374844106186573e-17,0.2596257795692698,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.12619374151053347,0.1628021589826486,0.625030517578125,0.4993896484375,0.125640869140625
66,discover,grid,32,segregated,8,0.3,0.15,0.5,102,0.41700291395010136,5.374844106186573e-17,0.2596257795692698,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.12619374151053347,0.1628021589826486,0.630859375,0.50152587890625,0.12933349609375
66,discover,grid,32,segregated,8,0.3,0.15,0.5,103,0.41700291395010136,5.374844106186573e-17,0.2596257795692698,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.12619374151053347,0.1628021589826486,0.62200927734375,0.498870849609375,0.123138427734375
66,discover,grid,32,segregated,8,0.3,0.15,0.5,104,0.41700291395010136,5.374844106186573e-17,0.2596257795692698,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.12619374151053347,0.1628021589826486,0.62225341796875,0.496826171875,0.12542724609375
66,discover,grid,32,segregated,8,0.3,0.15,0.5,105,0.41700291395010136,5.374844106186573e-17,0.2596257795692698,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.12619374151053347,0.1628021589826486,0.62554931640625,0.49755859375,0.12799072265625
66,discover,grid,32,segregated,8,0.3,0.15,0.5,106,0.41700291395010136,5.374844106186573e-17,0.2596257795692698,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.12619374151053347,0.1628021589826486,0.62469482421875,0.499237060546875,0.125457763671875
67,discover,grid,32,segregated,8,0.3,0.45,0.25,101,0.4333484161267515,0.04026277575449656,0.33770392981648767,1.0,0.75,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.14809997109022965,0.42038001273503756,0.6512451171875,0.4986572265625,0.152587890625
67,discover,grid,32,segregated,8,0.3,0.45,0.25,102,0.4333484161267515,0.04026277575449656,0.33770392981648767,1.0,0.75,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.14809997109022965,0.42038001273503756,0.65496826171875,0.4993896484375,0.15557861328125
67,discover,grid,32,segregated,8,0.3,0.45,0.25,103,0.4333484161267515,0.04026277575449656,0.33770392981648767,1.0,0.75,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.14809997109022965,0.42038001273503756,0.64581298828125,0.498443603515625,0.147369384765625
67,discover,grid,32,segregated,8,0.3,0.45,0.25,104,0.4333484161267515,0.04026277575449656,0.33770392981648767,1.0,0.75,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.14809997109022965,0.42038001273503756,0.650665283203125,0.4990234375,0.151641845703125
67,discover,grid,32,segregated,8,0.3,0.45,0.25,105,0.4333484161267515,0.04026277575449656,0.33770392981648767,1.0,0.75,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.14809997109022965,0.42038001273503756,0.6439208984375,0.500152587890625,0.143768310546875
67,discover,grid,32,segregated,8,0.3,0.45,0.25,106,0.4333484161267515,0.04026277575449656,0.33770392981648767,1.0,0.75,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.14809997109022965,0.42038001273503756,0.64190673828125,0.500091552734375,0.141815185546875
68,discover,grid,32,segregated,8,0.3,0.45,0.5,101,0.5662875218172236,0.0,0.0765357938108249,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18839092126121476,0.42038001273503756,0.688934326171875,0.4993896484375,0.189544677734375
68,discover,grid,32,segregated,8,0.3,0.45,0.5,102,0.5662875218172236,0.0,0.0765357938108249,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18839092126121476,0.42038001273503756,0.69842529296875,0.50152587890625,0.1968994140625
68,discover,grid,32,segregated,8,0.3,0.45,0.5,103,0.5662875218172236,0.0,0.0765357938108249,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18839092126121476,0.42038001273503756,0.685882568359375,0.498870849609375,0.18701171875
68,discover,grid,32,segregated,8,0.3,0.45,0.5,104,0.5662875218172236,0.0,0.0765357938108249,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18839092126121476,0.42038001273503756,0.689453125,0.496826171875,0.192626953125
68,discover,grid,32,segregated,8,0.3,0.45,0.5,105,0.5662875218172236,0.0,0.0765357938108249,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18839092126121476,0.42038001273503756,0.685394287109375,0.49755859375,0.187835693359375
68,discover,grid,32,segregated,8,0.3,0.45,0.5,106,0.5662875218172236,0.0,0.0765357938108249,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18839092126121476,0.42038001273503756,0.684906005859375,0.499237060546875,0.1856689453125
69,discover,grid,32,segregated,8,0.3,0.85,0.5,101,0.5994108269393332,7.076311083754595e-17,0.007571088007486222,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.19712246348368284,0.6547528621784089,0.7010498046875,0.4993896484375,0.20166015625
69,discover,grid,32,segregated,8,0.3,0.85,0.5,102,0.5994108269393332,7.076311083754595e-17,0.007571088007486222,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.19712246348368284,0.6547528621784089,0.707427978515625,0.50152587890625,0.205902099609375
69,discover,grid,32,segregated,8,0.3,0.85,0.5,103,0.5994108269393332,7.076311083754595e-17,0.007571088007486222,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.19712246348368284,0.6547528621784089,0.69378662109375,0.498870849609375,0.194915771484375
69,discover,grid,32,segregated,8,0.3,0.85,0.5,104,0.5994108269393332,7.076311083754595e-17,0.007571088007486222,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.19712246348368284,0.6547528621784089,0.697998046875,0.496826171875,0.201171875
69,discover,grid,32,segregated,8,0.3,0.85,0.5,105,0.5994108269393332,7.076311083754595e-17,0.007571088007486222,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.19712246348368284,0.6547528621784089,0.69342041015625,0.49755859375,0.19586181640625
69,discover,grid,32,segregated,8,0.3,0.85,0.5,106,0.5994108269393332,7.076311083754595e-17,0.007571088007486222,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.19712246348368284,0.6547528621784089,0.693145751953125,0.499237060546875,0.19390869140625
70,discover,grid,64,random,4,0.1,0.45,0.25,101,0.5306930426868979,0.15274639778471388,0.2884714272131777,0.921875,0.828125,0.484375,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.20804754804788644,0.23867222087660256,0.7171173095703125,0.4992218017578125,0.2178955078125
70,discover,grid,64,random,4,0.1,0.45,0.25,102,0.5590096725147569,0.0963021873713788,0.2706075506107456,1.0,0.921875,0.390625,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.2212727574828659,0.23867222087660256,0.716888427734375,0.4990692138671875,0.2178192138671875
70,discover,grid,64,random,4,0.1,0.45,0.25,103,0.5589653799348515,0.08798505238783207,0.27232013942879796,1.0,0.921875,0.390625,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.22093271617158183,0.23867222087660256,0.71722412109375,0.5040283203125,0.21319580078125
70,discover,grid,64,random,4,0.1,0.45,0.25,104,0.5715672680909418,0.05516417213427009,0.26244023697038843,1.0,0.984375,0.3125,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.22730281981512793,0.23867222087660256,0.7279815673828125,0.501708984375,0.2262725830078125
70,discover,grid,64,random,4,0.1,0.45,0.25,105,0.5654156950812622,0.07691895654710836,0.26655094966207193,1.0,0.921875,0.46875,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.22427700015489543,0.23867222087660256,0.725677490234375,0.4971771240234375,0.2285003662109375
70,discover,grid,64,random,4,0.1,0.45,0.25,106,0.5664815384105442,0.06751640628197382,0.2670788277603302,1.0,0.9375,0.390625,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.22468277602080772,0.23867222087660256,0.7332916259765625,0.49676513671875,0.2365264892578125
71,discover,grid,64,random,4,0.1,0.85,0.5,101,0.7096356185921625,0.01705897941318992,0.08691974282377385,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.2993048889346922,0.41242265375391585,0.810791015625,0.4992218017578125,0.3115692138671875
71,discover,grid,64,random,4,0.1,0.85,0.5,102,0.7154127321162881,0.013566525609182383,0.06835252084363326,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.30060602186595764,0.41242265375391585,0.7924957275390625,0.502593994140625,0.2899017333984375
71,discover,grid,64,random,4,0.1,0.85,0.5,103,0.7175268759424398,0.011005167667448787,0.061090874694388196,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.30101828293348015,0.41242265375391585,0.8000030517578125,0.502655029296875,0.2973480224609375
71,discover,grid,64,random,4,0.1,0.85,0.5,104,0.7227667134428754,0.008191952443576336,0.042341459171081584,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.30185167450011346,0.41242265375391585,0.7955780029296875,0.50146484375,0.2941131591796875
71,discover,grid,64,random,4,0.1,0.85,0.5,105,0.7098349244648106,0.01997539804392677,0.08488163526191864,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.2991104280194495,0.41242265375391585,0.798858642578125,0.4984283447265625,0.3004302978515625
71,discover,grid,64,random,4,0.1,0.85,0.5,106,0.7176374974539448,0.009376164491446496,0.061522799342125796,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.30118787867558483,0.41242265375391585,0.8124847412109375,0.4979705810546875,0.31451416015625
72,discover,grid,64,random,4,0.3,0.15,0.25,101,0.2730721108499964,0.17600332459704288,0.32473614208918733,0.671875,0.25,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.0702803893983739,0.0850148410944841,0.5746917724609375,0.4989471435546875,0.07574462890625
72,discover,grid,64,random,4,0.3,0.15,0.25,102,0.30493892088225794,0.15675152369161915,0.29523618854582934,0.765625,0.25,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.07913913671422061,0.0850148410944841,0.575653076171875,0.4997711181640625,0.0758819580078125
72,discover,grid,64,random,4,0.3,0.15,0.25,103,0.28351970700980755,0.16442419043860967,0.31600853300127224,0.6875,0.1875,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.072725466116533,0.0850148410944841,0.5716705322265625,0.503753662109375,0.0679168701171875
72,discover,grid,64,random,4,0.3,0.15,0.25,104,0.3106671771516546,0.13595304113217424,0.29582830560532003,0.828125,0.25,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.08045658894394363,0.0850148410944841,0.5834503173828125,0.4996795654296875,0.083770751953125
72,discover,grid,64,random,4,0.3,0.15,0.25,105,0.30739833623401563,0.15580899055069122,0.2914898911144739,0.75,0.34375,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.079473112761518,0.0850148410944841,0.580047607421875,0.4971160888671875,0.0829315185546875
72,discover,grid,64,random,4,0.3,0.15,0.25,106,0.29410181306756156,0.1504671685329948,0.30822905175039017,0.765625,0.265625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.07523318424842877,0.0850148410944841,0.577239990234375,0.4969940185546875,0.0802459716796875
73,discover,grid,64,random,4,0.3,0.45,0.25,101,0.38135733485922985,0.15857480020045223,0.32965202353720424,0.828125,0.515625,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.12196399930717128,0.23867222087660256,0.6286163330078125,0.4989471435546875,0.129669189453125
73,discover,grid,64,random,4,0.3,0.45,0.25,102,0.4019544154399859,0.11478945148931766,0.3228562160351634,0.921875,0.5,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.1299045516467448,0.23867222087660256,0.626373291015625,0.4997711181640625,0.1266021728515625
73,discover,grid,64,random,4,0.3,0.45,0.25,103,0.3971403109640732,0.11882186422938161,0.32547203160336335,0.921875,0.484375,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.12736901037375198,0.23867222087660256,0.624755859375,0.503753662109375,0.121002197265625
73,discover,grid,64,random,4,0.3,0.45,0.25,104,0.4098433439333319,0.08499171578948228,0.32065872470789836,0.984375,0.4375,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.13237436957403526,0.23867222087660256,0.6356353759765625,0.4996795654296875,0.135955810546875
73,discover,grid,64,random,4,0.3,0.45,0.25,105,0.40533641199922965,0.1027953164430935,0.32207357880836274,0.953125,0.5,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.13104273478982606,0.23867222087660256,0.632568359375,0.4971160888671875,0.1354522705078125
73,discover,grid,64,random,4,0.3,0.45,0.25,106,0.40317806647781407,0.10191132501545537,0.3234673815124963,0.984375,0.4375,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.12959091337310988,0.23867222087660256,0.6365966796875,0.4969940185546875,0.1396026611328125
74,discover,grid,64,random,4,0.3,0.85,0.25,101,0.41904950573932265,0.10937725944430869,0.3473060259051856,0.9375,0.625,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.14312574164313158,0.41242265375391585,0.6489105224609375,0.4989471435546875,0.14996337890625
74,discover,grid,64,random,4,0.3,0.85,0.25,102,0.42970861727446363,0.07162293459887902,0.3451267806459024,1.0,0.578125,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.14758215548553735,0.41242265375391585,0.64251708984375,0.4997711181640625,0.1427459716796875
74,discover,grid,64,random,4,0.3,0.85,0.25,103,0.42931284157205424,0.07092804700620513,0.34532140781446125,1.0,0.515625,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.14724372323680718,0.41242265375391585,0.64337158203125,0.503753662109375,0.139617919921875
74,discover,grid,64,random,4,0.3,0.85,0.25,104,0.43305412627944767,0.05548306907727283,0.34438015449229065,1.0,0.546875,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.14903552285265317,0.41242265375391585,0.6519012451171875,0.4996795654296875,0.1522216796875
74,discover,grid,64,random,4,0.3,0.85,0.25,105,0.4302785393507915,0.06966128966026847,0.34503327555890767,1.0,0.609375,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.1478994544310019,0.41242265375391585,0.6506500244140625,0.4971160888671875,0.153533935546875
74,discover,grid,64,random,4,0.3,0.85,0.25,106,0.43105816525563245,0.06416151427691574,0.3448615978177856,1.0,0.515625,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.14806697950072967,0.41242265375391585,0.6552734375,0.4969940185546875,0.1582794189453125
75,discover,grid,64,random,4,0.3,0.85,0.5,101,0.551270887993371,0.03541935562618338,0.12008496044891695,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.18657224730115157,0.41242265375391585,0.6972503662109375,0.4983062744140625,0.198944091796875
75,discover,grid,64,random,4,0.3,0.85,0.5,102,0.5635331752202882,0.02710778688709719,0.09208757112956321,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.18949625456323954,0.41242265375391585,0.6861572265625,0.50201416015625,0.18414306640625
75,discover,grid,64,random,4,0.3,0.85,0.5,103,0.5668603736310296,0.027125741285900885,0.08319724976885132,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.18996955442247276,0.41242265375391585,0.685546875,0.5008697509765625,0.1846771240234375
75,discover,grid,64,random,4,0.3,0.85,0.5,104,0.5758385538299722,0.01787301562157325,0.06173550761089478,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.19191625017902253,0.41242265375391585,0.69085693359375,0.5002288818359375,0.1906280517578125
75,discover,grid,64,random,4,0.3,0.85,0.5,105,0.5487733778224878,0.036255868017765744,0.12594712360488858,1.0,0.984375,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.18604718321136415,0.41242265375391585,0.68658447265625,0.4985809326171875,0.1880035400390625
75,discover,grid,64,random,4,0.3,0.85,0.5,106,0.5682223724401956,0.02119503915810681,0.08149947703891185,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.1906754068600529,0.41242265375391585,0.7023468017578125,0.4979248046875,0.2044219970703125
76,discover,grid,64,random,8,0.1,0.15,0.25,101,0.4726564618700016,0.1723274275394249,0.2707538847365952,0.875,0.734375,0.203125,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.16941713038304984,0.16280215898264783,0.6772308349609375,0.4992218017578125,0.178009033203125
76,discover,grid,64,random,8,0.1,0.15,0.25,102,0.5071197476344051,0.1209887500982332,0.24483917988119536,0.953125,0.828125,0.171875,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.18332575401367068,0.16280215898264783,0.6790618896484375,0.4990692138671875,0.17999267578125
76,discover,grid,64,random,8,0.1,0.15,0.25,103,0.502386601842773,0.11826396703307886,0.24950384378617202,0.96875,0.765625,0.203125,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.1804781593835419,0.16280215898264783,0.6768035888671875,0.5040283203125,0.1727752685546875
76,discover,grid,64,random,8,0.1,0.15,0.25,104,0.5242970414772612,0.07427699196908855,0.23250653117280717,1.0,0.875,0.15625,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.1901449010462332,0.16280215898264783,0.691558837890625,0.501708984375,0.189849853515625
76,discover,grid,64,random,8,0.1,0.15,0.25,105,0.5155760175217088,0.09857154423627236,0.2376553260852209,0.984375,0.875,0.140625,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.1861742769759255,0.16280215898264783,0.689056396484375,0.4971771240234375,0.1918792724609375
76,discover,grid,64,random,8,0.1,0.15,0.25,106,0.51448669052996,0.09124776253107611,0.24132138712942003,1.0,0.828125,0.171875,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.18563886386789963,0.16280215898264783,0.6953277587890625,0.49676513671875,0.1985626220703125
77,discover,grid,64,random,8,0.1,0.15,0.5,101,0.588782651126547,0.04820482885378701,0.11544723961709037,1.0,1.0,0.578125,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.2129428778522286,0.16280215898264783,0.724029541015625,0.4992218017578125,0.2248077392578125
77,discover,grid,64,random,8,0.1,0.15,0.5,102,0.6037239517608564,0.0307864223767946,0.08905395781614431,1.0,1.0,0.6875,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.2185947349377999,0.16280215898264783,0.714599609375,0.502593994140625,0.212005615234375
77,discover,grid,64,random,8,0.1,0.15,0.5,103,0.602825472679648,0.03303402521442378,0.09145396519067198,1.0,1.0,0.671875,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.21841496469014343,0.16280215898264783,0.716094970703125,0.502655029296875,0.21343994140625
77,discover,grid,64,random,8,0.1,0.15,0.5,104,0.6096672742549725,0.01809043898372792,0.08132831008602656,1.0,1.0,0.71875,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.22145936083430823,0.16280215898264783,0.721099853515625,0.50146484375,0.219635009765625
77,discover,grid,64,random,8,0.1,0.15,0.5,105,0.5867700672986372,0.038669591540461824,0.12381084323718247,1.0,1.0,0.46875,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.2131661386280354,0.16280215898264783,0.7162933349609375,0.4984283447265625,0.217864990234375
77,discover,grid,64,random,8,0.1,0.15,0.5,106,0.6081412924885354,0.026394538384671824,0.08110787832398333,1.0,1.0,0.703125,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.2202315250139442,0.16280215898264783,0.7316741943359375,0.4979705810546875,0.23370361328125
78,discover,grid,64,random,8,0.1,0.45,0.25,101,0.6106735489121444,0.08596193415077086,0.3120622560858271,1.0,0.921875,0.703125,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.2625351196542266,0.42038001273503545,0.769073486328125,0.4992218017578125,0.2698516845703125
78,discover,grid,64,random,8,0.1,0.45,0.25,102,0.6235199697411212,0.04850270311050338,0.3037578590877055,1.0,1.0,0.75,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.26981341814184534,0.42038001273503545,0.765472412109375,0.4990692138671875,0.2664031982421875
78,discover,grid,64,random,8,0.1,0.45,0.25,103,0.6241813042120603,0.04512630815561891,0.30351561371845026,1.0,1.0,0.71875,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.27020546344291085,0.42038001273503545,0.7664031982421875,0.5040283203125,0.2623748779296875
78,discover,grid,64,random,8,0.1,0.45,0.25,104,0.6271692690359125,0.0349967933499391,0.30109934558317175,1.0,1.0,0.71875,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.2719299577982146,0.42038001273503545,0.7732391357421875,0.501708984375,0.2715301513671875
78,discover,grid,64,random,8,0.1,0.45,0.25,105,0.625095978091769,0.04494270049049361,0.30249106729163355,1.0,1.0,0.765625,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.27073295737113073,0.42038001273503545,0.7728118896484375,0.4971771240234375,0.275634765625
78,discover,grid,64,random,8,0.1,0.45,0.25,106,0.6255831674438929,0.04096958736149059,0.3023127548540882,1.0,1.0,0.703125,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.27099819733773367,0.42038001273503545,0.77972412109375,0.49676513671875,0.282958984375
79,discover,grid,64,random,8,0.1,0.85,0.25,101,0.6585476072235704,0.038670899021305466,0.34067035850802685,1.0,1.0,0.875,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.29869816055273357,0.6547528621784093,0.8055572509765625,0.4992218017578125,0.30633544921875
79,discover,grid,64,random,8,0.1,0.85,0.25,102,0.6619034509255142,0.024084796473987438,0.3383631980351559,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.300704392551838,0.6547528621784093,0.79620361328125,0.4990692138671875,0.2971343994140625
79,discover,grid,64,random,8,0.1,0.85,0.25,103,0.662113240000981,0.022861110082534802,0.3382394098353809,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.3008324194078995,0.6547528621784093,0.7968597412109375,0.5040283203125,0.2928314208984375
79,discover,grid,64,random,8,0.1,0.85,0.25,104,0.6628781684974193,0.018602404146373753,0.3376694716015658,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.3012863444250943,0.6547528621784093,0.8037261962890625,0.501708984375,0.3020172119140625
79,discover,grid,64,random,8,0.1,0.85,0.25,105,0.6624231313850878,0.02176579607863038,0.3379900353566154,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.30101522523832663,0.6547528621784093,0.8055419921875,0.4971771240234375,0.3083648681640625
79,discover,grid,64,random,8,0.1,0.85,0.25,106,0.662173814431696,0.0227972202533945,0.3381415088665472,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.30086188647386386,0.6547528621784093,0.8089141845703125,0.49676513671875,0.3121490478515625
80,discover,grid,64,random,8,0.1,0.85,0.5,101,0.7605117682418623,0.007217757761941652,0.050069155451036074,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3326849432970631,0.6547528621784093,0.8443450927734375,0.4992218017578125,0.345123291015625
80,discover,grid,64,random,8,0.1,0.85,0.5,102,0.7627924088069511,0.006120745726568795,0.04043481730522452,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.33298331187487556,0.6547528621784093,0.82708740234375,0.502593994140625,0.324493408203125
80,discover,grid,64,random,8,0.1,0.85,0.5,103,0.7644997037925194,0.0041371012476752915,0.03339417225023544,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3332369538072969,0.6547528621784093,0.8332672119140625,0.502655029296875,0.3306121826171875
80,discover,grid,64,random,8,0.1,0.85,0.5,104,0.76719073341296,0.002942105906695883,0.021285548857626728,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3334605615299833,0.6547528621784093,0.8251800537109375,0.50146484375,0.3237152099609375
80,discover,grid,64,random,8,0.1,0.85,0.5,105,0.7611842114901086,0.007972760828881856,0.04693583788432081,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.33272365797898784,0.6547528621784093,0.834869384765625,0.4984283447265625,0.3364410400390625
80,discover,grid,64,random,8,0.1,0.85,0.5,106,0.7641279230874813,0.004192210253714473,0.03500888419825789,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3331965217960501,0.6547528621784093,0.8421783447265625,0.4979705810546875,0.344207763671875
81,discover,grid,64,random,8,0.3,0.15,0.25,101,0.34089340906655075,0.17131561222915095,0.3233846274775366,0.734375,0.40625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.10089836939819921,0.16280215898264783,0.608123779296875,0.4989471435546875,0.1091766357421875
81,discover,grid,64,random,8,0.3,0.15,0.25,102,0.3679656704347408,0.1373607471442652,0.30473107297690294,0.84375,0.453125,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.10990147043959285,0.16280215898264783,0.6073455810546875,0.4997711181640625,0.107574462890625
81,discover,grid,64,random,8,0.3,0.15,0.25,103,0.3554774449565853,0.14381325223286087,0.3164748419164437,0.78125,0.453125,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.10527996810844856,0.16280215898264783,0.6033477783203125,0.503753662109375,0.0995941162109375
81,discover,grid,64,random,8,0.3,0.15,0.25,104,0.3754870072976558,0.10830293071092471,0.3053126656614068,0.90625,0.390625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.11221000203078806,0.16280215898264783,0.6141815185546875,0.4996795654296875,0.114501953125
81,discover,grid,64,random,8,0.3,0.15,0.25,105,0.37152834615744323,0.12862236366328647,0.301831660035802,0.890625,0.453125,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.11053665714577218,0.16280215898264783,0.613525390625,0.4971160888671875,0.1164093017578125
81,discover,grid,64,random,8,0.3,0.15,0.25,106,0.36478613979890173,0.12734745940315523,0.31016106391792664,0.828125,0.40625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.10795427155010205,0.16280215898264783,0.6136932373046875,0.4969940185546875,0.11669921875
82,discover,grid,64,random,8,0.3,0.85,0.5,101,0.586071313398946,0.015757953293485928,0.0703637380876883,1.0,1.0,0.234375,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.201418900287653,0.6547528621784093,0.7130279541015625,0.4983062744140625,0.2147216796875
82,discover,grid,64,random,8,0.3,0.85,0.5,102,0.5915556286096587,0.013488388967933482,0.05533827888709973,1.0,1.0,0.359375,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.20219851020706392,0.6547528621784093,0.6975860595703125,0.50201416015625,0.1955718994140625
82,discover,grid,64,random,8,0.3,0.85,0.5,103,0.5948426620830839,0.010621635263459208,0.04631638715409077,1.0,1.0,0.375,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.20266858284355185,0.6547528621784093,0.6977691650390625,0.5008697509765625,0.1968994140625
82,discover,grid,64,random,8,0.3,0.85,0.5,104,0.6001544987526451,0.007110294177865298,0.031081492748085266,1.0,1.0,0.578125,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.20322617092167444,0.6547528621784093,0.700958251953125,0.5002288818359375,0.2007293701171875
82,discover,grid,64,random,8,0.3,0.85,0.5,105,0.586871637036568,0.017106100899574855,0.06780391465873516,1.0,1.0,0.265625,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.20142983920860968,0.6547528621784093,0.70172119140625,0.4985809326171875,0.2031402587890625
82,discover,grid,64,random,8,0.3,0.85,0.5,106,0.5942755556006033,0.009496380380487848,0.048168774331350236,1.0,1.0,0.328125,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.20267626232642819,0.6547528621784093,0.71563720703125,0.4979248046875,0.21771240234375
83,discover,grid,64,segregated,4,0.1,0.15,0.25,101,0.2602284224954646,0.2260500515933647,0.3847103129590053,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.07924356209000924,0.0850148410944841,0.582489013671875,0.49908447265625,0.083404541015625
83,discover,grid,64,segregated,4,0.1,0.15,0.25,102,0.2602284224954646,0.2260500515933647,0.3847103129590053,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.07924356209000924,0.0850148410944841,0.578704833984375,0.4998779296875,0.078826904296875
83,discover,grid,64,segregated,4,0.1,0.15,0.25,103,0.2602284224954646,0.2260500515933647,0.3847103129590053,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.07924356209000924,0.0850148410944841,0.5774383544921875,0.5018157958984375,0.07562255859375
83,discover,grid,64,segregated,4,0.1,0.15,0.25,104,0.2602284224954646,0.2260500515933647,0.3847103129590053,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.07924356209000924,0.0850148410944841,0.583404541015625,0.500213623046875,0.08319091796875
83,discover,grid,64,segregated,4,0.1,0.15,0.25,105,0.2602284224954646,0.2260500515933647,0.3847103129590053,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.07924356209000924,0.0850148410944841,0.58221435546875,0.4986419677734375,0.0835723876953125
83,discover,grid,64,segregated,4,0.1,0.15,0.25,106,0.2602284224954646,0.2260500515933647,0.3847103129590053,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,2.9893984462234053,0.07924356209000924,0.0850148410944841,0.58001708984375,0.497222900390625,0.082794189453125
84,discover,grid,64,segregated,4,0.1,0.85,0.5,101,0.6295388949713316,0.06567373578086773,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.7762908935546875,0.4985198974609375,0.27777099609375
84,discover,grid,64,segregated,4,0.1,0.85,0.5,102,0.6295388949713316,0.06567373578086773,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.7596435546875,0.5010223388671875,0.2586212158203125
84,discover,grid,64,segregated,4,0.1,0.85,0.5,103,0.6295388949713316,0.06567373578086773,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.761505126953125,0.500946044921875,0.26055908203125
84,discover,grid,64,segregated,4,0.1,0.85,0.5,104,0.6295388949713316,0.06567373578086773,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.772125244140625,0.50115966796875,0.270965576171875
84,discover,grid,64,segregated,4,0.1,0.85,0.5,105,0.6295388949713316,0.06567373578086773,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.774627685546875,0.5003814697265625,0.2742462158203125
84,discover,grid,64,segregated,4,0.1,0.85,0.5,106,0.6295388949713316,0.06567373578086773,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.7778778076171875,0.4967803955078125,0.281097412109375
85,discover,grid,64,segregated,4,0.3,0.85,0.5,101,0.4229564164940576,0.09897042637893569,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.64996337890625,0.4978790283203125,0.1520843505859375
85,discover,grid,64,segregated,4,0.3,0.85,0.5,102,0.4229564164940576,0.09897042637893569,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.638397216796875,0.5003509521484375,0.1380462646484375
85,discover,grid,64,segregated,4,0.3,0.85,0.5,103,0.4229564164940576,0.09897042637893569,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.6376953125,0.500030517578125,0.137664794921875
85,discover,grid,64,segregated,4,0.3,0.85,0.5,104,0.4229564164940576,0.09897042637893569,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.647430419921875,0.499542236328125,0.14788818359375
85,discover,grid,64,segregated,4,0.3,0.85,0.5,105,0.4229564164940576,0.09897042637893569,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.64617919921875,0.500457763671875,0.145721435546875
85,discover,grid,64,segregated,4,0.3,0.85,0.5,106,0.4229564164940576,0.09897042637893569,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.6486968994140625,0.4972381591796875,0.151458740234375
86,discover,grid,64,segregated,8,0.1,0.45,0.25,101,0.5435393640828519,0.18600541457957462,0.3498102846537976,1.0,0.75,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.22623026566130172,0.42038001273503545,0.73291015625,0.49908447265625,0.23382568359375
86,discover,grid,64,segregated,8,0.1,0.45,0.25,102,0.5435393640828519,0.18600541457957462,0.3498102846537976,1.0,0.75,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.22623026566130172,0.42038001273503545,0.7191925048828125,0.4998779296875,0.2193145751953125
86,discover,grid,64,segregated,8,0.1,0.45,0.25,103,0.5435393640828519,0.18600541457957462,0.3498102846537976,1.0,0.75,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.22623026566130172,0.42038001273503545,0.7261962890625,0.5018157958984375,0.2243804931640625
86,discover,grid,64,segregated,8,0.1,0.45,0.25,104,0.5435393640828519,0.18600541457957462,0.3498102846537976,1.0,0.75,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.22623026566130172,0.42038001273503545,0.728057861328125,0.500213623046875,0.22784423828125
86,discover,grid,64,segregated,8,0.1,0.45,0.25,105,0.5435393640828519,0.18600541457957462,0.3498102846537976,1.0,0.75,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.22623026566130172,0.42038001273503545,0.730743408203125,0.4986419677734375,0.2321014404296875
86,discover,grid,64,segregated,8,0.1,0.45,0.25,106,0.5435393640828519,0.18600541457957462,0.3498102846537976,1.0,0.75,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.22623026566130172,0.42038001273503545,0.73309326171875,0.497222900390625,0.235870361328125
87,discover,grid,64,segregated,8,0.1,0.85,0.5,101,0.7318644205943157,0.02033029981483315,0.15060529548840268,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3257661919708561,0.6547528621784093,0.833648681640625,0.4985198974609375,0.3351287841796875
87,discover,grid,64,segregated,8,0.1,0.85,0.5,102,0.7318644205943157,0.02033029981483315,0.15060529548840268,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3257661919708561,0.6547528621784093,0.8175201416015625,0.5010223388671875,0.316497802734375
87,discover,grid,64,segregated,8,0.1,0.85,0.5,103,0.7318644205943157,0.02033029981483315,0.15060529548840268,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3257661919708561,0.6547528621784093,0.8167877197265625,0.500946044921875,0.3158416748046875
87,discover,grid,64,segregated,8,0.1,0.85,0.5,104,0.7318644205943157,0.02033029981483315,0.15060529548840268,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3257661919708561,0.6547528621784093,0.8286285400390625,0.50115966796875,0.3274688720703125
87,discover,grid,64,segregated,8,0.1,0.85,0.5,105,0.7318644205943157,0.02033029981483315,0.15060529548840268,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3257661919708561,0.6547528621784093,0.8336334228515625,0.5003814697265625,0.333251953125
87,discover,grid,64,segregated,8,0.1,0.85,0.5,106,0.7318644205943157,0.02033029981483315,0.15060529548840268,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.3257661919708561,0.6547528621784093,0.837127685546875,0.4967803955078125,0.3403472900390625
88,discover,grid,64,segregated,8,0.3,0.15,0.5,101,0.239990152177042,0.15110848795269002,0.45220092285845215,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.069620332968196,0.16280215898264783,0.5739288330078125,0.4978790283203125,0.0760498046875
88,discover,grid,64,segregated,8,0.3,0.15,0.5,102,0.239990152177042,0.15110848795269002,0.45220092285845215,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.069620332968196,0.16280215898264783,0.5676116943359375,0.5003509521484375,0.0672607421875
88,discover,grid,64,segregated,8,0.3,0.15,0.5,103,0.239990152177042,0.15110848795269002,0.45220092285845215,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.069620332968196,0.16280215898264783,0.56787109375,0.500030517578125,0.067840576171875
88,discover,grid,64,segregated,8,0.3,0.15,0.5,104,0.239990152177042,0.15110848795269002,0.45220092285845215,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.069620332968196,0.16280215898264783,0.5714874267578125,0.499542236328125,0.0719451904296875
88,discover,grid,64,segregated,8,0.3,0.15,0.5,105,0.239990152177042,0.15110848795269002,0.45220092285845215,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.069620332968196,0.16280215898264783,0.5720672607421875,0.500457763671875,0.0716094970703125
88,discover,grid,64,segregated,8,0.3,0.15,0.5,106,0.239990152177042,0.15110848795269002,0.45220092285845215,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.069620332968196,0.16280215898264783,0.5728607177734375,0.4972381591796875,0.07562255859375
89,discover,grid,64,segregated,8,0.3,0.45,0.25,101,0.36760485651368713,0.1907744079600233,0.3680795822342715,0.75,0.5,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.12106653945329154,0.42038001273503545,0.6266021728515625,0.5003814697265625,0.126220703125
89,discover,grid,64,segregated,8,0.3,0.45,0.25,102,0.36760485651368713,0.1907744079600233,0.3680795822342715,0.75,0.5,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.12106653945329154,0.42038001273503545,0.6184234619140625,0.4997711181640625,0.11865234375
89,discover,grid,64,segregated,8,0.3,0.45,0.25,103,0.36760485651368713,0.1907744079600233,0.3680795822342715,0.75,0.5,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.12106653945329154,0.42038001273503545,0.62078857421875,0.501129150390625,0.119659423828125
89,discover,grid,64,segregated,8,0.3,0.45,0.25,104,0.36760485651368713,0.1907744079600233,0.3680795822342715,0.75,0.5,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.12106653945329154,0.42038001273503545,0.6252593994140625,0.497711181640625,0.1275482177734375
89,discover,grid,64,segregated,8,0.3,0.45,0.25,105,0.36760485651368713,0.1907744079600233,0.3680795822342715,0.75,0.5,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.12106653945329154,0.42038001273503545,0.622772216796875,0.499542236328125,0.12322998046875
89,discover,grid,64,segregated,8,0.3,0.45,0.25,106,0.36760485651368713,0.1907744079600233,0.3680795822342715,0.75,0.5,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.12106653945329154,0.42038001273503545,0.6257476806640625,0.4980926513671875,0.127655029296875
90,discover,grid,64,segregated,8,0.3,0.45,0.5,101,0.42802263354650383,0.09406887948719093,0.3356701211159136,1.0,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.14543712444851686,0.42038001273503545,0.652008056640625,0.4978790283203125,0.1541290283203125
90,discover,grid,64,segregated,8,0.3,0.45,0.5,102,0.42802263354650383,0.09406887948719093,0.3356701211159136,1.0,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.14543712444851686,0.42038001273503545,0.6395263671875,0.5003509521484375,0.1391754150390625
90,discover,grid,64,segregated,8,0.3,0.45,0.5,103,0.42802263354650383,0.09406887948719093,0.3356701211159136,1.0,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.14543712444851686,0.42038001273503545,0.6392822265625,0.500030517578125,0.139251708984375
90,discover,grid,64,segregated,8,0.3,0.45,0.5,104,0.42802263354650383,0.09406887948719093,0.3356701211159136,1.0,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.14543712444851686,0.42038001273503545,0.6494903564453125,0.499542236328125,0.1499481201171875
90,discover,grid,64,segregated,8,0.3,0.45,0.5,105,0.42802263354650383,0.09406887948719093,0.3356701211159136,1.0,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.14543712444851686,0.42038001273503545,0.6494903564453125,0.500457763671875,0.1490325927734375
90,discover,grid,64,segregated,8,0.3,0.45,0.5,106,0.42802263354650383,0.09406887948719093,0.3356701211159136,1.0,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.14543712444851686,0.42038001273503545,0.65185546875,0.4972381591796875,0.1546173095703125
91,discover,grid,64,segregated,8,0.3,0.85,0.25,101,0.4226739212381787,0.11380217417064241,0.3644876942961526,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.14725120110356898,0.6547528621784093,0.6524200439453125,0.5003814697265625,0.15203857421875
91,discover,grid,64,segregated,8,0.3,0.85,0.25,102,0.4226739212381787,0.11380217417064241,0.3644876942961526,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.14725120110356898,0.6547528621784093,0.6434173583984375,0.4997711181640625,0.143646240234375
91,discover,grid,64,segregated,8,0.3,0.85,0.25,103,0.4226739212381787,0.11380217417064241,0.3644876942961526,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.14725120110356898,0.6547528621784093,0.6453094482421875,0.501129150390625,0.1441802978515625
91,discover,grid,64,segregated,8,0.3,0.85,0.25,104,0.4226739212381787,0.11380217417064241,0.3644876942961526,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.14725120110356898,0.6547528621784093,0.6505889892578125,0.497711181640625,0.1528778076171875
91,discover,grid,64,segregated,8,0.3,0.85,0.25,105,0.4226739212381787,0.11380217417064241,0.3644876942961526,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.14725120110356898,0.6547528621784093,0.6490478515625,0.499542236328125,0.149505615234375
91,discover,grid,64,segregated,8,0.3,0.85,0.25,106,0.4226739212381787,0.11380217417064241,0.3644876942961526,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.14725120110356898,0.6547528621784093,0.6510467529296875,0.4980926513671875,0.1529541015625
92,discover,grid,64,segregated,8,0.3,0.85,0.5,101,0.5280200034469504,0.04049993306374686,0.2044623781723421,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.18680655291029208,0.6547528621784093,0.6942291259765625,0.4978790283203125,0.19635009765625
92,discover,grid,64,segregated,8,0.3,0.85,0.5,102,0.5280200034469504,0.04049993306374686,0.2044623781723421,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.18680655291029208,0.6547528621784093,0.6787261962890625,0.5003509521484375,0.178375244140625
92,discover,grid,64,segregated,8,0.3,0.85,0.5,103,0.5280200034469504,0.04049993306374686,0.2044623781723421,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.18680655291029208,0.6547528621784093,0.6805419921875,0.500030517578125,0.180511474609375
92,discover,grid,64,segregated,8,0.3,0.85,0.5,104,0.5280200034469504,0.04049993306374686,0.2044623781723421,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.18680655291029208,0.6547528621784093,0.6913604736328125,0.499542236328125,0.1918182373046875
92,discover,grid,64,segregated,8,0.3,0.85,0.5,105,0.5280200034469504,0.04049993306374686,0.2044623781723421,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.18680655291029208,0.6547528621784093,0.690338134765625,0.500457763671875,0.18988037109375
92,discover,grid,64,segregated,8,0.3,0.85,0.5,106,0.5280200034469504,0.04049993306374686,0.2044623781723421,1.0,1.0,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.18680655291029208,0.6547528621784093,0.6929779052734375,0.4972381591796875,0.19573974609375
93,discover,mod1,32,random,4,0.1,0.15,0.25,101,0.38603149048061663,0.19630915592655007,0.25562439549791194,0.75,0.59375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.1185784567533953,0.008871972057910127,0.623138427734375,0.4974365234375,0.125701904296875
93,discover,mod1,32,random,4,0.1,0.15,0.25,102,0.437522215282791,0.1251726861717067,0.21915336204489722,0.875,0.625,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.13555865651860416,0.008871972057910127,0.637847900390625,0.5009765625,0.136871337890625
93,discover,mod1,32,random,4,0.1,0.15,0.25,103,0.39036376130032313,0.19474825825298553,0.25711994305833064,0.78125,0.59375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.1213002308960439,0.008871972057910127,0.619140625,0.497955322265625,0.121185302734375
93,discover,mod1,32,random,4,0.1,0.15,0.25,104,0.41418782353786743,0.17096187600328688,0.23484706663518148,0.78125,0.71875,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.1285972331094134,0.008871972057910127,0.62744140625,0.497406005859375,0.130035400390625
93,discover,mod1,32,random,4,0.1,0.15,0.25,105,0.4436816402847925,0.1249946286270496,0.21423975425901948,0.90625,0.75,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.13851252242001627,0.008871972057910127,0.63787841796875,0.500732421875,0.13714599609375
93,discover,mod1,32,random,4,0.1,0.15,0.25,106,0.377305427323405,0.20291888572349787,0.26640374515309245,0.6875,0.59375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.11653932390100119,0.008871972057910127,0.618133544921875,0.49920654296875,0.118927001953125
94,discover,mod1,32,random,4,0.1,0.15,0.5,101,0.4719252064268722,0.08999765289062923,0.1735510730034329,1.0,0.875,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.14606895114242713,0.008871972057910127,0.65087890625,0.50067138671875,0.15020751953125
94,discover,mod1,32,random,4,0.1,0.15,0.5,102,0.4965729982426997,0.0993217442438623,0.12966206872286878,0.96875,0.90625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.1535566086773832,0.008871972057910127,0.65643310546875,0.49884033203125,0.1575927734375
94,discover,mod1,32,random,4,0.1,0.15,0.5,103,0.5356475197739132,0.03485726437613651,0.08782792330868258,1.0,1.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.1687506704767853,0.008871972057910127,0.66162109375,0.4969482421875,0.1646728515625
94,discover,mod1,32,random,4,0.1,0.15,0.5,104,0.5103091470866843,0.09686172682241613,0.110262188422105,1.0,0.90625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.15855181316603706,0.008871972057910127,0.65625,0.496368408203125,0.159881591796875
94,discover,mod1,32,random,4,0.1,0.15,0.5,105,0.5276549653634752,0.04076524202336047,0.10034715914072918,1.0,1.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.16613640994353435,0.008871972057910127,0.66448974609375,0.498809814453125,0.165679931640625
94,discover,mod1,32,random,4,0.1,0.15,0.5,106,0.5227473215117551,0.037893893390356786,0.10660475146322282,1.0,1.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.1641006867374103,0.008871972057910127,0.6556396484375,0.50164794921875,0.15399169921875
95,discover,mod1,32,random,4,0.1,0.45,0.25,101,0.48829203652803255,0.15881697808543455,0.27981358353063435,0.90625,0.8125,0.3125,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.1792171031278444,0.026438684003033508,0.68572998046875,0.4974365234375,0.18829345703125
95,discover,mod1,32,random,4,0.1,0.45,0.25,102,0.5395431186665911,0.059506932380571434,0.23913717260000122,1.0,1.0,0.1875,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.20130762777039288,0.026438684003033508,0.705291748046875,0.5009765625,0.204315185546875
95,discover,mod1,32,random,4,0.1,0.45,0.25,103,0.4800009811083375,0.16732799752509622,0.28660294459480684,0.90625,0.78125,0.28125,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.17556024471245996,0.026438684003033508,0.67041015625,0.497955322265625,0.172454833984375
95,discover,mod1,32,random,4,0.1,0.45,0.25,104,0.5201987260316077,0.10339031535162488,0.25560579033754427,1.0,0.875,0.28125,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.1925016074358098,0.026438684003033508,0.688201904296875,0.497406005859375,0.1907958984375
95,discover,mod1,32,random,4,0.1,0.45,0.25,105,0.5315430387636191,0.06589532275295844,0.25068509178663995,1.0,0.90625,0.1875,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.19786245084363535,0.026438684003033508,0.693878173828125,0.500732421875,0.193145751953125
95,discover,mod1,32,random,4,0.1,0.45,0.25,106,0.4918068995306622,0.15168864199817222,0.27747189924582494,0.9375,0.8125,0.28125,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.18038611352812473,0.026438684003033508,0.6798095703125,0.49920654296875,0.18060302734375
96,discover,mod1,32,random,4,0.1,0.45,0.5,101,0.5911114990946754,0.041468767362047555,0.14123455235299562,1.0,1.0,0.46875,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.21975645974829638,0.026438684003033508,0.727020263671875,0.50067138671875,0.226348876953125
96,discover,mod1,32,random,4,0.1,0.45,0.5,102,0.6068154303583837,0.038053342988698814,0.10639171761317906,1.0,1.0,0.65625,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.22452018293437104,0.026438684003033508,0.730804443359375,0.49884033203125,0.231964111328125
96,discover,mod1,32,random,4,0.1,0.45,0.5,103,0.615094441599372,0.02480378181002083,0.0865937886455452,1.0,1.0,0.75,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.2265687561413736,0.026438684003033508,0.71990966796875,0.4969482421875,0.22296142578125
96,discover,mod1,32,random,4,0.1,0.45,0.5,104,0.6144662921723147,0.02554638249679007,0.09028984964814568,1.0,1.0,0.78125,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.2268977631867143,0.026438684003033508,0.722564697265625,0.496368408203125,0.2261962890625
96,discover,mod1,32,random,4,0.1,0.45,0.5,105,0.6126248959960457,0.028237738295354153,0.09052650436545788,1.0,1.0,0.71875,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.22552469587266682,0.026438684003033508,0.720428466796875,0.498809814453125,0.22161865234375
96,discover,mod1,32,random,4,0.1,0.45,0.5,106,0.6096500422884837,0.030676694723590487,0.10043704683791992,1.0,1.0,0.59375,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.22536419043473283,0.026438684003033508,0.71807861328125,0.50164794921875,0.2164306640625
97,discover,mod1,32,random,4,0.3,0.45,0.25,101,0.3617960235005583,0.16138277132117945,0.3213439516917085,0.8125,0.34375,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.11013381515739337,0.026438684003033508,0.611724853515625,0.49737548828125,0.114349365234375
97,discover,mod1,32,random,4,0.3,0.45,0.25,102,0.39765588042516437,0.09141822098938156,0.30052226333654386,1.0,0.375,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.12264407198440201,0.026438684003033508,0.626861572265625,0.501708984375,0.125152587890625
97,discover,mod1,32,random,4,0.3,0.45,0.25,103,0.35505430948475003,0.1652566662408593,0.3296938596660958,0.78125,0.375,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.10829463311908959,0.026438684003033508,0.603118896484375,0.498138427734375,0.10498046875
97,discover,mod1,32,random,4,0.3,0.45,0.25,104,0.38454713345608826,0.12812509685729462,0.3067753547889246,0.875,0.4375,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.11841175585961228,0.026438684003033508,0.617034912109375,0.49749755859375,0.119537353515625
97,discover,mod1,32,random,4,0.3,0.45,0.25,105,0.395824176910175,0.09422202308915859,0.3038957671846435,0.9375,0.375,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.12230005877393815,0.026438684003033508,0.61712646484375,0.497711181640625,0.119415283203125
97,discover,mod1,32,random,4,0.3,0.45,0.25,106,0.36233593275063736,0.1643968587053529,0.3167179312604034,0.8125,0.40625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.10963719769342223,0.026438684003033508,0.611572265625,0.5,0.111572265625
98,discover,mod1,32,random,4,0.3,0.85,0.25,101,0.3916948553648518,0.13523247234920502,0.326628970160162,0.84375,0.4375,0.0,0.839375,0.9873893394890703,0.3870967741935484,11.119090065654458,0.1253079364625221,0.04949646603318214,0.627685546875,0.49737548828125,0.13031005859375
98,discover,mod1,32,random,4,0.3,0.85,0.25,102,0.4197831335636655,0.06274665214103542,0.31470356237425023,1.0,0.4375,0.0,0.839375,0.9873893394890703,0.3870967741935484,11.119090065654458,0.13698631770639763,0.04949646603318214,0.641937255859375,0.501708984375,0.140228271484375
98,discover,mod1,32,random,4,0.3,0.85,0.25,103,0.38223217674842547,0.1509455586845437,0.32949452430083503,0.84375,0.4375,0.0,0.839375,0.9873893394890703,0.3870967741935484,11.119090065654458,0.12099247408336146,0.04949646603318214,0.614990234375,0.498138427734375,0.116851806640625
98,discover,mod1,32,random,4,0.3,0.85,0.25,104,0.4125483838311287,0.08501016187851917,0.3189017539946027,1.0,0.46875,0.0,0.839375,0.9873893394890703,0.3870967741935484,11.119090065654458,0.13406606400464133,0.04949646603318214,0.633209228515625,0.49749755859375,0.135711669921875
98,discover,mod1,32,random,4,0.3,0.85,0.25,105,0.41481938817742736,0.072633872183123,0.31927299621588356,1.0,0.34375,0.0,0.839375,0.9873893394890703,0.3870967741935484,11.119090065654458,0.13480536518565228,0.04949646603318214,0.63037109375,0.497711181640625,0.132659912109375
98,discover,mod1,32,random,4,0.3,0.85,0.25,106,0.3944311720736092,0.12941990553201194,0.3240743465952862,0.875,0.40625,0.0,0.839375,0.9873893394890703,0.3870967741935484,11.119090065654458,0.12587129077935214,0.04949646603318214,0.624176025390625,0.5,0.124176025390625
99,discover,mod1,32,random,8,0.1,0.15,0.5,101,0.5476556143194722,0.04780960804028273,0.15488158971939012,1.0,1.0,0.125,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.1913046260216125,0.01766523222762384,0.695831298828125,0.50067138671875,0.195159912109375
99,discover,mod1,32,random,8,0.1,0.15,0.5,102,0.5671227355987012,0.05356709859001251,0.11377355371944653,1.0,0.96875,0.34375,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.19700774205459815,0.01766523222762384,0.7027587890625,0.49884033203125,0.20391845703125
99,discover,mod1,32,random,8,0.1,0.15,0.5,103,0.5824726917141283,0.028478797244091855,0.08913939157087991,1.0,1.0,0.34375,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.2026626854698293,0.01766523222762384,0.696258544921875,0.4969482421875,0.199310302734375
99,discover,mod1,32,random,8,0.1,0.15,0.5,104,0.5765866066748846,0.04485044431612087,0.09634861921209606,1.0,1.0,0.4375,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.2001076393853522,0.01766523222762384,0.698150634765625,0.496368408203125,0.2017822265625
99,discover,mod1,32,random,8,0.1,0.15,0.5,105,0.5776511868606677,0.031481661275154525,0.09671296870728557,1.0,1.0,0.34375,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.20079838813713463,0.01766523222762384,0.696380615234375,0.498809814453125,0.19757080078125
99,discover,mod1,32,random,8,0.1,0.15,0.5,106,0.5754899283667239,0.03001378305964885,0.10393106713623307,1.0,1.0,0.25,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.20078355287890465,0.01766523222762384,0.694427490234375,0.50164794921875,0.192779541015625
100,discover,mod1,32,random,8,0.1,0.45,0.25,101,0.5447560708788479,0.11031349621775986,0.2850672395939937,1.0,0.8125,0.4375,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.2138101221272985,0.052178363994254684,0.7205810546875,0.4974365234375,0.22314453125
100,discover,mod1,32,random,8,0.1,0.45,0.25,102,0.580103325503831,0.04297157219042304,0.25240726812436776,1.0,1.0,0.375,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.23172927642089786,0.052178363994254684,0.739227294921875,0.5009765625,0.238250732421875
100,discover,mod1,32,random,8,0.1,0.45,0.25,103,0.5341319812022806,0.12998942830081286,0.2878377925307627,1.0,0.78125,0.4375,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.20765791736617117,0.052178363994254684,0.703399658203125,0.497955322265625,0.2054443359375
100,discover,mod1,32,random,8,0.1,0.45,0.25,104,0.5722789465301408,0.055493694514230994,0.26267458171010993,1.0,1.0,0.40625,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.22802262566292397,0.052178363994254684,0.722412109375,0.497406005859375,0.225006103515625
100,discover,mod1,32,random,8,0.1,0.45,0.25,105,0.5708179503286548,0.050436471234420265,0.2666152443732186,1.0,1.0,0.3125,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.22743599655530722,0.052178363994254684,0.72210693359375,0.500732421875,0.22137451171875
100,discover,mod1,32,random,8,0.1,0.45,0.25,106,0.5522480346000269,0.10159885150332724,0.2752117843468121,1.0,0.84375,0.375,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.21689772881658775,0.052178363994254684,0.71466064453125,0.49920654296875,0.2154541015625
101,discover,mod1,32,random,8,0.1,0.45,0.5,101,0.6546423164634063,0.026097251406501615,0.08287854916709003,1.0,1.0,0.9375,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.25613120644394416,0.052178363994254684,0.7640380859375,0.50067138671875,0.26336669921875
101,discover,mod1,32,random,8,0.1,0.45,0.5,102,0.6570932120092153,0.023065290439273564,0.07707522382960504,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.2569293946862412,0.052178363994254684,0.763336181640625,0.49884033203125,0.264495849609375
101,discover,mod1,32,random,8,0.1,0.45,0.5,103,0.6607925036691759,0.015968606846686363,0.06541250124449458,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.2574786355644485,0.052178363994254684,0.75408935546875,0.4969482421875,0.25714111328125
101,discover,mod1,32,random,8,0.1,0.45,0.5,104,0.6596719006375898,0.013090849020596429,0.0718131450466403,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.25787777622459196,0.052178363994254684,0.752960205078125,0.496368408203125,0.256591796875
101,discover,mod1,32,random,8,0.1,0.45,0.5,105,0.6622602894043698,0.017387020639950724,0.06027851570904012,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.2575404397480253,0.052178363994254684,0.75238037109375,0.498809814453125,0.253570556640625
101,discover,mod1,32,random,8,0.1,0.45,0.5,106,0.6492011592823208,0.02376632594528764,0.0993853032548277,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.25525736622469153,0.052178363994254684,0.748565673828125,0.50164794921875,0.246917724609375
102,discover,mod1,32,random,8,0.1,0.85,0.5,101,0.6991990190315565,0.012031663925717266,0.03744334783393921,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.2822443353532552,0.09654303191659042,0.790008544921875,0.50067138671875,0.289337158203125
102,discover,mod1,32,random,8,0.1,0.85,0.5,102,0.6937333828955377,0.014479073034111516,0.05542832292209722,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.28139122594427424,0.09654303191659042,0.7862548828125,0.49884033203125,0.28741455078125
102,discover,mod1,32,random,8,0.1,0.85,0.5,103,0.6957143352076406,0.012609149933812664,0.04839876728022477,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.28162741339251973,0.09654303191659042,0.779510498046875,0.4969482421875,0.282562255859375
102,discover,mod1,32,random,8,0.1,0.85,0.5,104,0.6954617040613404,0.01192397559631926,0.049737423703583646,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.2816758600327127,0.09654303191659042,0.77801513671875,0.496368408203125,0.281646728515625
102,discover,mod1,32,random,8,0.1,0.85,0.5,105,0.6968074954302783,0.011111596823257878,0.04526394970227336,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.2818838609523525,0.09654303191659042,0.775177001953125,0.498809814453125,0.2763671875
102,discover,mod1,32,random,8,0.1,0.85,0.5,106,0.6806980733853222,0.015509611001722068,0.09765902510515882,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.27909356053050804,0.09654303191659042,0.776031494140625,0.50164794921875,0.274383544921875
103,discover,mod1,32,random,8,0.3,0.15,0.25,101,0.32997915552071755,0.1685414360097638,0.32262535527216346,0.75,0.40625,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.09505881189914461,0.01766523222762384,0.595855712890625,0.49737548828125,0.098480224609375
103,discover,mod1,32,random,8,0.3,0.15,0.25,102,0.36801380321484445,0.11534103000495294,0.29275663543019753,0.875,0.40625,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.1063843758582986,0.01766523222762384,0.609771728515625,0.501708984375,0.108062744140625
103,discover,mod1,32,random,8,0.3,0.15,0.25,103,0.32987689808437676,0.1708948600720466,0.3232415421659492,0.78125,0.40625,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.09544204367724847,0.01766523222762384,0.5887451171875,0.498138427734375,0.090606689453125
103,discover,mod1,32,random,8,0.3,0.15,0.25,104,0.3553190396741733,0.14860446161285049,0.29805927270032284,0.78125,0.4375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.10286772139681252,0.01766523222762384,0.60125732421875,0.49749755859375,0.103759765625
103,discover,mod1,32,random,8,0.3,0.15,0.25,105,0.37159104635508733,0.11488278841983156,0.29040867415807625,0.90625,0.4375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.10810979898194054,0.01766523222762384,0.60382080078125,0.497711181640625,0.106109619140625
103,discover,mod1,32,random,8,0.3,0.15,0.25,106,0.33019993501042066,0.17761090824686415,0.3150705765943106,0.6875,0.40625,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.0944031221015725,0.01766523222762384,0.594268798828125,0.5,0.094268798828125
104,discover,mod1,32,random,8,0.3,0.15,0.5,101,0.40582765280667304,0.08158663057494203,0.24669263988188145,1.0,0.40625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.11835948576679108,0.01766523222762384,0.617523193359375,0.499481201171875,0.1180419921875
104,discover,mod1,32,random,8,0.3,0.15,0.5,102,0.43596599816953774,0.08725161033293144,0.19538795010484503,0.96875,0.65625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.12725136170959403,0.01766523222762384,0.6336669921875,0.500091552734375,0.133575439453125
104,discover,mod1,32,random,8,0.3,0.15,0.5,103,0.4748520606727302,0.047513936246530844,0.13816077970644358,1.0,0.84375,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.1391356615388868,0.01766523222762384,0.63232421875,0.49652099609375,0.13580322265625
104,discover,mod1,32,random,8,0.3,0.15,0.5,104,0.4585487847077589,0.086761868217333,0.15349142713611305,1.0,0.78125,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13277482542663674,0.01766523222762384,0.631591796875,0.49713134765625,0.13446044921875
104,discover,mod1,32,random,8,0.3,0.15,0.5,105,0.4681706127957569,0.05717843767024003,0.14725768979920095,1.0,0.78125,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13675841379355277,0.01766523222762384,0.6322021484375,0.49688720703125,0.13531494140625
104,discover,mod1,32,random,8,0.3,0.15,0.5,106,0.45800528956901854,0.05175191233232803,0.16829432119831217,1.0,0.71875,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13451647888163637,0.01766523222762384,0.62835693359375,0.501739501953125,0.126617431640625
105,discover,mod1,32,random,8,0.3,0.85,0.25,101,0.4113971111738257,0.10755158771029602,0.336372366023004,1.0,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.13645255216597113,0.09654303191659042,0.6392822265625,0.49737548828125,0.14190673828125
105,discover,mod1,32,random,8,0.3,0.85,0.25,102,0.43316281427627723,0.03246350901561721,0.32830020335882176,1.0,0.5625,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.14658118198511078,0.09654303191659042,0.651519775390625,0.501708984375,0.149810791015625
105,discover,mod1,32,random,8,0.3,0.85,0.25,103,0.4008261857061103,0.1310411893071549,0.33852939589960684,0.96875,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.13149041872126677,0.09654303191659042,0.62646484375,0.498138427734375,0.128326416015625
105,discover,mod1,32,random,8,0.3,0.85,0.25,104,0.4309063920296564,0.04342862668283673,0.33002301950093327,1.0,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.1456256865694293,0.09654303191659042,0.644989013671875,0.49749755859375,0.147491455078125
105,discover,mod1,32,random,8,0.3,0.85,0.25,105,0.42725853324420965,0.05714557675833447,0.3321207452442402,1.0,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.14381965757124626,0.09654303191659042,0.640167236328125,0.497711181640625,0.1424560546875
105,discover,mod1,32,random,8,0.3,0.85,0.25,106,0.41452615492333234,0.09943768610284644,0.33465324450393963,1.0,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.1376070292544394,0.09654303191659042,0.634735107421875,0.5,0.134735107421875
106,discover,mod1,32,random,8,0.3,0.85,0.5,101,0.5601974596067056,0.021732745619587497,0.07567831750939044,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.18357937377138053,0.09654303191659042,0.685821533203125,0.499481201171875,0.18634033203125
106,discover,mod1,32,random,8,0.3,0.85,0.5,102,0.5582350529960335,0.0240854898249937,0.08067360222992631,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.18327496870627707,0.09654303191659042,0.685394287109375,0.500091552734375,0.185302734375
106,discover,mod1,32,random,8,0.3,0.85,0.5,103,0.5643707631748094,0.018685480376417936,0.06607610085870652,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.1845026472500813,0.09654303191659042,0.678985595703125,0.49652099609375,0.182464599609375
106,discover,mod1,32,random,8,0.3,0.85,0.5,104,0.5638429011161736,0.018020347305732997,0.06764695551021144,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.18448230070271146,0.09654303191659042,0.684112548828125,0.49713134765625,0.186981201171875
106,discover,mod1,32,random,8,0.3,0.85,0.5,105,0.5658044836418619,0.016321567517864656,0.06263295881811276,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.18477008287390212,0.09654303191659042,0.679229736328125,0.49688720703125,0.182342529296875
106,discover,mod1,32,random,8,0.3,0.85,0.5,106,0.5404011862342293,0.019024696840006003,0.12675180781060974,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.1805502303959664,0.09654303191659042,0.67315673828125,0.501739501953125,0.171417236328125
107,discover,mod1,32,segregated,4,0.1,0.15,0.5,101,0.037663414666591954,0.10117820591128215,0.5955103869207468,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.01048553006404409,0.008871972057910127,0.50811767578125,0.49951171875,0.00860595703125
107,discover,mod1,32,segregated,4,0.1,0.15,0.5,102,0.037663414666591954,0.10117820591128215,0.5955103869207468,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.01048553006404409,0.008871972057910127,0.509674072265625,0.49896240234375,0.010711669921875
107,discover,mod1,32,segregated,4,0.1,0.15,0.5,103,0.037663414666591954,0.10117820591128215,0.5955103869207468,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.01048553006404409,0.008871972057910127,0.507659912109375,0.499481201171875,0.0081787109375
107,discover,mod1,32,segregated,4,0.1,0.15,0.5,104,0.037663414666591954,0.10117820591128215,0.5955103869207468,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.01048553006404409,0.008871972057910127,0.5093994140625,0.4970703125,0.0123291015625
107,discover,mod1,32,segregated,4,0.1,0.15,0.5,105,0.037663414666591954,0.10117820591128215,0.5955103869207468,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.01048553006404409,0.008871972057910127,0.508087158203125,0.49957275390625,0.008514404296875
107,discover,mod1,32,segregated,4,0.1,0.15,0.5,106,0.037663414666591954,0.10117820591128215,0.5955103869207468,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.01048553006404409,0.008871972057910127,0.5115966796875,0.50146484375,0.0101318359375
108,discover,mod1,32,segregated,4,0.3,0.15,0.25,101,0.10408785691340115,0.14591408508820286,0.5036716005809039,0.28125,0.03125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.025975769588209255,0.008871972057910127,0.525360107421875,0.4986572265625,0.026702880859375
108,discover,mod1,32,segregated,4,0.3,0.15,0.25,102,0.10408785691340115,0.14591408508820286,0.5036716005809039,0.28125,0.03125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.025975769588209255,0.008871972057910127,0.526947021484375,0.4993896484375,0.027557373046875
108,discover,mod1,32,segregated,4,0.3,0.15,0.25,103,0.10408785691340115,0.14591408508820286,0.5036716005809039,0.28125,0.03125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.025975769588209255,0.008871972057910127,0.52008056640625,0.498443603515625,0.021636962890625
108,discover,mod1,32,segregated,4,0.3,0.15,0.25,104,0.10408785691340115,0.14591408508820286,0.5036716005809039,0.28125,0.03125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.025975769588209255,0.008871972057910127,0.52667236328125,0.4990234375,0.02764892578125
108,discover,mod1,32,segregated,4,0.3,0.15,0.25,105,0.10408785691340115,0.14591408508820286,0.5036716005809039,0.28125,0.03125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.025975769588209255,0.008871972057910127,0.52362060546875,0.500152587890625,0.023468017578125
108,discover,mod1,32,segregated,4,0.3,0.15,0.25,106,0.10408785691340115,0.14591408508820286,0.5036716005809039,0.28125,0.03125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.025975769588209255,0.008871972057910127,0.52606201171875,0.500091552734375,0.025970458984375
109,discover,mod1,32,segregated,4,0.3,0.45,0.25,101,0.19225887760810792,0.18738938543560213,0.5015928176095389,0.40625,0.15625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.05722449241968465,0.026438684003033508,0.555877685546875,0.4986572265625,0.057220458984375
109,discover,mod1,32,segregated,4,0.3,0.45,0.25,102,0.19225887760810792,0.18738938543560213,0.5015928176095389,0.40625,0.15625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.05722449241968465,0.026438684003033508,0.559478759765625,0.4993896484375,0.060089111328125
109,discover,mod1,32,segregated,4,0.3,0.45,0.25,103,0.19225887760810792,0.18738938543560213,0.5015928176095389,0.40625,0.15625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.05722449241968465,0.026438684003033508,0.552978515625,0.498443603515625,0.054534912109375
109,discover,mod1,32,segregated,4,0.3,0.45,0.25,104,0.19225887760810792,0.18738938543560213,0.5015928176095389,0.40625,0.15625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.05722449241968465,0.026438684003033508,0.556396484375,0.4990234375,0.057373046875
109,discover,mod1,32,segregated,4,0.3,0.45,0.25,105,0.19225887760810792,0.18738938543560213,0.5015928176095389,0.40625,0.15625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.05722449241968465,0.026438684003033508,0.5531005859375,0.500152587890625,0.052947998046875
109,discover,mod1,32,segregated,4,0.3,0.45,0.25,106,0.19225887760810792,0.18738938543560213,0.5015928176095389,0.40625,0.15625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.05722449241968465,0.026438684003033508,0.555450439453125,0.500091552734375,0.05535888671875
110,discover,mod1,32,segregated,4,0.3,0.45,0.5,101,0.045969746172964496,0.08524677487900283,0.6458450008533776,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.012727003573591461,0.026438684003033508,0.510498046875,0.4993896484375,0.0111083984375
110,discover,mod1,32,segregated,4,0.3,0.45,0.5,102,0.045969746172964496,0.08524677487900283,0.6458450008533776,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.012727003573591461,0.026438684003033508,0.5133056640625,0.50152587890625,0.01177978515625
110,discover,mod1,32,segregated,4,0.3,0.45,0.5,103,0.045969746172964496,0.08524677487900283,0.6458450008533776,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.012727003573591461,0.026438684003033508,0.511688232421875,0.498870849609375,0.0128173828125
110,discover,mod1,32,segregated,4,0.3,0.45,0.5,104,0.045969746172964496,0.08524677487900283,0.6458450008533776,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.012727003573591461,0.026438684003033508,0.510162353515625,0.496826171875,0.013336181640625
110,discover,mod1,32,segregated,4,0.3,0.45,0.5,105,0.045969746172964496,0.08524677487900283,0.6458450008533776,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.012727003573591461,0.026438684003033508,0.509063720703125,0.49755859375,0.011505126953125
110,discover,mod1,32,segregated,4,0.3,0.45,0.5,106,0.045969746172964496,0.08524677487900283,0.6458450008533776,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.012727003573591461,0.026438684003033508,0.511566162109375,0.499237060546875,0.0123291015625
111,discover,mod1,32,segregated,4,0.3,0.85,0.5,101,0.07949136145104396,0.10132796190143747,0.6456520202107241,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.022790203393161998,0.04949646603318214,0.522216796875,0.4993896484375,0.0228271484375
111,discover,mod1,32,segregated,4,0.3,0.85,0.5,102,0.07949136145104396,0.10132796190143747,0.6456520202107241,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.022790203393161998,0.04949646603318214,0.524139404296875,0.50152587890625,0.022613525390625
111,discover,mod1,32,segregated,4,0.3,0.85,0.5,103,0.07949136145104396,0.10132796190143747,0.6456520202107241,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.022790203393161998,0.04949646603318214,0.52191162109375,0.498870849609375,0.023040771484375
111,discover,mod1,32,segregated,4,0.3,0.85,0.5,104,0.07949136145104396,0.10132796190143747,0.6456520202107241,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.022790203393161998,0.04949646603318214,0.5223388671875,0.496826171875,0.0255126953125
111,discover,mod1,32,segregated,4,0.3,0.85,0.5,105,0.07949136145104396,0.10132796190143747,0.6456520202107241,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.022790203393161998,0.04949646603318214,0.519805908203125,0.49755859375,0.022247314453125
111,discover,mod1,32,segregated,4,0.3,0.85,0.5,106,0.07949136145104396,0.10132796190143747,0.6456520202107241,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.022790203393161998,0.04949646603318214,0.5208740234375,0.499237060546875,0.021636962890625
112,discover,mod1,32,segregated,8,0.1,0.45,0.5,101,0.17874660932001193,0.17557197721211745,0.6453306062607107,0.3125,0.0625,0.0625,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.06327576961457314,0.052178363994254684,0.564910888671875,0.49951171875,0.065399169921875
112,discover,mod1,32,segregated,8,0.1,0.45,0.5,102,0.17874660932001193,0.17557197721211745,0.6453306062607107,0.3125,0.0625,0.0625,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.06327576961457314,0.052178363994254684,0.565399169921875,0.49896240234375,0.066436767578125
112,discover,mod1,32,segregated,8,0.1,0.45,0.5,103,0.17874660932001193,0.17557197721211745,0.6453306062607107,0.3125,0.0625,0.0625,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.06327576961457314,0.052178363994254684,0.561279296875,0.499481201171875,0.061798095703125
112,discover,mod1,32,segregated,8,0.1,0.45,0.5,104,0.17874660932001193,0.17557197721211745,0.6453306062607107,0.3125,0.0625,0.0625,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.06327576961457314,0.052178363994254684,0.562591552734375,0.4970703125,0.065521240234375
112,discover,mod1,32,segregated,8,0.1,0.45,0.5,105,0.17874660932001193,0.17557197721211745,0.6453306062607107,0.3125,0.0625,0.0625,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.06327576961457314,0.052178363994254684,0.557281494140625,0.49957275390625,0.057708740234375
112,discover,mod1,32,segregated,8,0.1,0.45,0.5,106,0.17874660932001193,0.17557197721211745,0.6453306062607107,0.3125,0.0625,0.0625,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.06327576961457314,0.052178363994254684,0.560760498046875,0.50146484375,0.059295654296875
113,discover,mod1,32,segregated,8,0.3,0.15,0.25,101,0.15410238781436142,0.17228210319803644,0.5097376793444607,0.28125,0.125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.04308075537787508,0.01766523222762384,0.540771484375,0.4986572265625,0.0421142578125
113,discover,mod1,32,segregated,8,0.3,0.15,0.25,102,0.15410238781436142,0.17228210319803644,0.5097376793444607,0.28125,0.125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.04308075537787508,0.01766523222762384,0.544921875,0.4993896484375,0.0455322265625
113,discover,mod1,32,segregated,8,0.3,0.15,0.25,103,0.15410238781436142,0.17228210319803644,0.5097376793444607,0.28125,0.125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.04308075537787508,0.01766523222762384,0.539642333984375,0.498443603515625,0.04119873046875
113,discover,mod1,32,segregated,8,0.3,0.15,0.25,104,0.15410238781436142,0.17228210319803644,0.5097376793444607,0.28125,0.125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.04308075537787508,0.01766523222762384,0.54248046875,0.4990234375,0.04345703125
113,discover,mod1,32,segregated,8,0.3,0.15,0.25,105,0.15410238781436142,0.17228210319803644,0.5097376793444607,0.28125,0.125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.04308075537787508,0.01766523222762384,0.540374755859375,0.500152587890625,0.04022216796875
113,discover,mod1,32,segregated,8,0.3,0.15,0.25,106,0.15410238781436142,0.17228210319803644,0.5097376793444607,0.28125,0.125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,5.237522164697207,0.04308075537787508,0.01766523222762384,0.540313720703125,0.500091552734375,0.04022216796875
114,discover,mod1,32,segregated,8,0.3,0.45,0.5,101,0.08336386775300367,0.10015464824715783,0.6434900526384809,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.023802183858814795,0.052178363994254684,0.5235595703125,0.4993896484375,0.024169921875
114,discover,mod1,32,segregated,8,0.3,0.45,0.5,102,0.08336386775300367,0.10015464824715783,0.6434900526384809,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.023802183858814795,0.052178363994254684,0.525634765625,0.50152587890625,0.02410888671875
114,discover,mod1,32,segregated,8,0.3,0.45,0.5,103,0.08336386775300367,0.10015464824715783,0.6434900526384809,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.023802183858814795,0.052178363994254684,0.52239990234375,0.498870849609375,0.023529052734375
114,discover,mod1,32,segregated,8,0.3,0.45,0.5,104,0.08336386775300367,0.10015464824715783,0.6434900526384809,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.023802183858814795,0.052178363994254684,0.5228271484375,0.496826171875,0.0260009765625
114,discover,mod1,32,segregated,8,0.3,0.45,0.5,105,0.08336386775300367,0.10015464824715783,0.6434900526384809,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.023802183858814795,0.052178363994254684,0.5208740234375,0.49755859375,0.0233154296875
114,discover,mod1,32,segregated,8,0.3,0.45,0.5,106,0.08336386775300367,0.10015464824715783,0.6434900526384809,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.023802183858814795,0.052178363994254684,0.52197265625,0.499237060546875,0.022735595703125
115,discover,mod1,32,segregated,8,0.3,0.85,0.5,101,0.14023872152054873,0.10914200831079929,0.6203398249856007,0.3125,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.0416128069902635,0.09654303191659042,0.540985107421875,0.4993896484375,0.041595458984375
115,discover,mod1,32,segregated,8,0.3,0.85,0.5,102,0.14023872152054873,0.10914200831079929,0.6203398249856007,0.3125,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.0416128069902635,0.09654303191659042,0.5445556640625,0.50152587890625,0.04302978515625
115,discover,mod1,32,segregated,8,0.3,0.85,0.5,103,0.14023872152054873,0.10914200831079929,0.6203398249856007,0.3125,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.0416128069902635,0.09654303191659042,0.539306640625,0.498870849609375,0.040435791015625
115,discover,mod1,32,segregated,8,0.3,0.85,0.5,104,0.14023872152054873,0.10914200831079929,0.6203398249856007,0.3125,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.0416128069902635,0.09654303191659042,0.537841796875,0.496826171875,0.041015625
115,discover,mod1,32,segregated,8,0.3,0.85,0.5,105,0.14023872152054873,0.10914200831079929,0.6203398249856007,0.3125,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.0416128069902635,0.09654303191659042,0.537933349609375,0.49755859375,0.040374755859375
115,discover,mod1,32,segregated,8,0.3,0.85,0.5,106,0.14023872152054873,0.10914200831079929,0.6203398249856007,0.3125,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.0416128069902635,0.09654303191659042,0.537872314453125,0.499237060546875,0.03863525390625
116,discover,mod1,64,random,4,0.1,0.15,0.25,101,0.36848912642441467,0.20413312363829056,0.28163410650586784,0.71875,0.59375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.11485927352901563,0.003451421780915176,0.6211395263671875,0.4992218017578125,0.121917724609375
116,discover,mod1,64,random,4,0.1,0.15,0.25,102,0.3744039494507122,0.1968112759053689,0.27531615342969745,0.75,0.65625,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.11598404107211549,0.003451421780915176,0.6134490966796875,0.4990692138671875,0.1143798828125
116,discover,mod1,64,random,4,0.1,0.15,0.25,103,0.3780206280224676,0.19349439944616872,0.2726064466447995,0.734375,0.59375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.11710445273786621,0.003451421780915176,0.61859130859375,0.5040283203125,0.11456298828125
116,discover,mod1,64,random,4,0.1,0.15,0.25,104,0.4190901085645256,0.1656334471748622,0.2326160182905135,0.8125,0.71875,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.13061692007623607,0.003451421780915176,0.6327972412109375,0.501708984375,0.1310882568359375
116,discover,mod1,64,random,4,0.1,0.15,0.25,105,0.4362500945788278,0.14093882670795183,0.21746869648335992,0.875,0.8125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.13590841549389476,0.003451421780915176,0.6374053955078125,0.4971771240234375,0.140228271484375
116,discover,mod1,64,random,4,0.1,0.15,0.25,106,0.39880483672696565,0.16671537418422477,0.25930543096923536,0.78125,0.59375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.12380436131209237,0.003451421780915176,0.62969970703125,0.49676513671875,0.1329345703125
117,discover,mod1,64,random,4,0.1,0.15,0.5,101,0.5179057919151054,0.07191789354612244,0.11283726570470584,0.96875,0.96875,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.1631446926044987,0.003451421780915176,0.67340087890625,0.4992218017578125,0.1741790771484375
117,discover,mod1,64,random,4,0.1,0.15,0.5,102,0.47687288588118887,0.10653389422863777,0.16608811532768597,0.9375,0.765625,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.14856112681359207,0.003451421780915176,0.6464385986328125,0.502593994140625,0.1438446044921875
117,discover,mod1,64,random,4,0.1,0.15,0.5,103,0.5014154044337165,0.08048186543548998,0.1318762511864035,0.984375,0.90625,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.1562553294063115,0.003451421780915176,0.65509033203125,0.502655029296875,0.152435302734375
117,discover,mod1,64,random,4,0.1,0.15,0.5,104,0.5234998283850487,0.07566074266234088,0.09806456181124996,1.0,0.953125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.16393223745333196,0.003451421780915176,0.6638336181640625,0.50146484375,0.1623687744140625
117,discover,mod1,64,random,4,0.1,0.15,0.5,105,0.5049245210433202,0.0924293691812812,0.12393220144615204,0.96875,0.921875,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.15752675733559474,0.003451421780915176,0.6612701416015625,0.4984283447265625,0.162841796875
117,discover,mod1,64,random,4,0.1,0.15,0.5,106,0.5060794088252147,0.10710690575982498,0.12345943022181022,0.9375,0.9375,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.15925811372250542,0.003451421780915176,0.671600341796875,0.4979705810546875,0.1736297607421875
118,discover,mod1,64,random,4,0.1,0.45,0.25,101,0.46060534311876933,0.17943316039820276,0.30955424640446527,0.875,0.75,0.234375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.1684219354234552,0.010327454942788639,0.675323486328125,0.4992218017578125,0.1761016845703125
118,discover,mod1,64,random,4,0.1,0.45,0.25,102,0.4729983646098363,0.16930443358148997,0.29792462673149733,0.875,0.78125,0.21875,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.1735685602794774,0.010327454942788639,0.67132568359375,0.4990692138671875,0.1722564697265625
118,discover,mod1,64,random,4,0.1,0.45,0.25,103,0.4734012757401901,0.16076592247873947,0.3029695840372706,0.859375,0.8125,0.1875,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.1738921847389029,0.010327454942788639,0.67095947265625,0.5040283203125,0.16693115234375
118,discover,mod1,64,random,4,0.1,0.45,0.25,104,0.5186582401506876,0.10587075400517801,0.2572463875840079,0.96875,0.875,0.15625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.19204506892011447,0.010327454942788639,0.693695068359375,0.501708984375,0.191986083984375
118,discover,mod1,64,random,4,0.1,0.45,0.25,105,0.5325535784786484,0.06779915992526611,0.24796672914396578,1.0,0.90625,0.078125,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.19832315702563608,0.010327454942788639,0.700927734375,0.4971771240234375,0.2037506103515625
118,discover,mod1,64,random,4,0.1,0.45,0.25,106,0.4960554801371172,0.12282964979935286,0.28614063184170946,0.953125,0.859375,0.125,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.18276459868085415,0.010327454942788639,0.690521240234375,0.49676513671875,0.193756103515625
119,discover,mod1,64,random,4,0.1,0.85,0.25,101,0.5109910017851039,0.14768945523977942,0.31410458298575206,0.9375,0.765625,0.28125,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.19790722691092205,0.019440073937251334,0.7051239013671875,0.4992218017578125,0.205902099609375
119,discover,mod1,64,random,4,0.1,0.85,0.25,102,0.5332102196894339,0.12486684088561094,0.29149087333205115,0.953125,0.84375,0.3125,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.20791620501956762,0.019440073937251334,0.7071380615234375,0.4990692138671875,0.20806884765625
119,discover,mod1,64,random,4,0.1,0.85,0.25,103,0.5243279551355029,0.12833979240398244,0.3052458831620857,0.953125,0.828125,0.234375,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.20438129856409532,0.019440073937251334,0.7010955810546875,0.5040283203125,0.1970672607421875
119,discover,mod1,64,random,4,0.1,0.85,0.25,104,0.5650870211593213,0.0660460086918999,0.26611562168704705,1.0,0.96875,0.421875,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.22365273834763538,0.019440073937251334,0.7243804931640625,0.501708984375,0.2226715087890625
119,discover,mod1,64,random,4,0.1,0.85,0.25,105,0.5732037639606821,0.036983013546538414,0.26059325002999856,1.0,1.0,0.21875,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.22801815719327728,0.019440073937251334,0.731231689453125,0.4971771240234375,0.2340545654296875
119,discover,mod1,64,random,4,0.1,0.85,0.25,106,0.5416015573513484,0.09954718227986332,0.28936020808420415,1.0,0.859375,0.265625,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.2117731385447728,0.019440073937251334,0.71783447265625,0.49676513671875,0.2210693359375
120,discover,mod1,64,random,4,0.3,0.15,0.25,101,0.2689910158946839,0.18047535618170518,0.32462353411721434,0.703125,0.265625,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.06882677108293599,0.003451421780915176,0.573486328125,0.4989471435546875,0.0745391845703125
120,discover,mod1,64,random,4,0.3,0.15,0.25,102,0.26366443544291857,0.16868901171049983,0.3372912765755285,0.71875,0.203125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.06754661302215656,0.003451421780915176,0.56549072265625,0.4997711181640625,0.0657196044921875
120,discover,mod1,64,random,4,0.3,0.15,0.25,103,0.26778134681209137,0.17063162731634426,0.3308917450191414,0.71875,0.203125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.0684965114157679,0.003451421780915176,0.5678253173828125,0.503753662109375,0.0640716552734375
120,discover,mod1,64,random,4,0.3,0.15,0.25,104,0.3031283842253467,0.15849878492013963,0.29157254411529904,0.796875,0.28125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.07769575019597352,0.003451421780915176,0.580535888671875,0.4996795654296875,0.0808563232421875
120,discover,mod1,64,random,4,0.3,0.15,0.25,105,0.31223894760711124,0.14367826192203914,0.28526762990669785,0.84375,0.25,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.07993037702282588,0.003451421780915176,0.5799102783203125,0.4971160888671875,0.082794189453125
120,discover,mod1,64,random,4,0.3,0.15,0.25,106,0.2811017802883417,0.15625174370738185,0.3215294574906724,0.78125,0.234375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.07200679953291086,0.003451421780915176,0.5741424560546875,0.4969940185546875,0.0771484375
121,discover,mod1,64,random,4,0.3,0.15,0.5,101,0.3932247153479854,0.09242779011063786,0.18707513267882797,0.96875,0.34375,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.10219450139213959,0.003451421780915176,0.6089019775390625,0.4983062744140625,0.110595703125
121,discover,mod1,64,random,4,0.3,0.15,0.5,102,0.34306334347628353,0.12323397494327167,0.2507659799404591,0.90625,0.265625,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.08834145022868625,0.003451421780915176,0.58770751953125,0.50201416015625,0.085693359375
121,discover,mod1,64,random,4,0.3,0.15,0.5,103,0.3640507776775235,0.10305654764057036,0.22674347295215222,0.953125,0.25,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.09396522146814719,0.003451421780915176,0.5918731689453125,0.5008697509765625,0.09100341796875
121,discover,mod1,64,random,4,0.3,0.15,0.5,104,0.39714237648321393,0.09616189758082523,0.17745550863726356,0.953125,0.328125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.10267386637974046,0.003451421780915176,0.6040802001953125,0.5002288818359375,0.103851318359375
121,discover,mod1,64,random,4,0.3,0.15,0.5,105,0.37180312565935947,0.10609876696964599,0.2155069858006053,0.9375,0.265625,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.09643868813747233,0.003451421780915176,0.59765625,0.4985809326171875,0.0990753173828125
121,discover,mod1,64,random,4,0.3,0.15,0.5,106,0.3872936486818408,0.11450433597741022,0.18839042350861795,0.9375,0.375,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.10022068860499296,0.003451421780915176,0.607269287109375,0.4979248046875,0.109344482421875
122,discover,mod1,64,random,4,0.3,0.45,0.25,101,0.3403582258388573,0.17029191385149564,0.3476387640618614,0.75,0.40625,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.10390981264457014,0.010327454942788639,0.608184814453125,0.4989471435546875,0.1092376708984375
122,discover,mod1,64,random,4,0.3,0.45,0.25,102,0.345692044077998,0.15992837584324507,0.34645436311036815,0.796875,0.359375,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.10584238565689237,0.010327454942788639,0.603851318359375,0.4997711181640625,0.1040802001953125
122,discover,mod1,64,random,4,0.3,0.45,0.25,103,0.34445510217688,0.15601472959131799,0.3502369713155328,0.8125,0.359375,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.10545456284974442,0.010327454942788639,0.605194091796875,0.503753662109375,0.1014404296875
122,discover,mod1,64,random,4,0.3,0.45,0.25,104,0.38554496606745253,0.12540663369705635,0.30674575825179495,0.875,0.484375,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.1189058631304419,0.010327454942788639,0.6220245361328125,0.4996795654296875,0.122344970703125
122,discover,mod1,64,random,4,0.3,0.45,0.25,105,0.39603325054766453,0.09705060883125916,0.30295555971090987,0.9375,0.4375,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.12272136632679448,0.010327454942788639,0.624053955078125,0.4971160888671875,0.1269378662109375
122,discover,mod1,64,random,4,0.3,0.45,0.25,106,0.3604285384230055,0.12992704583224843,0.34042221072590684,0.890625,0.359375,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.11051415005538863,0.010327454942788639,0.6185455322265625,0.4969940185546875,0.121551513671875
123,discover,mod1,64,random,4,0.3,0.45,0.5,101,0.48981314520406305,0.058927874326928066,0.15070462358978426,1.0,0.890625,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.15123549717121115,0.010327454942788639,0.662109375,0.4983062744140625,0.1638031005859375
123,discover,mod1,64,random,4,0.3,0.45,0.5,102,0.4494155844619967,0.09342579253321696,0.21225352851784818,1.0,0.65625,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.1380356939040409,0.010327454942788639,0.637237548828125,0.50201416015625,0.135223388671875
123,discover,mod1,64,random,4,0.3,0.45,0.5,103,0.4726413932748262,0.07079933979891159,0.17903011747449665,1.0,0.75,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.1457624102754252,0.010327454942788639,0.642425537109375,0.5008697509765625,0.1415557861328125
123,discover,mod1,64,random,4,0.3,0.45,0.5,104,0.5034886651959212,0.05702816640099452,0.12171807866814309,1.0,0.890625,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.15425102098089782,0.010327454942788639,0.652862548828125,0.5002288818359375,0.1526336669921875
123,discover,mod1,64,random,4,0.3,0.45,0.5,105,0.48066222981027057,0.07281911798341717,0.16284474592195197,1.0,0.796875,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.1478502231469125,0.010327454942788639,0.6506805419921875,0.4985809326171875,0.152099609375
123,discover,mod1,64,random,4,0.3,0.45,0.5,106,0.4855079836402941,0.08587093335639817,0.14902573141838388,0.96875,0.8125,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.14881609119814074,0.010327454942788639,0.6610107421875,0.4979248046875,0.1630859375
124,discover,mod1,64,random,4,0.3,0.85,0.25,101,0.3650771364292321,0.15152021194374507,0.35477319421248055,0.828125,0.3125,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.11582414292133623,0.019440073937251334,0.6207427978515625,0.4989471435546875,0.121795654296875
124,discover,mod1,64,random,4,0.3,0.85,0.25,102,0.38002087892216585,0.1357411770152118,0.3413845150142627,0.84375,0.375,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.12099499510052258,0.019440073937251334,0.618927001953125,0.4997711181640625,0.1191558837890625
124,discover,mod1,64,random,4,0.3,0.85,0.25,103,0.3713103132001485,0.13667865955416056,0.3544518263951322,0.84375,0.34375,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.11842290184518005,0.019440073937251334,0.6174468994140625,0.503753662109375,0.1136932373046875
124,discover,mod1,64,random,4,0.3,0.85,0.25,104,0.4103060388557937,0.09059824445223683,0.31899738616646744,0.96875,0.5625,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.133010935236852,0.019440073937251334,0.6356964111328125,0.4996795654296875,0.136016845703125
124,discover,mod1,64,random,4,0.3,0.85,0.25,105,0.41798147343358383,0.0597425189259678,0.316886531828788,1.0,0.453125,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.13608534888465973,0.019440073937251334,0.6366729736328125,0.4971160888671875,0.139556884765625
124,discover,mod1,64,random,4,0.3,0.85,0.25,106,0.38604120292416544,0.115821573839753,0.3423923879993689,0.921875,0.4375,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.12335859949998615,0.019440073937251334,0.6298980712890625,0.4969940185546875,0.132904052734375
125,discover,mod1,64,random,4,0.3,0.85,0.5,101,0.5132387077337223,0.040199447767009955,0.14891242396494764,1.0,0.953125,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.16624129393499254,0.019440073937251334,0.6762237548828125,0.4983062744140625,0.17791748046875
125,discover,mod1,64,random,4,0.3,0.85,0.5,102,0.488293509804948,0.08472524785779387,0.17999204930668744,1.0,0.71875,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.15590171604594724,0.019440073937251334,0.6554412841796875,0.50201416015625,0.1534271240234375
125,discover,mod1,64,random,4,0.3,0.85,0.5,103,0.5111381660717644,0.057635457215711866,0.14561404284721738,1.0,0.90625,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.1640754765442995,0.019440073937251334,0.6600799560546875,0.5008697509765625,0.159210205078125
125,discover,mod1,64,random,4,0.3,0.85,0.5,104,0.5350056484495835,0.03919568996800796,0.09856510459289206,1.0,1.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.17062917825409074,0.019440073937251334,0.670684814453125,0.5002288818359375,0.1704559326171875
125,discover,mod1,64,random,4,0.3,0.85,0.5,105,0.5114812442169057,0.05320770998501184,0.14732310507190538,1.0,0.90625,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.16464875780053284,0.019440073937251334,0.6658935546875,0.4985809326171875,0.1673126220703125
125,discover,mod1,64,random,4,0.3,0.85,0.5,106,0.5153585084566761,0.05852997103991237,0.1371265421835104,1.0,0.890625,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.16533350031025834,0.019440073937251334,0.6761932373046875,0.4979248046875,0.1782684326171875
126,discover,mod1,64,random,8,0.1,0.45,0.25,101,0.5136342131883741,0.14355624267004058,0.3126869551850151,0.9375,0.765625,0.28125,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.199050812834843,0.02054825355998191,0.7059173583984375,0.4992218017578125,0.206695556640625
126,discover,mod1,64,random,8,0.1,0.45,0.25,102,0.5362475627208241,0.11967130728281317,0.2897924882942911,0.96875,0.84375,0.296875,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.2093349103655496,0.02054825355998191,0.7083587646484375,0.4990692138671875,0.20928955078125
126,discover,mod1,64,random,8,0.1,0.45,0.25,103,0.5272477034370207,0.12439929614337508,0.3033041591071078,0.96875,0.828125,0.234375,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.20574163320047123,0.02054825355998191,0.7020111083984375,0.5040283203125,0.1979827880859375
126,discover,mod1,64,random,8,0.1,0.45,0.25,104,0.5662159736939208,0.06433663392520364,0.26612306199606905,1.0,0.96875,0.421875,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.2244098775560277,0.02054825355998191,0.7257537841796875,0.501708984375,0.2240447998046875
126,discover,mod1,64,random,8,0.1,0.45,0.25,105,0.5738934113579408,0.03665665945060745,0.26084498007327295,1.0,1.0,0.21875,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.2285476507879422,0.02054825355998191,0.7321319580078125,0.4971771240234375,0.234954833984375
126,discover,mod1,64,random,8,0.1,0.45,0.25,106,0.5428428128496445,0.09946008905139976,0.28850932125184425,1.0,0.875,0.265625,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.21247882483361671,0.02054825355998191,0.71893310546875,0.49676513671875,0.22216796875
127,discover,mod1,64,random,8,0.1,0.85,0.25,101,0.559785910988764,0.1115112899954546,0.31423796648985136,1.0,0.859375,0.375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.2278376394275725,0.0385022313998169,0.73455810546875,0.4992218017578125,0.2353363037109375
127,discover,mod1,64,random,8,0.1,0.85,0.25,102,0.583262588569608,0.08202283868236081,0.2929200665874643,1.0,0.921875,0.359375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.24045931641487617,0.0385022313998169,0.738922119140625,0.4990692138671875,0.2398529052734375
127,discover,mod1,64,random,8,0.1,0.85,0.25,103,0.5756737658897702,0.08862899692386221,0.30097921072837425,1.0,0.921875,0.265625,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.23633332037320948,0.0385022313998169,0.7316131591796875,0.5040283203125,0.2275848388671875
127,discover,mod1,64,random,8,0.1,0.85,0.25,104,0.6004521343617126,0.04646707751893614,0.27964445866554033,1.0,1.0,0.578125,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.25021479117651924,0.0385022313998169,0.7508544921875,0.501708984375,0.2491455078125
127,discover,mod1,64,random,8,0.1,0.85,0.25,105,0.6033378223101653,0.028418452045915293,0.2790305991439454,1.0,1.0,0.53125,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.25201443485838504,0.0385022313998169,0.7552642822265625,0.4971771240234375,0.258087158203125
127,discover,mod1,64,random,8,0.1,0.85,0.25,106,0.5785368162123112,0.09063013480156125,0.2953279391204122,1.0,0.875,0.375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.23745617345069095,0.0385022313998169,0.7451629638671875,0.49676513671875,0.2483978271484375
128,discover,mod1,64,random,8,0.1,0.85,0.5,101,0.6713488915317901,0.022353357939853782,0.12161098706836504,1.0,1.0,1.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.2762024621626291,0.0385022313998169,0.7897186279296875,0.4992218017578125,0.290496826171875
128,discover,mod1,64,random,8,0.1,0.85,0.5,102,0.6654482924026955,0.03748510908345183,0.12943341627816052,1.0,1.0,0.921875,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.2729203108905687,0.0385022313998169,0.7674407958984375,0.502593994140625,0.2648468017578125
128,discover,mod1,64,random,8,0.1,0.85,0.5,103,0.6840519258831761,0.02035083503533147,0.08285908055680274,1.0,1.0,1.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.2789072897145467,0.0385022313998169,0.777252197265625,0.502655029296875,0.27459716796875
128,discover,mod1,64,random,8,0.1,0.85,0.5,104,0.6928967826100697,0.01514355765014798,0.0555916267030561,1.0,1.0,1.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.2807423025291732,0.0385022313998169,0.77716064453125,0.50146484375,0.27569580078125
128,discover,mod1,64,random,8,0.1,0.85,0.5,105,0.6749393857871857,0.028475624913408798,0.10756691112443326,1.0,1.0,1.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.27634887328369506,0.0385022313998169,0.7769317626953125,0.4984283447265625,0.27850341796875
128,discover,mod1,64,random,8,0.1,0.85,0.5,106,0.6804392980218337,0.02628734784898232,0.09142243259902792,1.0,1.0,1.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.2776639964749668,0.0385022313998169,0.791168212890625,0.4979705810546875,0.2931976318359375
129,discover,mod1,64,random,8,0.3,0.15,0.25,101,0.31647414358458315,0.1790428863110186,0.3361728294810181,0.71875,0.40625,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.0913477942393533,0.006890931249520671,0.5963287353515625,0.4989471435546875,0.097381591796875
129,discover,mod1,64,random,8,0.3,0.15,0.25,102,0.3166592961077359,0.16695364378850802,0.34336349972172,0.734375,0.375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.09177231741995656,0.006890931249520671,0.5911102294921875,0.4997711181640625,0.091339111328125
129,discover,mod1,64,random,8,0.3,0.15,0.25,103,0.31833175932304864,0.16561621198748597,0.34173132009431506,0.734375,0.390625,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.0922018298255115,0.006890931249520671,0.5916900634765625,0.503753662109375,0.0879364013671875
129,discover,mod1,64,random,8,0.3,0.15,0.25,104,0.3579400866133402,0.14395671610560914,0.2977672439663173,0.8125,0.453125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.10400691522881651,0.006890931249520671,0.6073760986328125,0.4996795654296875,0.107696533203125
129,discover,mod1,64,random,8,0.3,0.15,0.25,105,0.36857113791566515,0.12154449156954537,0.2926058141246607,0.859375,0.4375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.10746059192913109,0.006890931249520671,0.6080322265625,0.4971160888671875,0.1109161376953125
129,discover,mod1,64,random,8,0.3,0.15,0.25,106,0.333574542610241,0.14384295259906882,0.33186270377043414,0.78125,0.359375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.09665505446556438,0.006890931249520671,0.6019134521484375,0.4969940185546875,0.10491943359375
130,discover,mod1,64,random,8,0.3,0.15,0.5,101,0.45896571049293433,0.0730035010408842,0.16066494304334927,0.96875,0.78125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.13414377308984562,0.006890931249520671,0.644439697265625,0.4983062744140625,0.1461334228515625
130,discover,mod1,64,random,8,0.3,0.15,0.5,102,0.4129760065586441,0.10606499843258413,0.22699707350003318,0.9375,0.5625,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.11996765125632466,0.006890931249520671,0.6193389892578125,0.50201416015625,0.1173248291015625
130,discover,mod1,64,random,8,0.3,0.15,0.5,103,0.43590694889947823,0.08282470559458842,0.1974704786967538,0.984375,0.625,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.12723435641602246,0.006890931249520671,0.6241302490234375,0.5008697509765625,0.123260498046875
130,discover,mod1,64,random,8,0.3,0.15,0.5,104,0.46895157873130033,0.07450549524194114,0.1396574943567126,1.0,0.796875,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.13620657395925453,0.006890931249520671,0.6370391845703125,0.5002288818359375,0.136810302734375
130,discover,mod1,64,random,8,0.3,0.15,0.5,105,0.4439374072040253,0.08770386668996433,0.182124136234013,0.96875,0.734375,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.12950114065288315,0.006890931249520671,0.6330108642578125,0.4985809326171875,0.134429931640625
130,discover,mod1,64,random,8,0.3,0.15,0.5,106,0.45382872822321507,0.10109440169047697,0.15916818606136546,0.9375,0.765625,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.1316888187197326,0.006890931249520671,0.6428070068359375,0.4979248046875,0.1448822021484375
131,discover,mod1,64,random,8,0.3,0.45,0.25,101,0.36601997199192104,0.15033481283266015,0.3543515848141279,0.828125,0.359375,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.11616109920983027,0.02054825355998191,0.6207427978515625,0.4989471435546875,0.121795654296875
131,discover,mod1,64,random,8,0.3,0.45,0.25,102,0.38121266764382605,0.13373914346647206,0.34084927129066794,0.859375,0.375,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.12140587337602923,0.02054825355998191,0.61920166015625,0.4997711181640625,0.1194305419921875
131,discover,mod1,64,random,8,0.3,0.45,0.25,103,0.37269364836429814,0.13520133747134888,0.35338535224210027,0.859375,0.34375,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.11887005862683898,0.02054825355998191,0.6181640625,0.503753662109375,0.114410400390625
131,discover,mod1,64,random,8,0.3,0.45,0.25,104,0.41052671852633094,0.09006271339874734,0.3193660594338251,0.96875,0.546875,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.13317441861075885,0.02054825355998191,0.6358642578125,0.4996795654296875,0.1361846923828125
131,discover,mod1,64,random,8,0.3,0.45,0.25,105,0.41796182402840476,0.06042339916121668,0.31730924876031996,1.0,0.46875,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.13616555518124462,0.02054825355998191,0.6364898681640625,0.4971160888671875,0.139373779296875
131,discover,mod1,64,random,8,0.3,0.45,0.25,106,0.3865243993985603,0.11604649075575135,0.3420752409454426,0.921875,0.46875,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.12358836288940876,0.02054825355998191,0.630035400390625,0.4969940185546875,0.1330413818359375
132,discover,mod1,64,segregated,4,0.1,0.45,0.25,101,0.15776989307659478,0.2195299271162139,0.5930408581347304,0.265625,0.203125,0.0625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.055617809710423974,0.010327454942788639,0.559478759765625,0.49908447265625,0.060394287109375
132,discover,mod1,64,segregated,4,0.1,0.45,0.25,102,0.15776989307659478,0.2195299271162139,0.5930408581347304,0.265625,0.203125,0.0625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.055617809710423974,0.010327454942788639,0.5545501708984375,0.4998779296875,0.0546722412109375
132,discover,mod1,64,segregated,4,0.1,0.45,0.25,103,0.15776989307659478,0.2195299271162139,0.5930408581347304,0.265625,0.203125,0.0625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.055617809710423974,0.010327454942788639,0.5557861328125,0.5018157958984375,0.0539703369140625
132,discover,mod1,64,segregated,4,0.1,0.45,0.25,104,0.15776989307659478,0.2195299271162139,0.5930408581347304,0.265625,0.203125,0.0625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.055617809710423974,0.010327454942788639,0.5574798583984375,0.500213623046875,0.0572662353515625
132,discover,mod1,64,segregated,4,0.1,0.45,0.25,105,0.15776989307659478,0.2195299271162139,0.5930408581347304,0.265625,0.203125,0.0625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.055617809710423974,0.010327454942788639,0.5548858642578125,0.4986419677734375,0.056243896484375
132,discover,mod1,64,segregated,4,0.1,0.45,0.25,106,0.15776989307659478,0.2195299271162139,0.5930408581347304,0.265625,0.203125,0.0625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.055617809710423974,0.010327454942788639,0.5551910400390625,0.497222900390625,0.0579681396484375
133,discover,mod1,64,segregated,4,0.1,0.85,0.25,101,0.22541695625758462,0.24475185674069758,0.5752539198898473,0.4375,0.265625,0.140625,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.08443840869566313,0.019440073937251334,0.58868408203125,0.49908447265625,0.089599609375
133,discover,mod1,64,segregated,4,0.1,0.85,0.25,102,0.22541695625758462,0.24475185674069758,0.5752539198898473,0.4375,0.265625,0.140625,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.08443840869566313,0.019440073937251334,0.5826416015625,0.4998779296875,0.082763671875
133,discover,mod1,64,segregated,4,0.1,0.85,0.25,103,0.22541695625758462,0.24475185674069758,0.5752539198898473,0.4375,0.265625,0.140625,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.08443840869566313,0.019440073937251334,0.5846710205078125,0.5018157958984375,0.082855224609375
133,discover,mod1,64,segregated,4,0.1,0.85,0.25,104,0.22541695625758462,0.24475185674069758,0.5752539198898473,0.4375,0.265625,0.140625,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.08443840869566313,0.019440073937251334,0.5864410400390625,0.500213623046875,0.0862274169921875
133,discover,mod1,64,segregated,4,0.1,0.85,0.25,105,0.22541695625758462,0.24475185674069758,0.5752539198898473,0.4375,0.265625,0.140625,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.08443840869566313,0.019440073937251334,0.5843658447265625,0.4986419677734375,0.085723876953125
133,discover,mod1,64,segregated,4,0.1,0.85,0.25,106,0.22541695625758462,0.24475185674069758,0.5752539198898473,0.4375,0.265625,0.140625,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.08443840869566313,0.019440073937251334,0.58416748046875,0.497222900390625,0.086944580078125
134,discover,mod1,64,segregated,4,0.1,0.85,0.5,101,0.08440825459752622,0.15241782004312807,0.7029235400654568,0.15625,0.03125,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.030067685124253254,0.019440073937251334,0.5303955078125,0.4985198974609375,0.0318756103515625
134,discover,mod1,64,segregated,4,0.1,0.85,0.5,102,0.08440825459752622,0.15241782004312807,0.7029235400654568,0.15625,0.03125,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.030067685124253254,0.019440073937251334,0.529022216796875,0.5010223388671875,0.0279998779296875
134,discover,mod1,64,segregated,4,0.1,0.85,0.5,103,0.08440825459752622,0.15241782004312807,0.7029235400654568,0.15625,0.03125,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.030067685124253254,0.019440073937251334,0.5301666259765625,0.500946044921875,0.0292205810546875
134,discover,mod1,64,segregated,4,0.1,0.85,0.5,104,0.08440825459752622,0.15241782004312807,0.7029235400654568,0.15625,0.03125,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.030067685124253254,0.019440073937251334,0.5299530029296875,0.50115966796875,0.0287933349609375
134,discover,mod1,64,segregated,4,0.1,0.85,0.5,105,0.08440825459752622,0.15241782004312807,0.7029235400654568,0.15625,0.03125,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.030067685124253254,0.019440073937251334,0.530029296875,0.5003814697265625,0.0296478271484375
134,discover,mod1,64,segregated,4,0.1,0.85,0.5,106,0.08440825459752622,0.15241782004312807,0.7029235400654568,0.15625,0.03125,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.030067685124253254,0.019440073937251334,0.52777099609375,0.4967803955078125,0.0309906005859375
135,discover,mod1,64,segregated,4,0.3,0.45,0.25,101,0.09748262728079948,0.1602825372238982,0.5899025465566687,0.203125,0.078125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.02874047353594783,0.010327454942788639,0.531494140625,0.5003814697265625,0.0311126708984375
135,discover,mod1,64,segregated,4,0.3,0.45,0.25,102,0.09748262728079948,0.1602825372238982,0.5899025465566687,0.203125,0.078125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.02874047353594783,0.010327454942788639,0.526947021484375,0.4997711181640625,0.0271759033203125
135,discover,mod1,64,segregated,4,0.3,0.45,0.25,103,0.09748262728079948,0.1602825372238982,0.5899025465566687,0.203125,0.078125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.02874047353594783,0.010327454942788639,0.528961181640625,0.501129150390625,0.02783203125
135,discover,mod1,64,segregated,4,0.3,0.45,0.25,104,0.09748262728079948,0.1602825372238982,0.5899025465566687,0.203125,0.078125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.02874047353594783,0.010327454942788639,0.530792236328125,0.497711181640625,0.0330810546875
135,discover,mod1,64,segregated,4,0.3,0.45,0.25,105,0.09748262728079948,0.1602825372238982,0.5899025465566687,0.203125,0.078125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.02874047353594783,0.010327454942788639,0.5291595458984375,0.499542236328125,0.0296173095703125
135,discover,mod1,64,segregated,4,0.3,0.45,0.25,106,0.09748262728079948,0.1602825372238982,0.5899025465566687,0.203125,0.078125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.02874047353594783,0.010327454942788639,0.5278778076171875,0.4980926513671875,0.02978515625
136,discover,mod1,64,segregated,8,0.1,0.15,0.25,101,0.1274279267417256,0.19855108156675486,0.5794838906219331,0.25,0.140625,0.046875,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.041796026877368164,0.006890931249520671,0.5438232421875,0.49908447265625,0.04473876953125
136,discover,mod1,64,segregated,8,0.1,0.15,0.25,102,0.1274279267417256,0.19855108156675486,0.5794838906219331,0.25,0.140625,0.046875,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.041796026877368164,0.006890931249520671,0.540496826171875,0.4998779296875,0.040618896484375
136,discover,mod1,64,segregated,8,0.1,0.15,0.25,103,0.1274279267417256,0.19855108156675486,0.5794838906219331,0.25,0.140625,0.046875,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.041796026877368164,0.006890931249520671,0.542816162109375,0.5018157958984375,0.0410003662109375
136,discover,mod1,64,segregated,8,0.1,0.15,0.25,104,0.1274279267417256,0.19855108156675486,0.5794838906219331,0.25,0.140625,0.046875,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.041796026877368164,0.006890931249520671,0.543304443359375,0.500213623046875,0.0430908203125
136,discover,mod1,64,segregated,8,0.1,0.15,0.25,105,0.1274279267417256,0.19855108156675486,0.5794838906219331,0.25,0.140625,0.046875,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.041796026877368164,0.006890931249520671,0.541473388671875,0.4986419677734375,0.0428314208984375
136,discover,mod1,64,segregated,8,0.1,0.15,0.25,106,0.1274279267417256,0.19855108156675486,0.5794838906219331,0.25,0.140625,0.046875,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.041796026877368164,0.006890931249520671,0.5410919189453125,0.497222900390625,0.0438690185546875
137,discover,mod1,64,segregated,8,0.1,0.15,0.5,101,0.03442856385624525,0.09489673774243262,0.6653183148965202,0.03125,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.01054825018781876,0.006890931249520671,0.508697509765625,0.4985198974609375,0.0101776123046875
137,discover,mod1,64,segregated,8,0.1,0.15,0.5,102,0.03442856385624525,0.09489673774243262,0.6653183148965202,0.03125,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.01054825018781876,0.006890931249520671,0.509429931640625,0.5010223388671875,0.0084075927734375
137,discover,mod1,64,segregated,8,0.1,0.15,0.5,103,0.03442856385624525,0.09489673774243262,0.6653183148965202,0.03125,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.01054825018781876,0.006890931249520671,0.5115203857421875,0.500946044921875,0.0105743408203125
137,discover,mod1,64,segregated,8,0.1,0.15,0.5,104,0.03442856385624525,0.09489673774243262,0.6653183148965202,0.03125,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.01054825018781876,0.006890931249520671,0.5131683349609375,0.50115966796875,0.0120086669921875
137,discover,mod1,64,segregated,8,0.1,0.15,0.5,105,0.03442856385624525,0.09489673774243262,0.6653183148965202,0.03125,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.01054825018781876,0.006890931249520671,0.5088348388671875,0.5003814697265625,0.008453369140625
137,discover,mod1,64,segregated,8,0.1,0.15,0.5,106,0.03442856385624525,0.09489673774243262,0.6653183148965202,0.03125,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.01054825018781876,0.006890931249520671,0.5096435546875,0.4967803955078125,0.0128631591796875
138,discover,mod1,64,segregated,8,0.3,0.15,0.5,101,0.01623966340249939,0.05389125888586755,0.6410153711570997,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.004264921482470206,0.006890931249520671,0.503326416015625,0.4978790283203125,0.0054473876953125
138,discover,mod1,64,segregated,8,0.3,0.15,0.5,102,0.01623966340249939,0.05389125888586755,0.6410153711570997,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.004264921482470206,0.006890931249520671,0.5038909912109375,0.5003509521484375,0.0035400390625
138,discover,mod1,64,segregated,8,0.3,0.15,0.5,103,0.01623966340249939,0.05389125888586755,0.6410153711570997,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.004264921482470206,0.006890931249520671,0.50494384765625,0.500030517578125,0.004913330078125
138,discover,mod1,64,segregated,8,0.3,0.15,0.5,104,0.01623966340249939,0.05389125888586755,0.6410153711570997,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.004264921482470206,0.006890931249520671,0.505859375,0.499542236328125,0.006317138671875
138,discover,mod1,64,segregated,8,0.3,0.15,0.5,105,0.01623966340249939,0.05389125888586755,0.6410153711570997,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.004264921482470206,0.006890931249520671,0.5030517578125,0.500457763671875,0.002593994140625
138,discover,mod1,64,segregated,8,0.3,0.15,0.5,106,0.01623966340249939,0.05389125888586755,0.6410153711570997,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,5.232757030271085,0.004264921482470206,0.006890931249520671,0.5022430419921875,0.4972381591796875,0.0050048828125
139,discover,mod1,64,segregated,8,0.3,0.45,0.25,101,0.1421243907714252,0.17741140342079262,0.5751378217877012,0.265625,0.125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.04366982853184041,0.02054825355998191,0.546600341796875,0.5003814697265625,0.0462188720703125
139,discover,mod1,64,segregated,8,0.3,0.45,0.25,102,0.1421243907714252,0.17741140342079262,0.5751378217877012,0.265625,0.125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.04366982853184041,0.02054825355998191,0.542572021484375,0.4997711181640625,0.0428009033203125
139,discover,mod1,64,segregated,8,0.3,0.45,0.25,103,0.1421243907714252,0.17741140342079262,0.5751378217877012,0.265625,0.125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.04366982853184041,0.02054825355998191,0.543853759765625,0.501129150390625,0.042724609375
139,discover,mod1,64,segregated,8,0.3,0.45,0.25,104,0.1421243907714252,0.17741140342079262,0.5751378217877012,0.265625,0.125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.04366982853184041,0.02054825355998191,0.5458831787109375,0.497711181640625,0.0481719970703125
139,discover,mod1,64,segregated,8,0.3,0.45,0.25,105,0.1421243907714252,0.17741140342079262,0.5751378217877012,0.265625,0.125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.04366982853184041,0.02054825355998191,0.54547119140625,0.499542236328125,0.045928955078125
139,discover,mod1,64,segregated,8,0.3,0.45,0.25,106,0.1421243907714252,0.17741140342079262,0.5751378217877012,0.265625,0.125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.04366982853184041,0.02054825355998191,0.543609619140625,0.4980926513671875,0.0455169677734375
140,discover,mod4,32,random,4,0.1,0.15,0.25,101,0.398693921590963,0.1750723231046822,0.24644809936279388,0.75,0.59375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.1219758497923501,0.04488451243299907,0.626556396484375,0.4974365234375,0.129119873046875
140,discover,mod4,32,random,4,0.1,0.15,0.25,102,0.4333324377453934,0.12787002675658993,0.22137223182250615,0.875,0.625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.13374715022215727,0.04488451243299907,0.63604736328125,0.5009765625,0.13507080078125
140,discover,mod4,32,random,4,0.1,0.15,0.25,103,0.42246591384033105,0.15632883031627826,0.23074524354407563,0.84375,0.59375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.13141706049297772,0.04488451243299907,0.6287841796875,0.497955322265625,0.130828857421875
140,discover,mod4,32,random,4,0.1,0.15,0.25,104,0.4105170826925812,0.17304633053154717,0.23660809089446952,0.78125,0.6875,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.127043611915646,0.04488451243299907,0.62677001953125,0.497406005859375,0.129364013671875
140,discover,mod4,32,random,4,0.1,0.15,0.25,105,0.43843835015837446,0.13139132168671408,0.2180573872605876,0.875,0.75,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.1367271498763558,0.04488451243299907,0.635833740234375,0.500732421875,0.135101318359375
140,discover,mod4,32,random,4,0.1,0.15,0.25,106,0.37350863725598615,0.20624243134777762,0.26679801855936114,0.6875,0.53125,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.11505075943699433,0.04488451243299907,0.615264892578125,0.49920654296875,0.116058349609375
141,discover,mod4,32,random,4,0.1,0.85,0.25,101,0.5719376400266234,0.07112079792564026,0.28368142423547726,1.0,0.96875,0.4375,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.23104005374758183,0.2347020911362906,0.74090576171875,0.4974365234375,0.24346923828125
141,discover,mod4,32,random,4,0.1,0.85,0.25,102,0.5875543866073585,0.03970895174531282,0.2682613610934008,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.23935342214604033,0.2347020911362906,0.746368408203125,0.5009765625,0.245391845703125
141,discover,mod4,32,random,4,0.1,0.85,0.25,103,0.5772879206648582,0.07009931911018712,0.27148694726210065,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.2327856430257324,0.2347020911362906,0.728240966796875,0.497955322265625,0.23028564453125
141,discover,mod4,32,random,4,0.1,0.85,0.25,104,0.5818799714270139,0.05284423306719608,0.27370654648508136,1.0,1.0,0.4375,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.23631047766575775,0.2347020911362906,0.729034423828125,0.497406005859375,0.23162841796875
141,discover,mod4,32,random,4,0.1,0.85,0.25,105,0.5816642840796338,0.04244955754409366,0.2786573365883821,1.0,1.0,0.34375,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.2368357955339827,0.2347020911362906,0.73193359375,0.500732421875,0.231201171875
141,discover,mod4,32,random,4,0.1,0.85,0.25,106,0.5637941721374917,0.10108401949481556,0.28276258870374427,1.0,0.84375,0.375,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.2260883351353931,0.2347020911362906,0.72296142578125,0.49920654296875,0.2237548828125
142,discover,mod4,32,random,4,0.1,0.85,0.5,101,0.6693947433388805,0.02080378877603425,0.0794502593131799,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.26689730655018873,0.2347020911362906,0.775421142578125,0.50067138671875,0.274749755859375
142,discover,mod4,32,random,4,0.1,0.85,0.5,102,0.668769499501498,0.018507258647230948,0.08162555346069,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2668022007424034,0.2347020911362906,0.77069091796875,0.49884033203125,0.2718505859375
142,discover,mod4,32,random,4,0.1,0.85,0.5,103,0.6740167569994282,0.016197576215553015,0.06345511938804749,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2674200156938233,0.2347020911362906,0.762939453125,0.4969482421875,0.2659912109375
142,discover,mod4,32,random,4,0.1,0.85,0.5,104,0.6721011117640937,0.01264293260569771,0.07254528780456829,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2676938223633977,0.2347020911362906,0.763153076171875,0.496368408203125,0.26678466796875
142,discover,mod4,32,random,4,0.1,0.85,0.5,105,0.6742816575250482,0.01871703633545833,0.062344593912071006,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.26739747497344224,0.2347020911362906,0.762054443359375,0.498809814453125,0.26324462890625
142,discover,mod4,32,random,4,0.1,0.85,0.5,106,0.6680747363931521,0.025400158396983546,0.07940662112366204,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.26585924832771657,0.2347020911362906,0.759521484375,0.50164794921875,0.25787353515625
143,discover,mod4,32,random,4,0.3,0.45,0.5,101,0.4573149512422702,0.057131823936249,0.21814474164033398,1.0,0.6875,0.0,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.14332273415032737,0.13010404340942539,0.643707275390625,0.499481201171875,0.14422607421875
143,discover,mod4,32,random,4,0.3,0.45,0.5,102,0.4851330109771905,0.054204290505839685,0.16789736784810622,1.0,0.8125,0.0,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.15155036917169865,0.13010404340942539,0.65655517578125,0.500091552734375,0.156463623046875
143,discover,mod4,32,random,4,0.3,0.45,0.5,103,0.5094835153892099,0.03496067880837697,0.12404963997813745,1.0,0.96875,0.0,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.1586373937252729,0.13010404340942539,0.6513671875,0.49652099609375,0.15484619140625
143,discover,mod4,32,random,4,0.3,0.45,0.5,104,0.49946166009835596,0.05889961459911224,0.13633318597143787,1.0,0.8125,0.0,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.15462186833677602,0.13010404340942539,0.6513671875,0.49713134765625,0.15423583984375
143,discover,mod4,32,random,4,0.3,0.45,0.5,105,0.5005460455094799,0.04756050581885693,0.1384567395838246,1.0,0.875,0.0,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.15561740876233343,0.13010404340942539,0.65264892578125,0.49688720703125,0.15576171875
143,discover,mod4,32,random,4,0.3,0.45,0.5,106,0.49410198465197097,0.0431591545239132,0.15370441522203918,1.0,0.9375,0.0,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.15444362387267435,0.13010404340942539,0.647857666015625,0.501739501953125,0.1461181640625
144,discover,mod4,32,random,8,0.1,0.15,0.25,101,0.47028598814691847,0.1332925407618268,0.25864883336287214,0.90625,0.75,0.09375,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.16228676854047147,0.08775440540965007,0.66796875,0.4974365234375,0.1705322265625
144,discover,mod4,32,random,8,0.1,0.15,0.25,102,0.5022054035400574,0.07691669567053067,0.23176925890598452,1.0,0.875,0.0625,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.17532203054802817,0.08775440540965007,0.677490234375,0.5009765625,0.176513671875
144,discover,mod4,32,random,8,0.1,0.15,0.25,103,0.4830908744629832,0.12541388736631484,0.2461871698574634,0.9375,0.84375,0.15625,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.1679095674531533,0.08775440540965007,0.665130615234375,0.497955322265625,0.16717529296875
144,discover,mod4,32,random,8,0.1,0.15,0.25,104,0.47908499640145386,0.13322750677343928,0.24662196235052183,0.9375,0.78125,0.09375,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.165928170698876,0.08775440540965007,0.663543701171875,0.497406005859375,0.1661376953125
144,discover,mod4,32,random,8,0.1,0.15,0.25,105,0.4970181722221886,0.09140124956294104,0.23825124589505686,1.0,0.875,0.03125,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.17388954842357857,0.08775440540965007,0.6724853515625,0.500732421875,0.1717529296875
144,discover,mod4,32,random,8,0.1,0.15,0.25,106,0.44481428242601545,0.17488044868941266,0.2772390859376225,0.84375,0.6875,0.125,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.1532464905846197,0.08775440540965007,0.65277099609375,0.49920654296875,0.153564453125
145,discover,mod4,32,random,8,0.1,0.15,0.5,101,0.5548756139506232,0.04060856778759353,0.14732012043732257,1.0,1.0,0.1875,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.19492302864803798,0.08775440540965007,0.700439453125,0.50067138671875,0.19976806640625
145,discover,mod4,32,random,8,0.1,0.15,0.5,102,0.5734808292750793,0.03952591287598135,0.11008662531092588,1.0,1.0,0.3125,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.2007112812002653,0.08775440540965007,0.7042236328125,0.49884033203125,0.20538330078125
145,discover,mod4,32,random,8,0.1,0.15,0.5,103,0.5858814096473535,0.028670579591229445,0.08674445595325195,1.0,1.0,0.4375,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.20472484603639668,0.08775440540965007,0.697784423828125,0.4969482421875,0.200836181640625
145,discover,mod4,32,random,8,0.1,0.15,0.5,104,0.5798024444927992,0.03941024319285442,0.09703120659309786,1.0,1.0,0.40625,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.20253041970457974,0.08775440540965007,0.70050048828125,0.496368408203125,0.204132080078125
145,discover,mod4,32,random,8,0.1,0.15,0.5,105,0.5792014274784186,0.03345111217290939,0.09926961778787781,1.0,1.0,0.3125,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.2024862528284726,0.08775440540965007,0.69775390625,0.498809814453125,0.198944091796875
145,discover,mod4,32,random,8,0.1,0.15,0.5,106,0.5764899990203406,0.03161493471316036,0.10774512243592627,1.0,1.0,0.28125,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.20236817805049934,0.08775440540965007,0.696197509765625,0.50164794921875,0.194549560546875
146,discover,mod4,32,random,8,0.1,0.45,0.25,101,0.5734535172571698,0.06925952506859748,0.2833092695935574,1.0,0.96875,0.4375,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.23202015405030635,0.24328102470736912,0.741302490234375,0.4974365234375,0.243865966796875
146,discover,mod4,32,random,8,0.1,0.45,0.25,102,0.5885818042049052,0.0376277948325868,0.26834419121774344,1.0,1.0,0.5,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.24008085005974833,0.24328102470736912,0.746917724609375,0.5009765625,0.245941162109375
146,discover,mod4,32,random,8,0.1,0.45,0.25,103,0.5785119896996161,0.06878943795648694,0.2713958450312818,1.0,1.0,0.5,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.23362262723462024,0.24328102470736912,0.728851318359375,0.497955322265625,0.23089599609375
146,discover,mod4,32,random,8,0.1,0.45,0.25,104,0.5831981949890047,0.050885220037064756,0.27344682097876766,1.0,1.0,0.4375,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.2371823351646997,0.24328102470736912,0.73046875,0.497406005859375,0.233062744140625
146,discover,mod4,32,random,8,0.1,0.45,0.25,105,0.5826118555734542,0.04141830483081896,0.27866939402356616,1.0,1.0,0.34375,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.2374991432967541,0.24328102470736912,0.73187255859375,0.500732421875,0.23114013671875
146,discover,mod4,32,random,8,0.1,0.45,0.25,106,0.5662491667948513,0.09665005807258556,0.2819055184914311,1.0,0.84375,0.40625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.22748020298139937,0.24328102470736912,0.724609375,0.49920654296875,0.22540283203125
147,discover,mod4,32,random,8,0.1,0.45,0.5,101,0.6717029372473072,0.019634335455380306,0.0751817447482537,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.26787390849413334,0.24328102470736912,0.77667236328125,0.50067138671875,0.2760009765625
147,discover,mod4,32,random,8,0.1,0.45,0.5,102,0.6710276907393438,0.01746448121259149,0.07722794103444984,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.26771981444289195,0.24328102470736912,0.7720947265625,0.49884033203125,0.27325439453125
147,discover,mod4,32,random,8,0.1,0.45,0.5,103,0.6756214858981879,0.015855939326341925,0.06044125836957326,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.2680910949199642,0.24328102470736912,0.763824462890625,0.4969482421875,0.266876220703125
147,discover,mod4,32,random,8,0.1,0.45,0.5,104,0.6741773334473351,0.01211514616512246,0.06831562456603152,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.26849699356541495,0.24328102470736912,0.763885498046875,0.496368408203125,0.26751708984375
147,discover,mod4,32,random,8,0.1,0.45,0.5,105,0.6758780232431111,0.017888865705070475,0.05954309391088715,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.2681044417554108,0.24328102470736912,0.762603759765625,0.498809814453125,0.2637939453125
147,discover,mod4,32,random,8,0.1,0.45,0.5,106,0.6695660948857245,0.02405118313421089,0.07746043591553164,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.26665221173069786,0.24328102470736912,0.760009765625,0.50164794921875,0.25836181640625
148,discover,mod4,32,random,8,0.1,0.85,0.5,101,0.720092317394289,0.008144479241243943,0.03792238720345358,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.29895422173086905,0.41431911068883365,0.807891845703125,0.50067138671875,0.307220458984375
148,discover,mod4,32,random,8,0.1,0.85,0.5,102,0.7188456398795438,0.008654424887930801,0.040738418088212554,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.2984635029101729,0.41431911068883365,0.801422119140625,0.49884033203125,0.302581787109375
148,discover,mod4,32,random,8,0.1,0.85,0.5,103,0.7212356666470179,0.007597956911425009,0.031530590201329804,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.2987002954350738,0.41431911068883365,0.7958984375,0.4969482421875,0.2989501953125
148,discover,mod4,32,random,8,0.1,0.85,0.5,104,0.7200544498505098,0.007052881985501715,0.03660666302794967,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.29868526245029425,0.41431911068883365,0.79351806640625,0.496368408203125,0.297149658203125
148,discover,mod4,32,random,8,0.1,0.85,0.5,105,0.7212467076910417,0.00825246756308001,0.031983071362675794,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.2987914076894257,0.41431911068883365,0.791595458984375,0.498809814453125,0.29278564453125
148,discover,mod4,32,random,8,0.1,0.85,0.5,106,0.7139720619385521,0.010900267915333831,0.058090723177141396,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.2977536976286429,0.41431911068883365,0.79437255859375,0.50164794921875,0.292724609375
149,discover,mod4,32,random,8,0.3,0.15,0.25,101,0.339484377019021,0.15239642797420544,0.31638582162871987,0.78125,0.40625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.09743765891005993,0.08775440540965007,0.59686279296875,0.49737548828125,0.0994873046875
149,discover,mod4,32,random,8,0.3,0.15,0.25,102,0.3653403331686925,0.1169854547058404,0.2961792942572991,0.875,0.375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.10550347424482623,0.08775440540965007,0.60980224609375,0.501708984375,0.10809326171875
149,discover,mod4,32,random,8,0.3,0.15,0.25,103,0.3528690634269031,0.14343893215984208,0.3038739997881462,0.84375,0.40625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.10196956642177007,0.08775440540965007,0.59588623046875,0.498138427734375,0.097747802734375
149,discover,mod4,32,random,8,0.3,0.15,0.25,104,0.3526188196571483,0.15157237989044647,0.2999440580332601,0.78125,0.4375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.10185660357463858,0.08775440540965007,0.600860595703125,0.49749755859375,0.103363037109375
149,discover,mod4,32,random,8,0.3,0.15,0.25,105,0.3683543228455247,0.11899158201330264,0.2942996965506788,0.875,0.4375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.1072406865220765,0.08775440540965007,0.6033935546875,0.497711181640625,0.105682373046875
149,discover,mod4,32,random,8,0.3,0.15,0.25,106,0.32649455177329645,0.18043417349878163,0.3185278922727382,0.6875,0.375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.09336060131784954,0.08775440540965007,0.5919189453125,0.5,0.0919189453125
150,discover,mod4,32,random,8,0.3,0.45,0.25,101,0.4067353217391947,0.10296064804312219,0.3307723182438822,1.0,0.40625,0.0,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.13261817835933903,0.24328102470736912,0.635467529296875,0.49737548828125,0.138092041015625
150,discover,mod4,32,random,8,0.3,0.45,0.25,102,0.42274004447318303,0.057395176431331886,0.3244773016485375,1.0,0.5,0.0,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.1399831266789687,0.24328102470736912,0.645782470703125,0.501708984375,0.144073486328125
150,discover,mod4,32,random,8,0.3,0.45,0.25,103,0.4079699184130232,0.10375177115197311,0.32721137434173064,1.0,0.5,0.0,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.1327368077821246,0.24328102470736912,0.627227783203125,0.498138427734375,0.12908935546875
150,discover,mod4,32,random,8,0.3,0.45,0.25,104,0.41594486502213907,0.08237009229288318,0.3269762610559682,1.0,0.46875,0.0,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.13705577716004996,0.24328102470736912,0.63604736328125,0.49749755859375,0.1385498046875
150,discover,mod4,32,random,8,0.3,0.45,0.25,105,0.4193905951890358,0.06565967975864583,0.32761471653458574,1.0,0.34375,0.0,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.13860774730059264,0.24328102470736912,0.63360595703125,0.497711181640625,0.135894775390625
150,discover,mod4,32,random,8,0.3,0.45,0.25,106,0.39942724944058194,0.12590638094244055,0.33057535454403136,0.875,0.46875,0.0,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.12953415713341035,0.24328102470736912,0.62579345703125,0.5,0.12579345703125
151,discover,mod4,32,random,8,0.3,0.45,0.5,101,0.5220782295729173,0.037243041738556,0.14437320462956338,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.17124146318986194,0.24328102470736912,0.675567626953125,0.499481201171875,0.17608642578125
151,discover,mod4,32,random,8,0.3,0.45,0.5,102,0.5342358112402463,0.03202363241508182,0.11968142880802082,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.17459315091568936,0.24328102470736912,0.677642822265625,0.500091552734375,0.17755126953125
151,discover,mod4,32,random,8,0.3,0.45,0.5,103,0.5464213922774479,0.024285086617292367,0.09288201772924866,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.17749631398924662,0.24328102470736912,0.67132568359375,0.49652099609375,0.1748046875
151,discover,mod4,32,random,8,0.3,0.45,0.5,104,0.5409148034123578,0.03033449793576786,0.10430821020830508,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.1760497927616686,0.24328102470736912,0.675201416015625,0.49713134765625,0.178070068359375
151,discover,mod4,32,random,8,0.3,0.45,0.5,105,0.5421471519359653,0.030193794764099478,0.10133121969025458,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.17626752771968934,0.24328102470736912,0.67047119140625,0.49688720703125,0.173583984375
151,discover,mod4,32,random,8,0.3,0.45,0.5,106,0.5343689549188113,0.03607205500555149,0.11784152221595176,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.17418545567411423,0.24328102470736912,0.667633056640625,0.501739501953125,0.1658935546875
152,discover,mod4,32,random,8,0.3,0.85,0.25,101,0.42759116614725995,0.07113629725230285,0.3443208250651234,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.14601639581598055,0.41431911068883365,0.649444580078125,0.49737548828125,0.152069091796875
152,discover,mod4,32,random,8,0.3,0.85,0.25,102,0.43689486098855457,0.028971511574061533,0.34122504838106565,1.0,0.59375,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.15065701703055423,0.41431911068883365,0.6572265625,0.501708984375,0.155517578125
152,discover,mod4,32,random,8,0.3,0.85,0.25,103,0.4270671150405022,0.0753132346568802,0.3428953031633926,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.14555841880322146,0.41431911068883365,0.639678955078125,0.498138427734375,0.14154052734375
152,discover,mod4,32,random,8,0.3,0.85,0.25,104,0.43531781526988045,0.03881556717328496,0.3419081122880018,1.0,0.5625,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.1498930201516726,0.41431911068883365,0.647308349609375,0.49749755859375,0.149810791015625
152,discover,mod4,32,random,8,0.3,0.85,0.25,105,0.4343307561172749,0.041995682071669975,0.34291630731075873,1.0,0.53125,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.14944102340463541,0.41431911068883365,0.64764404296875,0.497711181640625,0.149932861328125
152,discover,mod4,32,random,8,0.3,0.85,0.25,106,0.42538568357076895,0.08116904162091297,0.34374033973506846,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.1448920587337904,0.41431911068883365,0.64208984375,0.5,0.14208984375
153,discover,mod4,32,random,8,0.3,0.85,0.5,101,0.5697449665019483,0.02000719665741772,0.07296406325014562,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.18992290467517148,0.41431911068883365,0.6932373046875,0.499481201171875,0.193756103515625
153,discover,mod4,32,random,8,0.3,0.85,0.5,102,0.571355548424751,0.017628323794418782,0.06956384061224385,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.19037778356439838,0.41431911068883365,0.692718505859375,0.500091552734375,0.192626953125
153,discover,mod4,32,random,8,0.3,0.85,0.5,103,0.5770079501537158,0.013262160639824834,0.05516782754310369,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.19135559896133042,0.41431911068883365,0.68585205078125,0.49652099609375,0.1893310546875
153,discover,mod4,32,random,8,0.3,0.85,0.5,104,0.5740417429643767,0.015593753646856268,0.06274460372329871,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.19085221545412506,0.41431911068883365,0.687530517578125,0.49713134765625,0.190399169921875
153,discover,mod4,32,random,8,0.3,0.85,0.5,105,0.5761909412083879,0.016103473150241458,0.056738031799441035,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1910699495121233,0.41431911068883365,0.685211181640625,0.49688720703125,0.188323974609375
153,discover,mod4,32,random,8,0.3,0.85,0.5,106,0.5630426547120341,0.020376966869372883,0.09088213980546728,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.18899233929519055,0.41431911068883365,0.682037353515625,0.501739501953125,0.1802978515625
154,discover,mod4,32,segregated,4,0.1,0.15,0.5,101,0.14928000664754265,0.1591099237903463,0.4999871461445343,0.25,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.04180634217709839,0.04488451243299907,0.53851318359375,0.49951171875,0.03900146484375
154,discover,mod4,32,segregated,4,0.1,0.15,0.5,102,0.14928000664754265,0.1591099237903463,0.4999871461445343,0.25,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.04180634217709839,0.04488451243299907,0.5411376953125,0.49896240234375,0.04217529296875
154,discover,mod4,32,segregated,4,0.1,0.15,0.5,103,0.14928000664754265,0.1591099237903463,0.4999871461445343,0.25,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.04180634217709839,0.04488451243299907,0.537261962890625,0.499481201171875,0.03778076171875
154,discover,mod4,32,segregated,4,0.1,0.15,0.5,104,0.14928000664754265,0.1591099237903463,0.4999871461445343,0.25,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.04180634217709839,0.04488451243299907,0.538360595703125,0.4970703125,0.041290283203125
154,discover,mod4,32,segregated,4,0.1,0.15,0.5,105,0.14928000664754265,0.1591099237903463,0.4999871461445343,0.25,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.04180634217709839,0.04488451243299907,0.540313720703125,0.49957275390625,0.040740966796875
154,discover,mod4,32,segregated,4,0.1,0.15,0.5,106,0.14928000664754265,0.1591099237903463,0.4999871461445343,0.25,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.04180634217709839,0.04488451243299907,0.54376220703125,0.50146484375,0.04229736328125
155,discover,mod4,32,segregated,4,0.1,0.45,0.25,101,0.3699033978988149,0.2125609259477638,0.4162644462272025,0.75,0.5,0.1875,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.133977497889949,0.13010404340942539,0.636749267578125,0.499114990234375,0.13763427734375
155,discover,mod4,32,segregated,4,0.1,0.45,0.25,102,0.3699033978988149,0.2125609259477638,0.4162644462272025,0.75,0.5,0.1875,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.133977497889949,0.13010404340942539,0.636260986328125,0.498779296875,0.137481689453125
155,discover,mod4,32,segregated,4,0.1,0.45,0.25,103,0.3699033978988149,0.2125609259477638,0.4162644462272025,0.75,0.5,0.1875,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.133977497889949,0.13010404340942539,0.633575439453125,0.4974365234375,0.136138916015625
155,discover,mod4,32,segregated,4,0.1,0.45,0.25,104,0.3699033978988149,0.2125609259477638,0.4162644462272025,0.75,0.5,0.1875,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.133977497889949,0.13010404340942539,0.6361083984375,0.498779296875,0.1373291015625
155,discover,mod4,32,segregated,4,0.1,0.45,0.25,105,0.3699033978988149,0.2125609259477638,0.4162644462272025,0.75,0.5,0.1875,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.133977497889949,0.13010404340942539,0.626678466796875,0.502349853515625,0.12432861328125
155,discover,mod4,32,segregated,4,0.1,0.45,0.25,106,0.3699033978988149,0.2125609259477638,0.4162644462272025,0.75,0.5,0.1875,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.133977497889949,0.13010404340942539,0.6343994140625,0.500732421875,0.1336669921875
156,discover,mod4,32,segregated,4,0.1,0.85,0.25,101,0.48407600725572975,0.18954480011885672,0.35436825305327824,0.84375,0.625,0.40625,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.18951854638619575,0.2347020911362906,0.69354248046875,0.499114990234375,0.194427490234375
156,discover,mod4,32,segregated,4,0.1,0.85,0.25,102,0.48407600725572975,0.18954480011885672,0.35436825305327824,0.84375,0.625,0.40625,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.18951854638619575,0.2347020911362906,0.69580078125,0.498779296875,0.197021484375
156,discover,mod4,32,segregated,4,0.1,0.85,0.25,103,0.48407600725572975,0.18954480011885672,0.35436825305327824,0.84375,0.625,0.40625,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.18951854638619575,0.2347020911362906,0.691192626953125,0.4974365234375,0.193756103515625
156,discover,mod4,32,segregated,4,0.1,0.85,0.25,104,0.48407600725572975,0.18954480011885672,0.35436825305327824,0.84375,0.625,0.40625,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.18951854638619575,0.2347020911362906,0.692352294921875,0.498779296875,0.193572998046875
156,discover,mod4,32,segregated,4,0.1,0.85,0.25,105,0.48407600725572975,0.18954480011885672,0.35436825305327824,0.84375,0.625,0.40625,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.18951854638619575,0.2347020911362906,0.68017578125,0.502349853515625,0.177825927734375
156,discover,mod4,32,segregated,4,0.1,0.85,0.25,106,0.48407600725572975,0.18954480011885672,0.35436825305327824,0.84375,0.625,0.40625,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.18951854638619575,0.2347020911362906,0.69122314453125,0.500732421875,0.19049072265625
157,discover,mod4,32,segregated,4,0.1,0.85,0.5,101,0.5102236617630653,0.0744241131694538,0.37770441264444576,1.0,1.0,0.25,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2032756132501764,0.2347020911362906,0.70660400390625,0.49951171875,0.20709228515625
157,discover,mod4,32,segregated,4,0.1,0.85,0.5,102,0.5102236617630653,0.0744241131694538,0.37770441264444576,1.0,1.0,0.25,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2032756132501764,0.2347020911362906,0.71044921875,0.49896240234375,0.21148681640625
157,discover,mod4,32,segregated,4,0.1,0.85,0.5,103,0.5102236617630653,0.0744241131694538,0.37770441264444576,1.0,1.0,0.25,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2032756132501764,0.2347020911362906,0.701416015625,0.499481201171875,0.201934814453125
157,discover,mod4,32,segregated,4,0.1,0.85,0.5,104,0.5102236617630653,0.0744241131694538,0.37770441264444576,1.0,1.0,0.25,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2032756132501764,0.2347020911362906,0.70379638671875,0.4970703125,0.20672607421875
157,discover,mod4,32,segregated,4,0.1,0.85,0.5,105,0.5102236617630653,0.0744241131694538,0.37770441264444576,1.0,1.0,0.25,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2032756132501764,0.2347020911362906,0.696685791015625,0.49957275390625,0.197113037109375
157,discover,mod4,32,segregated,4,0.1,0.85,0.5,106,0.5102236617630653,0.0744241131694538,0.37770441264444576,1.0,1.0,0.25,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2032756132501764,0.2347020911362906,0.702850341796875,0.50146484375,0.201385498046875
158,discover,mod4,32,segregated,8,0.1,0.45,0.25,101,0.49193563771445686,0.1817857303386492,0.3478362906135878,0.875,0.625,0.40625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.19265376469906376,0.24328102470736912,0.69720458984375,0.499114990234375,0.198089599609375
158,discover,mod4,32,segregated,8,0.1,0.45,0.25,102,0.49193563771445686,0.1817857303386492,0.3478362906135878,0.875,0.625,0.40625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.19265376469906376,0.24328102470736912,0.6993408203125,0.498779296875,0.2005615234375
158,discover,mod4,32,segregated,8,0.1,0.45,0.25,103,0.49193563771445686,0.1817857303386492,0.3478362906135878,0.875,0.625,0.40625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.19265376469906376,0.24328102470736912,0.692596435546875,0.4974365234375,0.195159912109375
158,discover,mod4,32,segregated,8,0.1,0.45,0.25,104,0.49193563771445686,0.1817857303386492,0.3478362906135878,0.875,0.625,0.40625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.19265376469906376,0.24328102470736912,0.695587158203125,0.498779296875,0.196807861328125
158,discover,mod4,32,segregated,8,0.1,0.45,0.25,105,0.49193563771445686,0.1817857303386492,0.3478362906135878,0.875,0.625,0.40625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.19265376469906376,0.24328102470736912,0.68255615234375,0.502349853515625,0.180206298828125
158,discover,mod4,32,segregated,8,0.1,0.45,0.25,106,0.49193563771445686,0.1817857303386492,0.3478362906135878,0.875,0.625,0.40625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.19265376469906376,0.24328102470736912,0.694671630859375,0.500732421875,0.193939208984375
159,discover,mod4,32,segregated,8,0.3,0.45,0.5,101,0.28850294727488224,0.07373882026208424,0.4839024788062002,1.0,0.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.08950127494016497,0.24328102470736912,0.58856201171875,0.4993896484375,0.08917236328125
159,discover,mod4,32,segregated,8,0.3,0.45,0.5,102,0.28850294727488224,0.07373882026208424,0.4839024788062002,1.0,0.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.08950127494016497,0.24328102470736912,0.592926025390625,0.50152587890625,0.091400146484375
159,discover,mod4,32,segregated,8,0.3,0.45,0.5,103,0.28850294727488224,0.07373882026208424,0.4839024788062002,1.0,0.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.08950127494016497,0.24328102470736912,0.586395263671875,0.498870849609375,0.0875244140625
159,discover,mod4,32,segregated,8,0.3,0.45,0.5,104,0.28850294727488224,0.07373882026208424,0.4839024788062002,1.0,0.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.08950127494016497,0.24328102470736912,0.58612060546875,0.496826171875,0.08929443359375
159,discover,mod4,32,segregated,8,0.3,0.45,0.5,105,0.28850294727488224,0.07373882026208424,0.4839024788062002,1.0,0.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.08950127494016497,0.24328102470736912,0.586181640625,0.49755859375,0.088623046875
159,discover,mod4,32,segregated,8,0.3,0.45,0.5,106,0.28850294727488224,0.07373882026208424,0.4839024788062002,1.0,0.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.08950127494016497,0.24328102470736912,0.586273193359375,0.499237060546875,0.0870361328125
160,discover,mod4,32,segregated,8,0.3,0.85,0.25,101,0.39107583698256665,0.150231695491305,0.35492747187185864,0.875,0.46875,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.12891796154042115,0.41431911068883365,0.631134033203125,0.4986572265625,0.132476806640625
160,discover,mod4,32,segregated,8,0.3,0.85,0.25,102,0.39107583698256665,0.150231695491305,0.35492747187185864,0.875,0.46875,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.12891796154042115,0.41431911068883365,0.63623046875,0.4993896484375,0.1368408203125
160,discover,mod4,32,segregated,8,0.3,0.85,0.25,103,0.39107583698256665,0.150231695491305,0.35492747187185864,0.875,0.46875,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.12891796154042115,0.41431911068883365,0.62744140625,0.498443603515625,0.128997802734375
160,discover,mod4,32,segregated,8,0.3,0.85,0.25,104,0.39107583698256665,0.150231695491305,0.35492747187185864,0.875,0.46875,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.12891796154042115,0.41431911068883365,0.627899169921875,0.4990234375,0.128875732421875
160,discover,mod4,32,segregated,8,0.3,0.85,0.25,105,0.39107583698256665,0.150231695491305,0.35492747187185864,0.875,0.46875,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.12891796154042115,0.41431911068883365,0.623565673828125,0.500152587890625,0.1234130859375
160,discover,mod4,32,segregated,8,0.3,0.85,0.25,106,0.39107583698256665,0.150231695491305,0.35492747187185864,0.875,0.46875,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.12891796154042115,0.41431911068883365,0.6285400390625,0.500091552734375,0.128448486328125
161,discover,mod4,32,segregated,8,0.3,0.85,0.5,101,0.40676861620635263,0.040842973259805244,0.3775103823045862,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1379968769333937,0.41431911068883365,0.64208984375,0.4993896484375,0.1427001953125
161,discover,mod4,32,segregated,8,0.3,0.85,0.5,102,0.40676861620635263,0.040842973259805244,0.3775103823045862,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1379968769333937,0.41431911068883365,0.643035888671875,0.50152587890625,0.141510009765625
161,discover,mod4,32,segregated,8,0.3,0.85,0.5,103,0.40676861620635263,0.040842973259805244,0.3775103823045862,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1379968769333937,0.41431911068883365,0.63494873046875,0.498870849609375,0.136077880859375
161,discover,mod4,32,segregated,8,0.3,0.85,0.5,104,0.40676861620635263,0.040842973259805244,0.3775103823045862,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1379968769333937,0.41431911068883365,0.634674072265625,0.496826171875,0.137847900390625
161,discover,mod4,32,segregated,8,0.3,0.85,0.5,105,0.40676861620635263,0.040842973259805244,0.3775103823045862,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1379968769333937,0.41431911068883365,0.633575439453125,0.49755859375,0.136016845703125
161,discover,mod4,32,segregated,8,0.3,0.85,0.5,106,0.40676861620635263,0.040842973259805244,0.3775103823045862,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1379968769333937,0.41431911068883365,0.63525390625,0.499237060546875,0.136016845703125
162,discover,mod4,64,random,4,0.1,0.15,0.25,101,0.37281519851432715,0.20430055528543148,0.2756276791704341,0.71875,0.59375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.11627443995327175,0.020640218058480486,0.6224212646484375,0.4992218017578125,0.123199462890625
162,discover,mod4,64,random,4,0.1,0.15,0.25,102,0.3755714839436797,0.1970431710749186,0.27300935581402275,0.734375,0.65625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.11633990510343128,0.020640218058480486,0.6139984130859375,0.4990692138671875,0.11492919921875
162,discover,mod4,64,random,4,0.1,0.15,0.25,103,0.3879836500655919,0.18798800558701617,0.2623839651726064,0.765625,0.59375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.12035065389278272,0.020640218058480486,0.6215667724609375,0.5040283203125,0.1175384521484375
162,discover,mod4,64,random,4,0.1,0.15,0.25,104,0.41844745847288967,0.1639336488856925,0.23218239682144193,0.8125,0.71875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.13001630892466806,0.020640218058480486,0.63262939453125,0.501708984375,0.13092041015625
162,discover,mod4,64,random,4,0.1,0.15,0.25,105,0.4341276118823618,0.14226522789427962,0.2189899470934002,0.859375,0.765625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.13508187340215977,0.020640218058480486,0.6365814208984375,0.4971771240234375,0.139404296875
162,discover,mod4,64,random,4,0.1,0.15,0.25,106,0.3978479848824009,0.16688274607214126,0.25966035424905515,0.78125,0.59375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.12340286389893422,0.020640218058480486,0.629425048828125,0.49676513671875,0.132659912109375
163,discover,mod4,64,random,4,0.1,0.45,0.25,101,0.46917738488013433,0.18164467418592448,0.3012725510301182,0.875,0.765625,0.25,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.17277466127958124,0.06096047893664591,0.679840087890625,0.4992218017578125,0.1806182861328125
163,discover,mod4,64,random,4,0.1,0.45,0.25,102,0.4734796139203774,0.17233315205152488,0.30119587856689184,0.875,0.765625,0.25,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.17468920785945352,0.06096047893664591,0.6722412109375,0.4990692138671875,0.1731719970703125
163,discover,mod4,64,random,4,0.1,0.45,0.25,103,0.48551504643430393,0.15749192283555782,0.29109934000199805,0.875,0.828125,0.203125,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.17940977227987723,0.06096047893664591,0.67767333984375,0.5040283203125,0.17364501953125
163,discover,mod4,64,random,4,0.1,0.45,0.25,104,0.521406319924612,0.09934493862813766,0.2607347869437488,0.96875,0.859375,0.140625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.19407546224528016,0.06096047893664591,0.6943817138671875,0.501708984375,0.1926727294921875
163,discover,mod4,64,random,4,0.1,0.45,0.25,105,0.5331680161726874,0.07045690166893977,0.25275744654041,1.0,0.90625,0.09375,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.1996825830686479,0.06096047893664591,0.7024993896484375,0.4971771240234375,0.205322265625
163,discover,mod4,64,random,4,0.1,0.45,0.25,106,0.5007006231763871,0.11598669085114752,0.2865189333242221,0.953125,0.859375,0.15625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.18534220675068486,0.06096047893664591,0.693023681640625,0.49676513671875,0.196258544921875
164,discover,mod4,64,random,4,0.1,0.45,0.5,101,0.6113719413244129,0.033389844272079874,0.10013939227945125,1.0,1.0,0.65625,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.2266788704992132,0.06096047893664591,0.7394561767578125,0.4992218017578125,0.240234375
164,discover,mod4,64,random,4,0.1,0.45,0.5,102,0.5836399962955848,0.0642184959648361,0.1513019870410774,1.0,1.0,0.5625,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.21631925629837537,0.06096047893664591,0.711212158203125,0.502593994140625,0.2086181640625
164,discover,mod4,64,random,4,0.1,0.45,0.5,103,0.6038453048951758,0.04014817110807675,0.11579203460682128,1.0,1.0,0.65625,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.22405154310302544,0.06096047893664591,0.721160888671875,0.502655029296875,0.218505859375
164,discover,mod4,64,random,4,0.1,0.45,0.5,104,0.6181487400946525,0.02937483786440201,0.08471728617389634,1.0,1.0,0.765625,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.22860583067478407,0.06096047893664591,0.727813720703125,0.50146484375,0.226348876953125
164,discover,mod4,64,random,4,0.1,0.45,0.5,105,0.6065384232622946,0.040388187002927144,0.10989750075729542,1.0,1.0,0.609375,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.22499768818838706,0.06096047893664591,0.7276153564453125,0.4984283447265625,0.22918701171875
164,discover,mod4,64,random,4,0.1,0.45,0.5,106,0.6013063717246773,0.06225403631249667,0.11353383125172609,1.0,0.96875,0.734375,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.2222097998636683,0.06096047893664591,0.7361907958984375,0.4979705810546875,0.23822021484375
165,discover,mod4,64,random,4,0.1,0.85,0.25,101,0.5243876076265339,0.14975875344399833,0.3048449634328384,0.9375,0.796875,0.359375,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.2055717822229135,0.11276852649416536,0.7133941650390625,0.4992218017578125,0.21417236328125
165,discover,mod4,64,random,4,0.1,0.85,0.25,102,0.5359838603493531,0.12797555914288047,0.29882688475614083,0.953125,0.84375,0.3125,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.21105971243982785,0.11276852649416536,0.7100372314453125,0.4990692138671875,0.210968017578125
165,discover,mod4,64,random,4,0.1,0.85,0.25,103,0.5389473189990321,0.12541880398311203,0.29506853014499246,0.96875,0.84375,0.3125,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.2123947363937768,0.11276852649416536,0.709228515625,0.5040283203125,0.2052001953125
165,discover,mod4,64,random,4,0.1,0.85,0.25,104,0.570472922667694,0.05804201225853093,0.27397665531921167,1.0,0.984375,0.40625,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.22847710520117104,0.11276852649416536,0.729461669921875,0.501708984375,0.227752685546875
165,discover,mod4,64,random,4,0.1,0.85,0.25,105,0.5780140136875682,0.03657090968576669,0.26708306537605886,1.0,1.0,0.28125,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.23246089960194377,0.11276852649416536,0.7357177734375,0.4971771240234375,0.2385406494140625
165,discover,mod4,64,random,4,0.1,0.85,0.25,106,0.5515038493810793,0.09233761506979696,0.28914999842936717,1.0,0.890625,0.3125,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.21821399778702744,0.11276852649416536,0.7251739501953125,0.49676513671875,0.2284088134765625
166,discover,mod4,64,random,4,0.1,0.85,0.5,101,0.6534079058956813,0.023579228426926165,0.09820394301649277,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.2582738624405314,0.11276852649416536,0.771484375,0.4992218017578125,0.2722625732421875
166,discover,mod4,64,random,4,0.1,0.85,0.5,102,0.6354494794266964,0.05501590011764131,0.1292415859252323,1.0,1.0,0.765625,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.25032786291657294,0.11276852649416536,0.7450408935546875,0.502593994140625,0.2424468994140625
166,discover,mod4,64,random,4,0.1,0.85,0.5,103,0.653359584771144,0.030619221928544924,0.09379959265354837,1.0,1.0,0.90625,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.2572104235128285,0.11276852649416536,0.753662109375,0.502655029296875,0.251007080078125
166,discover,mod4,64,random,4,0.1,0.85,0.5,104,0.6637450337121998,0.02017604397200813,0.06786104366451394,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.2602779095387578,0.11276852649416536,0.75860595703125,0.50146484375,0.25714111328125
166,discover,mod4,64,random,4,0.1,0.85,0.5,105,0.6527834774608083,0.027687582898853966,0.09802506661818533,1.0,1.0,0.953125,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.25765125648448517,0.11276852649416536,0.75927734375,0.4984283447265625,0.2608489990234375
166,discover,mod4,64,random,4,0.1,0.85,0.5,106,0.6512963582769853,0.03351820437976872,0.0988404522970702,1.0,1.0,0.9375,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.2566531300099806,0.11276852649416536,0.7693023681640625,0.4979705810546875,0.271331787109375
167,discover,mod4,64,random,4,0.3,0.15,0.25,101,0.27195547718974766,0.17972844034394694,0.3199953877173174,0.703125,0.28125,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.06947994862726531,0.020640218058480486,0.5737762451171875,0.4989471435546875,0.0748291015625
167,discover,mod4,64,random,4,0.3,0.15,0.25,102,0.26393313253771206,0.16782604246409225,0.3358694829234754,0.734375,0.203125,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.06743685502377604,0.020640218058480486,0.565032958984375,0.4997711181640625,0.0652618408203125
167,discover,mod4,64,random,4,0.3,0.15,0.25,103,0.27344761613717083,0.16698909116883467,0.3240674459854328,0.75,0.21875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.06978952070330065,0.020640218058480486,0.56903076171875,0.503753662109375,0.065277099609375
167,discover,mod4,64,random,4,0.3,0.15,0.25,104,0.30148756970848833,0.15795483104245175,0.29217795284176584,0.796875,0.28125,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.07701348447228754,0.020640218058480486,0.579620361328125,0.4996795654296875,0.0799407958984375
167,discover,mod4,64,random,4,0.3,0.15,0.25,105,0.3085842067438715,0.14327322090443156,0.288594195445622,0.84375,0.25,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.07871329882040835,0.020640218058480486,0.577789306640625,0.4971160888671875,0.0806732177734375
167,discover,mod4,64,random,4,0.3,0.15,0.25,106,0.2788534601614917,0.15612220377668426,0.3228389534858561,0.78125,0.25,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.07124342400071415,0.020640218058480486,0.5729217529296875,0.4969940185546875,0.075927734375
168,discover,mod4,64,random,4,0.3,0.45,0.25,101,0.3477124434097868,0.17141074042402757,0.339781768062834,0.765625,0.421875,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.10670670864349888,0.06096047893664591,0.61090087890625,0.4989471435546875,0.1119537353515625
168,discover,mod4,64,random,4,0.3,0.45,0.25,102,0.34567749096531375,0.16136383725010384,0.348666459515562,0.796875,0.375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.10629084880398154,0.06096047893664591,0.6056060791015625,0.4997711181640625,0.1058349609375
168,discover,mod4,64,random,4,0.3,0.45,0.25,103,0.353104200023245,0.15513081321468747,0.3407732713495996,0.828125,0.359375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.10843363339635093,0.06096047893664591,0.6077117919921875,0.503753662109375,0.1039581298828125
168,discover,mod4,64,random,4,0.3,0.45,0.25,104,0.386328250677533,0.12191431099037693,0.30940582281102347,0.90625,0.453125,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.11939754302993047,0.06096047893664591,0.6227264404296875,0.4996795654296875,0.123046875
168,discover,mod4,64,random,4,0.3,0.45,0.25,105,0.3956651457506132,0.09859463857479198,0.3060141829932755,0.90625,0.4375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.12308033311503695,0.06096047893664591,0.6245574951171875,0.4971160888671875,0.12744140625
168,discover,mod4,64,random,4,0.3,0.45,0.25,106,0.3618725405224763,0.12817925939789193,0.34144441585526975,0.875,0.359375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.11131011513436156,0.06096047893664591,0.6183624267578125,0.4969940185546875,0.121368408203125
169,discover,mod4,64,random,4,0.3,0.45,0.5,101,0.49769719524412664,0.05434913867574893,0.13870062976690062,1.0,0.953125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.15391780947350664,0.06096047893664591,0.66510009765625,0.4983062744140625,0.1667938232421875
169,discover,mod4,64,random,4,0.3,0.45,0.5,102,0.45047085069014503,0.09367258305755963,0.21317532725369215,1.0,0.671875,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.13891895017291989,0.06096047893664591,0.6375885009765625,0.50201416015625,0.1355743408203125
169,discover,mod4,64,random,4,0.3,0.45,0.5,103,0.4803957986506984,0.059630682627218407,0.17112213093969367,1.0,0.796875,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.14900096227452997,0.06096047893664591,0.6455535888671875,0.5008697509765625,0.144683837890625
169,discover,mod4,64,random,4,0.3,0.45,0.5,104,0.5065439755160726,0.053010520124139995,0.11995004089882902,1.0,0.90625,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.15593041760077248,0.06096047893664591,0.654541015625,0.5002288818359375,0.1543121337890625
169,discover,mod4,64,random,4,0.3,0.45,0.5,105,0.48630063283491576,0.06831621788637303,0.1567404353114863,1.0,0.84375,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.15032433754937835,0.06096047893664591,0.6534881591796875,0.4985809326171875,0.1549072265625
169,discover,mod4,64,random,4,0.3,0.45,0.5,106,0.48714693218404637,0.09023984812966476,0.1467624718293043,0.96875,0.84375,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.14959138055406027,0.06096047893664591,0.6619873046875,0.4979248046875,0.1640625
170,discover,mod4,64,random,8,0.1,0.15,0.25,101,0.4311933861309345,0.19012115461584825,0.28959963559156754,0.8125,0.71875,0.078125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.14894143168959983,0.040854417515459485,0.6550750732421875,0.4992218017578125,0.155853271484375
170,discover,mod4,64,random,8,0.1,0.15,0.25,102,0.43471724310078336,0.18311807296690336,0.28836002547220424,0.84375,0.734375,0.078125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.15010963931260257,0.040854417515459485,0.6471405029296875,0.4990692138671875,0.1480712890625
170,discover,mod4,64,random,8,0.1,0.15,0.25,103,0.4473728299270765,0.16993725834548992,0.2788195739690032,0.84375,0.75,0.078125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.15501406259023728,0.040854417515459485,0.6534271240234375,0.5040283203125,0.1493988037109375
170,discover,mod4,64,random,8,0.1,0.15,0.25,104,0.4823893506135769,0.12448199960470349,0.24485106908622709,0.953125,0.8125,0.0625,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.16728993902374395,0.040854417515459485,0.668548583984375,0.501708984375,0.166839599609375
170,discover,mod4,64,random,8,0.1,0.15,0.25,105,0.4961097788324613,0.09822127955004643,0.2351897113326866,0.984375,0.84375,0.03125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.17313408671390226,0.040854417515459485,0.676513671875,0.4971771240234375,0.1793365478515625
170,discover,mod4,64,random,8,0.1,0.15,0.25,106,0.46135432723446995,0.13445347039203426,0.27328538476585984,0.921875,0.78125,0.03125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.15953766763198846,0.040854417515459485,0.6684112548828125,0.49676513671875,0.1716461181640625
171,discover,mod4,64,random,8,0.1,0.45,0.25,101,0.5274302768516246,0.14478195170933034,0.30345399652583016,0.9375,0.796875,0.359375,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.20694465162107686,0.11820477788110662,0.714324951171875,0.4992218017578125,0.2151031494140625
171,discover,mod4,64,random,8,0.1,0.45,0.25,102,0.5393448184676064,0.12202494757331576,0.2970957022359235,0.96875,0.859375,0.3125,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.21263001755304323,0.11820477788110662,0.7109832763671875,0.4990692138671875,0.2119140625
171,discover,mod4,64,random,8,0.1,0.45,0.25,103,0.5416273065408105,0.12241313675565584,0.2934049885404014,0.984375,0.84375,0.3125,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.21375070714178585,0.11820477788110662,0.71014404296875,0.5040283203125,0.20611572265625
171,discover,mod4,64,random,8,0.1,0.45,0.25,104,0.5717913247311701,0.0560730925932797,0.2738407473570432,1.0,0.984375,0.40625,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.22934392930539244,0.11820477788110662,0.73040771484375,0.501708984375,0.22869873046875
171,discover,mod4,64,random,8,0.1,0.45,0.25,105,0.5788809434628979,0.03590982055671659,0.2673232628240243,1.0,1.0,0.265625,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.23310636130302925,0.11820477788110662,0.736907958984375,0.4971771240234375,0.2397308349609375
171,discover,mod4,64,random,8,0.1,0.45,0.25,106,0.5530225277014469,0.09171920915798508,0.2883707106296103,1.0,0.890625,0.3125,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.21911850506353803,0.11820477788110662,0.72589111328125,0.49676513671875,0.2291259765625
172,discover,mod4,64,random,8,0.1,0.45,0.5,101,0.6547024911619237,0.022781934061251816,0.09692730299596553,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2590207773574565,0.11820477788110662,0.7725982666015625,0.4992218017578125,0.27337646484375
172,discover,mod4,64,random,8,0.1,0.45,0.5,102,0.6376764815133389,0.05295591923283119,0.12676712458721787,1.0,1.0,0.78125,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.25153500538746243,0.11820477788110662,0.7462921142578125,0.502593994140625,0.2436981201171875
172,discover,mod4,64,random,8,0.1,0.45,0.5,103,0.6554392229482631,0.029115405522066366,0.09072245557647333,1.0,1.0,0.9375,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2582215836588371,0.11820477788110662,0.7550506591796875,0.502655029296875,0.2523956298828125
172,discover,mod4,64,random,8,0.1,0.45,0.5,104,0.6652536643067108,0.01940319572110933,0.06581815596109605,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2610506803426188,0.11820477788110662,0.76019287109375,0.50146484375,0.25872802734375
172,discover,mod4,64,random,8,0.1,0.45,0.5,105,0.6544553646810314,0.026978316419451927,0.09571097300525301,1.0,1.0,0.953125,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.25848992133061277,0.11820477788110662,0.7598724365234375,0.4984283447265625,0.261444091796875
172,discover,mod4,64,random,8,0.1,0.45,0.5,106,0.6530536658166775,0.0322420123164637,0.09658648266374681,1.0,1.0,0.9375,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.25756854586032296,0.11820477788110662,0.769683837890625,0.4979705810546875,0.2717132568359375
173,discover,mod4,64,random,8,0.1,0.85,0.25,101,0.5803220498709731,0.10556809782267904,0.30889789734545336,1.0,0.890625,0.515625,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.24117711354265325,0.21282031242066535,0.748992919921875,0.4992218017578125,0.2497711181640625
173,discover,mod4,64,random,8,0.1,0.85,0.25,102,0.591681539184842,0.07890529426889856,0.30445761796485465,1.0,0.953125,0.390625,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.24783195755335027,0.21282031242066535,0.7464141845703125,0.4990692138671875,0.247344970703125
173,discover,mod4,64,random,8,0.1,0.85,0.25,103,0.5919563053895194,0.0888941319568478,0.2987720967168957,1.0,0.921875,0.453125,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.24749679961245652,0.21282031242066535,0.7435150146484375,0.5040283203125,0.2394866943359375
173,discover,mod4,64,random,8,0.1,0.85,0.25,104,0.60958412061575,0.03708717108598727,0.2926725746866903,1.0,1.0,0.625,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2584524965939038,0.21282031242066535,0.75750732421875,0.501708984375,0.25579833984375
173,discover,mod4,64,random,8,0.1,0.85,0.25,105,0.6134384817957835,0.02395045183365302,0.2882476116991739,1.0,1.0,0.71875,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.26048176539466905,0.21282031242066535,0.7645263671875,0.4971771240234375,0.2673492431640625
173,discover,mod4,64,random,8,0.1,0.85,0.25,106,0.5942394989802218,0.07854527900088143,0.3006214938123484,1.0,1.0,0.53125,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.24907365686295996,0.21282031242066535,0.7569122314453125,0.49676513671875,0.2601470947265625
174,discover,mod4,64,random,8,0.1,0.85,0.5,101,0.6940656683534896,0.015493087465538232,0.08909408106824782,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.28780713750200837,0.21282031242066535,0.802734375,0.4992218017578125,0.3035125732421875
174,discover,mod4,64,random,8,0.1,0.85,0.5,102,0.6834351308536488,0.03561095615319769,0.11205401065357717,1.0,1.0,0.96875,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2835532263731696,0.21282031242066535,0.7780303955078125,0.502593994140625,0.2754364013671875
174,discover,mod4,64,random,8,0.1,0.85,0.5,103,0.7005248871671983,0.01597523346640204,0.06675293213050673,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2887453835817291,0.21282031242066535,0.78643798828125,0.502655029296875,0.283782958984375
174,discover,mod4,64,random,8,0.1,0.85,0.5,104,0.7057346982153695,0.011020984962976167,0.05035487478203688,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2898476243505115,0.21282031242066535,0.786224365234375,0.50146484375,0.284759521484375
174,discover,mod4,64,random,8,0.1,0.85,0.5,105,0.6969910218042275,0.019796592373536658,0.0770886286301409,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2878330799435544,0.21282031242066535,0.7871246337890625,0.4984283447265625,0.2886962890625
174,discover,mod4,64,random,8,0.1,0.85,0.5,106,0.697197155899796,0.018546376705078454,0.07688421116164434,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.28795979783112124,0.21282031242066535,0.8006744384765625,0.4979705810546875,0.302703857421875
175,discover,mod4,64,random,8,0.3,0.15,0.25,101,0.32187494107939263,0.17902898703720235,0.3294659645809662,0.71875,0.390625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.09307564992615674,0.040854417515459485,0.597412109375,0.4989471435546875,0.0984649658203125
175,discover,mod4,64,random,8,0.3,0.15,0.25,102,0.3166477192159294,0.16749182893006845,0.3437117529441897,0.734375,0.359375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.09191851895446972,0.040854417515459485,0.5913543701171875,0.4997711181640625,0.091583251953125
175,discover,mod4,64,random,8,0.3,0.15,0.25,103,0.32601147964227917,0.1634483385751447,0.33254653714685944,0.765625,0.40625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.09444557095832438,0.040854417515459485,0.5944366455078125,0.503753662109375,0.0906829833984375
175,discover,mod4,64,random,8,0.3,0.15,0.25,104,0.35762935959235637,0.1422126922264858,0.2986815423713379,0.8125,0.453125,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.10376182722451005,0.040854417515459485,0.60638427734375,0.4996795654296875,0.1067047119140625
175,discover,mod4,64,random,8,0.3,0.15,0.25,105,0.3669066948613152,0.12273489285839861,0.29477322667375366,0.84375,0.421875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.10696384560959046,0.040854417515459485,0.607757568359375,0.4971160888671875,0.1106414794921875
175,discover,mod4,64,random,8,0.3,0.15,0.25,106,0.333051224213807,0.1432905785112459,0.33294992682846486,0.78125,0.359375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.09654832735155901,0.040854417515459485,0.6016693115234375,0.4969940185546875,0.10467529296875
176,discover,mod4,64,random,8,0.3,0.45,0.25,101,0.3767537132135151,0.1514327905186325,0.3443076852031176,0.828125,0.484375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.1206477643748139,0.11820477788110662,0.6257171630859375,0.4989471435546875,0.12677001953125
176,discover,mod4,64,random,8,0.3,0.45,0.25,102,0.3813075651146481,0.1354995760401352,0.3455480772325385,0.859375,0.359375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.12219178228430913,0.11820477788110662,0.6203765869140625,0.4997711181640625,0.12060546875
176,discover,mod4,64,random,8,0.3,0.45,0.25,103,0.3824573888085189,0.13592222952000035,0.3441048716758153,0.859375,0.375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.12283592916435832,0.11820477788110662,0.6212158203125,0.503753662109375,0.117462158203125
176,discover,mod4,64,random,8,0.3,0.45,0.25,104,0.4130997130972101,0.0826866652901605,0.32402964743424534,1.0,0.515625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.13500591463757594,0.11820477788110662,0.6371307373046875,0.4996795654296875,0.137451171875
176,discover,mod4,64,random,8,0.3,0.45,0.25,105,0.41950940898729316,0.05961397040273565,0.3214807531701796,1.0,0.515625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.1377435631419085,0.11820477788110662,0.6396484375,0.4971160888671875,0.1425323486328125
176,discover,mod4,64,random,8,0.3,0.45,0.25,106,0.39154278651292873,0.1100944589973373,0.3429319202819302,0.921875,0.421875,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.1262286639452062,0.11820477788110662,0.63299560546875,0.4969940185546875,0.1360015869140625
177,discover,mod4,64,segregated,4,0.1,0.15,0.5,101,0.07532614178641348,0.1328072407688456,0.5636017279001059,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.020971033542313836,0.020640218058480486,0.5213165283203125,0.4985198974609375,0.022796630859375
177,discover,mod4,64,segregated,4,0.1,0.15,0.5,102,0.07532614178641348,0.1328072407688456,0.5636017279001059,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.020971033542313836,0.020640218058480486,0.518524169921875,0.5010223388671875,0.0175018310546875
177,discover,mod4,64,segregated,4,0.1,0.15,0.5,103,0.07532614178641348,0.1328072407688456,0.5636017279001059,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.020971033542313836,0.020640218058480486,0.52197265625,0.500946044921875,0.021026611328125
177,discover,mod4,64,segregated,4,0.1,0.15,0.5,104,0.07532614178641348,0.1328072407688456,0.5636017279001059,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.020971033542313836,0.020640218058480486,0.524078369140625,0.50115966796875,0.022918701171875
177,discover,mod4,64,segregated,4,0.1,0.15,0.5,105,0.07532614178641348,0.1328072407688456,0.5636017279001059,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.020971033542313836,0.020640218058480486,0.519805908203125,0.5003814697265625,0.0194244384765625
177,discover,mod4,64,segregated,4,0.1,0.15,0.5,106,0.07532614178641348,0.1328072407688456,0.5636017279001059,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.020971033542313836,0.020640218058480486,0.5215301513671875,0.4967803955078125,0.024749755859375
178,discover,mod4,64,segregated,4,0.1,0.45,0.25,101,0.2106458012909322,0.21251380366147707,0.5611983637351587,0.4375,0.234375,0.0625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.07328393241023895,0.06096047893664591,0.578216552734375,0.49908447265625,0.079132080078125
178,discover,mod4,64,segregated,4,0.1,0.45,0.25,102,0.2106458012909322,0.21251380366147707,0.5611983637351587,0.4375,0.234375,0.0625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.07328393241023895,0.06096047893664591,0.571533203125,0.4998779296875,0.0716552734375
178,discover,mod4,64,segregated,4,0.1,0.45,0.25,103,0.2106458012909322,0.21251380366147707,0.5611983637351587,0.4375,0.234375,0.0625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.07328393241023895,0.06096047893664591,0.5738677978515625,0.5018157958984375,0.072052001953125
178,discover,mod4,64,segregated,4,0.1,0.45,0.25,104,0.2106458012909322,0.21251380366147707,0.5611983637351587,0.4375,0.234375,0.0625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.07328393241023895,0.06096047893664591,0.575042724609375,0.500213623046875,0.0748291015625
178,discover,mod4,64,segregated,4,0.1,0.45,0.25,105,0.2106458012909322,0.21251380366147707,0.5611983637351587,0.4375,0.234375,0.0625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.07328393241023895,0.06096047893664591,0.5721893310546875,0.4986419677734375,0.07354736328125
178,discover,mod4,64,segregated,4,0.1,0.45,0.25,106,0.2106458012909322,0.21251380366147707,0.5611983637351587,0.4375,0.234375,0.0625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.07328393241023895,0.06096047893664591,0.574615478515625,0.497222900390625,0.077392578125
179,discover,mod4,64,segregated,4,0.1,0.85,0.5,101,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.11969989245749318,0.11276852649416536,0.6232452392578125,0.4985198974609375,0.124725341796875
179,discover,mod4,64,segregated,4,0.1,0.85,0.5,102,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.11969989245749318,0.11276852649416536,0.6154632568359375,0.5010223388671875,0.11444091796875
179,discover,mod4,64,segregated,4,0.1,0.85,0.5,103,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.11969989245749318,0.11276852649416536,0.6161041259765625,0.500946044921875,0.1151580810546875
179,discover,mod4,64,segregated,4,0.1,0.85,0.5,104,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.11969989245749318,0.11276852649416536,0.6222991943359375,0.50115966796875,0.1211395263671875
179,discover,mod4,64,segregated,4,0.1,0.85,0.5,105,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.11969989245749318,0.11276852649416536,0.6245269775390625,0.5003814697265625,0.1241455078125
179,discover,mod4,64,segregated,4,0.1,0.85,0.5,106,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.11969989245749318,0.11276852649416536,0.62420654296875,0.4967803955078125,0.1274261474609375
180,discover,mod4,64,segregated,4,0.3,0.15,0.5,101,0.036283269096883106,0.07301757619435109,0.5717156025925115,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.008526017449558464,0.020640218058480486,0.5071258544921875,0.4978790283203125,0.009246826171875
180,discover,mod4,64,segregated,4,0.3,0.15,0.5,102,0.036283269096883106,0.07301757619435109,0.5717156025925115,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.008526017449558464,0.020640218058480486,0.507598876953125,0.5003509521484375,0.0072479248046875
180,discover,mod4,64,segregated,4,0.3,0.15,0.5,103,0.036283269096883106,0.07301757619435109,0.5717156025925115,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.008526017449558464,0.020640218058480486,0.508819580078125,0.500030517578125,0.0087890625
180,discover,mod4,64,segregated,4,0.3,0.15,0.5,104,0.036283269096883106,0.07301757619435109,0.5717156025925115,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.008526017449558464,0.020640218058480486,0.510833740234375,0.499542236328125,0.01129150390625
180,discover,mod4,64,segregated,4,0.3,0.15,0.5,105,0.036283269096883106,0.07301757619435109,0.5717156025925115,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.008526017449558464,0.020640218058480486,0.506866455078125,0.500457763671875,0.00640869140625
180,discover,mod4,64,segregated,4,0.3,0.15,0.5,106,0.036283269096883106,0.07301757619435109,0.5717156025925115,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.008526017449558464,0.020640218058480486,0.5077362060546875,0.4972381591796875,0.010498046875
181,discover,mod4,64,segregated,4,0.3,0.45,0.5,101,0.0918984895417177,0.10175257325629851,0.6131402732853023,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.02545174202627945,0.06096047893664591,0.52716064453125,0.4978790283203125,0.0292816162109375
181,discover,mod4,64,segregated,4,0.3,0.45,0.5,102,0.0918984895417177,0.10175257325629851,0.6131402732853023,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.02545174202627945,0.06096047893664591,0.524261474609375,0.5003509521484375,0.0239105224609375
181,discover,mod4,64,segregated,4,0.3,0.45,0.5,103,0.0918984895417177,0.10175257325629851,0.6131402732853023,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.02545174202627945,0.06096047893664591,0.5257720947265625,0.500030517578125,0.0257415771484375
181,discover,mod4,64,segregated,4,0.3,0.45,0.5,104,0.0918984895417177,0.10175257325629851,0.6131402732853023,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.02545174202627945,0.06096047893664591,0.527984619140625,0.499542236328125,0.0284423828125
181,discover,mod4,64,segregated,4,0.3,0.45,0.5,105,0.0918984895417177,0.10175257325629851,0.6131402732853023,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.02545174202627945,0.06096047893664591,0.5257415771484375,0.500457763671875,0.0252838134765625
181,discover,mod4,64,segregated,4,0.3,0.45,0.5,106,0.0918984895417177,0.10175257325629851,0.6131402732853023,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.02545174202627945,0.06096047893664591,0.5258941650390625,0.4972381591796875,0.028656005859375
182,discover,mod4,64,segregated,4,0.3,0.85,0.25,101,0.17950049744359847,0.1661357008940079,0.5528511690559511,0.359375,0.125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.05481993033364449,0.11276852649416536,0.5582122802734375,0.5003814697265625,0.057830810546875
182,discover,mod4,64,segregated,4,0.3,0.85,0.25,102,0.17950049744359847,0.1661357008940079,0.5528511690559511,0.359375,0.125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.05481993033364449,0.11276852649416536,0.5530548095703125,0.4997711181640625,0.05328369140625
182,discover,mod4,64,segregated,4,0.3,0.85,0.25,103,0.17950049744359847,0.1661357008940079,0.5528511690559511,0.359375,0.125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.05481993033364449,0.11276852649416536,0.5541534423828125,0.501129150390625,0.0530242919921875
182,discover,mod4,64,segregated,4,0.3,0.85,0.25,104,0.17950049744359847,0.1661357008940079,0.5528511690559511,0.359375,0.125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.05481993033364449,0.11276852649416536,0.557037353515625,0.497711181640625,0.059326171875
182,discover,mod4,64,segregated,4,0.3,0.85,0.25,105,0.17950049744359847,0.1661357008940079,0.5528511690559511,0.359375,0.125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.05481993033364449,0.11276852649416536,0.554656982421875,0.499542236328125,0.05511474609375
182,discover,mod4,64,segregated,4,0.3,0.85,0.25,106,0.17950049744359847,0.1661357008940079,0.5528511690559511,0.359375,0.125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,11.671526674251677,0.05481993033364449,0.11276852649416536,0.55621337890625,0.4980926513671875,0.0581207275390625
183,discover,mod4,64,segregated,4,0.3,0.85,0.5,101,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.04552805511551466,0.11276852649416536,0.5487060546875,0.4978790283203125,0.0508270263671875
183,discover,mod4,64,segregated,4,0.3,0.85,0.5,102,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.04552805511551466,0.11276852649416536,0.5437164306640625,0.5003509521484375,0.043365478515625
183,discover,mod4,64,segregated,4,0.3,0.85,0.5,103,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.04552805511551466,0.11276852649416536,0.5445709228515625,0.500030517578125,0.0445404052734375
183,discover,mod4,64,segregated,4,0.3,0.85,0.5,104,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.04552805511551466,0.11276852649416536,0.547821044921875,0.499542236328125,0.04827880859375
183,discover,mod4,64,segregated,4,0.3,0.85,0.5,105,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.04552805511551466,0.11276852649416536,0.5465087890625,0.500457763671875,0.046051025390625
183,discover,mod4,64,segregated,4,0.3,0.85,0.5,106,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,11.671526674251677,0.04552805511551466,0.11276852649416536,0.5467681884765625,0.4972381591796875,0.049530029296875
184,discover,mod4,64,segregated,8,0.1,0.15,0.25,101,0.16367681552725294,0.19666391410505818,0.5546278077899985,0.265625,0.171875,0.03125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.05285128842988417,0.040854417515459485,0.55535888671875,0.49908447265625,0.0562744140625
184,discover,mod4,64,segregated,8,0.1,0.15,0.25,102,0.16367681552725294,0.19666391410505818,0.5546278077899985,0.265625,0.171875,0.03125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.05285128842988417,0.040854417515459485,0.5511322021484375,0.4998779296875,0.0512542724609375
184,discover,mod4,64,segregated,8,0.1,0.15,0.25,103,0.16367681552725294,0.19666391410505818,0.5546278077899985,0.265625,0.171875,0.03125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.05285128842988417,0.040854417515459485,0.554107666015625,0.5018157958984375,0.0522918701171875
184,discover,mod4,64,segregated,8,0.1,0.15,0.25,104,0.16367681552725294,0.19666391410505818,0.5546278077899985,0.265625,0.171875,0.03125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.05285128842988417,0.040854417515459485,0.5547027587890625,0.500213623046875,0.0544891357421875
184,discover,mod4,64,segregated,8,0.1,0.15,0.25,105,0.16367681552725294,0.19666391410505818,0.5546278077899985,0.265625,0.171875,0.03125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.05285128842988417,0.040854417515459485,0.5530548095703125,0.4986419677734375,0.054412841796875
184,discover,mod4,64,segregated,8,0.1,0.15,0.25,106,0.16367681552725294,0.19666391410505818,0.5546278077899985,0.265625,0.171875,0.03125,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.05285128842988417,0.040854417515459485,0.5525970458984375,0.497222900390625,0.0553741455078125
185,discover,mod4,64,segregated,8,0.1,0.15,0.5,101,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.04218908556425251,0.040854417515459485,0.5431060791015625,0.4985198974609375,0.044586181640625
185,discover,mod4,64,segregated,8,0.1,0.15,0.5,102,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.04218908556425251,0.040854417515459485,0.539337158203125,0.5010223388671875,0.0383148193359375
185,discover,mod4,64,segregated,8,0.1,0.15,0.5,103,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.04218908556425251,0.040854417515459485,0.542572021484375,0.500946044921875,0.0416259765625
185,discover,mod4,64,segregated,8,0.1,0.15,0.5,104,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.04218908556425251,0.040854417515459485,0.5469970703125,0.50115966796875,0.04583740234375
185,discover,mod4,64,segregated,8,0.1,0.15,0.5,105,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.04218908556425251,0.040854417515459485,0.542083740234375,0.5003814697265625,0.0417022705078125
185,discover,mod4,64,segregated,8,0.1,0.15,0.5,106,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.04218908556425251,0.040854417515459485,0.543975830078125,0.4967803955078125,0.0471954345703125
186,discover,mod4,64,segregated,8,0.1,0.45,0.25,101,0.32532966167177757,0.2163928509127663,0.5147782240143765,0.625,0.34375,0.171875,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.12220322138093889,0.11820477788110662,0.62567138671875,0.49908447265625,0.1265869140625
186,discover,mod4,64,segregated,8,0.1,0.45,0.25,102,0.32532966167177757,0.2163928509127663,0.5147782240143765,0.625,0.34375,0.171875,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.12220322138093889,0.11820477788110662,0.620025634765625,0.4998779296875,0.120147705078125
186,discover,mod4,64,segregated,8,0.1,0.45,0.25,103,0.32532966167177757,0.2163928509127663,0.5147782240143765,0.625,0.34375,0.171875,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.12220322138093889,0.11820477788110662,0.622039794921875,0.5018157958984375,0.1202239990234375
186,discover,mod4,64,segregated,8,0.1,0.45,0.25,104,0.32532966167177757,0.2163928509127663,0.5147782240143765,0.625,0.34375,0.171875,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.12220322138093889,0.11820477788110662,0.625579833984375,0.500213623046875,0.1253662109375
186,discover,mod4,64,segregated,8,0.1,0.45,0.25,105,0.32532966167177757,0.2163928509127663,0.5147782240143765,0.625,0.34375,0.171875,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.12220322138093889,0.11820477788110662,0.62213134765625,0.4986419677734375,0.1234893798828125
186,discover,mod4,64,segregated,8,0.1,0.45,0.25,106,0.32532966167177757,0.2163928509127663,0.5147782240143765,0.625,0.34375,0.171875,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.12220322138093889,0.11820477788110662,0.6246185302734375,0.497222900390625,0.1273956298828125
187,discover,mod4,64,segregated,8,0.1,0.85,0.5,101,0.4969480142978903,0.07071638649427957,0.44809891403229174,1.0,0.875,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2036168516746079,0.21282031242066535,0.7086181640625,0.4985198974609375,0.2100982666015625
187,discover,mod4,64,segregated,8,0.1,0.85,0.5,102,0.4969480142978903,0.07071638649427957,0.44809891403229174,1.0,0.875,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2036168516746079,0.21282031242066535,0.695556640625,0.5010223388671875,0.1945343017578125
187,discover,mod4,64,segregated,8,0.1,0.85,0.5,103,0.4969480142978903,0.07071638649427957,0.44809891403229174,1.0,0.875,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2036168516746079,0.21282031242066535,0.6976318359375,0.500946044921875,0.196685791015625
187,discover,mod4,64,segregated,8,0.1,0.85,0.5,104,0.4969480142978903,0.07071638649427957,0.44809891403229174,1.0,0.875,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2036168516746079,0.21282031242066535,0.706085205078125,0.50115966796875,0.204925537109375
187,discover,mod4,64,segregated,8,0.1,0.85,0.5,105,0.4969480142978903,0.07071638649427957,0.44809891403229174,1.0,0.875,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2036168516746079,0.21282031242066535,0.708648681640625,0.5003814697265625,0.2082672119140625
187,discover,mod4,64,segregated,8,0.1,0.85,0.5,106,0.4969480142978903,0.07071638649427957,0.44809891403229174,1.0,0.875,0.125,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.2036168516746079,0.21282031242066535,0.71148681640625,0.4967803955078125,0.2147064208984375
188,discover,mod4,64,segregated,8,0.3,0.15,0.25,101,0.09301414155895071,0.14064129207632264,0.5709338118220472,0.171875,0.0625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.025590178854825868,0.040854417515459485,0.5280303955078125,0.5003814697265625,0.02764892578125
188,discover,mod4,64,segregated,8,0.3,0.15,0.25,102,0.09301414155895071,0.14064129207632264,0.5709338118220472,0.171875,0.0625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.025590178854825868,0.040854417515459485,0.5242156982421875,0.4997711181640625,0.024444580078125
188,discover,mod4,64,segregated,8,0.3,0.15,0.25,103,0.09301414155895071,0.14064129207632264,0.5709338118220472,0.171875,0.0625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.025590178854825868,0.040854417515459485,0.5250701904296875,0.501129150390625,0.0239410400390625
188,discover,mod4,64,segregated,8,0.3,0.15,0.25,104,0.09301414155895071,0.14064129207632264,0.5709338118220472,0.171875,0.0625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.025590178854825868,0.040854417515459485,0.52581787109375,0.497711181640625,0.028106689453125
188,discover,mod4,64,segregated,8,0.3,0.15,0.25,105,0.09301414155895071,0.14064129207632264,0.5709338118220472,0.171875,0.0625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.025590178854825868,0.040854417515459485,0.525115966796875,0.499542236328125,0.02557373046875
188,discover,mod4,64,segregated,8,0.3,0.15,0.25,106,0.09301414155895071,0.14064129207632264,0.5709338118220472,0.171875,0.0625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.025590178854825868,0.040854417515459485,0.52362060546875,0.4980926513671875,0.0255279541015625
189,discover,mod4,64,segregated,8,0.3,0.15,0.5,101,0.06494613120308178,0.09200862529173841,0.603734517854078,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.01705895837959369,0.040854417515459485,0.5178070068359375,0.4978790283203125,0.019927978515625
189,discover,mod4,64,segregated,8,0.3,0.15,0.5,102,0.06494613120308178,0.09200862529173841,0.603734517854078,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.01705895837959369,0.040854417515459485,0.5160675048828125,0.5003509521484375,0.015716552734375
189,discover,mod4,64,segregated,8,0.3,0.15,0.5,103,0.06494613120308178,0.09200862529173841,0.603734517854078,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.01705895837959369,0.040854417515459485,0.5177001953125,0.500030517578125,0.017669677734375
189,discover,mod4,64,segregated,8,0.3,0.15,0.5,104,0.06494613120308178,0.09200862529173841,0.603734517854078,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.01705895837959369,0.040854417515459485,0.5191650390625,0.499542236328125,0.019622802734375
189,discover,mod4,64,segregated,8,0.3,0.15,0.5,105,0.06494613120308178,0.09200862529173841,0.603734517854078,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.01705895837959369,0.040854417515459485,0.5155181884765625,0.500457763671875,0.0150604248046875
189,discover,mod4,64,segregated,8,0.3,0.15,0.5,106,0.06494613120308178,0.09200862529173841,0.603734517854078,0.125,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.01705895837959369,0.040854417515459485,0.5165252685546875,0.4972381591796875,0.019287109375
190,discover,mod4,64,segregated,8,0.3,0.45,0.5,101,0.1645499146147637,0.09263403059418492,0.5875484408451124,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.047482967396947295,0.11820477788110662,0.5506134033203125,0.4978790283203125,0.052734375
190,discover,mod4,64,segregated,8,0.3,0.45,0.5,102,0.1645499146147637,0.09263403059418492,0.5875484408451124,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.047482967396947295,0.11820477788110662,0.5453643798828125,0.5003509521484375,0.045013427734375
190,discover,mod4,64,segregated,8,0.3,0.45,0.5,103,0.1645499146147637,0.09263403059418492,0.5875484408451124,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.047482967396947295,0.11820477788110662,0.546417236328125,0.500030517578125,0.04638671875
190,discover,mod4,64,segregated,8,0.3,0.45,0.5,104,0.1645499146147637,0.09263403059418492,0.5875484408451124,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.047482967396947295,0.11820477788110662,0.5494232177734375,0.499542236328125,0.0498809814453125
190,discover,mod4,64,segregated,8,0.3,0.45,0.5,105,0.1645499146147637,0.09263403059418492,0.5875484408451124,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.047482967396947295,0.11820477788110662,0.548614501953125,0.500457763671875,0.04815673828125
190,discover,mod4,64,segregated,8,0.3,0.45,0.5,106,0.1645499146147637,0.09263403059418492,0.5875484408451124,0.125,0.0,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.047482967396947295,0.11820477788110662,0.5486602783203125,0.4972381591796875,0.051422119140625
191,discover,mod4,64,segregated,8,0.3,0.85,0.25,101,0.2632245493507068,0.1658057315344441,0.4995593347517246,0.546875,0.203125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.08447953114243584,0.21282031242066535,0.5878753662109375,0.5003814697265625,0.087493896484375
191,discover,mod4,64,segregated,8,0.3,0.85,0.25,102,0.2632245493507068,0.1658057315344441,0.4995593347517246,0.546875,0.203125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.08447953114243584,0.21282031242066535,0.582977294921875,0.4997711181640625,0.0832061767578125
191,discover,mod4,64,segregated,8,0.3,0.85,0.25,103,0.2632245493507068,0.1658057315344441,0.4995593347517246,0.546875,0.203125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.08447953114243584,0.21282031242066535,0.5834503173828125,0.501129150390625,0.0823211669921875
191,discover,mod4,64,segregated,8,0.3,0.85,0.25,104,0.2632245493507068,0.1658057315344441,0.4995593347517246,0.546875,0.203125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.08447953114243584,0.21282031242066535,0.587249755859375,0.497711181640625,0.08953857421875
191,discover,mod4,64,segregated,8,0.3,0.85,0.25,105,0.2632245493507068,0.1658057315344441,0.4995593347517246,0.546875,0.203125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.08447953114243584,0.21282031242066535,0.5856170654296875,0.499542236328125,0.0860748291015625
191,discover,mod4,64,segregated,8,0.3,0.85,0.25,106,0.2632245493507068,0.1658057315344441,0.4995593347517246,0.546875,0.203125,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.08447953114243584,0.21282031242066535,0.5870819091796875,0.4980926513671875,0.0889892578125


==> anc/rci_supplement/evidence/rci_probe2/results/discover_event.json <==
{
  "completed": "2026-10-02T08:34:26Z",
  "runs": 1152
}

==> anc/rci_supplement/evidence/rci_probe2/results/frozen.json <==
{
  "time": "2026-10-02T08:36:10Z",
  "models": {
    "old_three": {
      "coef": [
        0.7081947952583514,
        -0.3584246630074307,
        0.444216920411207,
        -0.060776509407161006,
        -0.09499100315344634
      ],
      "ridge": 1.0,
      "cv_rmse": {
        "1e-06": 0.07853338258250735,
        "0.0001": 0.07852878328341655,
        "0.01": 0.07812631728560578,
        "1.0": 0.07669370843930876
      }
    },
    "coreach_one": {
      "coef": [
        0.29826401565578503,
        -0.046574679781876724,
        0.308937444676455
      ],
      "ridge": 1e-06,
      "cv_rmse": {
        "1e-06": 0.014191827418356737,
        "0.0001": 0.014192025652281323,
        "0.01": 0.014212945864143156,
        "1.0": 0.014404913840149806
      }
    },
    "coreach_three": {
      "coef": [
        0.020771702942835257,
        0.4552567620070011,
        0.11121442609127323,
        -0.08983172717917717,
        0.28040798228192665,
        0.7174118023920321
      ],
      "ridge": 1e-06,
      "cv_rmse": {
        "1e-06": 0.005447697379835927,
        "0.0001": 0.005448098522082852,
        "0.01": 0.005594247469546875,
        "1.0": 0.00898216653139424
      }
    },
    "threshold_three": {
      "coef": [
        0.10254012897280877,
        0.07699700357711159,
        0.10965005605312458
      ],
      "ridge": 0.01,
      "cv_rmse": {
        "1e-06": 0.016096827867437234,
        "0.0001": 0.016096827826771923,
        "0.01": 0.01609682423335381,
        "1.0": 0.016100962874217303
      }
    }
  },
  "primary": "coreach_three",
  "source_sha": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
  "reference_sha": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "design_sha": "7630475e9936ced8869fe576ee6d97a407efa982b5be81c1cba2f6fd20b3a6a1",
  "protocol_sha": "3e96926a9f18e8713bacacf7a4143a0143503dd556333a0585640d200a10b9aa",
  "discover_sha": "8b1b7303e1f788d9676a1de726963e5a09700b827e9f2c9d9a83543bf6ec261d"
}

==> anc/rci_supplement/evidence/rci_probe2/results/full_reproduction.json <==
{
  "completed_utc": "2026-10-02T08:38:37Z",
  "all_passed": true,
  "checks": {
    "discover.csv": true,
    "test.csv": true,
    "metrics.csv": true,
    "predictions.csv": true,
    "repair_pairs.csv": true,
    "worst_conditions.csv": true,
    "discover_paired_trials.npz": true,
    "test_paired_trials.npz": true,
    "models": true
  }
}

==> anc/rci_supplement/evidence/rci_probe2/results/metrics.csv <==
split,level,model,n,rmse,mae,r2,max_abs,precision,recall
discover,runs,old_three,1152,0.06935235024226537,0.05730669427050025,0.27661699708039766,0.16406860403506954,0.9644097222222222,1.0
discover,runs,coreach_one,1152,0.013861879638339817,0.010564250069928097,0.9711005098577321,0.04536943602375482,0.9955197132616488,1.0
discover,runs,coreach_three,1152,0.00533605944168749,0.004131440552218893,0.9957175997939817,0.01875488307754289,1.0,0.9936993699369937
discover,runs,threshold_three,1152,0.015499250794553575,0.011823588422422633,0.9638700512939599,0.05593610241258007,1.0,0.9666966696669667
discover,runs,exact,1152,0.005086300329523178,0.003939040424334194,0.9961091012090364,0.01696470899841862,0.9981981981981982,0.9972997299729973
discover,condition_means,old_three,192,0.06905276259320052,0.057170597835139246,0.2783528689858522,0.16272583059756954,0.9635416666666666,1.0
discover,condition_means,coreach_one,192,0.01292609143552377,0.009757974391889203,0.974713005122999,0.036679675974823356,0.9946236559139785,1.0
discover,condition_means,coreach_three,192,0.0022507708325306876,0.0018021377279612107,0.9992333002346859,0.007459793075472454,1.0,0.9945945945945946
discover,condition_means,threshold_three,192,0.014335253273559183,0.010989519423656814,0.9688990600976709,0.044911627314923874,1.0,0.9675675675675676
discover,condition_means,exact,192,0.0016981070433081027,0.001392623930844809,0.9995635918024175,0.004016478738229079,1.0,1.0
layout,runs,old_three,576,0.059451418465706514,0.04988758366178324,0.3242308209326391,0.1408580093871532,0.9930555555555556,1.0
layout,runs,coreach_one,576,0.0171733776852514,0.01310169299411701,0.9436121701293544,0.049455600388954635,1.0,1.0
layout,runs,coreach_three,576,0.006134358159118655,0.004788458319594055,0.9928053081747743,0.021338113953464993,1.0,0.9982517482517482
layout,runs,threshold_three,576,0.014033214713645912,0.010335578269729414,0.9623479801877943,0.06231951282179493,1.0,0.9982517482517482
layout,runs,exact,576,0.005283902648796747,0.0039061816827352103,0.9946619387419107,0.02015382273865593,1.0,0.9982517482517482
layout,condition_means,old_three,96,0.05757608306152484,0.04812235695901016,0.33843158499865844,0.1260061213663199,1.0,1.0
layout,condition_means,coreach_one,96,0.01635942729124474,0.0125017355949235,0.9465894903577282,0.04020877421707961,1.0,1.0
layout,condition_means,coreach_three,96,0.0035541267622341438,0.0028027656277106934,0.9974790957117137,0.009525268087579586,1.0,1.0
layout,condition_means,threshold_three,96,0.012873244531660052,0.009159172912403257,0.9669275348056293,0.05435188179965947,1.0,1.0
layout,condition_means,exact,96,0.0019504279510844879,0.001430286087352679,0.9992408102176822,0.006395114006079561,1.0,1.0
horizon,runs,old_three,576,0.06398998823031989,0.05315444592614685,0.45730515379282954,0.17860179732225295,0.9305555555555556,1.0
horizon,runs,coreach_one,576,0.014853088068868064,0.011271707389838743,0.9707608226876101,0.04701967774533011,0.9833333333333333,0.9906716417910447
horizon,runs,coreach_three,576,0.005688948640088928,0.004331441572348267,0.9957106087393247,0.02199597136158782,0.9943820224719101,0.9906716417910447
horizon,runs,threshold_three,576,0.016917623154870293,0.012071604559073367,0.9620675992598774,0.06437421276414257,1.0,0.9738805970149254
horizon,runs,exact,576,0.004761120482919231,0.0036090645605921304,0.9969956537740704,0.022374589169649073,0.9925925925925926,1.0
horizon,condition_means,old_three,96,0.0637786033503246,0.053028191049473344,0.4589479857108103,0.17256440311652382,0.9375,1.0
horizon,condition_means,coreach_one,96,0.013999321023134679,0.010622571746258977,0.9739322856042312,0.03348350647031828,0.9888888888888889,0.9888888888888889
horizon,condition_means,coreach_three,96,0.0034513482536392514,0.002571129868285949,0.9984155936448744,0.013443420092056568,1.0,0.9888888888888889
horizon,condition_means,threshold_three,96,0.015526463937758073,0.01093335927861777,0.9679347871753634,0.057866339228986374,1.0,0.9666666666666667
horizon,condition_means,exact,96,0.0015018498072332318,0.0011358471979673313,0.9996999856588338,0.004378695126521448,1.0,1.0
noise,runs,old_three,576,0.09612050246403527,0.08193684999078396,0.03474419921524141,0.1971235283495677,0.8784722222222222,1.0
noise,runs,coreach_one,576,0.021517892900255277,0.016976291658932403,0.9516262407718902,0.060449752056436545,0.9806201550387597,1.0
noise,runs,coreach_three,576,0.007225868365153837,0.005516306977371056,0.9945450541118641,0.0261039265922558,1.0,0.9960474308300395
noise,runs,threshold_three,576,0.023069476506249333,0.016501027081284484,0.9443985862057647,0.08944924192492038,1.0,0.9960474308300395
noise,runs,exact,576,0.004794835799673519,0.0033798477899453015,0.9975980838960716,0.021223463925358232,1.0,0.9960474308300395
noise,condition_means,old_three,96,0.09599367783306492,0.0818658598201182,0.0348328663343751,0.19270356578446346,0.875,1.0
noise,condition_means,coreach_one,96,0.020933185717478184,0.016414352650337583,0.9541026178716076,0.05205221021110763,0.9767441860465116,1.0
noise,condition_means,coreach_three,96,0.005574616496472797,0.004045976698071805,0.9967450280266587,0.02016375734911685,1.0,1.0
noise,condition_means,threshold_three,96,0.02198696933367627,0.015374308831087972,0.9493653277084083,0.06968681448940306,1.0,1.0
noise,condition_means,exact,96,0.0015704006717209545,0.0011806133889126374,0.999741691791772,0.005444988643862725,1.0,1.0
structure,runs,old_three,576,0.07406895944443297,0.060714336017907905,0.25473741598537347,0.1591880444096396,0.9496527777777778,1.0
structure,runs,coreach_one,576,0.015179939318181186,0.010999919571912731,0.9686976529710257,0.049481760482820714,0.9909420289855072,1.0
structure,runs,coreach_three,576,0.0044720365102902315,0.003125561370058679,0.9972832635353327,0.027613879225252436,1.0,0.9872029250457038
structure,runs,threshold_three,576,0.017426166275405188,0.013111257523911252,0.9587484246702482,0.06380200817429882,1.0,0.943327239488117
structure,runs,exact,576,0.004031890746475085,0.0030186737755352913,0.997791718970158,0.014331262094665176,0.9909420289855072,1.0
structure,condition_means,old_three,96,0.0737806626788205,0.06063859380239444,0.2580755222344664,0.15278300764447042,0.9479166666666666,1.0
structure,condition_means,coreach_one,96,0.01469133388187733,0.010667093052878135,0.9705830898461819,0.041055293904442736,0.9891304347826086,1.0
structure,condition_means,coreach_three,96,0.0028313401212023536,0.002009725424372911,0.998907406323533,0.013841077075514685,1.0,0.989010989010989
structure,condition_means,threshold_three,96,0.016869630968587183,0.012620916341897303,0.9612130383301754,0.05696225597703325,1.0,0.945054945054945
structure,condition_means,exact,96,0.0021572095122502654,0.0017961795559711489,0.9993657517907286,0.00498014875431857,0.9891304347826086,1.0
joint,runs,old_three,576,0.10868302574409587,0.09060550348258706,0.11224709133643473,0.2242368895202208,0.9375,1.0
joint,runs,coreach_one,576,0.023794571769481188,0.01977330348338907,0.9574475618706804,0.0614297581679788,0.9574468085106383,1.0
joint,runs,coreach_three,576,0.010076958905387035,0.006943391923642149,0.9923681884582742,0.04907616701798534,1.0,1.0
joint,runs,threshold_three,576,0.037008258137919026,0.025042510082184766,0.8970643166673854,0.11993909313523632,1.0,0.9888888888888889
joint,runs,exact,576,0.0038482416961052725,0.00252172221237135,0.9988870046642879,0.014115045565374351,1.0,1.0
joint,condition_means,old_three,96,0.10842753102737908,0.09018224114536545,0.11342236150904395,0.21569217651996342,0.9375,1.0
joint,condition_means,coreach_one,96,0.023547767542906592,0.019628927879741038,0.9581845171827377,0.05757328050987236,0.967741935483871,1.0
joint,condition_means,coreach_three,96,0.009514381596454189,0.006586650535473768,0.993173489422703,0.04030424825542683,1.0,1.0
joint,condition_means,threshold_three,96,0.03679205200297526,0.024779338799154876,0.8979188258653414,0.11186973685268431,1.0,0.9888888888888889
joint,condition_means,exact,96,0.0019867580397161804,0.0014657778724088816,0.9997023351222853,0.004712773172711571,1.0,1.0
repair,runs,old_three,288,0.10631427809059169,0.09268706689112594,-0.11781714133971821,0.2061573537326301,0.6701388888888888,1.0
repair,runs,coreach_one,288,0.021583512703008772,0.015077360119305525,0.9539285553490368,0.05796299627135287,0.9747474747474747,1.0
repair,runs,coreach_three,288,0.0063628991754873885,0.004684119780568226,0.995995966897852,0.018389465979347097,1.0,0.9637305699481865
repair,runs,threshold_three,288,0.02096700798714912,0.015092717151760637,0.956522907094636,0.08871682004992038,1.0,0.9222797927461139
repair,runs,exact,288,0.004085111267336112,0.0027810634748298996,0.9983495766624025,0.01666481992205332,0.9947916666666666,0.9896373056994818
repair,condition_means,old_three,48,0.10623758959195657,0.09268706689112594,-0.11800737698422914,0.1935185238133547,0.6666666666666666,1.0
repair,condition_means,coreach_one,48,0.020956653418836804,0.014350405321032128,0.9564957070847829,0.047986951979598805,0.9696969696969697,1.0
repair,condition_means,coreach_three,48,0.004923358554149266,0.0035958814074851576,0.9975988948298319,0.01166116414159385,1.0,0.96875
repair,condition_means,threshold_three,48,0.019644385069614308,0.014951900428353265,0.961773447775591,0.042371083951054336,1.0,0.9375
repair,condition_means,exact,48,0.0014328172278377097,0.0011009875488518844,0.9997966379825568,0.0036159339359658205,1.0,1.0


==> anc/rci_supplement/evidence/rci_probe2/results/repair_pairs.csv <==
n,T,sigma,alpha,G_cap,exact,pred_old_three,pred_coreach_one,pred_coreach_three,pred_threshold_three
32.0,2.0,0.05,0.15,0.140472412109375,0.14135004830017384,0.0,0.16525607224731242,0.14449519763751645,0.15990025867727284
32.0,2.0,0.05,0.45,0.17765299479166669,0.17836666129992457,0.0,0.19483433487390844,0.18055634149592598,0.2072596345023389
32.0,2.0,0.05,0.85,0.19281514485677081,0.1920428090892712,0.0,0.20851785501183914,0.19454154543475974,0.2294873238977384
32.0,2.0,0.6,0.15,0.030797322591145836,0.031076564772387443,0.0,0.05173424156823126,0.0355126029710387,0.02723722175840233
32.0,2.0,0.6,0.45,0.062103271484375,0.06338152943412013,0.0,0.09618603523113846,0.07204333448219073,0.09452918139680809
32.0,2.0,0.6,0.85,0.072021484375,0.07234906462831944,0.0,0.10910529978480073,0.08218957877797724,0.09720524143344404
32.0,16.0,0.05,0.15,0.1819000244140625,0.18196697005771223,0.0,0.20181255170270715,0.1818712042505914,0.23976701665271882
32.0,16.0,0.05,0.45,0.124664306640625,0.1253895006072427,0.0,0.16220787525018918,0.11767281722878278,0.12829687678391105
32.0,16.0,0.05,0.85,0.053548177083333315,0.05458659450130504,0.0,0.0930002313343389,0.04843773029438447,0.047971899523241934
32.0,16.0,0.6,0.15,0.07275390625,0.07300051488021254,0.0,0.1100756275370954,0.08297250506936772,0.09987555729211095
32.0,16.0,0.6,0.45,0.07038370768229166,0.0713142919895895,0.0,0.11210402217456548,0.08278259408190261,0.1230001169519378
32.0,16.0,0.6,0.85,0.06059265136718749,0.060799410461208916,0.0,0.10008431834977985,0.07215720243739698,0.11619799173479853
128.0,2.0,0.05,0.15,0.14600372314453125,0.14379417125465505,0.0,0.1653660193838013,0.1447366774985409,0.16551079406945785
128.0,2.0,0.05,0.45,0.19123967488606772,0.18840035943783384,0.0,0.19989739253460417,0.18821692727831432,0.19686164230001316
128.0,2.0,0.05,0.85,0.22024027506510416,0.2180031935754308,0.0,0.22373429052525218,0.21811483006372626,0.24683839981504757
128.0,2.0,0.6,0.15,0.031515757242838546,0.0313430917591073,0.0,0.05211646996726205,0.035805196902706685,0.032310821889869425
128.0,2.0,0.6,0.45,0.06354522705078125,0.06348520748693283,0.0,0.09628149170091836,0.07199583775232632,0.09332753926040799
128.0,2.0,0.6,0.85,0.07306925455729167,0.07266531554459263,0.0,0.10732860242469724,0.08148340341398375,0.09830566969177496
128.0,16.0,0.05,0.15,0.22753651936848956,0.22513213501251148,0.0,0.2316981609682879,0.22617484350230477,0.25948688171361617
128.0,16.0,0.05,0.45,0.25270716349283856,0.2499472332533726,0.0,0.2605483458402582,0.2554366813464434,0.24825074309583223
128.0,16.0,0.05,0.85,0.25128173828125,0.2488658728434992,0.0,0.26839688911325116,0.25622664433110603,0.23111259658183098
128.0,16.0,0.6,0.15,0.0744005839029948,0.07419639976396507,0.0,0.10930495301222286,0.08314692809200785,0.10020862875219817
128.0,16.0,0.6,0.45,0.08084360758463542,0.07996333622823452,0.0,0.11749024070508102,0.0896958022217942,0.11347096120489898
128.0,16.0,0.6,0.85,0.08153915405273438,0.08047201598498752,0.0,0.11922048348136326,0.09069310429802191,0.1162810157159657


==> anc/rci_supplement/evidence/rci_probe2/results/summary.json <==
{
  "discover_runs": 1152,
  "test_runs": 3216,
  "main_holdout_conditions": 480,
  "pooled": {
    "old_three": {
      "rmse": 0.08221632129931751,
      "mae": 0.06676744855527232,
      "r2": 0.21435169065814041,
      "max_abs": 0.21569217651996342,
      "precision": 0.9395833333333333,
      "recall": 1.0
    },
    "coreach_one": {
      "rmse": 0.018287387796906907,
      "mae": 0.013966936184827845,
      "r2": 0.9611299188052964,
      "max_abs": 0.05757328050987236,
      "precision": 0.9846827133479212,
      "recall": 0.9977827050997783
    },
    "coreach_three": {
      "rmse": 0.0055526554897193225,
      "mae": 0.003603249630783025,
      "r2": 0.9964164492732627,
      "max_abs": 0.04030424825542683,
      "precision": 1.0,
      "recall": 0.9955654101995566
    },
    "threshold_three": {
      "rmse": 0.02248758709718937,
      "mae": 0.014573419232632234,
      "r2": 0.9412242992515597,
      "max_abs": 0.11186973685268431,
      "precision": 1.0,
      "recall": 0.9800443458980045
    }
  },
  "pooled_rmse_block_intervals": {
    "old_three": [
      0.08135615562514345,
      0.08333113508447174
    ],
    "coreach_one": [
      0.018093211908032564,
      0.018747206601546995
    ],
    "coreach_three": [
      0.005281003190564928,
      0.006499786006472792
    ],
    "threshold_three": [
      0.022089118031818858,
      0.02320648691349685
    ]
  },
  "relative_improvement": 0.9324628564989637,
  "repair": {
    "old_three": {
      "rmse": 0.14114704602341918,
      "mae": 0.12223450342814128,
      "r2": -2.999524114051966,
      "max_abs": 0.25270716349283856,
      "precision": 0.0,
      "recall": 0.0
    },
    "coreach_one": {
      "rmse": 0.02862946134147756,
      "mae": 0.025944738435313152,
      "r2": 0.8354525765127174,
      "max_abs": 0.04172031449227383,
      "precision": 1.0,
      "recall": 1.0
    },
    "coreach_three": {
      "rmse": 0.006973736783829173,
      "mae": 0.005964449564952407,
      "r2": 0.99023671795973,
      "max_abs": 0.012398886399610953,
      "precision": 1.0,
      "recall": 1.0
    },
    "threshold_three": {
      "rmse": 0.029801597852040604,
      "mae": 0.025274575558281942,
      "r2": 0.8217030834763197,
      "max_abs": 0.05786699223865632,
      "precision": 1.0,
      "recall": 1.0
    }
  },
  "gates": {
    "all_transfer_groups": true,
    "relative_improvement": true,
    "repair": true
  },
  "all_passed": true,
  "validation": {
    "exact": 0.06586212921029724,
    "empirical": 0.06630182266235352,
    "paired_se": 0.0004736896953545511,
    "z": 0.9282309840562755,
    "null_gain_max": 0.0,
    "no_complement_mean": -0.00016339619954427084
  }
}

==> anc/rci_supplement/evidence/rci_probe2/results/test.csv <==
cid,split,topology,n,layout,T,sigma,alpha,p,seed,C,H,B,C025,C075,C150,Lambda,slem,I_comp,neff,exact,mu_T,Q,Q_null,G_cap
192,layout,ring,32,blocks4,4,0.1,0.15,0.25,201,0.27847137907015573,0.2525737976762655,0.343887445723504,0.5,0.5,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.08424969818314937,0.02829526877171351,0.578521728515625,0.500518798828125,0.0780029296875
192,layout,ring,32,blocks4,4,0.1,0.15,0.25,202,0.27847137907015573,0.2525737976762655,0.343887445723504,0.5,0.5,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.08424969818314937,0.02829526877171351,0.58148193359375,0.497589111328125,0.083892822265625
192,layout,ring,32,blocks4,4,0.1,0.15,0.25,203,0.27847137907015573,0.2525737976762655,0.343887445723504,0.5,0.5,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.08424969818314937,0.02829526877171351,0.58740234375,0.495941162109375,0.091461181640625
192,layout,ring,32,blocks4,4,0.1,0.15,0.25,204,0.27847137907015573,0.2525737976762655,0.343887445723504,0.5,0.5,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.08424969818314937,0.02829526877171351,0.58563232421875,0.503265380859375,0.082366943359375
192,layout,ring,32,blocks4,4,0.1,0.15,0.25,205,0.27847137907015573,0.2525737976762655,0.343887445723504,0.5,0.5,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.08424969818314937,0.02829526877171351,0.5849609375,0.5001220703125,0.0848388671875
192,layout,ring,32,blocks4,4,0.1,0.15,0.25,206,0.27847137907015573,0.2525737976762655,0.343887445723504,0.5,0.5,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.08424969818314937,0.02829526877171351,0.585693359375,0.498291015625,0.08740234375
193,layout,ring,32,blocks4,4,0.3,0.45,0.25,201,0.2840637823362114,0.23483950264090364,0.3749419349976213,0.5625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.0861741899241167,0.08308021340247662,0.582061767578125,0.50091552734375,0.081146240234375
193,layout,ring,32,blocks4,4,0.3,0.45,0.25,202,0.2840637823362114,0.23483950264090364,0.3749419349976213,0.5625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.0861741899241167,0.08308021340247662,0.583221435546875,0.4981689453125,0.085052490234375
193,layout,ring,32,blocks4,4,0.3,0.45,0.25,203,0.2840637823362114,0.23483950264090364,0.3749419349976213,0.5625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.0861741899241167,0.08308021340247662,0.59051513671875,0.496795654296875,0.093719482421875
193,layout,ring,32,blocks4,4,0.3,0.45,0.25,204,0.2840637823362114,0.23483950264090364,0.3749419349976213,0.5625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.0861741899241167,0.08308021340247662,0.5838623046875,0.50244140625,0.0814208984375
193,layout,ring,32,blocks4,4,0.3,0.45,0.25,205,0.2840637823362114,0.23483950264090364,0.3749419349976213,0.5625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.0861741899241167,0.08308021340247662,0.58636474609375,0.49993896484375,0.08642578125
193,layout,ring,32,blocks4,4,0.3,0.45,0.25,206,0.2840637823362114,0.23483950264090364,0.3749419349976213,0.5625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.0861741899241167,0.08308021340247662,0.5858154296875,0.497100830078125,0.088714599609375
194,layout,ring,32,blocks4,4,0.3,0.85,0.25,201,0.3321394927281689,0.23526334982048147,0.33970724148666026,0.625,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.10351704925268088,0.15248320246900215,0.599853515625,0.50091552734375,0.09893798828125
194,layout,ring,32,blocks4,4,0.3,0.85,0.25,202,0.3321394927281689,0.23526334982048147,0.33970724148666026,0.625,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.10351704925268088,0.15248320246900215,0.5986328125,0.4981689453125,0.1004638671875
194,layout,ring,32,blocks4,4,0.3,0.85,0.25,203,0.3321394927281689,0.23526334982048147,0.33970724148666026,0.625,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.10351704925268088,0.15248320246900215,0.606842041015625,0.496795654296875,0.11004638671875
194,layout,ring,32,blocks4,4,0.3,0.85,0.25,204,0.3321394927281689,0.23526334982048147,0.33970724148666026,0.625,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.10351704925268088,0.15248320246900215,0.60064697265625,0.50244140625,0.09820556640625
194,layout,ring,32,blocks4,4,0.3,0.85,0.25,205,0.3321394927281689,0.23526334982048147,0.33970724148666026,0.625,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.10351704925268088,0.15248320246900215,0.605987548828125,0.49993896484375,0.106048583984375
194,layout,ring,32,blocks4,4,0.3,0.85,0.25,206,0.3321394927281689,0.23526334982048147,0.33970724148666026,0.625,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.10351704925268088,0.15248320246900215,0.6053466796875,0.497100830078125,0.108245849609375
195,layout,ring,32,blocks4,8,0.1,0.45,0.25,201,0.44327631087063085,0.2536376773358986,0.3375534639033934,0.75,0.625,0.5,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.16994616301184406,0.15925810494595216,0.663360595703125,0.500518798828125,0.162841796875
195,layout,ring,32,blocks4,8,0.1,0.45,0.25,202,0.44327631087063085,0.2536376773358986,0.3375534639033934,0.75,0.625,0.5,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.16994616301184406,0.15925810494595216,0.66455078125,0.497589111328125,0.166961669921875
195,layout,ring,32,blocks4,8,0.1,0.45,0.25,203,0.44327631087063085,0.2536376773358986,0.3375534639033934,0.75,0.625,0.5,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.16994616301184406,0.15925810494595216,0.673614501953125,0.495941162109375,0.17767333984375
195,layout,ring,32,blocks4,8,0.1,0.45,0.25,204,0.44327631087063085,0.2536376773358986,0.3375534639033934,0.75,0.625,0.5,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.16994616301184406,0.15925810494595216,0.664093017578125,0.503265380859375,0.16082763671875
195,layout,ring,32,blocks4,8,0.1,0.45,0.25,205,0.44327631087063085,0.2536376773358986,0.3375534639033934,0.75,0.625,0.5,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.16994616301184406,0.15925810494595216,0.673553466796875,0.5001220703125,0.173431396484375
195,layout,ring,32,blocks4,8,0.1,0.45,0.25,206,0.44327631087063085,0.2536376773358986,0.3375534639033934,0.75,0.625,0.5,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.16994616301184406,0.15925810494595216,0.674896240234375,0.498291015625,0.176605224609375
196,layout,ring,32,blocks4,8,0.1,0.45,0.5,201,0.6705653464454697,0.0020966055765491085,0.02891311445745632,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25777946209451386,0.15925810494595216,0.75152587890625,0.49957275390625,0.251953125
196,layout,ring,32,blocks4,8,0.1,0.45,0.5,202,0.6705653464454697,0.0020966055765491085,0.02891311445745632,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25777946209451386,0.15925810494595216,0.757720947265625,0.500946044921875,0.25677490234375
196,layout,ring,32,blocks4,8,0.1,0.45,0.5,203,0.6705653464454697,0.0020966055765491085,0.02891311445745632,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25777946209451386,0.15925810494595216,0.753387451171875,0.497711181640625,0.25567626953125
196,layout,ring,32,blocks4,8,0.1,0.45,0.5,204,0.6705653464454697,0.0020966055765491085,0.02891311445745632,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25777946209451386,0.15925810494595216,0.755828857421875,0.501708984375,0.254119873046875
196,layout,ring,32,blocks4,8,0.1,0.45,0.5,205,0.6705653464454697,0.0020966055765491085,0.02891311445745632,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25777946209451386,0.15925810494595216,0.7713623046875,0.5020751953125,0.269287109375
196,layout,ring,32,blocks4,8,0.1,0.45,0.5,206,0.6705653464454697,0.0020966055765491085,0.02891311445745632,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.25777946209451386,0.15925810494595216,0.76971435546875,0.496002197265625,0.273712158203125
197,layout,ring,32,blocks4,8,0.1,0.85,0.25,201,0.5188426401363038,0.19321810680153303,0.32356269828120976,0.875,0.75,0.5,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.20786153125842163,0.2817152779028016,0.7032470703125,0.500518798828125,0.202728271484375
197,layout,ring,32,blocks4,8,0.1,0.85,0.25,202,0.5188426401363038,0.19321810680153303,0.32356269828120976,0.875,0.75,0.5,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.20786153125842163,0.2817152779028016,0.702362060546875,0.497589111328125,0.20477294921875
197,layout,ring,32,blocks4,8,0.1,0.85,0.25,203,0.5188426401363038,0.19321810680153303,0.32356269828120976,0.875,0.75,0.5,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.20786153125842163,0.2817152779028016,0.71051025390625,0.495941162109375,0.214569091796875
197,layout,ring,32,blocks4,8,0.1,0.85,0.25,204,0.5188426401363038,0.19321810680153303,0.32356269828120976,0.875,0.75,0.5,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.20786153125842163,0.2817152779028016,0.703399658203125,0.503265380859375,0.20013427734375
197,layout,ring,32,blocks4,8,0.1,0.85,0.25,205,0.5188426401363038,0.19321810680153303,0.32356269828120976,0.875,0.75,0.5,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.20786153125842163,0.2817152779028016,0.71240234375,0.5001220703125,0.2122802734375
197,layout,ring,32,blocks4,8,0.1,0.85,0.25,206,0.5188426401363038,0.19321810680153303,0.32356269828120976,0.875,0.75,0.5,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.20786153125842163,0.2817152779028016,0.7197265625,0.498291015625,0.221435546875
198,layout,ring,32,blocks4,8,0.1,0.85,0.5,201,0.701292251745843,0.001454318541400771,0.014447879237360416,1.0,1.0,1.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2794548395896493,0.2817152779028016,0.774169921875,0.49957275390625,0.27459716796875
198,layout,ring,32,blocks4,8,0.1,0.85,0.5,202,0.701292251745843,0.001454318541400771,0.014447879237360416,1.0,1.0,1.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2794548395896493,0.2817152779028016,0.777984619140625,0.500946044921875,0.27703857421875
198,layout,ring,32,blocks4,8,0.1,0.85,0.5,203,0.701292251745843,0.001454318541400771,0.014447879237360416,1.0,1.0,1.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2794548395896493,0.2817152779028016,0.77447509765625,0.497711181640625,0.276763916015625
198,layout,ring,32,blocks4,8,0.1,0.85,0.5,204,0.701292251745843,0.001454318541400771,0.014447879237360416,1.0,1.0,1.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2794548395896493,0.2817152779028016,0.77532958984375,0.501708984375,0.27362060546875
198,layout,ring,32,blocks4,8,0.1,0.85,0.5,205,0.701292251745843,0.001454318541400771,0.014447879237360416,1.0,1.0,1.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2794548395896493,0.2817152779028016,0.791229248046875,0.5020751953125,0.289154052734375
198,layout,ring,32,blocks4,8,0.1,0.85,0.5,206,0.701292251745843,0.001454318541400771,0.014447879237360416,1.0,1.0,1.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2794548395896493,0.2817152779028016,0.793212890625,0.496002197265625,0.297210693359375
199,layout,ring,32,blocks4,8,0.3,0.85,0.5,201,0.5856629682580912,0.000517994805053601,0.003879727862967834,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.1857998462817829,0.2817152779028016,0.6790771484375,0.499053955078125,0.180023193359375
199,layout,ring,32,blocks4,8,0.3,0.85,0.5,202,0.5856629682580912,0.000517994805053601,0.003879727862967834,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.1857998462817829,0.2817152779028016,0.682525634765625,0.50177001953125,0.180755615234375
199,layout,ring,32,blocks4,8,0.3,0.85,0.5,203,0.5856629682580912,0.000517994805053601,0.003879727862967834,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.1857998462817829,0.2817152779028016,0.685943603515625,0.498809814453125,0.1871337890625
199,layout,ring,32,blocks4,8,0.3,0.85,0.5,204,0.5856629682580912,0.000517994805053601,0.003879727862967834,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.1857998462817829,0.2817152779028016,0.680816650390625,0.50164794921875,0.179168701171875
199,layout,ring,32,blocks4,8,0.3,0.85,0.5,205,0.5856629682580912,0.000517994805053601,0.003879727862967834,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.1857998462817829,0.2817152779028016,0.694732666015625,0.503143310546875,0.19158935546875
199,layout,ring,32,blocks4,8,0.3,0.85,0.5,206,0.5856629682580912,0.000517994805053601,0.003879727862967834,1.0,1.0,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.1857998462817829,0.2817152779028016,0.69366455078125,0.494415283203125,0.199249267578125
200,layout,ring,32,smooth,4,0.1,0.45,0.25,201,0.26660190278228746,0.25596997995864534,0.48666272356239204,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.09608686695531188,0.08308021340247662,0.593902587890625,0.498870849609375,0.09503173828125
200,layout,ring,32,smooth,4,0.1,0.45,0.25,202,0.26660190278228746,0.25596997995864534,0.48666272356239204,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.09608686695531188,0.08308021340247662,0.59356689453125,0.497222900390625,0.096343994140625
200,layout,ring,32,smooth,4,0.1,0.45,0.25,203,0.26660190278228746,0.25596997995864534,0.48666272356239204,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.09608686695531188,0.08308021340247662,0.598663330078125,0.497833251953125,0.100830078125
200,layout,ring,32,smooth,4,0.1,0.45,0.25,204,0.36980601834702165,0.27448999091537696,0.36125358506036087,0.625,0.5625,0.40625,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.13448568746609443,0.08308021340247662,0.638336181640625,0.501007080078125,0.1373291015625
200,layout,ring,32,smooth,4,0.1,0.45,0.25,205,0.3438978658692165,0.2431641865401133,0.4199243764745185,0.65625,0.5625,0.15625,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.12498538853391047,0.08308021340247662,0.63299560546875,0.49945068359375,0.133544921875
200,layout,ring,32,smooth,4,0.1,0.45,0.25,206,0.26660190278228746,0.25596997995864534,0.48666272356239204,0.5,0.375,0.125,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.09608686695531188,0.08308021340247662,0.59747314453125,0.4986572265625,0.09881591796875
201,layout,ring,32,smooth,4,0.3,0.15,0.5,201,0.1802188174018411,0.17536995769177807,0.4253819411170802,0.46875,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.046116665253835835,0.02829526877171351,0.545257568359375,0.50177001953125,0.043487548828125
201,layout,ring,32,smooth,4,0.3,0.15,0.5,202,0.18898263851420594,0.16316770501219224,0.4209369103214883,0.5,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.04795003646583143,0.02829526877171351,0.5440673828125,0.496826171875,0.0472412109375
201,layout,ring,32,smooth,4,0.3,0.15,0.5,203,0.09627227565256409,0.14554517597920516,0.5114929034811931,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.524627685546875,0.49993896484375,0.024688720703125
201,layout,ring,32,smooth,4,0.3,0.15,0.5,204,0.09627227565256409,0.14554517597920516,0.5114929034811931,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.524871826171875,0.500457763671875,0.0244140625
201,layout,ring,32,smooth,4,0.3,0.15,0.5,205,0.09627227565256408,0.14554517597920513,0.5114929034811933,0.25,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.024232182060298667,0.02829526877171351,0.5283203125,0.504730224609375,0.023590087890625
201,layout,ring,32,smooth,4,0.3,0.15,0.5,206,0.19130170772790184,0.15805548676181663,0.42010659428221586,0.5,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.04832705472054573,0.02829526877171351,0.54815673828125,0.495269775390625,0.052886962890625
202,layout,ring,32,smooth,4,0.3,0.45,0.5,201,0.29082359750033004,0.20589418363087725,0.3843111962295598,0.59375,0.34375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.08742086407290578,0.08308021340247662,0.588958740234375,0.50177001953125,0.087188720703125
202,layout,ring,32,smooth,4,0.3,0.45,0.5,202,0.3234419354092216,0.1822825279865769,0.3578313261006182,0.6875,0.375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.09766390892989435,0.08308021340247662,0.59185791015625,0.496826171875,0.09503173828125
202,layout,ring,32,smooth,4,0.3,0.45,0.5,203,0.17730587702158285,0.18995845012336984,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.554534912109375,0.49993896484375,0.054595947265625
202,layout,ring,32,smooth,4,0.3,0.45,0.5,204,0.17730587702158285,0.18995845012336984,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.54931640625,0.500457763671875,0.048858642578125
202,layout,ring,32,smooth,4,0.3,0.45,0.5,205,0.1773058770215829,0.18995845012336987,0.5127438877658247,0.375,0.125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.052761486632650206,0.08308021340247662,0.55291748046875,0.504730224609375,0.048187255859375
202,layout,ring,32,smooth,4,0.3,0.45,0.5,206,0.33670715927083367,0.16160987656189932,0.35153461736795716,0.75,0.3125,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.10184249879635393,0.08308021340247662,0.60235595703125,0.495269775390625,0.107086181640625
203,layout,ring,32,smooth,4,0.3,0.85,0.25,201,0.23854714463911303,0.2147437668325986,0.4698293786099139,0.5,0.25,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.07548763441686052,0.15248320246900215,0.57470703125,0.499053955078125,0.075653076171875
203,layout,ring,32,smooth,4,0.3,0.85,0.25,202,0.23854714463911303,0.2147437668325986,0.469829378609914,0.5,0.25,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.07548763441686052,0.15248320246900215,0.574951171875,0.49884033203125,0.07611083984375
203,layout,ring,32,smooth,4,0.3,0.85,0.25,203,0.23854714463911303,0.2147437668325986,0.469829378609914,0.5,0.25,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.07548763441686052,0.15248320246900215,0.579254150390625,0.498779296875,0.080474853515625
203,layout,ring,32,smooth,4,0.3,0.85,0.25,204,0.3229143333003339,0.22785270692654686,0.3611458879853737,0.625,0.46875,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.10188021475755338,0.15248320246900215,0.59844970703125,0.4993896484375,0.09906005859375
203,layout,ring,32,smooth,4,0.3,0.85,0.25,205,0.28661394190608763,0.20166039228766428,0.4249770514865773,0.625,0.375,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.09046654903592626,0.15248320246900215,0.59722900390625,0.499755859375,0.09747314453125
203,layout,ring,32,smooth,4,0.3,0.85,0.25,206,0.23854714463911303,0.2147437668325986,0.4698293786099139,0.5,0.25,0.0,0.85,0.9594825454886703,0.3870967741935484,10.565056148257014,0.07548763441686052,0.15248320246900215,0.5772705078125,0.49761962890625,0.07965087890625
204,layout,ring,32,smooth,8,0.1,0.85,0.5,201,0.6141307866796557,0.05855107638906692,0.23129064798508214,1.0,1.0,0.59375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.25231556378228676,0.2817152779028016,0.7479248046875,0.501861572265625,0.246063232421875
204,layout,ring,32,smooth,8,0.1,0.85,0.5,202,0.6482356390353003,0.03794518395618694,0.16554597195871573,1.0,1.0,0.875,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2663004992707901,0.2817152779028016,0.7606201171875,0.495391845703125,0.265228271484375
204,layout,ring,32,smooth,8,0.1,0.85,0.5,203,0.5433936766824103,0.12456716448513237,0.32288871413585735,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.715362548828125,0.4998779296875,0.215484619140625
204,layout,ring,32,smooth,8,0.1,0.85,0.5,204,0.5433936766824103,0.12456716448513237,0.32288871413585735,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.710784912109375,0.501190185546875,0.2095947265625
204,layout,ring,32,smooth,8,0.1,0.85,0.5,205,0.5433936766824103,0.12456716448513236,0.32288871413585735,1.0,0.75,0.375,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2185878784840617,0.2817152779028016,0.72576904296875,0.503173828125,0.22259521484375
204,layout,ring,32,smooth,8,0.1,0.85,0.5,206,0.6686590545987036,0.026241230814587575,0.11767665436289407,1.0,1.0,1.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.2733228628797519,0.2817152779028016,0.779754638671875,0.496063232421875,0.28369140625
205,layout,ring,32,smooth,8,0.3,0.15,0.5,201,0.24637582774436959,0.2002017819726466,0.4055308509718486,0.46875,0.3125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.07037945998445537,0.055789915308563476,0.568450927734375,0.50177001953125,0.066680908203125
205,layout,ring,32,smooth,8,0.3,0.15,0.5,202,0.26731872051589084,0.17933312938557466,0.39313645209449577,0.5625,0.3125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.0763954584133748,0.055789915308563476,0.573028564453125,0.496826171875,0.076202392578125
205,layout,ring,32,smooth,8,0.3,0.15,0.5,203,0.14180968720696407,0.1734750923475401,0.5204015483685879,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.539764404296875,0.49993896484375,0.039825439453125
205,layout,ring,32,smooth,8,0.3,0.15,0.5,204,0.14180968720696407,0.1734750923475401,0.5204015483685879,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.539154052734375,0.500457763671875,0.0386962890625
205,layout,ring,32,smooth,8,0.3,0.15,0.5,205,0.14180968720696407,0.1734750923475401,0.5204015483685879,0.25,0.125,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.039894765802731505,0.055789915308563476,0.54150390625,0.504730224609375,0.036773681640625
205,layout,ring,32,smooth,8,0.3,0.15,0.5,206,0.27543520303485025,0.16567158075208288,0.3896188311693813,0.53125,0.25,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.07844615035634041,0.055789915308563476,0.5792236328125,0.495269775390625,0.083953857421875
206,layout,ring,32,smooth,8,0.3,0.45,0.25,201,0.24300157639692008,0.21207356615234804,0.4666478469940676,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885344,0.15925810494595216,0.5762939453125,0.499053955078125,0.077239990234375
206,layout,ring,32,smooth,8,0.3,0.45,0.25,202,0.24300157639692008,0.21207356615234804,0.4666478469940676,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885342,0.15925810494595216,0.57623291015625,0.49884033203125,0.077392578125
206,layout,ring,32,smooth,8,0.3,0.45,0.25,203,0.2430015763969201,0.21207356615234804,0.4666478469940676,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885342,0.15925810494595216,0.5806884765625,0.498779296875,0.0819091796875
206,layout,ring,32,smooth,8,0.3,0.45,0.25,204,0.32501849030642693,0.22372459536495948,0.3611654617274742,0.625,0.46875,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.10243591166514962,0.15925810494595216,0.5989990234375,0.4993896484375,0.099609375
206,layout,ring,32,smooth,8,0.3,0.45,0.25,205,0.28958063679620405,0.19902589273112337,0.42315602167881505,0.625,0.375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.09136697984855768,0.15925810494595216,0.598236083984375,0.499755859375,0.098480224609375
206,layout,ring,32,smooth,8,0.3,0.45,0.25,206,0.24300157639692008,0.21207356615234804,0.4666478469940676,0.5,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,10.627202888209503,0.07673813944885344,0.15925810494595216,0.578704833984375,0.49761962890625,0.081085205078125
207,layout,ring,32,smooth,8,0.3,0.85,0.25,201,0.3138953996611762,0.216495363239794,0.4030482686245618,0.625,0.4375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.10171000675604598,0.2817152779028016,0.6041259765625,0.499053955078125,0.105072021484375
207,layout,ring,32,smooth,8,0.3,0.85,0.25,202,0.3138953996611762,0.21649536323979396,0.4030482686245618,0.625,0.4375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.10171000675604598,0.2817152779028016,0.60040283203125,0.49884033203125,0.1015625
207,layout,ring,32,smooth,8,0.3,0.85,0.25,203,0.3138953996611762,0.21649536323979396,0.4030482686245618,0.625,0.4375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.10171000675604598,0.2817152779028016,0.60595703125,0.498779296875,0.107177734375
207,layout,ring,32,smooth,8,0.3,0.85,0.25,204,0.3674959990089341,0.19460532296863334,0.34516386334752913,0.71875,0.5,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.1187059295780048,0.2817152779028016,0.615814208984375,0.4993896484375,0.116424560546875
207,layout,ring,32,smooth,8,0.3,0.85,0.25,205,0.34625477832564233,0.194848029618041,0.37358155827776235,0.6875,0.4375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.1115402688982432,0.2817152779028016,0.61993408203125,0.499755859375,0.12017822265625
207,layout,ring,32,smooth,8,0.3,0.85,0.25,206,0.3138953996611762,0.216495363239794,0.4030482686245618,0.625,0.4375,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.10171000675604598,0.2817152779028016,0.604522705078125,0.49761962890625,0.106903076171875
208,layout,ring,32,smooth,8,0.3,0.85,0.5,201,0.4344111459202865,0.09881126256578451,0.29658614135079464,1.0,0.5,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.1430920635906473,0.2817152779028016,0.640777587890625,0.50177001953125,0.139007568359375
208,layout,ring,32,smooth,8,0.3,0.85,0.5,202,0.4808649046192589,0.07432887349005146,0.22713287298652943,1.0,0.71875,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.15978913242278422,0.2817152779028016,0.655487060546875,0.496826171875,0.158660888671875
208,layout,ring,32,smooth,8,0.3,0.85,0.5,203,0.3535260281051289,0.146678552907494,0.3907371238102526,0.75,0.375,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.11390384608611304,0.2817152779028016,0.6143798828125,0.49993896484375,0.11444091796875
208,layout,ring,32,smooth,8,0.3,0.85,0.5,204,0.3535260281051289,0.146678552907494,0.3907371238102526,0.75,0.375,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.11390384608611304,0.2817152779028016,0.610382080078125,0.500457763671875,0.10992431640625
208,layout,ring,32,smooth,8,0.3,0.85,0.5,205,0.3535260281051289,0.146678552907494,0.3907371238102526,0.75,0.375,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.11390384608611304,0.2817152779028016,0.618316650390625,0.504730224609375,0.11358642578125
208,layout,ring,32,smooth,8,0.3,0.85,0.5,206,0.5091041191084085,0.0574026526995042,0.17827007889053165,1.0,0.84375,0.0,0.85,0.9594825454886703,0.5161290322580645,14.777966658870916,0.16919984664260102,0.2817152779028016,0.67437744140625,0.495269775390625,0.179107666015625
209,layout,ring,64,blocks4,4,0.1,0.15,0.5,201,0.5317040482915926,0.035955084929735176,0.0731569056859165,1.0,1.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.16302589113045068,0.007189532663492204,0.6565093994140625,0.496185302734375,0.1603240966796875
209,layout,ring,64,blocks4,4,0.1,0.15,0.5,202,0.5317040482915926,0.035955084929735176,0.0731569056859165,1.0,1.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.16302589113045068,0.007189532663492204,0.6592559814453125,0.4957122802734375,0.163543701171875
209,layout,ring,64,blocks4,4,0.1,0.15,0.5,203,0.5317040482915926,0.035955084929735176,0.0731569056859165,1.0,1.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.16302589113045068,0.007189532663492204,0.6683502197265625,0.50213623046875,0.1662139892578125
209,layout,ring,64,blocks4,4,0.1,0.15,0.5,204,0.5317040482915926,0.035955084929735176,0.0731569056859165,1.0,1.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.16302589113045068,0.007189532663492204,0.6567840576171875,0.4995880126953125,0.157196044921875
209,layout,ring,64,blocks4,4,0.1,0.15,0.5,205,0.5317040482915926,0.035955084929735176,0.0731569056859165,1.0,1.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.16302589113045068,0.007189532663492204,0.655731201171875,0.5013885498046875,0.1543426513671875
209,layout,ring,64,blocks4,4,0.1,0.15,0.5,206,0.5317040482915926,0.035955084929735176,0.0731569056859165,1.0,1.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.16302589113045068,0.007189532663492204,0.6650390625,0.501129150390625,0.163909912109375
210,layout,ring,64,blocks4,4,0.1,0.85,0.25,201,0.38432025252102214,0.3052237929465576,0.36903528059503105,0.625,0.5625,0.5,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.14789831241463094,0.040229436652653106,0.6462554931640625,0.494659423828125,0.1515960693359375
210,layout,ring,64,blocks4,4,0.1,0.85,0.25,202,0.38432025252102214,0.3052237929465576,0.36903528059503105,0.625,0.5625,0.5,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.14789831241463094,0.040229436652653106,0.64581298828125,0.49755859375,0.14825439453125
210,layout,ring,64,blocks4,4,0.1,0.85,0.25,203,0.38432025252102214,0.3052237929465576,0.36903528059503105,0.625,0.5625,0.5,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.14789831241463094,0.040229436652653106,0.6532135009765625,0.5025787353515625,0.150634765625
210,layout,ring,64,blocks4,4,0.1,0.85,0.25,204,0.38432025252102214,0.3052237929465576,0.36903528059503105,0.625,0.5625,0.5,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.14789831241463094,0.040229436652653106,0.6455230712890625,0.4972076416015625,0.1483154296875
210,layout,ring,64,blocks4,4,0.1,0.85,0.25,205,0.38432025252102214,0.3052237929465576,0.36903528059503105,0.625,0.5625,0.5,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.14789831241463094,0.040229436652653106,0.6456756591796875,0.502777099609375,0.1428985595703125
210,layout,ring,64,blocks4,4,0.1,0.85,0.25,206,0.38432025252102214,0.3052237929465576,0.36903528059503105,0.625,0.5625,0.5,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.14789831241463094,0.040229436652653106,0.6477203369140625,0.500762939453125,0.1469573974609375
211,layout,ring,64,blocks4,4,0.3,0.15,0.5,201,0.359002262025569,0.05192587236576316,0.24518490832524442,1.0,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.09300537006625263,0.007189532663492204,0.588043212890625,0.4965362548828125,0.0915069580078125
211,layout,ring,64,blocks4,4,0.3,0.15,0.5,202,0.359002262025569,0.05192587236576316,0.24518490832524442,1.0,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.09300537006625263,0.007189532663492204,0.5879669189453125,0.496124267578125,0.0918426513671875
211,layout,ring,64,blocks4,4,0.3,0.15,0.5,203,0.359002262025569,0.05192587236576316,0.24518490832524442,1.0,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.09300537006625263,0.007189532663492204,0.5971832275390625,0.5023956298828125,0.09478759765625
211,layout,ring,64,blocks4,4,0.3,0.15,0.5,204,0.359002262025569,0.05192587236576316,0.24518490832524442,1.0,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.09300537006625263,0.007189532663492204,0.5902557373046875,0.4987945556640625,0.091461181640625
211,layout,ring,64,blocks4,4,0.3,0.15,0.5,205,0.359002262025569,0.05192587236576316,0.24518490832524442,1.0,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.09300537006625263,0.007189532663492204,0.588775634765625,0.5017547607421875,0.0870208740234375
211,layout,ring,64,blocks4,4,0.3,0.15,0.5,206,0.359002262025569,0.05192587236576316,0.24518490832524442,1.0,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.09300537006625263,0.007189532663492204,0.5941925048828125,0.5021209716796875,0.092071533203125
212,layout,ring,64,blocks4,4,0.3,0.85,0.5,201,0.5739385719797443,0.00020133552184067524,0.0015741850125370858,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.17648956881833167,0.040229436652653106,0.669403076171875,0.4965362548828125,0.1728668212890625
212,layout,ring,64,blocks4,4,0.3,0.85,0.5,202,0.5739385719797443,0.00020133552184067524,0.0015741850125370858,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.17648956881833167,0.040229436652653106,0.6722869873046875,0.496124267578125,0.1761627197265625
212,layout,ring,64,blocks4,4,0.3,0.85,0.5,203,0.5739385719797443,0.00020133552184067524,0.0015741850125370858,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.17648956881833167,0.040229436652653106,0.6814117431640625,0.5023956298828125,0.17901611328125
212,layout,ring,64,blocks4,4,0.3,0.85,0.5,204,0.5739385719797443,0.00020133552184067524,0.0015741850125370858,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.17648956881833167,0.040229436652653106,0.6727294921875,0.4987945556640625,0.1739349365234375
212,layout,ring,64,blocks4,4,0.3,0.85,0.5,205,0.5739385719797443,0.00020133552184067524,0.0015741850125370858,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.17648956881833167,0.040229436652653106,0.6665496826171875,0.5017547607421875,0.164794921875
212,layout,ring,64,blocks4,4,0.3,0.85,0.5,206,0.5739385719797443,0.00020133552184067524,0.0015741850125370858,1.0,1.0,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.17648956881833167,0.040229436652653106,0.679595947265625,0.5021209716796875,0.1774749755859375
213,layout,ring,64,blocks4,8,0.1,0.45,0.5,201,0.6705653464454718,0.0020966055765492264,0.028913114457452434,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.25777946209451486,0.04244425679402586,0.75299072265625,0.496185302734375,0.256805419921875
213,layout,ring,64,blocks4,8,0.1,0.45,0.5,202,0.6705653464454718,0.0020966055765492264,0.028913114457452434,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.25777946209451486,0.04244425679402586,0.7548828125,0.4957122802734375,0.2591705322265625
213,layout,ring,64,blocks4,8,0.1,0.45,0.5,203,0.6705653464454718,0.0020966055765492264,0.028913114457452434,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.25777946209451486,0.04244425679402586,0.7651214599609375,0.50213623046875,0.2629852294921875
213,layout,ring,64,blocks4,8,0.1,0.45,0.5,204,0.6705653464454718,0.0020966055765492264,0.028913114457452434,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.25777946209451486,0.04244425679402586,0.7528228759765625,0.4995880126953125,0.25323486328125
213,layout,ring,64,blocks4,8,0.1,0.45,0.5,205,0.6705653464454718,0.0020966055765492264,0.028913114457452434,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.25777946209451486,0.04244425679402586,0.7486114501953125,0.5013885498046875,0.247222900390625
213,layout,ring,64,blocks4,8,0.1,0.45,0.5,206,0.6705653464454718,0.0020966055765492264,0.028913114457452434,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.25777946209451486,0.04244425679402586,0.7613067626953125,0.501129150390625,0.2601776123046875
214,layout,ring,64,blocks4,8,0.1,0.85,0.5,201,0.7012922518254647,0.0014543185423791464,0.014447879080710057,1.0,1.0,1.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.2794548396224308,0.07884046573191639,0.7735137939453125,0.496185302734375,0.2773284912109375
214,layout,ring,64,blocks4,8,0.1,0.85,0.5,202,0.7012922518254647,0.0014543185423791464,0.014447879080710057,1.0,1.0,1.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.2794548396224308,0.07884046573191639,0.778106689453125,0.4957122802734375,0.2823944091796875
214,layout,ring,64,blocks4,8,0.1,0.85,0.5,203,0.7012922518254647,0.0014543185423791464,0.014447879080710057,1.0,1.0,1.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.2794548396224308,0.07884046573191639,0.7874908447265625,0.50213623046875,0.2853546142578125
214,layout,ring,64,blocks4,8,0.1,0.85,0.5,204,0.7012922518254647,0.0014543185423791464,0.014447879080710057,1.0,1.0,1.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.2794548396224308,0.07884046573191639,0.7731475830078125,0.4995880126953125,0.2735595703125
214,layout,ring,64,blocks4,8,0.1,0.85,0.5,205,0.7012922518254647,0.0014543185423791464,0.014447879080710057,1.0,1.0,1.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.2794548396224308,0.07884046573191639,0.76861572265625,0.5013885498046875,0.2672271728515625
214,layout,ring,64,blocks4,8,0.1,0.85,0.5,206,0.7012922518254647,0.0014543185423791464,0.014447879080710057,1.0,1.0,1.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,14.777966666421877,0.2794548396224308,0.07884046573191639,0.7812957763671875,0.501129150390625,0.2801666259765625
215,layout,ring,64,smooth,4,0.3,0.15,0.5,201,0.13870180872171245,0.16615755771696072,0.46821724266050957,0.359375,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.03528491217826267,0.007189532663492204,0.53594970703125,0.49884033203125,0.037109375
215,layout,ring,64,smooth,4,0.3,0.15,0.5,202,0.18807727133467905,0.16551183971394662,0.4212118979144834,0.5,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.04783789518721024,0.007189532663492204,0.544342041015625,0.49725341796875,0.047088623046875
215,layout,ring,64,smooth,4,0.3,0.15,0.5,203,0.18737792262074005,0.16336098820300457,0.4221928796302363,0.484375,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.047463853183690244,0.007189532663492204,0.550140380859375,0.5033416748046875,0.0467987060546875
215,layout,ring,64,smooth,4,0.3,0.15,0.5,204,0.1437868397100065,0.15918638828704798,0.4657997730047892,0.375,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.03627961345556199,0.007189532663492204,0.533294677734375,0.497406005859375,0.035888671875
215,layout,ring,64,smooth,4,0.3,0.15,0.5,205,0.14440768923444142,0.15755870851096546,0.4656258463645475,0.375,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.03634825047052831,0.007189532663492204,0.533416748046875,0.498809814453125,0.03460693359375
215,layout,ring,64,smooth,4,0.3,0.15,0.5,206,0.18839559372806874,0.164790143746361,0.4211038864492701,0.5,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.04788365245263988,0.007189532663492204,0.5509490966796875,0.50140380859375,0.0495452880859375
216,layout,ring,64,smooth,4,0.3,0.85,0.25,201,0.2074832316951547,0.22684645885275082,0.49330316080511155,0.4375,0.296875,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.06607998973785072,0.040229436652653106,0.564239501953125,0.497100830078125,0.067138671875
216,layout,ring,64,smooth,4,0.3,0.85,0.25,202,0.12446158600843388,0.18525162789267755,0.5838664266583768,0.25,0.125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.038720979536207394,0.040229436652653106,0.53582763671875,0.497039794921875,0.038787841796875
216,layout,ring,64,smooth,4,0.3,0.85,0.25,203,0.31631784775174,0.2093043288292358,0.38299113867450146,0.625,0.4375,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.09996714546046191,0.040229436652653106,0.6002960205078125,0.5027008056640625,0.09759521484375
216,layout,ring,64,smooth,4,0.3,0.85,0.25,204,0.2826718444245524,0.1841797631620484,0.4406781808991883,0.625,0.28125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.0892128659504144,0.040229436652653106,0.58526611328125,0.4961090087890625,0.0891571044921875
216,layout,ring,64,smooth,4,0.3,0.85,0.25,205,0.27151027419303375,0.19105329219945621,0.44551905661425045,0.59375,0.28125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.08453162189120468,0.040229436652653106,0.5765380859375,0.5003509521484375,0.0761871337890625
216,layout,ring,64,smooth,4,0.3,0.85,0.25,206,0.2482425856314261,0.20072818931117453,0.4663227718082118,0.53125,0.296875,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.07750893574388676,0.040229436652653106,0.5807342529296875,0.5016326904296875,0.0791015625
217,layout,ring,64,smooth,8,0.1,0.45,0.25,201,0.29474634248235054,0.29300379286072137,0.484008141523835,0.5,0.4375,0.296875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.1143539297498023,0.04244425679402586,0.6131134033203125,0.4968109130859375,0.116302490234375
217,layout,ring,64,smooth,8,0.1,0.45,0.25,202,0.20097009380120667,0.2509477728371659,0.5865801398869441,0.375,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.07559604651099974,0.04244425679402586,0.571380615234375,0.4980621337890625,0.0733184814453125
217,layout,ring,64,smooth,8,0.1,0.45,0.25,203,0.4536508822687825,0.2399623535190256,0.33700827226744406,0.796875,0.625,0.4375,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.17473830015575098,0.04244425679402586,0.6772308349609375,0.501861572265625,0.1753692626953125
217,layout,ring,64,smooth,8,0.1,0.45,0.25,204,0.4327755128544539,0.20244736674491223,0.39468986500077463,0.828125,0.625,0.21875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.16616960907630907,0.04244425679402586,0.6644287109375,0.496185302734375,0.168243408203125
217,layout,ring,64,smooth,8,0.1,0.45,0.25,205,0.42074764886072313,0.21264027316216966,0.3942527199590624,0.78125,0.53125,0.28125,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.15891430022250785,0.04244425679402586,0.6496429443359375,0.5010528564453125,0.148590087890625
217,layout,ring,64,smooth,8,0.1,0.45,0.25,206,0.3761482453976155,0.24055479502799518,0.43550884348467667,0.703125,0.46875,0.296875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.14309347747554582,0.04244425679402586,0.6458587646484375,0.50146484375,0.1443939208984375
218,layout,ring,64,smooth,8,0.3,0.15,0.25,201,0.13449437760778055,0.18282251119127169,0.5230747387737957,0.25,0.15625,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.038332032215479594,0.014327375947065013,0.5366363525390625,0.497100830078125,0.0395355224609375
218,layout,ring,64,smooth,8,0.3,0.15,0.25,202,0.07090484752819637,0.1416837896417341,0.5869220153817243,0.125,0.0625,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.019947383006519007,0.014327375947065013,0.51727294921875,0.497039794921875,0.020233154296875
218,layout,ring,64,smooth,8,0.3,0.15,0.25,203,0.20304673839650939,0.19074689970497546,0.4571088578308655,0.4375,0.21875,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.057939433324805605,0.014327375947065013,0.558990478515625,0.5027008056640625,0.0562896728515625
218,layout,ring,64,smooth,8,0.3,0.15,0.25,204,0.1883077939025797,0.1960211038976596,0.467097454452467,0.34375,0.21875,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.053269113931728646,0.014327375947065013,0.5508270263671875,0.4961090087890625,0.054718017578125
218,layout,ring,64,smooth,8,0.3,0.15,0.25,205,0.17094500716786729,0.17407583684419656,0.49555982861395453,0.359375,0.140625,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.04823240135666518,0.014327375947065013,0.54339599609375,0.5003509521484375,0.0430450439453125
218,layout,ring,64,smooth,8,0.3,0.15,0.25,206,0.16530660081203594,0.1807688719047119,0.4978722495968958,0.328125,0.171875,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,5.227990144996809,0.0468836691833252,0.014327375947065013,0.5515594482421875,0.5016326904296875,0.0499267578125
219,layout,grid,32,blocks4,4,0.1,0.85,0.5,201,0.621964802117286,0.06095667957189442,0.24614379519540608,1.0,1.0,0.5,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2602883989743769,0.4124226537539155,0.74957275390625,0.49957275390625,0.25
219,layout,grid,32,blocks4,4,0.1,0.85,0.5,202,0.621964802117286,0.06095667957189442,0.24614379519540608,1.0,1.0,0.5,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2602883989743769,0.4124226537539155,0.758056640625,0.500946044921875,0.257110595703125
219,layout,grid,32,blocks4,4,0.1,0.85,0.5,203,0.621964802117286,0.06095667957189442,0.24614379519540608,1.0,1.0,0.5,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2602883989743769,0.4124226537539155,0.756134033203125,0.497711181640625,0.2584228515625
219,layout,grid,32,blocks4,4,0.1,0.85,0.5,204,0.621964802117286,0.06095667957189442,0.24614379519540608,1.0,1.0,0.5,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2602883989743769,0.4124226537539155,0.7568359375,0.501708984375,0.255126953125
219,layout,grid,32,blocks4,4,0.1,0.85,0.5,205,0.621964802117286,0.06095667957189442,0.24614379519540608,1.0,1.0,0.5,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2602883989743769,0.4124226537539155,0.768829345703125,0.5020751953125,0.266754150390625
219,layout,grid,32,blocks4,4,0.1,0.85,0.5,206,0.621964802117286,0.06095667957189442,0.24614379519540608,1.0,1.0,0.5,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2602883989743769,0.4124226537539155,0.77294921875,0.496002197265625,0.276947021484375
220,layout,grid,32,blocks4,4,0.3,0.15,0.5,201,0.15588371752548766,0.13111347043781207,0.4664947449677442,0.5,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.03879601215786487,0.08501484109448454,0.532684326171875,0.499053955078125,0.03363037109375
220,layout,grid,32,blocks4,4,0.3,0.15,0.5,202,0.15588371752548766,0.13111347043781207,0.4664947449677442,0.5,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.03879601215786487,0.08501484109448454,0.538818359375,0.50177001953125,0.03704833984375
220,layout,grid,32,blocks4,4,0.3,0.15,0.5,203,0.15588371752548766,0.13111347043781207,0.4664947449677442,0.5,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.03879601215786487,0.08501484109448454,0.54052734375,0.498809814453125,0.041717529296875
220,layout,grid,32,blocks4,4,0.3,0.15,0.5,204,0.15588371752548766,0.13111347043781207,0.4664947449677442,0.5,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.03879601215786487,0.08501484109448454,0.5408935546875,0.50164794921875,0.03924560546875
220,layout,grid,32,blocks4,4,0.3,0.15,0.5,205,0.15588371752548766,0.13111347043781207,0.4664947449677442,0.5,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.03879601215786487,0.08501484109448454,0.542938232421875,0.503143310546875,0.039794921875
220,layout,grid,32,blocks4,4,0.3,0.15,0.5,206,0.15588371752548766,0.13111347043781207,0.4664947449677442,0.5,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.03879601215786487,0.08501484109448454,0.535186767578125,0.494415283203125,0.040771484375
221,layout,grid,32,blocks4,8,0.1,0.15,0.5,201,0.39790452801841913,0.17375719901657222,0.35575524136636594,1.0,0.5,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.1367680418467871,0.1628021589826486,0.6326904296875,0.49957275390625,0.13311767578125
221,layout,grid,32,blocks4,8,0.1,0.15,0.5,202,0.39790452801841913,0.17375719901657222,0.35575524136636594,1.0,0.5,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.1367680418467871,0.1628021589826486,0.63446044921875,0.500946044921875,0.133514404296875
221,layout,grid,32,blocks4,8,0.1,0.15,0.5,203,0.39790452801841913,0.17375719901657222,0.35575524136636594,1.0,0.5,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.1367680418467871,0.1628021589826486,0.639190673828125,0.497711181640625,0.1414794921875
221,layout,grid,32,blocks4,8,0.1,0.15,0.5,204,0.39790452801841913,0.17375719901657222,0.35575524136636594,1.0,0.5,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.1367680418467871,0.1628021589826486,0.639129638671875,0.501708984375,0.137420654296875
221,layout,grid,32,blocks4,8,0.1,0.15,0.5,205,0.39790452801841913,0.17375719901657222,0.35575524136636594,1.0,0.5,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.1367680418467871,0.1628021589826486,0.641021728515625,0.5020751953125,0.138946533203125
221,layout,grid,32,blocks4,8,0.1,0.15,0.5,206,0.39790452801841913,0.17375719901657222,0.35575524136636594,1.0,0.5,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.1367680418467871,0.1628021589826486,0.641082763671875,0.496002197265625,0.14508056640625
222,layout,grid,32,blocks4,8,0.3,0.15,0.25,201,0.28865029807443876,0.17713508946135706,0.3844361199520359,0.625,0.25,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.08453866545039718,0.1628021589826486,0.580718994140625,0.50091552734375,0.079803466796875
222,layout,grid,32,blocks4,8,0.3,0.15,0.25,202,0.28865029807443876,0.17713508946135706,0.3844361199520359,0.625,0.25,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.08453866545039718,0.1628021589826486,0.583526611328125,0.4981689453125,0.085357666015625
222,layout,grid,32,blocks4,8,0.3,0.15,0.25,203,0.28865029807443876,0.17713508946135706,0.3844361199520359,0.625,0.25,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.08453866545039718,0.1628021589826486,0.58746337890625,0.496795654296875,0.090667724609375
222,layout,grid,32,blocks4,8,0.3,0.15,0.25,204,0.28865029807443876,0.17713508946135706,0.3844361199520359,0.625,0.25,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.08453866545039718,0.1628021589826486,0.584014892578125,0.50244140625,0.081573486328125
222,layout,grid,32,blocks4,8,0.3,0.15,0.25,205,0.28865029807443876,0.17713508946135706,0.3844361199520359,0.625,0.25,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.08453866545039718,0.1628021589826486,0.585052490234375,0.49993896484375,0.085113525390625
222,layout,grid,32,blocks4,8,0.3,0.15,0.25,206,0.28865029807443876,0.17713508946135706,0.3844361199520359,0.625,0.25,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.08453866545039718,0.1628021589826486,0.585113525390625,0.497100830078125,0.0880126953125
223,layout,grid,32,blocks4,8,0.3,0.85,0.25,201,0.4302862892536249,0.0756533635410129,0.35108567876093155,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14876603044279357,0.6547528621784089,0.646636962890625,0.50091552734375,0.145721435546875
223,layout,grid,32,blocks4,8,0.3,0.85,0.25,202,0.4302862892536249,0.0756533635410129,0.35108567876093155,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14876603044279357,0.6547528621784089,0.640594482421875,0.4981689453125,0.142425537109375
223,layout,grid,32,blocks4,8,0.3,0.85,0.25,203,0.4302862892536249,0.0756533635410129,0.35108567876093155,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14876603044279357,0.6547528621784089,0.652069091796875,0.496795654296875,0.1552734375
223,layout,grid,32,blocks4,8,0.3,0.85,0.25,204,0.4302862892536249,0.0756533635410129,0.35108567876093155,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14876603044279357,0.6547528621784089,0.64593505859375,0.50244140625,0.14349365234375
223,layout,grid,32,blocks4,8,0.3,0.85,0.25,205,0.4302862892536249,0.0756533635410129,0.35108567876093155,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14876603044279357,0.6547528621784089,0.653564453125,0.49993896484375,0.15362548828125
223,layout,grid,32,blocks4,8,0.3,0.85,0.25,206,0.4302862892536249,0.0756533635410129,0.35108567876093155,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14876603044279357,0.6547528621784089,0.6556396484375,0.497100830078125,0.158538818359375
224,layout,grid,32,smooth,4,0.1,0.15,0.5,201,0.30760003004738334,0.20055755611064524,0.34479253499669743,0.5625,0.4375,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.09207186113906093,0.08501484109448454,0.590240478515625,0.501953125,0.088287353515625
224,layout,grid,32,smooth,4,0.1,0.15,0.5,202,0.47819144596511154,0.12320673680926009,0.1531971294009934,0.96875,0.8125,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.14759903823846193,0.08501484109448454,0.649932861328125,0.500732421875,0.149200439453125
224,layout,grid,32,smooth,4,0.1,0.15,0.5,203,0.34195757794113835,0.19505907331417405,0.3087893343925662,0.625,0.5625,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.10319207782721743,0.08501484109448454,0.60137939453125,0.497650146484375,0.103729248046875
224,layout,grid,32,smooth,4,0.1,0.15,0.5,204,0.2744375360328736,0.20374577509468325,0.3781026097654795,0.5,0.5,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.08201473280733479,0.08501484109448454,0.58282470703125,0.500244140625,0.08258056640625
224,layout,grid,32,smooth,4,0.1,0.15,0.5,205,0.3446348121994005,0.18922019132872764,0.30758733932551885,0.625,0.5,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.10369727241748333,0.08501484109448454,0.60821533203125,0.49749755859375,0.1107177734375
224,layout,grid,32,smooth,4,0.1,0.15,0.5,206,0.4133267214648071,0.16230011337536088,0.23622164387611894,0.84375,0.71875,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.12718280290109132,0.08501484109448454,0.632568359375,0.49615478515625,0.13641357421875
225,layout,grid,32,smooth,4,0.1,0.85,0.5,201,0.6327294823252065,0.055481233182845036,0.22588108045690222,1.0,1.0,0.6875,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.26480898297170796,0.4124226537539155,0.7730712890625,0.501953125,0.2711181640625
225,layout,grid,32,smooth,4,0.1,0.85,0.5,202,0.6913197104806804,0.014336960274954595,0.09521437276226608,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2866787016186486,0.4124226537539155,0.7823486328125,0.500732421875,0.2816162109375
225,layout,grid,32,smooth,4,0.1,0.85,0.5,203,0.6444920218528276,0.0455089948852613,0.20486682177886423,1.0,1.0,0.78125,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.26998378051585076,0.4124226537539155,0.771697998046875,0.497650146484375,0.2740478515625
225,layout,grid,32,smooth,4,0.1,0.85,0.5,204,0.621964802117286,0.06095667957189442,0.24614379519540608,1.0,1.0,0.5,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.26028839897437694,0.4124226537539155,0.7613525390625,0.500244140625,0.2611083984375
225,layout,grid,32,smooth,4,0.1,0.85,0.5,205,0.6447790098335276,0.044627736327943,0.20463258843306986,1.0,1.0,0.75,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2701500298638556,0.4124226537539155,0.776275634765625,0.49749755859375,0.278778076171875
225,layout,grid,32,smooth,4,0.1,0.85,0.5,206,0.6683460006798121,0.03110294578931434,0.15297318492363104,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.2790612553917392,0.4124226537539155,0.795318603515625,0.49615478515625,0.299163818359375
226,layout,grid,32,smooth,8,0.1,0.45,0.25,201,0.5716218733707185,0.12415869516797527,0.3177366045003145,1.0,0.8125,0.5,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.23721225275943356,0.42038001273503756,0.74005126953125,0.498779296875,0.24127197265625
226,layout,grid,32,smooth,8,0.1,0.45,0.25,202,0.579570482484407,0.10901510272295793,0.3129968271923481,1.0,0.875,0.5,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.24136430061724268,0.42038001273503756,0.73614501953125,0.497711181640625,0.238433837890625
226,layout,grid,32,smooth,8,0.1,0.45,0.25,203,0.5554151763170734,0.15015288539236427,0.3269875357287054,1.0,0.78125,0.5625,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.2287874223767313,0.42038001273503756,0.731903076171875,0.49737548828125,0.234527587890625
226,layout,grid,32,smooth,8,0.1,0.45,0.25,204,0.5808649219401144,0.10868482053981786,0.31213808609048155,1.0,0.875,0.5,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.24224439424078667,0.42038001273503756,0.73834228515625,0.503265380859375,0.235076904296875
226,layout,grid,32,smooth,8,0.1,0.45,0.25,205,0.5465974329465597,0.16313908956604045,0.3317832860502183,1.0,0.75,0.5,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.2243181619072508,0.42038001273503756,0.73516845703125,0.496002197265625,0.239166259765625
226,layout,grid,32,smooth,8,0.1,0.45,0.25,206,0.5353760504114745,0.17988751502333783,0.33762578023134826,1.0,0.75,0.5,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.21895140187071907,0.42038001273503756,0.735107421875,0.496002197265625,0.239105224609375
227,layout,grid,32,smooth,8,0.3,0.45,0.5,201,0.4430642818367802,0.08674447355036251,0.3013107926441624,1.0,0.5,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.14874154701839598,0.42038001273503756,0.650604248046875,0.50091552734375,0.149688720703125
227,layout,grid,32,smooth,8,0.3,0.45,0.5,202,0.540213378373986,0.03316876838904037,0.1346438059337392,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.18177376326936945,0.42038001273503756,0.678955078125,0.501739501953125,0.177215576171875
227,layout,grid,32,smooth,8,0.3,0.45,0.5,203,0.46070021125130134,0.07749074221116209,0.27574378862721066,1.0,0.59375,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.15524743043608594,0.42038001273503756,0.660858154296875,0.498809814453125,0.16204833984375
227,layout,grid,32,smooth,8,0.3,0.45,0.5,204,0.4262002039413413,0.09269086655688198,0.3266464144200878,1.0,0.5,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.1429841733579547,0.42038001273503756,0.641815185546875,0.49969482421875,0.142120361328125
227,layout,grid,32,smooth,8,0.3,0.45,0.5,205,0.46100176665933523,0.0763250831139249,0.2756678484004352,1.0,0.5625,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.15539107926863432,0.42038001273503756,0.659515380859375,0.49945068359375,0.160064697265625
227,layout,grid,32,smooth,8,0.3,0.45,0.5,206,0.4988013067759277,0.057798143542279364,0.2136358942696914,1.0,0.84375,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.168650568414078,0.42038001273503756,0.675811767578125,0.495025634765625,0.1807861328125
228,layout,grid,32,smooth,8,0.3,0.85,0.25,201,0.42754904430560203,0.08451567829723532,0.35168902246678985,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14743387778251793,0.6547528621784089,0.64996337890625,0.498626708984375,0.151336669921875
228,layout,grid,32,smooth,8,0.3,0.85,0.25,202,0.4286436562498104,0.08093204373482606,0.3514346667480638,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14794691160735202,0.6547528621784089,0.64398193359375,0.49951171875,0.14447021484375
228,layout,grid,32,smooth,8,0.3,0.85,0.25,203,0.4232962296499615,0.0969764346761319,0.3526074229235337,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.1454074431447635,0.6547528621784089,0.650238037109375,0.497711181640625,0.15252685546875
228,layout,grid,32,smooth,8,0.3,0.85,0.25,204,0.4302862892536249,0.07565336354101292,0.35108567876093155,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14876603044279355,0.6547528621784089,0.64654541015625,0.502716064453125,0.143829345703125
228,layout,grid,32,smooth,8,0.3,0.85,0.25,205,0.4208600804364826,0.10355860875653629,0.3531194446977698,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.1442653800192723,0.6547528621784089,0.65289306640625,0.4979248046875,0.15496826171875
228,layout,grid,32,smooth,8,0.3,0.85,0.25,206,0.41816490650338956,0.11050723723813953,0.3536790502567217,1.0,0.5,0.0,0.85,0.875520382004283,0.3870967741935484,25.752726609291447,0.14302283115416167,0.6547528621784089,0.65142822265625,0.494384765625,0.15704345703125
229,layout,grid,32,smooth,8,0.3,0.85,0.5,201,0.5300131893133393,0.03768543733330573,0.17789650939709195,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.18318380112955235,0.6547528621784089,0.68707275390625,0.50091552734375,0.1861572265625
229,layout,grid,32,smooth,8,0.3,0.85,0.5,202,0.5732187171254726,0.013875689561855937,0.08105008521226856,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.1943208212482119,0.6547528621784089,0.693328857421875,0.501739501953125,0.19158935546875
229,layout,grid,32,smooth,8,0.3,0.85,0.5,203,0.5370853157297701,0.033955933483250614,0.1635379928907015,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.18532794826972238,0.6547528621784089,0.687225341796875,0.498809814453125,0.18841552734375
229,layout,grid,32,smooth,8,0.3,0.85,0.5,204,0.5233165042301511,0.03876086487219002,0.19218892761770887,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.1813674560271376,0.6547528621784089,0.680938720703125,0.49969482421875,0.181243896484375
229,layout,grid,32,smooth,8,0.3,0.85,0.5,205,0.5370874199031643,0.03394343343198894,0.16353748982536742,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.18532945804440037,0.6547528621784089,0.6904296875,0.49945068359375,0.19097900390625
229,layout,grid,32,smooth,8,0.3,0.85,0.5,206,0.5543360474317773,0.02784867490199188,0.1250921761634446,1.0,1.0,0.03125,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.1897708561060218,0.6547528621784089,0.6964111328125,0.495025634765625,0.201385498046875
230,layout,grid,64,blocks4,4,0.1,0.85,0.5,201,0.6295388949713318,0.06567373578086771,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.7617340087890625,0.496185302734375,0.2655487060546875
230,layout,grid,64,blocks4,4,0.1,0.85,0.5,202,0.6295388949713318,0.06567373578086771,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.766357421875,0.4957122802734375,0.2706451416015625
230,layout,grid,64,blocks4,4,0.1,0.85,0.5,203,0.6295388949713318,0.06567373578086771,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.7766571044921875,0.50213623046875,0.2745208740234375
230,layout,grid,64,blocks4,4,0.1,0.85,0.5,204,0.6295388949713318,0.06567373578086771,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.762664794921875,0.4995880126953125,0.2630767822265625
230,layout,grid,64,blocks4,4,0.1,0.85,0.5,205,0.6295388949713318,0.06567373578086771,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.756195068359375,0.5013885498046875,0.2548065185546875
230,layout,grid,64,blocks4,4,0.1,0.85,0.5,206,0.6295388949713318,0.06567373578086771,0.2676988780270053,1.0,1.0,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.26890392382311246,0.41242265375391585,0.770660400390625,0.501129150390625,0.26953125
231,layout,grid,64,blocks4,4,0.3,0.45,0.25,201,0.2696040384078377,0.18268659610536941,0.45424245058590473,0.5,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.08405375884835864,0.23867222087660256,0.58184814453125,0.4953155517578125,0.0865325927734375
231,layout,grid,64,blocks4,4,0.3,0.45,0.25,202,0.2696040384078377,0.18268659610536941,0.45424245058590473,0.5,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.08405375884835864,0.23867222087660256,0.581298828125,0.4979705810546875,0.0833282470703125
231,layout,grid,64,blocks4,4,0.3,0.45,0.25,203,0.2696040384078377,0.18268659610536941,0.45424245058590473,0.5,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.08405375884835864,0.23867222087660256,0.5905303955078125,0.5035552978515625,0.08697509765625
231,layout,grid,64,blocks4,4,0.3,0.45,0.25,204,0.2696040384078377,0.18268659610536941,0.45424245058590473,0.5,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.08405375884835864,0.23867222087660256,0.581024169921875,0.496490478515625,0.08453369140625
231,layout,grid,64,blocks4,4,0.3,0.45,0.25,205,0.2696040384078377,0.18268659610536941,0.45424245058590473,0.5,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.08405375884835864,0.23867222087660256,0.5809173583984375,0.5028076171875,0.0781097412109375
231,layout,grid,64,blocks4,4,0.3,0.45,0.25,206,0.2696040384078377,0.18268659610536941,0.45424245058590473,0.5,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.08405375884835864,0.23867222087660256,0.5845184326171875,0.501373291015625,0.0831451416015625
232,layout,grid,64,blocks4,4,0.3,0.45,0.5,201,0.30563712290620915,0.15037807053197957,0.4302205121422009,0.5,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.0961357578589061,0.23867222087660256,0.594482421875,0.4965362548828125,0.0979461669921875
232,layout,grid,64,blocks4,4,0.3,0.45,0.5,202,0.30563712290620915,0.15037807053197957,0.4302205121422009,0.5,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.0961357578589061,0.23867222087660256,0.589508056640625,0.496124267578125,0.0933837890625
232,layout,grid,64,blocks4,4,0.3,0.45,0.5,203,0.30563712290620915,0.15037807053197957,0.4302205121422009,0.5,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.0961357578589061,0.23867222087660256,0.59918212890625,0.5023956298828125,0.0967864990234375
232,layout,grid,64,blocks4,4,0.3,0.45,0.5,204,0.30563712290620915,0.15037807053197957,0.4302205121422009,0.5,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.0961357578589061,0.23867222087660256,0.5940093994140625,0.4987945556640625,0.09521484375
232,layout,grid,64,blocks4,4,0.3,0.45,0.5,205,0.30563712290620915,0.15037807053197957,0.4302205121422009,0.5,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.0961357578589061,0.23867222087660256,0.589599609375,0.5017547607421875,0.0878448486328125
232,layout,grid,64,blocks4,4,0.3,0.45,0.5,206,0.30563712290620915,0.15037807053197957,0.4302205121422009,0.5,0.5,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.0961357578589061,0.23867222087660256,0.5941925048828125,0.5021209716796875,0.092071533203125
233,layout,grid,64,blocks4,4,0.3,0.85,0.5,201,0.4229564164940576,0.09897042637893567,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.6398773193359375,0.4965362548828125,0.143341064453125
233,layout,grid,64,blocks4,4,0.3,0.85,0.5,202,0.4229564164940576,0.09897042637893567,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.6367034912109375,0.496124267578125,0.1405792236328125
233,layout,grid,64,blocks4,4,0.3,0.85,0.5,203,0.4229564164940576,0.09897042637893567,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.648223876953125,0.5023956298828125,0.1458282470703125
233,layout,grid,64,blocks4,4,0.3,0.85,0.5,204,0.4229564164940576,0.09897042637893567,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.640106201171875,0.4987945556640625,0.1413116455078125
233,layout,grid,64,blocks4,4,0.3,0.85,0.5,205,0.4229564164940576,0.09897042637893567,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.634857177734375,0.5017547607421875,0.1331024169921875
233,layout,grid,64,blocks4,4,0.3,0.85,0.5,206,0.4229564164940576,0.09897042637893567,0.3398605673597278,1.0,0.5,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.14320977323249506,0.41242265375391585,0.6419219970703125,0.5021209716796875,0.139801025390625
234,layout,grid,64,blocks4,8,0.1,0.45,0.25,201,0.5526347315018292,0.1601724605469561,0.35957024993600095,0.9375,0.8125,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.23226900021222635,0.42038001273503545,0.7324981689453125,0.494659423828125,0.2378387451171875
234,layout,grid,64,blocks4,8,0.1,0.45,0.25,202,0.5526347315018292,0.1601724605469561,0.35957024993600095,0.9375,0.8125,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.23226900021222635,0.42038001273503545,0.7327728271484375,0.49755859375,0.2352142333984375
234,layout,grid,64,blocks4,8,0.1,0.45,0.25,203,0.5526347315018292,0.1601724605469561,0.35957024993600095,0.9375,0.8125,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.23226900021222635,0.42038001273503545,0.735931396484375,0.5025787353515625,0.2333526611328125
234,layout,grid,64,blocks4,8,0.1,0.45,0.25,204,0.5526347315018292,0.1601724605469561,0.35957024993600095,0.9375,0.8125,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.23226900021222635,0.42038001273503545,0.721954345703125,0.4972076416015625,0.2247467041015625
234,layout,grid,64,blocks4,8,0.1,0.45,0.25,205,0.5526347315018292,0.1601724605469561,0.35957024993600095,0.9375,0.8125,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.23226900021222635,0.42038001273503545,0.7213287353515625,0.502777099609375,0.2185516357421875
234,layout,grid,64,blocks4,8,0.1,0.45,0.25,206,0.5526347315018292,0.1601724605469561,0.35957024993600095,0.9375,0.8125,0.5,0.45000000000000007,0.9340990257669737,0.38095238095238093,22.347617737394494,0.23226900021222635,0.42038001273503545,0.733245849609375,0.500762939453125,0.23248291015625
235,layout,grid,64,blocks4,8,0.3,0.15,0.25,201,0.21560304185236215,0.1721292266446316,0.4675451608469953,0.4375,0.0625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.06234759829263463,0.16280215898264783,0.5609283447265625,0.4953155517578125,0.06561279296875
235,layout,grid,64,blocks4,8,0.3,0.15,0.25,202,0.21560304185236215,0.1721292266446316,0.4675451608469953,0.4375,0.0625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.06234759829263463,0.16280215898264783,0.559967041015625,0.4979705810546875,0.0619964599609375
235,layout,grid,64,blocks4,8,0.3,0.15,0.25,203,0.21560304185236215,0.1721292266446316,0.4675451608469953,0.4375,0.0625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.06234759829263463,0.16280215898264783,0.566925048828125,0.5035552978515625,0.0633697509765625
235,layout,grid,64,blocks4,8,0.3,0.15,0.25,204,0.21560304185236215,0.1721292266446316,0.4675451608469953,0.4375,0.0625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.06234759829263463,0.16280215898264783,0.5608367919921875,0.496490478515625,0.0643463134765625
235,layout,grid,64,blocks4,8,0.3,0.15,0.25,205,0.21560304185236215,0.1721292266446316,0.4675451608469953,0.4375,0.0625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.06234759829263463,0.16280215898264783,0.559478759765625,0.5028076171875,0.056671142578125
235,layout,grid,64,blocks4,8,0.3,0.15,0.25,206,0.21560304185236215,0.1721292266446316,0.4675451608469953,0.4375,0.0625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.06234759829263463,0.16280215898264783,0.5623626708984375,0.501373291015625,0.0609893798828125
236,layout,grid,64,smooth,4,0.1,0.45,0.25,201,0.4422224521980396,0.2066954809763488,0.37819115172235396,0.828125,0.578125,0.328125,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.16920929556967515,0.23867222087660256,0.6658782958984375,0.498779296875,0.1670989990234375
236,layout,grid,64,smooth,4,0.1,0.45,0.25,202,0.4458630172588037,0.213456774365751,0.3713312165273539,0.828125,0.625,0.359375,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.17152611340511842,0.23867222087660256,0.6690673828125,0.500885009765625,0.168182373046875
236,layout,grid,64,smooth,4,0.1,0.45,0.25,203,0.46158792031303686,0.21327160749249974,0.34678369602801784,0.796875,0.640625,0.421875,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.17723614630578777,0.23867222087660256,0.68145751953125,0.50164794921875,0.1798095703125
236,layout,grid,64,smooth,4,0.1,0.45,0.25,204,0.44974841106326535,0.20681248540192157,0.36888401090902934,0.828125,0.5625,0.34375,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.17256192169307566,0.23867222087660256,0.6694183349609375,0.4962310791015625,0.173187255859375
236,layout,grid,64,smooth,4,0.1,0.45,0.25,205,0.4536162802146499,0.21032507344726947,0.36153286979315513,0.828125,0.640625,0.390625,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.17432022796085564,0.23867222087660256,0.6677703857421875,0.4976806640625,0.1700897216796875
236,layout,grid,64,smooth,4,0.1,0.45,0.25,206,0.4231938672328574,0.22828443745609223,0.39038492219287485,0.78125,0.5625,0.375,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.16232320051330051,0.23867222087660256,0.66082763671875,0.49957275390625,0.1612548828125
237,layout,grid,64,smooth,4,0.3,0.45,0.25,201,0.28844034481962233,0.1827491413938482,0.43319390428279964,0.609375,0.296875,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.09027306339692572,0.23867222087660256,0.5897064208984375,0.4991912841796875,0.09051513671875
237,layout,grid,64,smooth,4,0.3,0.45,0.25,202,0.29562036758531524,0.1859830570160135,0.42376717897905525,0.625,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.0928848236159501,0.23867222087660256,0.5912933349609375,0.5008087158203125,0.090484619140625
237,layout,grid,64,smooth,4,0.3,0.45,0.25,203,0.31490497645124704,0.1940301339514308,0.3951023796091033,0.640625,0.375,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.09918231681539577,0.23867222087660256,0.6025238037109375,0.5022735595703125,0.100250244140625
237,layout,grid,64,smooth,4,0.3,0.45,0.25,204,0.29704326008258286,0.18468665582866922,0.4217879750399569,0.625,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.09302882818184055,0.23867222087660256,0.5897216796875,0.495391845703125,0.094329833984375
237,layout,grid,64,smooth,4,0.3,0.45,0.25,205,0.30143211528497527,0.18473328909343745,0.41812467567994405,0.640625,0.359375,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.09498856136176836,0.23867222087660256,0.59033203125,0.4976348876953125,0.0926971435546875
237,layout,grid,64,smooth,4,0.3,0.45,0.25,206,0.27859894789364636,0.19185235448533677,0.44075520118659683,0.5625,0.3125,0.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,10.923952838724531,0.08767952623388942,0.23867222087660256,0.5859222412109375,0.4996185302734375,0.0863037109375
238,layout,grid,64,smooth,4,0.3,0.85,0.5,201,0.4736909029111321,0.09706093987373543,0.2560570417294591,1.0,0.734375,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.1608747809425343,0.41242265375391585,0.660400390625,0.5010986328125,0.1593017578125
238,layout,grid,64,smooth,4,0.3,0.85,0.5,202,0.49648432348792104,0.08343307161284466,0.21812930053814042,1.0,0.796875,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.1683094467565856,0.41242265375391585,0.6634063720703125,0.4980621337890625,0.16534423828125
238,layout,grid,64,smooth,4,0.3,0.85,0.5,203,0.49466695043118125,0.07132978806751589,0.22803512403767726,1.0,0.8125,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.1688291510588703,0.41242265375391585,0.6733551025390625,0.50177001953125,0.1715850830078125
238,layout,grid,64,smooth,4,0.3,0.85,0.5,204,0.5017308725116815,0.08268744452976746,0.207976029868614,1.0,0.8125,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.1698747687599213,0.41242265375391585,0.6649322509765625,0.496429443359375,0.1685028076171875
238,layout,grid,64,smooth,4,0.3,0.85,0.5,205,0.4816113368074144,0.08847613165235882,0.24509004111716215,1.0,0.734375,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.16366908239140182,0.41242265375391585,0.6574859619140625,0.496246337890625,0.1612396240234375
238,layout,grid,64,smooth,4,0.3,0.85,0.5,206,0.44874141686405183,0.10671435424588675,0.2952938531988653,0.96875,0.625,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,21.620226085676173,0.15217827128066602,0.41242265375391585,0.6539306640625,0.500579833984375,0.153350830078125
239,layout,grid,64,smooth,8,0.3,0.45,0.5,201,0.4769440723032812,0.09233871135479099,0.25365205453547135,1.0,0.734375,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.16232781904693538,0.42038001273503545,0.6619873046875,0.5010986328125,0.160888671875
239,layout,grid,64,smooth,8,0.3,0.45,0.5,202,0.4989037322474037,0.07978775711584894,0.21675339371700153,1.0,0.75,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.16957957492666298,0.42038001273503545,0.6645355224609375,0.4980621337890625,0.166473388671875
239,layout,grid,64,smooth,8,0.3,0.45,0.5,203,0.4969594332350135,0.069379896041219,0.2257893850745604,1.0,0.8125,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.16985772339291252,0.42038001273503545,0.6740264892578125,0.50177001953125,0.1722564697265625
239,layout,grid,64,smooth,8,0.3,0.45,0.5,204,0.5038387858811386,0.07961677303245127,0.20676652678762483,1.0,0.8125,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.17096735218389247,0.42038001273503545,0.6669769287109375,0.496429443359375,0.1705474853515625
239,layout,grid,64,smooth,8,0.3,0.45,0.5,205,0.484666839864039,0.08501676047780425,0.24229038929975022,1.0,0.734375,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.1650076339429372,0.42038001273503545,0.6597137451171875,0.496246337890625,0.1634674072265625
239,layout,grid,64,smooth,8,0.3,0.45,0.5,206,0.45362891781364945,0.09960041144508319,0.29171916441367174,1.0,0.5625,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,22.347617737394494,0.15429349352259336,0.42038001273503545,0.6547393798828125,0.500579833984375,0.1541595458984375
240,layout,mod1,32,blocks4,4,0.1,0.85,0.5,201,0.6721508920361432,0.010097536224839181,0.03580929741067952,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.26048826167253736,0.04949646603318214,0.752166748046875,0.49957275390625,0.252593994140625
240,layout,mod1,32,blocks4,4,0.1,0.85,0.5,202,0.6721508920361432,0.010097536224839181,0.03580929741067952,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.26048826167253736,0.04949646603318214,0.757537841796875,0.500946044921875,0.256591796875
240,layout,mod1,32,blocks4,4,0.1,0.85,0.5,203,0.6721508920361432,0.010097536224839181,0.03580929741067952,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.26048826167253736,0.04949646603318214,0.753143310546875,0.497711181640625,0.25543212890625
240,layout,mod1,32,blocks4,4,0.1,0.85,0.5,204,0.6721508920361432,0.010097536224839181,0.03580929741067952,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.26048826167253736,0.04949646603318214,0.761566162109375,0.501708984375,0.259857177734375
240,layout,mod1,32,blocks4,4,0.1,0.85,0.5,205,0.6721508920361432,0.010097536224839181,0.03580929741067952,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.26048826167253736,0.04949646603318214,0.7725830078125,0.5020751953125,0.2705078125
240,layout,mod1,32,blocks4,4,0.1,0.85,0.5,206,0.6721508920361432,0.010097536224839181,0.03580929741067952,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.26048826167253736,0.04949646603318214,0.77301025390625,0.496002197265625,0.277008056640625
241,layout,mod1,32,blocks4,4,0.3,0.85,0.5,201,0.573870942183113,0.0031221273367196202,0.007043515800427965,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.177784185481703,0.04949646603318214,0.668487548828125,0.499053955078125,0.16943359375
241,layout,mod1,32,blocks4,4,0.3,0.85,0.5,202,0.573870942183113,0.0031221273367196202,0.007043515800427965,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.177784185481703,0.04949646603318214,0.67449951171875,0.50177001953125,0.1727294921875
241,layout,mod1,32,blocks4,4,0.3,0.85,0.5,203,0.573870942183113,0.0031221273367196202,0.007043515800427965,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.177784185481703,0.04949646603318214,0.676727294921875,0.498809814453125,0.17791748046875
241,layout,mod1,32,blocks4,4,0.3,0.85,0.5,204,0.573870942183113,0.0031221273367196202,0.007043515800427965,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.177784185481703,0.04949646603318214,0.676300048828125,0.50164794921875,0.174652099609375
241,layout,mod1,32,blocks4,4,0.3,0.85,0.5,205,0.573870942183113,0.0031221273367196202,0.007043515800427965,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.177784185481703,0.04949646603318214,0.687255859375,0.503143310546875,0.184112548828125
241,layout,mod1,32,blocks4,4,0.3,0.85,0.5,206,0.573870942183113,0.0031221273367196202,0.007043515800427965,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.177784185481703,0.04949646603318214,0.685791015625,0.494415283203125,0.191375732421875
242,layout,mod1,32,blocks4,8,0.1,0.45,0.5,201,0.6748096975392704,0.009640546518278567,0.028768183556469106,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.26114610168278385,0.052178363994254684,0.753021240234375,0.49957275390625,0.253448486328125
242,layout,mod1,32,blocks4,8,0.1,0.45,0.5,202,0.6748096975392704,0.009640546518278567,0.028768183556469106,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.26114610168278385,0.052178363994254684,0.7586669921875,0.500946044921875,0.257720947265625
242,layout,mod1,32,blocks4,8,0.1,0.45,0.5,203,0.6748096975392704,0.009640546518278567,0.028768183556469106,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.26114610168278385,0.052178363994254684,0.754119873046875,0.497711181640625,0.25640869140625
242,layout,mod1,32,blocks4,8,0.1,0.45,0.5,204,0.6748096975392704,0.009640546518278567,0.028768183556469106,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.26114610168278385,0.052178363994254684,0.76123046875,0.501708984375,0.259521484375
242,layout,mod1,32,blocks4,8,0.1,0.45,0.5,205,0.6748096975392704,0.009640546518278567,0.028768183556469106,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.26114610168278385,0.052178363994254684,0.773345947265625,0.5020751953125,0.271270751953125
242,layout,mod1,32,blocks4,8,0.1,0.45,0.5,206,0.6748096975392704,0.009640546518278567,0.028768183556469106,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.26114610168278385,0.052178363994254684,0.77349853515625,0.496002197265625,0.277496337890625
243,layout,mod1,32,blocks4,8,0.1,0.85,0.5,201,0.7046729055246936,0.009644435502904818,0.016946726318067696,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.28268947155917146,0.09654303191659042,0.77349853515625,0.49957275390625,0.27392578125
243,layout,mod1,32,blocks4,8,0.1,0.85,0.5,202,0.7046729055246936,0.009644435502904818,0.016946726318067696,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.28268947155917146,0.09654303191659042,0.776214599609375,0.500946044921875,0.2752685546875
243,layout,mod1,32,blocks4,8,0.1,0.85,0.5,203,0.7046729055246936,0.009644435502904818,0.016946726318067696,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.28268947155917146,0.09654303191659042,0.77392578125,0.497711181640625,0.276214599609375
243,layout,mod1,32,blocks4,8,0.1,0.85,0.5,204,0.7046729055246936,0.009644435502904818,0.016946726318067696,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.28268947155917146,0.09654303191659042,0.78076171875,0.501708984375,0.279052734375
243,layout,mod1,32,blocks4,8,0.1,0.85,0.5,205,0.7046729055246936,0.009644435502904818,0.016946726318067696,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.28268947155917146,0.09654303191659042,0.794189453125,0.5020751953125,0.2921142578125
243,layout,mod1,32,blocks4,8,0.1,0.85,0.5,206,0.7046729055246936,0.009644435502904818,0.016946726318067696,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.28268947155917146,0.09654303191659042,0.797821044921875,0.496002197265625,0.30181884765625
244,layout,mod1,32,blocks4,8,0.3,0.15,0.5,201,0.4586887387982562,0.032814942926073794,0.16859886416018305,1.0,0.75,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13507276612143349,0.01766523222762384,0.629241943359375,0.499053955078125,0.13018798828125
244,layout,mod1,32,blocks4,8,0.3,0.15,0.5,202,0.4586887387982562,0.032814942926073794,0.16859886416018305,1.0,0.75,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13507276612143349,0.01766523222762384,0.634674072265625,0.50177001953125,0.132904052734375
244,layout,mod1,32,blocks4,8,0.3,0.15,0.5,203,0.4586887387982562,0.032814942926073794,0.16859886416018305,1.0,0.75,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13507276612143349,0.01766523222762384,0.635467529296875,0.498809814453125,0.13665771484375
244,layout,mod1,32,blocks4,8,0.3,0.15,0.5,204,0.4586887387982562,0.032814942926073794,0.16859886416018305,1.0,0.75,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13507276612143349,0.01766523222762384,0.631744384765625,0.50164794921875,0.130096435546875
244,layout,mod1,32,blocks4,8,0.3,0.15,0.5,205,0.4586887387982562,0.032814942926073794,0.16859886416018305,1.0,0.75,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13507276612143349,0.01766523222762384,0.6414794921875,0.503143310546875,0.138336181640625
244,layout,mod1,32,blocks4,8,0.3,0.15,0.5,206,0.4586887387982562,0.032814942926073794,0.16859886416018305,1.0,0.75,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.13507276612143349,0.01766523222762384,0.6397705078125,0.494415283203125,0.145355224609375
245,layout,mod1,32,smooth,4,0.1,0.85,0.5,201,0.6125488323663552,0.06954889374890962,0.16612230368519454,1.0,1.0,0.625,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.2401830738943917,0.04949646603318214,0.743133544921875,0.502471923828125,0.24066162109375
245,layout,mod1,32,smooth,4,0.1,0.85,0.5,202,0.5809610802884109,0.10749966227857781,0.21013081798920644,1.0,0.8125,0.5625,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.22607532449725598,0.04949646603318214,0.72552490234375,0.497039794921875,0.228485107421875
245,layout,mod1,32,smooth,4,0.1,0.85,0.5,203,0.16881650919505245,0.179479460788685,0.6502658543911095,0.3125,0.0625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.060134851639971884,0.04949646603318214,0.5616455078125,0.49676513671875,0.06488037109375
245,layout,mod1,32,smooth,4,0.1,0.85,0.5,204,0.42497920732638605,0.17138009248059335,0.43117002815673394,0.8125,0.625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.16358557262257672,0.04949646603318214,0.66461181640625,0.499725341796875,0.164886474609375
245,layout,mod1,32,smooth,4,0.1,0.85,0.5,205,0.6312484144401287,0.026323903553092356,0.1423007374008776,1.0,1.0,0.875,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.24951109272515165,0.04949646603318214,0.76556396484375,0.498565673828125,0.266998291015625
245,layout,mod1,32,smooth,4,0.1,0.85,0.5,206,0.6048203787560434,0.0897441191309967,0.17090126673413975,1.0,0.9375,0.625,0.839375,0.9873893394890703,0.5161290322580645,11.119090065654458,0.23579296503729996,0.04949646603318214,0.74346923828125,0.4957275390625,0.24774169921875
246,layout,mod1,32,smooth,4,0.3,0.15,0.5,201,0.18921264727348874,0.15332541331236585,0.4228095555534699,0.5,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.04756922522375863,0.008871972057910127,0.54949951171875,0.502655029296875,0.046844482421875
246,layout,mod1,32,smooth,4,0.3,0.15,0.5,202,0.18844763602687628,0.15962082825118928,0.4216638527399166,0.5,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.04758136183629815,0.008871972057910127,0.546478271484375,0.49835205078125,0.048126220703125
246,layout,mod1,32,smooth,4,0.3,0.15,0.5,203,0.018141673359552895,0.05472533523004048,0.5874714235397703,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.00426301245942876,0.008871972057910127,0.503509521484375,0.497039794921875,0.0064697265625
246,layout,mod1,32,smooth,4,0.3,0.15,0.5,204,0.1515625449812683,0.1821772255318537,0.44722288801764387,0.375,0.125,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.03812703388281246,0.008871972057910127,0.5357666015625,0.498565673828125,0.037200927734375
246,layout,mod1,32,smooth,4,0.3,0.15,0.5,205,0.23169380902965042,0.15055511697070972,0.37964806479400326,0.625,0.03125,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.05878201105757155,0.008871972057910127,0.56072998046875,0.49951171875,0.06121826171875
246,layout,mod1,32,smooth,4,0.3,0.15,0.5,206,0.20510801115088087,0.15698316123323192,0.4056112079435546,0.5625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.05189137228883983,0.008871972057910127,0.553619384765625,0.49468994140625,0.058929443359375
247,layout,mod1,32,smooth,8,0.3,0.15,0.5,201,0.27607972547544657,0.15777240639830953,0.3922452537823711,0.625,0.25,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.07847903790716487,0.01766523222762384,0.57843017578125,0.502655029296875,0.075775146484375
247,layout,mod1,32,smooth,8,0.3,0.15,0.5,202,0.26871238050370105,0.17541265364507536,0.3938730788519459,0.5625,0.25,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.07685571293922767,0.01766523222762384,0.57666015625,0.49835205078125,0.07830810546875
247,layout,mod1,32,smooth,8,0.3,0.15,0.5,203,0.03247932678111253,0.07267105514675938,0.6285882322225965,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.008529842594138587,0.01766523222762384,0.509857177734375,0.497039794921875,0.0128173828125
247,layout,mod1,32,smooth,8,0.3,0.15,0.5,204,0.1941607992081766,0.18972426837417866,0.46684045412941466,0.375,0.125,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.05527059231834361,0.01766523222762384,0.550628662109375,0.498565673828125,0.05206298828125
247,layout,mod1,32,smooth,8,0.3,0.15,0.5,205,0.3190476364873521,0.13740209726555244,0.34852414314920754,0.65625,0.3125,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.09128109552822272,0.01766523222762384,0.596099853515625,0.49951171875,0.096588134765625
247,layout,mod1,32,smooth,8,0.3,0.15,0.5,206,0.28963052248211807,0.17166797130269967,0.37130106313911826,0.625,0.25,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,5.237522164697207,0.08325898006856922,0.01766523222762384,0.586212158203125,0.49468994140625,0.091522216796875
248,layout,mod1,32,smooth,8,0.3,0.85,0.25,201,0.2890603764000228,0.2472203423692787,0.41508974974085683,0.53125,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.09485200165825014,0.09654303191659042,0.59375,0.500335693359375,0.093414306640625
248,layout,mod1,32,smooth,8,0.3,0.85,0.25,202,0.28281388259535734,0.2535898422111014,0.41824701062208486,0.5,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.0931260635991896,0.09654303191659042,0.5924072265625,0.4998779296875,0.092529296875
248,layout,mod1,32,smooth,8,0.3,0.85,0.25,203,0.28281388259535734,0.2535898422111015,0.41824701062208486,0.5,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.09312606359918961,0.09654303191659042,0.5986328125,0.49981689453125,0.09881591796875
248,layout,mod1,32,smooth,8,0.3,0.85,0.25,204,0.32933015126158016,0.23564976027390047,0.3677239947408476,0.53125,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.10587636761267244,0.09654303191659042,0.6053466796875,0.499847412109375,0.105499267578125
248,layout,mod1,32,smooth,8,0.3,0.85,0.25,205,0.3512125883311912,0.18726912363169848,0.37279382664748406,0.6875,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.11280020050980066,0.09654303191659042,0.62066650390625,0.501251220703125,0.119415283203125
248,layout,mod1,32,smooth,8,0.3,0.85,0.25,206,0.3160128027861303,0.22613947566359352,0.39564816621697957,0.53125,0.5,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.10276830947758181,0.09654303191659042,0.60595703125,0.49786376953125,0.10809326171875
249,layout,mod1,64,blocks4,4,0.3,0.15,0.5,201,0.3562722048106893,0.05216230537433826,0.24843971678669252,1.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.09216250343957436,0.003451421780915176,0.5877227783203125,0.4965362548828125,0.0911865234375
249,layout,mod1,64,blocks4,4,0.3,0.15,0.5,202,0.3562722048106893,0.05216230537433826,0.24843971678669252,1.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.09216250343957436,0.003451421780915176,0.587982177734375,0.496124267578125,0.09185791015625
249,layout,mod1,64,blocks4,4,0.3,0.15,0.5,203,0.3562722048106893,0.05216230537433826,0.24843971678669252,1.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.09216250343957436,0.003451421780915176,0.5965728759765625,0.5023956298828125,0.09417724609375
249,layout,mod1,64,blocks4,4,0.3,0.15,0.5,204,0.3562722048106893,0.05216230537433826,0.24843971678669252,1.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.09216250343957436,0.003451421780915176,0.589569091796875,0.4987945556640625,0.0907745361328125
249,layout,mod1,64,blocks4,4,0.3,0.15,0.5,205,0.3562722048106893,0.05216230537433826,0.24843971678669252,1.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.09216250343957436,0.003451421780915176,0.58856201171875,0.5017547607421875,0.0868072509765625
249,layout,mod1,64,blocks4,4,0.3,0.15,0.5,206,0.3562722048106893,0.05216230537433826,0.24843971678669252,1.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.09216250343957436,0.003451421780915176,0.592498779296875,0.5021209716796875,0.0903778076171875
250,layout,mod1,64,blocks4,4,0.3,0.85,0.25,201,0.299885366597509,0.2735042373369575,0.34797989900702886,0.515625,0.5,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.09243506490510843,0.019440073937251334,0.5919342041015625,0.4953155517578125,0.09661865234375
250,layout,mod1,64,blocks4,4,0.3,0.85,0.25,202,0.299885366597509,0.2735042373369575,0.34797989900702886,0.515625,0.5,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.09243506490510843,0.019440073937251334,0.58843994140625,0.4979705810546875,0.0904693603515625
250,layout,mod1,64,blocks4,4,0.3,0.85,0.25,203,0.299885366597509,0.2735042373369575,0.34797989900702886,0.515625,0.5,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.09243506490510843,0.019440073937251334,0.59857177734375,0.5035552978515625,0.0950164794921875
250,layout,mod1,64,blocks4,4,0.3,0.85,0.25,204,0.299885366597509,0.2735042373369575,0.34797989900702886,0.515625,0.5,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.09243506490510843,0.019440073937251334,0.5902557373046875,0.496490478515625,0.0937652587890625
250,layout,mod1,64,blocks4,4,0.3,0.85,0.25,205,0.299885366597509,0.2735042373369575,0.34797989900702886,0.515625,0.5,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.09243506490510843,0.019440073937251334,0.5900421142578125,0.5028076171875,0.0872344970703125
250,layout,mod1,64,blocks4,4,0.3,0.85,0.25,206,0.299885366597509,0.2735042373369575,0.34797989900702886,0.515625,0.5,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.09243506490510843,0.019440073937251334,0.594573974609375,0.501373291015625,0.09320068359375
251,layout,mod1,64,blocks4,4,0.3,0.85,0.5,201,0.5739056957450333,0.0022127310486167256,0.004310365097871977,1.0,1.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.17713793935671612,0.019440073937251334,0.671234130859375,0.4965362548828125,0.1746978759765625
251,layout,mod1,64,blocks4,4,0.3,0.85,0.5,202,0.5739056957450333,0.0022127310486167256,0.004310365097871977,1.0,1.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.17713793935671612,0.019440073937251334,0.6733245849609375,0.496124267578125,0.1772003173828125
251,layout,mod1,64,blocks4,4,0.3,0.85,0.5,203,0.5739056957450333,0.0022127310486167256,0.004310365097871977,1.0,1.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.17713793935671612,0.019440073937251334,0.68280029296875,0.5023956298828125,0.1804046630859375
251,layout,mod1,64,blocks4,4,0.3,0.85,0.5,204,0.5739056957450333,0.0022127310486167256,0.004310365097871977,1.0,1.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.17713793935671612,0.019440073937251334,0.6723480224609375,0.4987945556640625,0.173553466796875
251,layout,mod1,64,blocks4,4,0.3,0.85,0.5,205,0.5739056957450333,0.0022127310486167256,0.004310365097871977,1.0,1.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.17713793935671612,0.019440073937251334,0.668060302734375,0.5017547607421875,0.1663055419921875
251,layout,mod1,64,blocks4,4,0.3,0.85,0.5,206,0.5739056957450333,0.0022127310486167256,0.004310365097871977,1.0,1.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.17713793935671612,0.019440073937251334,0.6800384521484375,0.5021209716796875,0.17791748046875
252,layout,mod1,64,blocks4,8,0.1,0.45,0.25,201,0.3707444573018488,0.312173651975598,0.37603851567818825,0.578125,0.515625,0.5,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.1414793625884988,0.02054825355998191,0.6400299072265625,0.494659423828125,0.1453704833984375
252,layout,mod1,64,blocks4,8,0.1,0.45,0.25,202,0.3707444573018488,0.312173651975598,0.37603851567818825,0.578125,0.515625,0.5,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.1414793625884988,0.02054825355998191,0.640899658203125,0.49755859375,0.143341064453125
252,layout,mod1,64,blocks4,8,0.1,0.45,0.25,203,0.3707444573018488,0.312173651975598,0.37603851567818825,0.578125,0.515625,0.5,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.1414793625884988,0.02054825355998191,0.645843505859375,0.5025787353515625,0.1432647705078125
252,layout,mod1,64,blocks4,8,0.1,0.45,0.25,204,0.3707444573018488,0.312173651975598,0.37603851567818825,0.578125,0.515625,0.5,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.1414793625884988,0.02054825355998191,0.638916015625,0.4972076416015625,0.1417083740234375
252,layout,mod1,64,blocks4,8,0.1,0.45,0.25,205,0.3707444573018488,0.312173651975598,0.37603851567818825,0.578125,0.515625,0.5,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.1414793625884988,0.02054825355998191,0.6397857666015625,0.502777099609375,0.1370086669921875
252,layout,mod1,64,blocks4,8,0.1,0.45,0.25,206,0.3707444573018488,0.312173651975598,0.37603851567818825,0.578125,0.515625,0.5,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.1414793625884988,0.02054825355998191,0.6420440673828125,0.500762939453125,0.1412811279296875
253,layout,mod1,64,blocks4,8,0.3,0.45,0.25,201,0.2989918141072993,0.2718119992867598,0.3519262108699115,0.515625,0.5,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.0925660295340861,0.02054825355998191,0.592620849609375,0.4953155517578125,0.0973052978515625
253,layout,mod1,64,blocks4,8,0.3,0.45,0.25,202,0.2989918141072993,0.2718119992867598,0.3519262108699115,0.515625,0.5,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.0925660295340861,0.02054825355998191,0.58892822265625,0.4979705810546875,0.0909576416015625
253,layout,mod1,64,blocks4,8,0.3,0.45,0.25,203,0.2989918141072993,0.2718119992867598,0.3519262108699115,0.515625,0.5,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.0925660295340861,0.02054825355998191,0.598052978515625,0.5035552978515625,0.0944976806640625
253,layout,mod1,64,blocks4,8,0.3,0.45,0.25,204,0.2989918141072993,0.2718119992867598,0.3519262108699115,0.515625,0.5,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.0925660295340861,0.02054825355998191,0.5904998779296875,0.496490478515625,0.0940093994140625
253,layout,mod1,64,blocks4,8,0.3,0.45,0.25,205,0.2989918141072993,0.2718119992867598,0.3519262108699115,0.515625,0.5,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.0925660295340861,0.02054825355998191,0.5900421142578125,0.5028076171875,0.0872344970703125
253,layout,mod1,64,blocks4,8,0.3,0.45,0.25,206,0.2989918141072993,0.2718119992867598,0.3519262108699115,0.515625,0.5,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.0925660295340861,0.02054825355998191,0.5946807861328125,0.501373291015625,0.0933074951171875
254,layout,mod1,64,blocks4,8,0.3,0.45,0.5,201,0.5705494069032642,0.003017295936173814,0.014553887704719364,1.0,1.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.17716367987882642,0.02054825355998191,0.67156982421875,0.4965362548828125,0.1750335693359375
254,layout,mod1,64,blocks4,8,0.3,0.45,0.5,202,0.5705494069032642,0.003017295936173814,0.014553887704719364,1.0,1.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.17716367987882642,0.02054825355998191,0.6730499267578125,0.496124267578125,0.1769256591796875
254,layout,mod1,64,blocks4,8,0.3,0.45,0.5,203,0.5705494069032642,0.003017295936173814,0.014553887704719364,1.0,1.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.17716367987882642,0.02054825355998191,0.68267822265625,0.5023956298828125,0.1802825927734375
254,layout,mod1,64,blocks4,8,0.3,0.45,0.5,204,0.5705494069032642,0.003017295936173814,0.014553887704719364,1.0,1.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.17716367987882642,0.02054825355998191,0.6725006103515625,0.4987945556640625,0.1737060546875
254,layout,mod1,64,blocks4,8,0.3,0.45,0.5,205,0.5705494069032642,0.003017295936173814,0.014553887704719364,1.0,1.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.17716367987882642,0.02054825355998191,0.6674957275390625,0.5017547607421875,0.165740966796875
254,layout,mod1,64,blocks4,8,0.3,0.45,0.5,206,0.5705494069032642,0.003017295936173814,0.014553887704719364,1.0,1.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.17716367987882642,0.02054825355998191,0.6798553466796875,0.5021209716796875,0.177734375
255,layout,mod1,64,smooth,4,0.1,0.15,0.25,201,0.18348174159782987,0.2193758709039502,0.45332864983803883,0.3125,0.25,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.05437769667363491,0.003451421780915176,0.5516815185546875,0.496490478515625,0.0551910400390625
255,layout,mod1,64,smooth,4,0.1,0.15,0.25,202,0.07909188124489339,0.16907634552688008,0.5512531226877835,0.125,0.125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.0231185206194268,0.003451421780915176,0.522247314453125,0.4980621337890625,0.0241851806640625
255,layout,mod1,64,smooth,4,0.1,0.15,0.25,203,0.25941964012628116,0.22398221587498124,0.37896084301437866,0.453125,0.375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.07697598142300269,0.003451421780915176,0.5780181884765625,0.5021820068359375,0.075836181640625
255,layout,mod1,64,smooth,4,0.1,0.15,0.25,204,0.2771943037860921,0.2391687942361962,0.35189798125111116,0.5,0.46875,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.08300259498315371,0.003451421780915176,0.580535888671875,0.496246337890625,0.08428955078125
255,layout,mod1,64,smooth,4,0.1,0.15,0.25,205,0.19652131072582735,0.2141549137625458,0.4437719813552098,0.359375,0.265625,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.05780638287380796,0.003451421780915176,0.554840087890625,0.5010528564453125,0.0537872314453125
255,layout,mod1,64,smooth,4,0.1,0.15,0.25,206,0.17052425171538338,0.2165237371089257,0.4633282334710328,0.28125,0.25,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.050094554159354626,0.003451421780915176,0.5546112060546875,0.5034027099609375,0.05120849609375
256,layout,mod1,64,smooth,4,0.1,0.45,0.25,201,0.28204240380777446,0.24536093278876972,0.4823443772422243,0.5625,0.421875,0.109375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.10170386606055778,0.010327454942788639,0.6002349853515625,0.496490478515625,0.1037445068359375
256,layout,mod1,64,smooth,4,0.1,0.45,0.25,202,0.13702201162398572,0.22021118625942132,0.605504941083971,0.25,0.1875,0.0625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.04868999559234466,0.010327454942788639,0.5455322265625,0.4980621337890625,0.0474700927734375
256,layout,mod1,64,smooth,4,0.1,0.45,0.25,203,0.39976317974774744,0.21058314566179623,0.3713585604892288,0.75,0.59375,0.234375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.14434697993280385,0.010327454942788639,0.64599609375,0.5021820068359375,0.1438140869140625
256,layout,mod1,64,smooth,4,0.1,0.45,0.25,204,0.39644637228944424,0.25525892245074033,0.34831916141506114,0.6875,0.625,0.296875,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.14533017759270733,0.010327454942788639,0.643402099609375,0.496246337890625,0.14715576171875
256,layout,mod1,64,smooth,4,0.1,0.45,0.25,205,0.3226573634276302,0.23200200720813402,0.4478227528196665,0.640625,0.453125,0.125,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.11558173711848692,0.010327454942788639,0.610198974609375,0.5010528564453125,0.1091461181640625
256,layout,mod1,64,smooth,4,0.1,0.45,0.25,206,0.2878389835519174,0.2466770909961503,0.470675395633348,0.578125,0.375,0.15625,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.10253406066169798,0.010327454942788639,0.606292724609375,0.5034027099609375,0.1028900146484375
257,layout,mod1,64,smooth,4,0.1,0.85,0.5,201,0.418252740161995,0.21942932436477694,0.3999526472990914,0.78125,0.59375,0.28125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.15964811181238217,0.019440073937251334,0.6586456298828125,0.4982452392578125,0.160400390625
257,layout,mod1,64,smooth,4,0.1,0.85,0.5,202,0.5100678286882205,0.19772990438278945,0.29022868350883857,0.890625,0.78125,0.5,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.19904321891719506,0.019440073937251334,0.696685791015625,0.4969940185546875,0.1996917724609375
257,layout,mod1,64,smooth,4,0.1,0.85,0.5,203,0.6219657350724721,0.04159666509365989,0.15394906717244194,1.0,1.0,0.703125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.24480678856105548,0.019440073937251334,0.7487945556640625,0.5014495849609375,0.247344970703125
257,layout,mod1,64,smooth,4,0.1,0.85,0.5,204,0.5372185584622462,0.15768493314832766,0.26409626727731006,0.953125,0.828125,0.4375,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.20842110303691408,0.019440073937251334,0.7049407958984375,0.49700927734375,0.2079315185546875
257,layout,mod1,64,smooth,4,0.1,0.85,0.5,205,0.4819708092252069,0.16762321410056386,0.3480067975305956,0.90625,0.703125,0.28125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.18620176877692896,0.019440073937251334,0.6802825927734375,0.5002899169921875,0.17999267578125
257,layout,mod1,64,smooth,4,0.1,0.85,0.5,206,0.5443290587820191,0.16992958229479796,0.24252044928049404,0.90625,0.796875,0.59375,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.21069257777385214,0.019440073937251334,0.7121124267578125,0.5035552978515625,0.20855712890625
258,layout,mod1,64,smooth,4,0.3,0.15,0.25,201,0.1154136125753096,0.15625370642198352,0.4920560274438599,0.3125,0.015625,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.02921598012869502,0.003451421780915176,0.526336669921875,0.4969482421875,0.029388427734375
258,layout,mod1,64,smooth,4,0.3,0.15,0.25,202,0.04813613779637234,0.1136168425824748,0.556960670293894,0.125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.012116055875418847,0.003451421780915176,0.510528564453125,0.497039794921875,0.01348876953125
258,layout,mod1,64,smooth,4,0.3,0.15,0.25,203,0.16227190947269765,0.16276504098972372,0.4472516278048204,0.4375,0.015625,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.04105762803681739,0.003451421780915176,0.54376220703125,0.50299072265625,0.040771484375
258,layout,mod1,64,smooth,4,0.3,0.15,0.25,204,0.1779316713863545,0.1718547704261435,0.4284921952373812,0.46875,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.04536271974948895,0.003451421780915176,0.5428009033203125,0.4961090087890625,0.04669189453125
258,layout,mod1,64,smooth,4,0.3,0.15,0.25,205,0.11942190457945248,0.1500446522902177,0.490613780505725,0.328125,0.015625,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.03001009320048956,0.003451421780915176,0.527435302734375,0.5003509521484375,0.0270843505859375
258,layout,mod1,64,smooth,4,0.3,0.15,0.25,206,0.10368649068045704,0.14830204092321903,0.50417318424602,0.28125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.0261154292741336,0.003451421780915176,0.529449462890625,0.5030517578125,0.026397705078125
259,layout,mod1,64,smooth,4,0.3,0.85,0.25,201,0.23127677539498792,0.19615588232780945,0.489963832842811,0.515625,0.25,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.07276079095473628,0.019440073937251334,0.572662353515625,0.4969482421875,0.075714111328125
259,layout,mod1,64,smooth,4,0.3,0.85,0.25,202,0.12445799599500389,0.1852609508098026,0.5850388035304595,0.25,0.125,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.038721107278247055,0.019440073937251334,0.5357818603515625,0.497039794921875,0.0387420654296875
259,layout,mod1,64,smooth,4,0.3,0.85,0.25,203,0.33800447834654423,0.16554594372900094,0.38113903364554735,0.75,0.40625,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.10632503025490066,0.019440073937251334,0.6090087890625,0.50299072265625,0.10601806640625
259,layout,mod1,64,smooth,4,0.3,0.85,0.25,204,0.34046618554725816,0.20543696553886304,0.3593292618428716,0.6875,0.5,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.10909198368107298,0.019440073937251334,0.6031494140625,0.4961090087890625,0.1070404052734375
259,layout,mod1,64,smooth,4,0.3,0.85,0.25,205,0.2738780865446507,0.188420409946629,0.446433065386778,0.640625,0.28125,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.0855482909556661,0.019440073937251334,0.57879638671875,0.5003509521484375,0.0784454345703125
259,layout,mod1,64,smooth,4,0.3,0.85,0.25,206,0.2514236709284137,0.19827025396338532,0.4656444005882996,0.515625,0.25,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.0787037677628117,0.019440073937251334,0.5817718505859375,0.5030517578125,0.0787200927734375
260,layout,mod1,64,smooth,4,0.3,0.85,0.5,201,0.2754103839725587,0.18581860506024211,0.44671326864164745,0.59375,0.265625,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.08621645005124806,0.019440073937251334,0.5874786376953125,0.4986572265625,0.0888214111328125
260,layout,mod1,64,smooth,4,0.3,0.85,0.5,202,0.3563258826679647,0.1743839886008646,0.3542636808505326,0.78125,0.421875,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.11343650112280862,0.019440073937251334,0.6100311279296875,0.4968414306640625,0.113189697265625
260,layout,mod1,64,smooth,4,0.3,0.85,0.5,203,0.4528088339964599,0.07874923759027247,0.24770081714636913,1.0,0.578125,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.14592135869067582,0.019440073937251334,0.645965576171875,0.5017852783203125,0.1441802978515625
260,layout,mod1,64,smooth,4,0.3,0.85,0.5,204,0.3809160290008198,0.16158275209677517,0.3241376759522939,0.828125,0.5,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.1206526344158037,0.019440073937251334,0.6160888671875,0.496307373046875,0.119781494140625
260,layout,mod1,64,smooth,4,0.3,0.85,0.5,205,0.3127442303501708,0.1548278536585116,0.41780785918721697,0.75,0.265625,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.0977236189294973,0.019440073937251334,0.593597412109375,0.5001068115234375,0.0934906005859375
260,layout,mod1,64,smooth,4,0.3,0.85,0.5,206,0.3941624665144131,0.16971571847393216,0.301157138172339,0.8125,0.5625,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.12550642209574114,0.019440073937251334,0.6282196044921875,0.5035247802734375,0.12469482421875
261,layout,mod1,64,smooth,8,0.1,0.15,0.25,201,0.24302766733116846,0.23343330905273887,0.473525071030005,0.5,0.3125,0.109375,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.08136682718502833,0.006890931249520671,0.5799560546875,0.496490478515625,0.083465576171875
261,layout,mod1,64,smooth,8,0.1,0.15,0.25,202,0.113071527015733,0.1982635639582051,0.5883853183364061,0.25,0.125,0.0625,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.03730320136664322,0.006890931249520671,0.5357818603515625,0.4980621337890625,0.0377197265625
261,layout,mod1,64,smooth,8,0.1,0.15,0.25,203,0.3440955944003646,0.21705973173737295,0.37705180537304894,0.71875,0.453125,0.171875,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.11562099789988356,0.006890931249520671,0.61761474609375,0.5021820068359375,0.1154327392578125
261,layout,mod1,64,smooth,8,0.1,0.15,0.25,204,0.3514525960678338,0.2479823148496462,0.35117262745764705,0.6875,0.5,0.203125,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.1199702739962556,0.006890931249520671,0.6197967529296875,0.496246337890625,0.1235504150390625
261,layout,mod1,64,smooth,8,0.1,0.15,0.25,205,0.2719002835617391,0.22408660587492857,0.449925637649366,0.59375,0.359375,0.109375,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.09039438616608164,0.006890931249520671,0.58648681640625,0.5010528564453125,0.0854339599609375
261,layout,mod1,64,smooth,8,0.1,0.15,0.25,206,0.2391441471214084,0.23417746334402095,0.4727277122137207,0.46875,0.28125,0.09375,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.07915599096330865,0.006890931249520671,0.581878662109375,0.5034027099609375,0.0784759521484375
262,layout,mod4,32,blocks4,4,0.1,0.15,0.5,201,0.5209844687458403,0.04006972790222992,0.08878963688476454,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.15933590588032095,0.04488451243299907,0.651611328125,0.49957275390625,0.15203857421875
262,layout,mod4,32,blocks4,4,0.1,0.15,0.5,202,0.5209844687458403,0.04006972790222992,0.08878963688476454,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.15933590588032095,0.04488451243299907,0.65789794921875,0.500946044921875,0.156951904296875
262,layout,mod4,32,blocks4,4,0.1,0.15,0.5,203,0.5209844687458403,0.04006972790222992,0.08878963688476454,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.15933590588032095,0.04488451243299907,0.659912109375,0.497711181640625,0.162200927734375
262,layout,mod4,32,blocks4,4,0.1,0.15,0.5,204,0.5209844687458403,0.04006972790222992,0.08878963688476454,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.15933590588032095,0.04488451243299907,0.658233642578125,0.501708984375,0.156524658203125
262,layout,mod4,32,blocks4,4,0.1,0.15,0.5,205,0.5209844687458403,0.04006972790222992,0.08878963688476454,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.15933590588032095,0.04488451243299907,0.66741943359375,0.5020751953125,0.16534423828125
262,layout,mod4,32,blocks4,4,0.1,0.15,0.5,206,0.5209844687458403,0.04006972790222992,0.08878963688476454,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.15933590588032095,0.04488451243299907,0.663482666015625,0.496002197265625,0.16748046875
263,layout,mod4,32,blocks4,4,0.1,0.45,0.25,201,0.431307670851387,0.22526803960858488,0.32131268929825046,0.75,0.5625,0.5,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.1556242921063569,0.13010404340942539,0.6492919921875,0.500518798828125,0.148773193359375
263,layout,mod4,32,blocks4,4,0.1,0.45,0.25,202,0.431307670851387,0.22526803960858488,0.32131268929825046,0.75,0.5625,0.5,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.1556242921063569,0.13010404340942539,0.65106201171875,0.497589111328125,0.153472900390625
263,layout,mod4,32,blocks4,4,0.1,0.45,0.25,203,0.431307670851387,0.22526803960858488,0.32131268929825046,0.75,0.5625,0.5,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.1556242921063569,0.13010404340942539,0.658843994140625,0.495941162109375,0.16290283203125
263,layout,mod4,32,blocks4,4,0.1,0.45,0.25,204,0.431307670851387,0.22526803960858488,0.32131268929825046,0.75,0.5625,0.5,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.1556242921063569,0.13010404340942539,0.654205322265625,0.503265380859375,0.15093994140625
263,layout,mod4,32,blocks4,4,0.1,0.45,0.25,205,0.431307670851387,0.22526803960858488,0.32131268929825046,0.75,0.5625,0.5,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.1556242921063569,0.13010404340942539,0.65966796875,0.5001220703125,0.1595458984375
263,layout,mod4,32,blocks4,4,0.1,0.45,0.25,206,0.431307670851387,0.22526803960858488,0.32131268929825046,0.75,0.5625,0.5,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.1556242921063569,0.13010404340942539,0.659576416015625,0.498291015625,0.161285400390625
264,layout,mod4,32,blocks4,4,0.3,0.15,0.25,201,0.19169159205502231,0.16699428847903253,0.4134473701053134,0.5625,0.0625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.048592012739227516,0.04488451243299907,0.5455322265625,0.50091552734375,0.04461669921875
264,layout,mod4,32,blocks4,4,0.3,0.15,0.25,202,0.19169159205502231,0.16699428847903253,0.4134473701053134,0.5625,0.0625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.048592012739227516,0.04488451243299907,0.545745849609375,0.4981689453125,0.047576904296875
264,layout,mod4,32,blocks4,4,0.3,0.15,0.25,203,0.19169159205502231,0.16699428847903253,0.4134473701053134,0.5625,0.0625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.048592012739227516,0.04488451243299907,0.552276611328125,0.496795654296875,0.05548095703125
264,layout,mod4,32,blocks4,4,0.3,0.15,0.25,204,0.19169159205502231,0.16699428847903253,0.4134473701053134,0.5625,0.0625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.048592012739227516,0.04488451243299907,0.54803466796875,0.50244140625,0.04559326171875
264,layout,mod4,32,blocks4,4,0.3,0.15,0.25,205,0.19169159205502231,0.16699428847903253,0.4134473701053134,0.5625,0.0625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.048592012739227516,0.04488451243299907,0.549713134765625,0.49993896484375,0.049774169921875
264,layout,mod4,32,blocks4,4,0.3,0.15,0.25,206,0.19169159205502231,0.16699428847903253,0.4134473701053134,0.5625,0.0625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,2.8261077279534934,0.048592012739227516,0.04488451243299907,0.549102783203125,0.497100830078125,0.052001953125
265,layout,mod4,32,blocks4,4,0.3,0.15,0.5,201,0.3369698916023349,0.05102723666730695,0.27133368519414214,1.0,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.08623380393244895,0.04488451243299907,0.58319091796875,0.499053955078125,0.084136962890625
265,layout,mod4,32,blocks4,4,0.3,0.15,0.5,202,0.3369698916023349,0.05102723666730695,0.27133368519414214,1.0,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.08623380393244895,0.04488451243299907,0.586212158203125,0.50177001953125,0.084442138671875
265,layout,mod4,32,blocks4,4,0.3,0.15,0.5,203,0.3369698916023349,0.05102723666730695,0.27133368519414214,1.0,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.08623380393244895,0.04488451243299907,0.589508056640625,0.498809814453125,0.0906982421875
265,layout,mod4,32,blocks4,4,0.3,0.15,0.5,204,0.3369698916023349,0.05102723666730695,0.27133368519414214,1.0,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.08623380393244895,0.04488451243299907,0.585540771484375,0.50164794921875,0.083892822265625
265,layout,mod4,32,blocks4,4,0.3,0.15,0.5,205,0.3369698916023349,0.05102723666730695,0.27133368519414214,1.0,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.08623380393244895,0.04488451243299907,0.58819580078125,0.503143310546875,0.085052490234375
265,layout,mod4,32,blocks4,4,0.3,0.15,0.5,206,0.3369698916023349,0.05102723666730695,0.27133368519414214,1.0,0.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,2.8261077279534934,0.08623380393244895,0.04488451243299907,0.58734130859375,0.494415283203125,0.092926025390625
266,layout,mod4,32,blocks4,4,0.3,0.45,0.25,201,0.30512489315992686,0.2129488913056096,0.36838845185746016,0.5625,0.5,0.0,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.092895727513277,0.13010404340942539,0.587554931640625,0.50091552734375,0.086639404296875
266,layout,mod4,32,blocks4,4,0.3,0.45,0.25,202,0.30512489315992686,0.2129488913056096,0.36838845185746016,0.5625,0.5,0.0,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.092895727513277,0.13010404340942539,0.58978271484375,0.4981689453125,0.09161376953125
266,layout,mod4,32,blocks4,4,0.3,0.45,0.25,203,0.30512489315992686,0.2129488913056096,0.36838845185746016,0.5625,0.5,0.0,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.092895727513277,0.13010404340942539,0.59783935546875,0.496795654296875,0.101043701171875
266,layout,mod4,32,blocks4,4,0.3,0.45,0.25,204,0.30512489315992686,0.2129488913056096,0.36838845185746016,0.5625,0.5,0.0,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.092895727513277,0.13010404340942539,0.59130859375,0.50244140625,0.0888671875
266,layout,mod4,32,blocks4,4,0.3,0.45,0.25,205,0.30512489315992686,0.2129488913056096,0.36838845185746016,0.5625,0.5,0.0,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.092895727513277,0.13010404340942539,0.5926513671875,0.49993896484375,0.09271240234375
266,layout,mod4,32,blocks4,4,0.3,0.45,0.25,206,0.30512489315992686,0.2129488913056096,0.36838845185746016,0.5625,0.5,0.0,0.4275,0.9657546947955247,0.3870967741935484,8.043093163549514,0.092895727513277,0.13010404340942539,0.594268798828125,0.497100830078125,0.09716796875
267,layout,mod4,32,blocks4,8,0.1,0.45,0.25,201,0.5166032048328313,0.1609022670130921,0.3193792240986876,1.0,0.625,0.5,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.2020129587050788,0.24328102470736912,0.697998046875,0.500518798828125,0.197479248046875
267,layout,mod4,32,blocks4,8,0.1,0.45,0.25,202,0.5166032048328313,0.1609022670130921,0.3193792240986876,1.0,0.625,0.5,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.2020129587050788,0.24328102470736912,0.695526123046875,0.497589111328125,0.19793701171875
267,layout,mod4,32,blocks4,8,0.1,0.45,0.25,203,0.5166032048328313,0.1609022670130921,0.3193792240986876,1.0,0.625,0.5,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.2020129587050788,0.24328102470736912,0.704071044921875,0.495941162109375,0.2081298828125
267,layout,mod4,32,blocks4,8,0.1,0.45,0.25,204,0.5166032048328313,0.1609022670130921,0.3193792240986876,1.0,0.625,0.5,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.2020129587050788,0.24328102470736912,0.702301025390625,0.503265380859375,0.19903564453125
267,layout,mod4,32,blocks4,8,0.1,0.45,0.25,205,0.5166032048328313,0.1609022670130921,0.3193792240986876,1.0,0.625,0.5,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.2020129587050788,0.24328102470736912,0.70782470703125,0.5001220703125,0.20770263671875
267,layout,mod4,32,blocks4,8,0.1,0.45,0.25,206,0.5166032048328313,0.1609022670130921,0.3193792240986876,1.0,0.625,0.5,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.2020129587050788,0.24328102470736912,0.7125244140625,0.498291015625,0.2142333984375
268,layout,mod4,32,blocks4,8,0.1,0.85,0.25,201,0.587893793679421,0.10086323014559023,0.3212982235606548,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.24791513630693293,0.41431911068883365,0.7445068359375,0.500518798828125,0.243988037109375
268,layout,mod4,32,blocks4,8,0.1,0.85,0.25,202,0.587893793679421,0.10086323014559023,0.3212982235606548,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.24791513630693293,0.41431911068883365,0.7398681640625,0.497589111328125,0.242279052734375
268,layout,mod4,32,blocks4,8,0.1,0.85,0.25,203,0.587893793679421,0.10086323014559023,0.3212982235606548,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.24791513630693293,0.41431911068883365,0.751068115234375,0.495941162109375,0.255126953125
268,layout,mod4,32,blocks4,8,0.1,0.85,0.25,204,0.587893793679421,0.10086323014559023,0.3212982235606548,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.24791513630693293,0.41431911068883365,0.746002197265625,0.503265380859375,0.24273681640625
268,layout,mod4,32,blocks4,8,0.1,0.85,0.25,205,0.587893793679421,0.10086323014559023,0.3212982235606548,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.24791513630693293,0.41431911068883365,0.754364013671875,0.5001220703125,0.254241943359375
268,layout,mod4,32,blocks4,8,0.1,0.85,0.25,206,0.587893793679421,0.10086323014559023,0.3212982235606548,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.24791513630693293,0.41431911068883365,0.761932373046875,0.498291015625,0.263641357421875
269,layout,mod4,32,blocks4,8,0.3,0.85,0.25,201,0.3987350606658236,0.14287176599315807,0.3506613829985532,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.13268269286665588,0.41431911068883365,0.629638671875,0.50091552734375,0.12872314453125
269,layout,mod4,32,blocks4,8,0.3,0.85,0.25,202,0.3987350606658236,0.14287176599315807,0.3506613829985532,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.13268269286665588,0.41431911068883365,0.624603271484375,0.4981689453125,0.126434326171875
269,layout,mod4,32,blocks4,8,0.3,0.85,0.25,203,0.3987350606658236,0.14287176599315807,0.3506613829985532,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.13268269286665588,0.41431911068883365,0.635955810546875,0.496795654296875,0.13916015625
269,layout,mod4,32,blocks4,8,0.3,0.85,0.25,204,0.3987350606658236,0.14287176599315807,0.3506613829985532,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.13268269286665588,0.41431911068883365,0.629913330078125,0.50244140625,0.127471923828125
269,layout,mod4,32,blocks4,8,0.3,0.85,0.25,205,0.3987350606658236,0.14287176599315807,0.3506613829985532,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.13268269286665588,0.41431911068883365,0.63665771484375,0.49993896484375,0.13671875
269,layout,mod4,32,blocks4,8,0.3,0.85,0.25,206,0.3987350606658236,0.14287176599315807,0.3506613829985532,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.13268269286665588,0.41431911068883365,0.639312744140625,0.497100830078125,0.1422119140625
270,layout,mod4,32,blocks4,8,0.3,0.85,0.5,201,0.5954309444165912,0.001940623875383527,0.002897125175264948,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1929509557600063,0.41431911068883365,0.684417724609375,0.499053955078125,0.18536376953125
270,layout,mod4,32,blocks4,8,0.3,0.85,0.5,202,0.5954309444165912,0.001940623875383527,0.002897125175264948,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1929509557600063,0.41431911068883365,0.6895751953125,0.50177001953125,0.18780517578125
270,layout,mod4,32,blocks4,8,0.3,0.85,0.5,203,0.5954309444165912,0.001940623875383527,0.002897125175264948,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1929509557600063,0.41431911068883365,0.691680908203125,0.498809814453125,0.19287109375
270,layout,mod4,32,blocks4,8,0.3,0.85,0.5,204,0.5954309444165912,0.001940623875383527,0.002897125175264948,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1929509557600063,0.41431911068883365,0.6900634765625,0.50164794921875,0.18841552734375
270,layout,mod4,32,blocks4,8,0.3,0.85,0.5,205,0.5954309444165912,0.001940623875383527,0.002897125175264948,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1929509557600063,0.41431911068883365,0.69964599609375,0.503143310546875,0.196502685546875
270,layout,mod4,32,blocks4,8,0.3,0.85,0.5,206,0.5954309444165912,0.001940623875383527,0.002897125175264948,1.0,1.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.1929509557600063,0.41431911068883365,0.69976806640625,0.494415283203125,0.205352783203125
271,layout,mod4,32,smooth,4,0.1,0.45,0.5,201,0.5287925218209804,0.09236885778348997,0.25261535329129037,1.0,0.84375,0.28125,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.19684874246724754,0.13010404340942539,0.6962890625,0.503265380859375,0.193023681640625
271,layout,mod4,32,smooth,4,0.1,0.45,0.5,202,0.5020779407453366,0.16020538367869783,0.2619934166932816,0.90625,0.6875,0.3125,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.18479183310732744,0.13010404340942539,0.6839599609375,0.497772216796875,0.186187744140625
271,layout,mod4,32,smooth,4,0.1,0.45,0.5,203,0.35084299836829236,0.12929952902577885,0.4739735643710382,1.0,0.25,0.0,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.12299232956457434,0.13010404340942539,0.624755859375,0.49676513671875,0.12799072265625
271,layout,mod4,32,smooth,4,0.1,0.45,0.5,204,0.5335055873306759,0.11973741042997521,0.2300670711739749,1.0,0.8125,0.40625,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.19738494646721796,0.13010404340942539,0.69403076171875,0.499114990234375,0.194915771484375
271,layout,mod4,32,smooth,4,0.1,0.45,0.5,205,0.5707678640116565,0.08638669194017383,0.17855548525279105,1.0,0.90625,0.5,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.21278297364958576,0.13010404340942539,0.723388671875,0.499359130859375,0.224029541015625
271,layout,mod4,32,smooth,4,0.1,0.45,0.5,206,0.5113729983816445,0.1388269790777705,0.2581874812892563,0.9375,0.75,0.3125,0.4275,0.9657546947955247,0.5161290322580645,8.043093163549514,0.18852840743206978,0.13010404340942539,0.6912841796875,0.4945068359375,0.19677734375
272,layout,mod4,32,smooth,4,0.3,0.85,0.5,201,0.45914169022312457,0.07198143921163908,0.25394166161097775,1.0,0.65625,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.1507373418783297,0.2347020911362906,0.650238037109375,0.503570556640625,0.14666748046875
272,layout,mod4,32,smooth,4,0.3,0.85,0.5,202,0.445470464740336,0.1206344771762793,0.2545419462752426,0.96875,0.65625,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.14388958817414146,0.2347020911362906,0.642333984375,0.49884033203125,0.14349365234375
272,layout,mod4,32,smooth,4,0.3,0.85,0.5,203,0.2811308884457991,0.07618779001195065,0.49072549979321767,1.0,0.0,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.08684718794500651,0.2347020911362906,0.5889892578125,0.497039794921875,0.091949462890625
272,layout,mod4,32,smooth,4,0.3,0.85,0.5,204,0.4522884409929133,0.10262233445196586,0.25201186603261916,1.0,0.59375,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.14678437993984222,0.2347020911362906,0.646240234375,0.4974365234375,0.1488037109375
272,layout,mod4,32,smooth,4,0.3,0.85,0.5,205,0.4954954830484215,0.0696816784589202,0.1876272308904189,1.0,0.8125,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.16198281231850364,0.2347020911362906,0.66876220703125,0.50079345703125,0.16796875
272,layout,mod4,32,smooth,4,0.3,0.85,0.5,206,0.4509748790481113,0.10130829624341049,0.2553399946062469,1.0,0.6875,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.1467012731480147,0.2347020911362906,0.649200439453125,0.49383544921875,0.155364990234375
273,layout,mod4,32,smooth,8,0.1,0.15,0.5,201,0.4501069660393072,0.1310518681993553,0.2801353196176638,0.96875,0.53125,0.15625,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.15249991430913398,0.08775440540965007,0.651702880859375,0.503265380859375,0.1484375
273,layout,mod4,32,smooth,8,0.1,0.15,0.5,202,0.43417100878068077,0.1832175458538085,0.28032640437959483,0.84375,0.65625,0.21875,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.14771294867544082,0.08775440540965007,0.646942138671875,0.497772216796875,0.149169921875
273,layout,mod4,32,smooth,8,0.1,0.15,0.5,203,0.26018221889634485,0.14741132612829416,0.49350455189566345,0.5,0.25,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.08267200189545629,0.08775440540965007,0.584747314453125,0.49676513671875,0.087982177734375
273,layout,mod4,32,smooth,8,0.1,0.15,0.5,204,0.46947417937287855,0.14933864847819484,0.24483817696794868,0.90625,0.6875,0.1875,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.1601025179926679,0.08775440540965007,0.65789794921875,0.499114990234375,0.158782958984375
273,layout,mod4,32,smooth,8,0.1,0.15,0.5,205,0.5072567177824125,0.12361381939259643,0.19726949803698463,1.0,0.75,0.3125,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.17427253229425038,0.08775440540965007,0.682861328125,0.499359130859375,0.183502197265625
273,layout,mod4,32,smooth,8,0.1,0.15,0.5,206,0.4369224113762128,0.16831824461920608,0.28096569338686683,0.84375,0.59375,0.25,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.14762558925001273,0.08775440540965007,0.6531982421875,0.4945068359375,0.15869140625
274,layout,mod4,32,smooth,8,0.1,0.85,0.5,201,0.7113218954070161,0.012047640863005384,0.06924220045410895,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.29758984811834593,0.41431911068883365,0.79962158203125,0.503265380859375,0.296356201171875
274,layout,mod4,32,smooth,8,0.1,0.85,0.5,202,0.7011391511141629,0.02462086092554731,0.09574559300619412,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.2942460354133686,0.41431911068883365,0.790130615234375,0.497772216796875,0.2923583984375
274,layout,mod4,32,smooth,8,0.1,0.85,0.5,203,0.6414803835936489,0.02837512340302405,0.25157640772814416,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.2750771892595346,0.41431911068883365,0.776763916015625,0.49676513671875,0.279998779296875
274,layout,mod4,32,smooth,8,0.1,0.85,0.5,204,0.6932258437392098,0.020944289159732104,0.12346662514031669,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.29297235741859357,0.41431911068883365,0.789215087890625,0.499114990234375,0.29010009765625
274,layout,mod4,32,smooth,8,0.1,0.85,0.5,205,0.7138864199434252,0.01117953679755438,0.059166733964699104,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.2978361485678107,0.41431911068883365,0.809295654296875,0.499359130859375,0.3099365234375
274,layout,mod4,32,smooth,8,0.1,0.85,0.5,206,0.7073726223043744,0.019386862045688614,0.07851863148069843,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.29609275270206004,0.41431911068883365,0.803619384765625,0.4945068359375,0.309112548828125
275,layout,mod4,64,blocks4,4,0.1,0.15,0.5,201,0.5264705925347564,0.03783561583579559,0.08084670094122921,1.0,1.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.16122588073306837,0.020640218058480486,0.6556549072265625,0.496185302734375,0.1594696044921875
275,layout,mod4,64,blocks4,4,0.1,0.15,0.5,202,0.5264705925347564,0.03783561583579559,0.08084670094122921,1.0,1.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.16122588073306837,0.020640218058480486,0.65765380859375,0.4957122802734375,0.1619415283203125
275,layout,mod4,64,blocks4,4,0.1,0.15,0.5,203,0.5264705925347564,0.03783561583579559,0.08084670094122921,1.0,1.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.16122588073306837,0.020640218058480486,0.667205810546875,0.50213623046875,0.165069580078125
275,layout,mod4,64,blocks4,4,0.1,0.15,0.5,204,0.5264705925347564,0.03783561583579559,0.08084670094122921,1.0,1.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.16122588073306837,0.020640218058480486,0.65533447265625,0.4995880126953125,0.1557464599609375
275,layout,mod4,64,blocks4,4,0.1,0.15,0.5,205,0.5264705925347564,0.03783561583579559,0.08084670094122921,1.0,1.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.16122588073306837,0.020640218058480486,0.6551055908203125,0.5013885498046875,0.153717041015625
275,layout,mod4,64,blocks4,4,0.1,0.15,0.5,206,0.5264705925347564,0.03783561583579559,0.08084670094122921,1.0,1.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.16122588073306837,0.020640218058480486,0.662078857421875,0.501129150390625,0.16094970703125
276,layout,mod4,64,blocks4,4,0.1,0.45,0.25,201,0.40675340445862584,0.2538944703728366,0.32510825853018266,0.5625,0.5625,0.5,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.14539088579423237,0.06096047893664591,0.6430206298828125,0.494659423828125,0.1483612060546875
276,layout,mod4,64,blocks4,4,0.1,0.45,0.25,202,0.40675340445862584,0.2538944703728366,0.32510825853018266,0.5625,0.5625,0.5,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.14539088579423237,0.06096047893664591,0.64532470703125,0.49755859375,0.14776611328125
276,layout,mod4,64,blocks4,4,0.1,0.45,0.25,203,0.40675340445862584,0.2538944703728366,0.32510825853018266,0.5625,0.5625,0.5,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.14539088579423237,0.06096047893664591,0.650543212890625,0.5025787353515625,0.1479644775390625
276,layout,mod4,64,blocks4,4,0.1,0.45,0.25,204,0.40675340445862584,0.2538944703728366,0.32510825853018266,0.5625,0.5625,0.5,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.14539088579423237,0.06096047893664591,0.6420135498046875,0.4972076416015625,0.144805908203125
276,layout,mod4,64,blocks4,4,0.1,0.45,0.25,205,0.40675340445862584,0.2538944703728366,0.32510825853018266,0.5625,0.5625,0.5,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.14539088579423237,0.06096047893664591,0.6433868408203125,0.502777099609375,0.1406097412109375
276,layout,mod4,64,blocks4,4,0.1,0.45,0.25,206,0.40675340445862584,0.2538944703728366,0.32510825853018266,0.5625,0.5625,0.5,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.14539088579423237,0.06096047893664591,0.6462249755859375,0.500762939453125,0.1454620361328125
277,layout,mod4,64,blocks4,4,0.1,0.45,0.5,201,0.645626529773082,0.007205095326326616,0.019561496118400384,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.23593606098132103,0.06096047893664591,0.7305450439453125,0.496185302734375,0.2343597412109375
277,layout,mod4,64,blocks4,4,0.1,0.45,0.5,202,0.645626529773082,0.007205095326326616,0.019561496118400384,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.23593606098132103,0.06096047893664591,0.733306884765625,0.4957122802734375,0.2375946044921875
277,layout,mod4,64,blocks4,4,0.1,0.45,0.5,203,0.645626529773082,0.007205095326326616,0.019561496118400384,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.23593606098132103,0.06096047893664591,0.744598388671875,0.50213623046875,0.242462158203125
277,layout,mod4,64,blocks4,4,0.1,0.45,0.5,204,0.645626529773082,0.007205095326326616,0.019561496118400384,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.23593606098132103,0.06096047893664591,0.72998046875,0.4995880126953125,0.2303924560546875
277,layout,mod4,64,blocks4,4,0.1,0.45,0.5,205,0.645626529773082,0.007205095326326616,0.019561496118400384,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.23593606098132103,0.06096047893664591,0.7282562255859375,0.5013885498046875,0.22686767578125
277,layout,mod4,64,blocks4,4,0.1,0.45,0.5,206,0.645626529773082,0.007205095326326616,0.019561496118400384,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.23593606098132103,0.06096047893664591,0.73846435546875,0.501129150390625,0.237335205078125
278,layout,mod4,64,blocks4,4,0.3,0.15,0.5,201,0.3480822681737518,0.05201207338628665,0.2582039202763413,1.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.08963395980749447,0.020640218058480486,0.584228515625,0.4965362548828125,0.0876922607421875
278,layout,mod4,64,blocks4,4,0.3,0.15,0.5,202,0.3480822681737518,0.05201207338628665,0.2582039202763413,1.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.08963395980749447,0.020640218058480486,0.5857391357421875,0.496124267578125,0.0896148681640625
278,layout,mod4,64,blocks4,4,0.3,0.15,0.5,203,0.3480822681737518,0.05201207338628665,0.2582039202763413,1.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.08963395980749447,0.020640218058480486,0.59344482421875,0.5023956298828125,0.0910491943359375
278,layout,mod4,64,blocks4,4,0.3,0.15,0.5,204,0.3480822681737518,0.05201207338628665,0.2582039202763413,1.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.08963395980749447,0.020640218058480486,0.5867767333984375,0.4987945556640625,0.087982177734375
278,layout,mod4,64,blocks4,4,0.3,0.15,0.5,205,0.3480822681737518,0.05201207338628665,0.2582039202763413,1.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.08963395980749447,0.020640218058480486,0.5856475830078125,0.5017547607421875,0.083892822265625
278,layout,mod4,64,blocks4,4,0.3,0.15,0.5,206,0.3480822681737518,0.05201207338628665,0.2582039202763413,1.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.08963395980749447,0.020640218058480486,0.589691162109375,0.5021209716796875,0.0875701904296875
279,layout,mod4,64,blocks4,8,0.1,0.45,0.5,201,0.6793500458125593,0.011571096545222677,0.028472751648010372,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.26471514632308135,0.11820477788110662,0.7592315673828125,0.496185302734375,0.2630462646484375
279,layout,mod4,64,blocks4,8,0.1,0.45,0.5,202,0.6793500458125593,0.011571096545222677,0.028472751648010372,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.26471514632308135,0.11820477788110662,0.763458251953125,0.4957122802734375,0.2677459716796875
279,layout,mod4,64,blocks4,8,0.1,0.45,0.5,203,0.6793500458125593,0.011571096545222677,0.028472751648010372,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.26471514632308135,0.11820477788110662,0.7720489501953125,0.50213623046875,0.2699127197265625
279,layout,mod4,64,blocks4,8,0.1,0.45,0.5,204,0.6793500458125593,0.011571096545222677,0.028472751648010372,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.26471514632308135,0.11820477788110662,0.758331298828125,0.4995880126953125,0.2587432861328125
279,layout,mod4,64,blocks4,8,0.1,0.45,0.5,205,0.6793500458125593,0.011571096545222677,0.028472751648010372,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.26471514632308135,0.11820477788110662,0.7553253173828125,0.5013885498046875,0.253936767578125
279,layout,mod4,64,blocks4,8,0.1,0.45,0.5,206,0.6793500458125593,0.011571096545222677,0.028472751648010372,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.26471514632308135,0.11820477788110662,0.7673492431640625,0.501129150390625,0.2662200927734375
280,layout,mod4,64,blocks4,8,0.1,0.85,0.25,201,0.5363230904234577,0.16470430940770361,0.33219663537783994,1.0,0.5625,0.5,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2165411389610841,0.21282031242066535,0.71533203125,0.494659423828125,0.220672607421875
280,layout,mod4,64,blocks4,8,0.1,0.85,0.25,202,0.5363230904234577,0.16470430940770361,0.33219663537783994,1.0,0.5625,0.5,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2165411389610841,0.21282031242066535,0.71563720703125,0.49755859375,0.21807861328125
280,layout,mod4,64,blocks4,8,0.1,0.85,0.25,203,0.5363230904234577,0.16470430940770361,0.33219663537783994,1.0,0.5625,0.5,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2165411389610841,0.21282031242066535,0.720001220703125,0.5025787353515625,0.2174224853515625
280,layout,mod4,64,blocks4,8,0.1,0.85,0.25,204,0.5363230904234577,0.16470430940770361,0.33219663537783994,1.0,0.5625,0.5,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2165411389610841,0.21282031242066535,0.7106170654296875,0.4972076416015625,0.213409423828125
280,layout,mod4,64,blocks4,8,0.1,0.85,0.25,205,0.5363230904234577,0.16470430940770361,0.33219663537783994,1.0,0.5625,0.5,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2165411389610841,0.21282031242066535,0.70849609375,0.502777099609375,0.205718994140625
280,layout,mod4,64,blocks4,8,0.1,0.85,0.25,206,0.5363230904234577,0.16470430940770361,0.33219663537783994,1.0,0.5625,0.5,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2165411389610841,0.21282031242066535,0.7223358154296875,0.500762939453125,0.2215728759765625
281,layout,mod4,64,blocks4,8,0.3,0.15,0.25,201,0.25974743536286704,0.21310925956819457,0.38475508117122,0.5625,0.375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.07508078751670796,0.040854417515459485,0.5746307373046875,0.4953155517578125,0.079315185546875
281,layout,mod4,64,blocks4,8,0.3,0.15,0.25,202,0.25974743536286704,0.21310925956819457,0.38475508117122,0.5625,0.375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.07508078751670796,0.040854417515459485,0.57421875,0.4979705810546875,0.0762481689453125
281,layout,mod4,64,blocks4,8,0.3,0.15,0.25,203,0.25974743536286704,0.21310925956819457,0.38475508117122,0.5625,0.375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.07508078751670796,0.040854417515459485,0.5804443359375,0.5035552978515625,0.0768890380859375
281,layout,mod4,64,blocks4,8,0.3,0.15,0.25,204,0.25974743536286704,0.21310925956819457,0.38475508117122,0.5625,0.375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.07508078751670796,0.040854417515459485,0.5731048583984375,0.496490478515625,0.0766143798828125
281,layout,mod4,64,blocks4,8,0.3,0.15,0.25,205,0.25974743536286704,0.21310925956819457,0.38475508117122,0.5625,0.375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.07508078751670796,0.040854417515459485,0.574127197265625,0.5028076171875,0.071319580078125
281,layout,mod4,64,blocks4,8,0.3,0.15,0.25,206,0.25974743536286704,0.21310925956819457,0.38475508117122,0.5625,0.375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,5.247095728176081,0.07508078751670796,0.040854417515459485,0.5782470703125,0.501373291015625,0.076873779296875
282,layout,mod4,64,blocks4,8,0.3,0.15,0.5,201,0.4548839474058735,0.03338314895600532,0.17549514037849542,1.0,0.5,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.13407260415863725,0.040854417515459485,0.631072998046875,0.4965362548828125,0.1345367431640625
282,layout,mod4,64,blocks4,8,0.3,0.15,0.5,202,0.4548839474058735,0.03338314895600532,0.17549514037849542,1.0,0.5,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.13407260415863725,0.040854417515459485,0.630859375,0.496124267578125,0.134735107421875
282,layout,mod4,64,blocks4,8,0.3,0.15,0.5,203,0.4548839474058735,0.03338314895600532,0.17549514037849542,1.0,0.5,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.13407260415863725,0.040854417515459485,0.6405181884765625,0.5023956298828125,0.13812255859375
282,layout,mod4,64,blocks4,8,0.3,0.15,0.5,204,0.4548839474058735,0.03338314895600532,0.17549514037849542,1.0,0.5,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.13407260415863725,0.040854417515459485,0.6304168701171875,0.4987945556640625,0.131622314453125
282,layout,mod4,64,blocks4,8,0.3,0.15,0.5,205,0.4548839474058735,0.03338314895600532,0.17549514037849542,1.0,0.5,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.13407260415863725,0.040854417515459485,0.6301422119140625,0.5017547607421875,0.128387451171875
282,layout,mod4,64,blocks4,8,0.3,0.15,0.5,206,0.4548839474058735,0.03338314895600532,0.17549514037849542,1.0,0.5,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.13407260415863725,0.040854417515459485,0.63714599609375,0.5021209716796875,0.1350250244140625
283,layout,mod4,64,smooth,4,0.3,0.15,0.25,201,0.15456487594066448,0.1563229907676003,0.45598958424564273,0.453125,0.046875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.038908130240078824,0.020640218058480486,0.5356903076171875,0.49737548828125,0.0383148193359375
283,layout,mod4,64,smooth,4,0.3,0.15,0.25,202,0.059746921550905864,0.11463123962457392,0.5466472498134125,0.171875,0.015625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.01469864886846121,0.020640218058480486,0.513336181640625,0.497039794921875,0.01629638671875
283,layout,mod4,64,smooth,4,0.3,0.15,0.25,203,0.1587458224056797,0.16021198620550733,0.45013259044836124,0.4375,0.015625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.03999886937526122,0.020640218058480486,0.5424957275390625,0.50299072265625,0.0395050048828125
283,layout,mod4,64,smooth,4,0.3,0.15,0.25,204,0.19960368376316429,0.16966049453043802,0.4054866994772819,0.546875,0.03125,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.050591148697590474,0.020640218058480486,0.5474853515625,0.49591064453125,0.05157470703125
283,layout,mod4,64,smooth,4,0.3,0.15,0.25,205,0.13194029341286032,0.16029078148448017,0.47376577932283237,0.34375,0.046875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.03304365403403762,0.020640218058480486,0.531982421875,0.5010833740234375,0.0308990478515625
283,layout,mod4,64,smooth,4,0.3,0.15,0.25,206,0.10652501479773929,0.14726302869975622,0.5005434268446982,0.296875,0.015625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.02662114612342048,0.020640218058480486,0.530181884765625,0.5030517578125,0.027130126953125
284,layout,mod4,64,smooth,8,0.1,0.15,0.5,201,0.29091539957278717,0.22318716787483045,0.43120345264187243,0.59375,0.34375,0.125,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.09688727880828193,0.040854417515459485,0.59759521484375,0.497222900390625,0.100372314453125
284,layout,mod4,64,smooth,8,0.1,0.15,0.5,202,0.3696891438058443,0.210664726235452,0.3495522622707076,0.703125,0.46875,0.140625,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.12459395293747683,0.040854417515459485,0.621826171875,0.4969940185546875,0.1248321533203125
284,layout,mod4,64,smooth,8,0.1,0.15,0.5,203,0.43243578456954457,0.15213759992041473,0.2929599141428701,0.921875,0.53125,0.171875,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.14529761435941035,0.040854417515459485,0.6460418701171875,0.5014495849609375,0.14459228515625
284,layout,mod4,64,smooth,8,0.1,0.15,0.5,204,0.4144552409375422,0.19028193966909965,0.30560923528842776,0.828125,0.59375,0.125,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.14101695015161686,0.040854417515459485,0.6361541748046875,0.497161865234375,0.1389923095703125
284,layout,mod4,64,smooth,8,0.1,0.15,0.5,205,0.33653949883165657,0.19479681090722567,0.39578154757294204,0.65625,0.40625,0.109375,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.11162370225875304,0.040854417515459485,0.60687255859375,0.5002899169921875,0.1065826416015625
284,layout,mod4,64,smooth,8,0.1,0.15,0.5,206,0.4104055673878705,0.20855594555414494,0.2982224803587081,0.78125,0.59375,0.203125,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.13935220235413942,0.040854417515459485,0.641387939453125,0.503387451171875,0.13800048828125
285,layout,mod4,64,smooth,8,0.1,0.85,0.25,201,0.5337496396891777,0.16412323098846093,0.34842614338821676,0.96875,0.734375,0.421875,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.21824845646310553,0.21282031242066535,0.714263916015625,0.49713134765625,0.217132568359375
285,layout,mod4,64,smooth,8,0.1,0.85,0.25,202,0.44488378310321963,0.2012992436548507,0.45158484599060944,0.859375,0.546875,0.3125,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.17947270057652384,0.21282031242066535,0.6763153076171875,0.4980621337890625,0.178253173828125
285,layout,mod4,64,smooth,8,0.1,0.85,0.25,203,0.5799652404444535,0.10962029411392148,0.3081718095529846,1.0,0.890625,0.484375,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2410168920707886,0.21282031242066535,0.7469024658203125,0.5021820068359375,0.244720458984375
285,layout,mod4,64,smooth,8,0.1,0.85,0.25,204,0.575997251487173,0.12804344225173225,0.30370923474800415,1.0,0.8125,0.59375,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2384640987042645,0.21282031242066535,0.73663330078125,0.49615478515625,0.240478515625
285,layout,mod4,64,smooth,8,0.1,0.85,0.25,205,0.557064607076171,0.14663832238038418,0.3262815142125015,0.96875,0.84375,0.4375,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.22996522334384484,0.21282031242066535,0.7226715087890625,0.50146484375,0.2212066650390625
285,layout,mod4,64,smooth,8,0.1,0.85,0.25,206,0.537076831137503,0.13159998181962884,0.3646659666348869,1.0,0.75,0.421875,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.2207248530537295,0.21282031242066535,0.727508544921875,0.5034027099609375,0.2241058349609375
286,layout,mod4,64,smooth,8,0.3,0.15,0.5,201,0.18484077412816194,0.17828960096401444,0.4803095928687029,0.34375,0.1875,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.05221109882040897,0.040854417515459485,0.551971435546875,0.49737548828125,0.054595947265625
286,layout,mod4,64,smooth,8,0.3,0.15,0.5,202,0.23584583874076648,0.1742782011029153,0.4303262185323859,0.53125,0.1875,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06689732190423592,0.040854417515459485,0.564483642578125,0.4968414306640625,0.0676422119140625
286,layout,mod4,64,smooth,8,0.3,0.15,0.5,203,0.2756143009456424,0.15274269209558658,0.39412766807222366,0.546875,0.25,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.07798383635063459,0.040854417515459485,0.57696533203125,0.5017852783203125,0.0751800537109375
286,layout,mod4,64,smooth,8,0.3,0.15,0.5,204,0.27801637280838837,0.16823572147773386,0.38720941900166655,0.609375,0.28125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.07955585404365643,0.040854417515459485,0.572998046875,0.496185302734375,0.076812744140625
286,layout,mod4,64,smooth,8,0.3,0.15,0.5,205,0.20496595903797998,0.1618711670847257,0.4677933269424012,0.40625,0.15625,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.05758021380435358,0.040854417515459485,0.552459716796875,0.5001068115234375,0.0523529052734375
286,layout,mod4,64,smooth,8,0.3,0.15,0.5,206,0.2733455777900194,0.17739544327377554,0.3873973173804832,0.609375,0.296875,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.0782414418421431,0.040854417515459485,0.5803070068359375,0.503387451171875,0.0769195556640625
287,layout,mod4,64,smooth,8,0.3,0.45,0.25,201,0.3074863046976192,0.19026468745237907,0.4109944742619508,0.65625,0.359375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.09696231900947666,0.11820477788110662,0.594024658203125,0.49737548828125,0.096649169921875
287,layout,mod4,64,smooth,8,0.3,0.45,0.25,202,0.18480806455455684,0.16393280495938894,0.5494333779116914,0.359375,0.125,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.05638106501566245,0.11820477788110662,0.553436279296875,0.497039794921875,0.056396484375
287,layout,mod4,64,smooth,8,0.3,0.45,0.25,203,0.33841748080989054,0.1604549629817109,0.3887059686273402,0.765625,0.375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.10712136297662074,0.11820477788110662,0.609405517578125,0.50299072265625,0.106414794921875
287,layout,mod4,64,smooth,8,0.3,0.45,0.25,204,0.3589948770826411,0.17595086563764056,0.3578073536489428,0.765625,0.484375,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.11575893323315813,0.11820477788110662,0.608795166015625,0.49591064453125,0.112884521484375
287,layout,mod4,64,smooth,8,0.3,0.45,0.25,205,0.30491258432160945,0.1748250875875953,0.4237404379475964,0.671875,0.296875,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.09642285962298289,0.11820477788110662,0.589385986328125,0.5010833740234375,0.0883026123046875
287,layout,mod4,64,smooth,8,0.3,0.45,0.25,206,0.26645563255442256,0.17478470871170887,0.4660476506380745,0.546875,0.25,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,11.756153365941392,0.08324903210438808,0.11820477788110662,0.5870208740234375,0.5030517578125,0.0839691162109375
288,horizon,ring,32,random,2,0.1,0.45,0.25,201,0.463408159072559,0.15023562673653407,0.24639654959775847,0.875,0.84375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.1578667869226037,0.042440713794950735,0.6505126953125,0.498870849609375,0.151641845703125
288,horizon,ring,32,random,2,0.1,0.45,0.25,202,0.47801451158854685,0.10851212136218272,0.23821609784369077,0.90625,0.84375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.1623736552474036,0.042440713794950735,0.658966064453125,0.497161865234375,0.16180419921875
288,horizon,ring,32,random,2,0.1,0.45,0.25,203,0.4091821286651566,0.2219902968115739,0.2797280667336106,0.71875,0.71875,0.09375,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.1378078090185124,0.042440713794950735,0.63787841796875,0.49932861328125,0.1385498046875
288,horizon,ring,32,random,2,0.1,0.45,0.25,204,0.4194368069519224,0.16460533589719675,0.2998328791366238,0.75,0.75,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.1410063402862728,0.042440713794950735,0.63885498046875,0.501251220703125,0.137603759765625
288,horizon,ring,32,random,2,0.1,0.45,0.25,205,0.43003991396747143,0.20347603656385885,0.2674111481883653,0.8125,0.75,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.1464751263021969,0.042440713794950735,0.65740966796875,0.50079345703125,0.1566162109375
288,horizon,ring,32,random,2,0.1,0.45,0.25,206,0.38330834544130976,0.22152698550912264,0.30979652171674765,0.6875,0.625,0.125,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.12718051956986512,0.042440713794950735,0.632843017578125,0.49810791015625,0.134735107421875
289,horizon,ring,32,random,2,0.1,0.45,0.5,201,0.5288544061711234,0.07412611306723925,0.16025528628854352,1.0,0.9375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,4.808809889993777,0.17987263515109456,0.042440713794950735,0.67535400390625,0.49969482421875,0.1756591796875
289,horizon,ring,32,random,2,0.1,0.45,0.5,202,0.566093028650765,0.032529471437420306,0.09695190840008214,1.0,1.0,0.09375,0.44999999999999996,0.9785495829057663,0.5161290322580645,4.808809889993777,0.192443660833709,0.042440713794950735,0.6947021484375,0.499237060546875,0.195465087890625
289,horizon,ring,32,random,2,0.1,0.45,0.5,203,0.5630609010581026,0.06651325764481744,0.08998159955564686,1.0,0.9375,0.125,0.44999999999999996,0.9785495829057663,0.5161290322580645,4.808809889993777,0.18938259318205086,0.042440713794950735,0.6834716796875,0.501068115234375,0.182403564453125
289,horizon,ring,32,random,2,0.1,0.45,0.5,204,0.5611679169128228,0.04704745835851832,0.10488384476885321,1.0,0.96875,0.0625,0.44999999999999996,0.9785495829057663,0.5161290322580645,4.808809889993777,0.1907549529057416,0.042440713794950735,0.6849365234375,0.501495361328125,0.183441162109375
289,horizon,ring,32,random,2,0.1,0.45,0.5,205,0.5460697138525589,0.055802873949390666,0.1325644565187816,1.0,0.96875,0.0625,0.44999999999999996,0.9785495829057663,0.5161290322580645,4.808809889993777,0.18583468461635647,0.042440713794950735,0.69927978515625,0.498382568359375,0.200897216796875
289,horizon,ring,32,random,2,0.1,0.45,0.5,206,0.5177626852204069,0.0829380241899672,0.17700005562582974,1.0,0.90625,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,4.808809889993777,0.1757119585342645,0.042440713794950735,0.678466796875,0.496002197265625,0.182464599609375
290,horizon,ring,32,random,16,0.1,0.45,0.25,201,0.6012851873050032,0.03186573428362048,0.2769333071241893,1.0,1.0,0.625,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.2503295190139029,0.2931530659009284,0.743865966796875,0.498870849609375,0.2449951171875
290,horizon,ring,32,random,16,0.1,0.45,0.25,202,0.6033456665614604,0.0211203383237579,0.2753054321646821,1.0,1.0,0.46875,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.2515043528087087,0.2931530659009284,0.746826171875,0.497161865234375,0.249664306640625
290,horizon,ring,32,random,16,0.1,0.45,0.25,203,0.5723822329491091,0.10136727044158547,0.2968797148958401,1.0,0.84375,0.53125,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.23398837362930341,0.2931530659009284,0.733917236328125,0.49932861328125,0.234588623046875
290,horizon,ring,32,random,16,0.1,0.45,0.25,204,0.5773458659946009,0.08621931806143367,0.2939310074466841,1.0,1.0,0.46875,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.23638864398835685,0.2931530659009284,0.7325439453125,0.501251220703125,0.231292724609375
290,horizon,ring,32,random,16,0.1,0.45,0.25,205,0.5956915071076117,0.0509591726051658,0.2811520706535008,1.0,1.0,0.59375,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.24712108137892147,0.2931530659009284,0.757476806640625,0.50079345703125,0.256683349609375
290,horizon,ring,32,random,16,0.1,0.45,0.25,206,0.569833410972062,0.10061215056528826,0.2986647963622584,1.0,0.875,0.5,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.23220005824190532,0.2931530659009284,0.748199462890625,0.49810791015625,0.250091552734375
291,horizon,ring,32,random,16,0.3,0.15,0.5,201,0.48092895688423226,0.06554109667201549,0.17705940892474542,1.0,0.75,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,8.381268629851936,0.15051710420477543,0.10846731596699033,0.6478271484375,0.499755859375,0.1480712890625
291,horizon,ring,32,random,16,0.3,0.15,0.5,202,0.5134185854278881,0.03568965712222339,0.12104217265567718,1.0,0.96875,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,8.381268629851936,0.16065451032383513,0.10846731596699033,0.663543701171875,0.49993896484375,0.163604736328125
291,horizon,ring,32,random,16,0.3,0.15,0.5,203,0.5259855746560724,0.042722638918541035,0.08900523254878728,1.0,0.9375,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,8.381268629851936,0.16241615567413392,0.10846731596699033,0.65966796875,0.501251220703125,0.158416748046875
291,horizon,ring,32,random,16,0.3,0.15,0.5,204,0.5164640404112234,0.04240613995479316,0.1113423032694904,1.0,0.9375,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,8.381268629851936,0.16062782665871259,0.10846731596699033,0.6607666015625,0.50299072265625,0.15777587890625
291,horizon,ring,32,random,16,0.3,0.15,0.5,205,0.49730020883041015,0.049586311656549246,0.15031781279101097,1.0,0.875,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,8.381268629851936,0.1558380246599994,0.10846731596699033,0.6669921875,0.49981689453125,0.16717529296875
291,horizon,ring,32,random,16,0.3,0.15,0.5,206,0.4681552642136861,0.07205721392584853,0.1986630709594263,1.0,0.71875,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,8.381268629851936,0.1464722375752648,0.10846731596699033,0.646453857421875,0.496185302734375,0.1502685546875
292,horizon,ring,32,segregated,2,0.1,0.45,0.25,201,0.18383517681383182,0.22717782955857438,0.5123631616531961,0.375,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.05978813515283687,0.042440713794950735,0.557037353515625,0.497802734375,0.059234619140625
292,horizon,ring,32,segregated,2,0.1,0.45,0.25,202,0.18383517681383182,0.22717782955857438,0.5123631616531961,0.375,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.05978813515283687,0.042440713794950735,0.555999755859375,0.49468994140625,0.061309814453125
292,horizon,ring,32,segregated,2,0.1,0.45,0.25,203,0.18383517681383182,0.22717782955857438,0.5123631616531961,0.375,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.05978813515283687,0.042440713794950735,0.55877685546875,0.4971923828125,0.06158447265625
292,horizon,ring,32,segregated,2,0.1,0.45,0.25,204,0.18383517681383182,0.22717782955857438,0.5123631616531961,0.375,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.05978813515283687,0.042440713794950735,0.56298828125,0.5032958984375,0.0596923828125
292,horizon,ring,32,segregated,2,0.1,0.45,0.25,205,0.18383517681383182,0.22717782955857438,0.5123631616531961,0.375,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.05978813515283687,0.042440713794950735,0.5623779296875,0.498931884765625,0.063446044921875
292,horizon,ring,32,segregated,2,0.1,0.45,0.25,206,0.18383517681383182,0.22717782955857438,0.5123631616531961,0.375,0.25,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.05978813515283687,0.042440713794950735,0.56134033203125,0.502166748046875,0.059173583984375
293,horizon,ring,32,segregated,2,0.3,0.45,0.25,201,0.12110803450966316,0.17252641887617734,0.5309396110072413,0.25,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.03392362083529382,0.042440713794950735,0.532745361328125,0.49859619140625,0.034149169921875
293,horizon,ring,32,segregated,2,0.3,0.45,0.25,202,0.12110803450966316,0.17252641887617734,0.5309396110072413,0.25,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.03392362083529382,0.042440713794950735,0.531707763671875,0.495147705078125,0.03656005859375
293,horizon,ring,32,segregated,2,0.3,0.45,0.25,203,0.12110803450966316,0.17252641887617734,0.5309396110072413,0.25,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.03392362083529382,0.042440713794950735,0.531890869140625,0.49652099609375,0.035369873046875
293,horizon,ring,32,segregated,2,0.3,0.45,0.25,204,0.12110803450966316,0.17252641887617734,0.5309396110072413,0.25,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.03392362083529382,0.042440713794950735,0.535125732421875,0.502960205078125,0.03216552734375
293,horizon,ring,32,segregated,2,0.3,0.45,0.25,205,0.12110803450966316,0.17252641887617734,0.5309396110072413,0.25,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.03392362083529382,0.042440713794950735,0.535308837890625,0.49920654296875,0.036102294921875
293,horizon,ring,32,segregated,2,0.3,0.45,0.25,206,0.12110803450966316,0.17252641887617734,0.5309396110072413,0.25,0.125,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,4.808809889993777,0.03392362083529382,0.042440713794950735,0.535064697265625,0.501434326171875,0.03363037109375
294,horizon,ring,32,segregated,2,0.3,0.85,0.25,201,0.1713448664012968,0.1999058854084362,0.5158157575113747,0.375,0.125,0.0,0.85,0.9594825454886703,0.3870967741935484,7.5277235619952885,0.051835297751842924,0.0793932449025817,0.548675537109375,0.49859619140625,0.050079345703125
294,horizon,ring,32,segregated,2,0.3,0.85,0.25,202,0.1713448664012968,0.1999058854084362,0.5158157575113747,0.375,0.125,0.0,0.85,0.9594825454886703,0.3870967741935484,7.5277235619952885,0.051835297751842924,0.0793932449025817,0.5518798828125,0.495147705078125,0.056732177734375
294,horizon,ring,32,segregated,2,0.3,0.85,0.25,203,0.1713448664012968,0.1999058854084362,0.5158157575113747,0.375,0.125,0.0,0.85,0.9594825454886703,0.3870967741935484,7.5277235619952885,0.051835297751842924,0.0793932449025817,0.551116943359375,0.49652099609375,0.054595947265625
294,horizon,ring,32,segregated,2,0.3,0.85,0.25,204,0.1713448664012968,0.1999058854084362,0.5158157575113747,0.375,0.125,0.0,0.85,0.9594825454886703,0.3870967741935484,7.5277235619952885,0.051835297751842924,0.0793932449025817,0.55218505859375,0.502960205078125,0.049224853515625
294,horizon,ring,32,segregated,2,0.3,0.85,0.25,205,0.1713448664012968,0.1999058854084362,0.5158157575113747,0.375,0.125,0.0,0.85,0.9594825454886703,0.3870967741935484,7.5277235619952885,0.051835297751842924,0.0793932449025817,0.5535888671875,0.49920654296875,0.05438232421875
294,horizon,ring,32,segregated,2,0.3,0.85,0.25,206,0.1713448664012968,0.1999058854084362,0.5158157575113747,0.375,0.125,0.0,0.85,0.9594825454886703,0.3870967741935484,7.5277235619952885,0.051835297751842924,0.0793932449025817,0.5523681640625,0.501434326171875,0.050933837890625
295,horizon,ring,32,segregated,16,0.1,0.15,0.25,201,0.3061245462024934,0.26190668328328354,0.46165861292881605,0.5625,0.4375,0.1875,0.15000000000000002,0.9928498609685888,0.3870967741935484,8.381268629851936,0.11294031975467075,0.10846731596699033,0.611236572265625,0.497802734375,0.113433837890625
295,horizon,ring,32,segregated,16,0.1,0.15,0.25,202,0.3061245462024934,0.26190668328328354,0.46165861292881605,0.5625,0.4375,0.1875,0.15000000000000002,0.9928498609685888,0.3870967741935484,8.381268629851936,0.11294031975467075,0.10846731596699033,0.608734130859375,0.49468994140625,0.114044189453125
295,horizon,ring,32,segregated,16,0.1,0.15,0.25,203,0.3061245462024934,0.26190668328328354,0.46165861292881605,0.5625,0.4375,0.1875,0.15000000000000002,0.9928498609685888,0.3870967741935484,8.381268629851936,0.11294031975467075,0.10846731596699033,0.607757568359375,0.4971923828125,0.110565185546875
295,horizon,ring,32,segregated,16,0.1,0.15,0.25,204,0.3061245462024934,0.26190668328328354,0.46165861292881605,0.5625,0.4375,0.1875,0.15000000000000002,0.9928498609685888,0.3870967741935484,8.381268629851936,0.11294031975467075,0.10846731596699033,0.611175537109375,0.5032958984375,0.107879638671875
295,horizon,ring,32,segregated,16,0.1,0.15,0.25,205,0.3061245462024934,0.26190668328328354,0.46165861292881605,0.5625,0.4375,0.1875,0.15000000000000002,0.9928498609685888,0.3870967741935484,8.381268629851936,0.11294031975467075,0.10846731596699033,0.615814208984375,0.498931884765625,0.11688232421875
295,horizon,ring,32,segregated,16,0.1,0.15,0.25,206,0.3061245462024934,0.26190668328328354,0.46165861292881605,0.5625,0.4375,0.1875,0.15000000000000002,0.9928498609685888,0.3870967741935484,8.381268629851936,0.11294031975467075,0.10846731596699033,0.615875244140625,0.502166748046875,0.11370849609375
296,horizon,ring,32,segregated,16,0.1,0.45,0.5,201,0.5554229818549662,0.11367040595266435,0.31202682140797044,1.0,0.75,0.5,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.22467724459575272,0.2931530659009284,0.7200927734375,0.500091552734375,0.220001220703125
296,horizon,ring,32,segregated,16,0.1,0.45,0.5,202,0.5554229818549662,0.11367040595266435,0.31202682140797044,1.0,0.75,0.5,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.22467724459575272,0.2931530659009284,0.721923828125,0.494110107421875,0.227813720703125
296,horizon,ring,32,segregated,16,0.1,0.45,0.5,203,0.5554229818549662,0.11367040595266435,0.31202682140797044,1.0,0.75,0.5,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.22467724459575272,0.2931530659009284,0.726806640625,0.49676513671875,0.23004150390625
296,horizon,ring,32,segregated,16,0.1,0.45,0.5,204,0.5554229818549662,0.11367040595266435,0.31202682140797044,1.0,0.75,0.5,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.22467724459575272,0.2931530659009284,0.721527099609375,0.503692626953125,0.21783447265625
296,horizon,ring,32,segregated,16,0.1,0.45,0.5,205,0.5554229818549662,0.11367040595266435,0.31202682140797044,1.0,0.75,0.5,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.22467724459575272,0.2931530659009284,0.733489990234375,0.49932861328125,0.234161376953125
296,horizon,ring,32,segregated,16,0.1,0.45,0.5,206,0.5554229818549662,0.11367040595266435,0.31202682140797044,1.0,0.75,0.5,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.22467724459575272,0.2931530659009284,0.729888916015625,0.49749755859375,0.232391357421875
297,horizon,ring,32,segregated,16,0.1,0.85,0.25,201,0.5662034408666465,0.14873331034134216,0.33279547388330655,1.0,0.75,0.5625,0.85,0.9594825454886703,0.3870967741935484,20.76714644183337,0.2367957493847141,0.48406705800175054,0.734710693359375,0.497802734375,0.236907958984375
297,horizon,ring,32,segregated,16,0.1,0.85,0.25,202,0.5662034408666465,0.14873331034134216,0.33279547388330655,1.0,0.75,0.5625,0.85,0.9594825454886703,0.3870967741935484,20.76714644183337,0.2367957493847141,0.48406705800175054,0.729034423828125,0.49468994140625,0.234344482421875
297,horizon,ring,32,segregated,16,0.1,0.85,0.25,203,0.5662034408666465,0.14873331034134216,0.33279547388330655,1.0,0.75,0.5625,0.85,0.9594825454886703,0.3870967741935484,20.76714644183337,0.2367957493847141,0.48406705800175054,0.72772216796875,0.4971923828125,0.23052978515625
297,horizon,ring,32,segregated,16,0.1,0.85,0.25,204,0.5662034408666465,0.14873331034134216,0.33279547388330655,1.0,0.75,0.5625,0.85,0.9594825454886703,0.3870967741935484,20.76714644183337,0.2367957493847141,0.48406705800175054,0.732879638671875,0.5032958984375,0.229583740234375
297,horizon,ring,32,segregated,16,0.1,0.85,0.25,205,0.5662034408666465,0.14873331034134216,0.33279547388330655,1.0,0.75,0.5625,0.85,0.9594825454886703,0.3870967741935484,20.76714644183337,0.2367957493847141,0.48406705800175054,0.746063232421875,0.498931884765625,0.24713134765625
297,horizon,ring,32,segregated,16,0.1,0.85,0.25,206,0.5662034408666465,0.14873331034134216,0.33279547388330655,1.0,0.75,0.5625,0.85,0.9594825454886703,0.3870967741935484,20.76714644183337,0.2367957493847141,0.48406705800175054,0.749053955078125,0.502166748046875,0.24688720703125
298,horizon,ring,32,segregated,16,0.3,0.45,0.25,201,0.31928442576189564,0.21276113739156166,0.3991413415528401,0.625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.10335447788758173,0.2931530659009284,0.603790283203125,0.49859619140625,0.105194091796875
298,horizon,ring,32,segregated,16,0.3,0.45,0.25,202,0.31928442576189564,0.21276113739156166,0.3991413415528401,0.625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.10335447788758173,0.2931530659009284,0.602020263671875,0.495147705078125,0.10687255859375
298,horizon,ring,32,segregated,16,0.3,0.45,0.25,203,0.31928442576189564,0.21276113739156166,0.3991413415528401,0.625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.10335447788758173,0.2931530659009284,0.599639892578125,0.49652099609375,0.103118896484375
298,horizon,ring,32,segregated,16,0.3,0.45,0.25,204,0.31928442576189564,0.21276113739156166,0.3991413415528401,0.625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.10335447788758173,0.2931530659009284,0.5999755859375,0.502960205078125,0.097015380859375
298,horizon,ring,32,segregated,16,0.3,0.45,0.25,205,0.31928442576189564,0.21276113739156166,0.3991413415528401,0.625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.10335447788758173,0.2931530659009284,0.60882568359375,0.49920654296875,0.109619140625
298,horizon,ring,32,segregated,16,0.3,0.45,0.25,206,0.31928442576189564,0.21276113739156166,0.3991413415528401,0.625,0.4375,0.0,0.44999999999999996,0.9785495829057663,0.3870967741935484,15.036804467195228,0.10335447788758173,0.2931530659009284,0.60498046875,0.501434326171875,0.103546142578125
299,horizon,ring,32,segregated,16,0.3,0.45,0.5,201,0.36166905025551466,0.14001853411568727,0.3840881617876515,0.75,0.375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.1168400311380112,0.2931530659009284,0.613861083984375,0.500518798828125,0.11334228515625
299,horizon,ring,32,segregated,16,0.3,0.45,0.5,202,0.36166905025551466,0.14001853411568727,0.3840881617876515,0.75,0.375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.1168400311380112,0.2931530659009284,0.613922119140625,0.494659423828125,0.1192626953125
299,horizon,ring,32,segregated,16,0.3,0.45,0.5,203,0.36166905025551466,0.14001853411568727,0.3840881617876515,0.75,0.375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.1168400311380112,0.2931530659009284,0.618438720703125,0.497039794921875,0.12139892578125
299,horizon,ring,32,segregated,16,0.3,0.45,0.5,204,0.36166905025551466,0.14001853411568727,0.3840881617876515,0.75,0.375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.1168400311380112,0.2931530659009284,0.61334228515625,0.5028076171875,0.11053466796875
299,horizon,ring,32,segregated,16,0.3,0.45,0.5,205,0.36166905025551466,0.14001853411568727,0.3840881617876515,0.75,0.375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.1168400311380112,0.2931530659009284,0.62017822265625,0.50018310546875,0.1199951171875
299,horizon,ring,32,segregated,16,0.3,0.45,0.5,206,0.36166905025551466,0.14001853411568727,0.3840881617876515,0.75,0.375,0.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,15.036804467195228,0.1168400311380112,0.2931530659009284,0.61810302734375,0.497528076171875,0.120574951171875
300,horizon,ring,32,segregated,16,0.3,0.85,0.5,201,0.46480679521882723,0.07656088007947356,0.2767814090015238,1.0,0.625,0.0,0.85,0.9594825454886703,0.5161290322580645,20.76714644183337,0.15791064587706474,0.48406705800175054,0.653472900390625,0.500518798828125,0.1529541015625
300,horizon,ring,32,segregated,16,0.3,0.85,0.5,202,0.46480679521882723,0.07656088007947356,0.2767814090015238,1.0,0.625,0.0,0.85,0.9594825454886703,0.5161290322580645,20.76714644183337,0.15791064587706474,0.48406705800175054,0.65521240234375,0.494659423828125,0.160552978515625
300,horizon,ring,32,segregated,16,0.3,0.85,0.5,203,0.46480679521882723,0.07656088007947356,0.2767814090015238,1.0,0.625,0.0,0.85,0.9594825454886703,0.5161290322580645,20.76714644183337,0.15791064587706474,0.48406705800175054,0.659332275390625,0.497039794921875,0.16229248046875
300,horizon,ring,32,segregated,16,0.3,0.85,0.5,204,0.46480679521882723,0.07656088007947356,0.2767814090015238,1.0,0.625,0.0,0.85,0.9594825454886703,0.5161290322580645,20.76714644183337,0.15791064587706474,0.48406705800175054,0.65582275390625,0.5028076171875,0.15301513671875
300,horizon,ring,32,segregated,16,0.3,0.85,0.5,205,0.46480679521882723,0.07656088007947356,0.2767814090015238,1.0,0.625,0.0,0.85,0.9594825454886703,0.5161290322580645,20.76714644183337,0.15791064587706474,0.48406705800175054,0.6646728515625,0.50018310546875,0.16448974609375
300,horizon,ring,32,segregated,16,0.3,0.85,0.5,206,0.46480679521882723,0.07656088007947356,0.2767814090015238,1.0,0.625,0.0,0.85,0.9594825454886703,0.5161290322580645,20.76714644183337,0.15791064587706474,0.48406705800175054,0.6605224609375,0.497528076171875,0.162994384765625
301,horizon,ring,64,random,2,0.1,0.45,0.5,201,0.5674127758606282,0.02749708935922076,0.09704531317550114,1.0,1.0,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,4.8088098899937775,0.1934834426307392,0.010784263887710144,0.69256591796875,0.499847412109375,0.192718505859375
301,horizon,ring,64,random,2,0.1,0.45,0.5,202,0.5492600136358168,0.0585675472364234,0.12514413546299158,1.0,0.9375,0.109375,0.45000000000000007,0.9945932515919711,0.5079365079365079,4.8088098899937775,0.18662876097412803,0.010784263887710144,0.684967041015625,0.4958648681640625,0.1891021728515625
301,horizon,ring,64,random,2,0.1,0.45,0.5,203,0.5555090248713501,0.06056534370094283,0.11313561906009223,1.0,0.96875,0.046875,0.45000000000000007,0.9945932515919711,0.5079365079365079,4.8088098899937775,0.18870188718486686,0.010784263887710144,0.6919403076171875,0.50128173828125,0.1906585693359375
301,horizon,ring,64,random,2,0.1,0.45,0.5,204,0.546822423227241,0.06925761996249986,0.12469779116683874,1.0,0.90625,0.15625,0.45000000000000007,0.9945932515919711,0.5079365079365079,4.8088098899937775,0.18507887987357519,0.010784263887710144,0.6783599853515625,0.4960479736328125,0.18231201171875
301,horizon,ring,64,random,2,0.1,0.45,0.5,205,0.49635188133401575,0.14360704478366768,0.19035501358802825,0.9375,0.84375,0.046875,0.45000000000000007,0.9945932515919711,0.5079365079365079,4.8088098899937775,0.16796639865420973,0.010784263887710144,0.65997314453125,0.497955322265625,0.162017822265625
301,horizon,ring,64,random,2,0.1,0.45,0.5,206,0.5395929956719416,0.08172751385245407,0.13889959530813256,0.96875,0.921875,0.078125,0.45000000000000007,0.9945932515919711,0.5079365079365079,4.8088098899937775,0.18360745445844134,0.010784263887710144,0.6865692138671875,0.49822998046875,0.1883392333984375
302,horizon,ring,64,random,2,0.3,0.45,0.25,201,0.3558887953653946,0.1307169808872728,0.2956376257541779,0.84375,0.4375,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,4.8088098899937775,0.10159835872542693,0.010784263887710144,0.6015472412109375,0.49859619140625,0.1029510498046875
302,horizon,ring,64,random,2,0.3,0.45,0.25,202,0.35214204763797874,0.1330967823104795,0.3002697262694441,0.828125,0.4375,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,4.8088098899937775,0.10063689184632954,0.010784263887710144,0.6002349853515625,0.4959869384765625,0.104248046875
302,horizon,ring,64,random,2,0.3,0.45,0.25,203,0.34008653592866817,0.14843612970791642,0.3127630663189681,0.828125,0.421875,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,4.8088098899937775,0.09765164922874295,0.010784263887710144,0.6032562255859375,0.50225830078125,0.1009979248046875
302,horizon,ring,64,random,2,0.3,0.45,0.25,204,0.3523471377139907,0.13011030185438344,0.30295081012721065,0.859375,0.421875,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,4.8088098899937775,0.10115370593126097,0.010784263887710144,0.59771728515625,0.4969024658203125,0.1008148193359375
302,horizon,ring,64,random,2,0.3,0.45,0.25,205,0.3022175969298507,0.19166328832569643,0.3372392926784903,0.671875,0.421875,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,4.8088098899937775,0.0857529087095714,0.010784263887710144,0.5824432373046875,0.499237060546875,0.0832061767578125
302,horizon,ring,64,random,2,0.3,0.45,0.25,206,0.3259236812017231,0.15424041139552377,0.3263507362917782,0.765625,0.359375,0.0,0.45000000000000007,0.9945932515919711,0.38095238095238093,4.8088098899937775,0.09277525271323599,0.010784263887710144,0.5965728759765625,0.5000152587890625,0.0965576171875
303,horizon,ring,64,random,2,0.3,0.85,0.5,201,0.514192677056044,0.03576241976787735,0.10563831584240202,1.0,0.984375,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,7.5277235619952885,0.15792123705762437,0.020321193784745173,0.6558990478515625,0.4993743896484375,0.156524658203125
303,horizon,ring,64,random,2,0.3,0.85,0.5,202,0.49282788827658325,0.06394904688425537,0.14214954637360744,1.0,0.859375,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,7.5277235619952885,0.1514513797613392,0.020321193784745173,0.649383544921875,0.4942626953125,0.155120849609375
303,horizon,ring,64,random,2,0.3,0.85,0.5,203,0.49648726878652205,0.06995327661604091,0.1320560616784166,1.0,0.8125,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,7.5277235619952885,0.15179095813396387,0.020321193784745173,0.654205322265625,0.5027008056640625,0.1515045166015625
303,horizon,ring,64,random,2,0.3,0.85,0.5,204,0.49479734725762664,0.05735569650501135,0.14013130109820346,1.0,0.875,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,7.5277235619952885,0.15226727854849498,0.020321193784745173,0.6486663818359375,0.496337890625,0.1523284912109375
303,horizon,ring,64,random,2,0.3,0.85,0.5,205,0.44157631085824206,0.12426805132629468,0.21611094836613376,0.9375,0.671875,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,7.5277235619952885,0.135968976521474,0.020321193784745173,0.6290130615234375,0.4978790283203125,0.131134033203125
303,horizon,ring,64,random,2,0.3,0.85,0.5,206,0.48040069499162086,0.06709442840950648,0.16815527746988262,1.0,0.859375,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,7.5277235619952885,0.14889198966675093,0.020321193784745173,0.652008056640625,0.497802734375,0.154205322265625
304,horizon,ring,64,random,16,0.1,0.45,0.5,201,0.6944133730694441,0.008785869596335783,0.043639996341205536,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,15.036823353725739,0.27965549007407486,0.08308699865325453,0.77728271484375,0.499847412109375,0.277435302734375
304,horizon,ring,64,random,16,0.1,0.45,0.5,202,0.6872616793843151,0.015479747494316123,0.06641502042863182,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,15.036823353725739,0.2783155221525427,0.08308699865325453,0.7807159423828125,0.4958648681640625,0.28485107421875
304,horizon,ring,64,random,16,0.1,0.45,0.5,203,0.6777561435892145,0.024905149104817958,0.09210307981211824,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,15.036823353725739,0.27565069168311307,0.08308699865325453,0.7769317626953125,0.50128173828125,0.2756500244140625
304,horizon,ring,64,random,16,0.1,0.45,0.5,204,0.6905500559700353,0.00913755968159652,0.05762386149328227,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,15.036823353725739,0.27927995189301114,0.08308699865325453,0.7723846435546875,0.4960479736328125,0.276336669921875
304,horizon,ring,64,random,16,0.1,0.45,0.5,205,0.6734712601079873,0.027694271605821552,0.10515878529906397,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,15.036823353725739,0.2747285370186581,0.08308699865325453,0.763946533203125,0.497955322265625,0.2659912109375
304,horizon,ring,64,random,16,0.1,0.45,0.5,206,0.6772305379635561,0.014698621263445937,0.09870033274239444,1.0,1.0,1.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,15.036823353725739,0.27650536465857706,0.08308699865325453,0.7833099365234375,0.49822998046875,0.2850799560546875
305,horizon,ring,64,random,16,0.3,0.85,0.25,201,0.4333403237513761,0.053974164302517245,0.3426755274672362,1.0,0.703125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,20.78396663940709,0.14902985794785417,0.15146511242700722,0.646392822265625,0.49859619140625,0.147796630859375
305,horizon,ring,64,random,16,0.3,0.85,0.25,202,0.43233639443076044,0.058544576535560305,0.3428985108478415,1.0,0.59375,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,20.78396663940709,0.14853059044278077,0.15146511242700722,0.6500091552734375,0.4959869384765625,0.154022216796875
305,horizon,ring,64,random,16,0.3,0.85,0.25,203,0.4282870626185936,0.0742117229232498,0.34373281515219106,1.0,0.578125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,20.78396663940709,0.14648666561703877,0.15146511242700722,0.6520233154296875,0.50225830078125,0.1497650146484375
305,horizon,ring,64,random,16,0.3,0.85,0.25,204,0.4270503384383324,0.07686717407706618,0.34386607586377527,1.0,0.484375,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,20.78396663940709,0.1456529824593169,0.15146511242700722,0.641754150390625,0.4969024658203125,0.1448516845703125
305,horizon,ring,64,random,16,0.3,0.85,0.25,205,0.4299099309523975,0.06665179658400958,0.34355976375738434,1.0,0.53125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,20.78396663940709,0.1472252343739554,0.15146511242700722,0.64080810546875,0.499237060546875,0.141571044921875
305,horizon,ring,64,random,16,0.3,0.85,0.25,206,0.4286463697698051,0.06817441657397438,0.3437480920258158,1.0,0.421875,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,20.78396663940709,0.14625724213654834,0.15146511242700722,0.6505126953125,0.5000152587890625,0.1504974365234375
306,horizon,ring,64,segregated,2,0.3,0.15,0.5,201,0.03155505223011242,0.08271857216761984,0.5265274665997013,0.0625,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,1.82635859944692,0.006926660874175532,0.003601250835536307,0.504547119140625,0.4970550537109375,0.0074920654296875
306,horizon,ring,64,segregated,2,0.3,0.15,0.5,202,0.03155505223011242,0.08271857216761984,0.5265274665997013,0.0625,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,1.82635859944692,0.006926660874175532,0.003601250835536307,0.503570556640625,0.4964141845703125,0.0071563720703125
306,horizon,ring,64,segregated,2,0.3,0.15,0.5,203,0.03155505223011242,0.08271857216761984,0.5265274665997013,0.0625,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,1.82635859944692,0.006926660874175532,0.003601250835536307,0.5104827880859375,0.5048828125,0.0055999755859375
306,horizon,ring,64,segregated,2,0.3,0.15,0.5,204,0.03155505223011242,0.08271857216761984,0.5265274665997013,0.0625,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,1.82635859944692,0.006926660874175532,0.003601250835536307,0.503204345703125,0.496246337890625,0.0069580078125
306,horizon,ring,64,segregated,2,0.3,0.15,0.5,205,0.03155505223011242,0.08271857216761984,0.5265274665997013,0.0625,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,1.82635859944692,0.006926660874175532,0.003601250835536307,0.506591796875,0.50030517578125,0.00628662109375
306,horizon,ring,64,segregated,2,0.3,0.15,0.5,206,0.03155505223011242,0.08271857216761984,0.5265274665997013,0.0625,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,1.82635859944692,0.006926660874175532,0.003601250835536307,0.5076751708984375,0.49810791015625,0.0095672607421875
307,horizon,ring,64,segregated,16,0.1,0.15,0.25,201,0.16357661432176934,0.23128144803200573,0.5954136463678805,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.05903898514822961,0.028449478192601463,0.5567169189453125,0.497222900390625,0.0594940185546875
307,horizon,ring,64,segregated,16,0.1,0.15,0.25,202,0.16357661432176934,0.23128144803200573,0.5954136463678805,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.05903898514822961,0.028449478192601463,0.55279541015625,0.4962158203125,0.05657958984375
307,horizon,ring,64,segregated,16,0.1,0.15,0.25,203,0.16357661432176934,0.23128144803200573,0.5954136463678805,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.05903898514822961,0.028449478192601463,0.5615386962890625,0.5037078857421875,0.057830810546875
307,horizon,ring,64,segregated,16,0.1,0.15,0.25,204,0.16357661432176934,0.23128144803200573,0.5954136463678805,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.05903898514822961,0.028449478192601463,0.5590057373046875,0.49627685546875,0.0627288818359375
307,horizon,ring,64,segregated,16,0.1,0.15,0.25,205,0.16357661432176934,0.23128144803200573,0.5954136463678805,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.05903898514822961,0.028449478192601463,0.55938720703125,0.5037384033203125,0.0556488037109375
307,horizon,ring,64,segregated,16,0.1,0.15,0.25,206,0.16357661432176934,0.23128144803200573,0.5954136463678805,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.05903898514822961,0.028449478192601463,0.558746337890625,0.50054931640625,0.058197021484375
308,horizon,ring,64,segregated,16,0.1,0.15,0.5,201,0.1635992718372118,0.23122403191767493,0.5954111037858956,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,8.38126862985337,0.059039707000772934,0.028449478192601463,0.559600830078125,0.49664306640625,0.062957763671875
308,horizon,ring,64,segregated,16,0.1,0.15,0.5,202,0.1635992718372118,0.23122403191767493,0.5954111037858956,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,8.38126862985337,0.059039707000772934,0.028449478192601463,0.5554351806640625,0.4971466064453125,0.05828857421875
308,horizon,ring,64,segregated,16,0.1,0.15,0.5,203,0.1635992718372118,0.23122403191767493,0.5954111037858956,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,8.38126862985337,0.059039707000772934,0.028449478192601463,0.559906005859375,0.5032806396484375,0.0566253662109375
308,horizon,ring,64,segregated,16,0.1,0.15,0.5,204,0.1635992718372118,0.23122403191767493,0.5954111037858956,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,8.38126862985337,0.059039707000772934,0.028449478192601463,0.557891845703125,0.496978759765625,0.0609130859375
308,horizon,ring,64,segregated,16,0.1,0.15,0.5,205,0.1635992718372118,0.23122403191767493,0.5954111037858956,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,8.38126862985337,0.059039707000772934,0.028449478192601463,0.558563232421875,0.5006561279296875,0.0579071044921875
308,horizon,ring,64,segregated,16,0.1,0.15,0.5,206,0.1635992718372118,0.23122403191767493,0.5954111037858956,0.3125,0.1875,0.0625,0.15000000000000002,0.998197750530657,0.5079365079365079,8.38126862985337,0.059039707000772934,0.028449478192601463,0.55975341796875,0.4984588623046875,0.0612945556640625
309,horizon,ring,64,segregated,16,0.3,0.15,0.25,201,0.1032179081705133,0.1679096218078673,0.5910296464512774,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.031044265493359393,0.028449478192601463,0.52783203125,0.4969940185546875,0.0308380126953125
309,horizon,ring,64,segregated,16,0.3,0.15,0.25,202,0.1032179081705133,0.1679096218078673,0.5910296464512774,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.031044265493359393,0.028449478192601463,0.5261688232421875,0.496429443359375,0.0297393798828125
309,horizon,ring,64,segregated,16,0.3,0.15,0.25,203,0.1032179081705133,0.1679096218078673,0.5910296464512774,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.031044265493359393,0.028449478192601463,0.5341644287109375,0.505218505859375,0.0289459228515625
309,horizon,ring,64,segregated,16,0.3,0.15,0.25,204,0.1032179081705133,0.1679096218078673,0.5910296464512774,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.031044265493359393,0.028449478192601463,0.5296783447265625,0.4962921142578125,0.03338623046875
309,horizon,ring,64,segregated,16,0.3,0.15,0.25,205,0.1032179081705133,0.1679096218078673,0.5910296464512774,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.031044265493359393,0.028449478192601463,0.5319366455078125,0.50323486328125,0.0287017822265625
309,horizon,ring,64,segregated,16,0.3,0.15,0.25,206,0.1032179081705133,0.1679096218078673,0.5910296464512774,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,8.38126862985337,0.031044265493359393,0.028449478192601463,0.532989501953125,0.500701904296875,0.03228759765625
310,horizon,grid,32,random,2,0.1,0.85,0.5,201,0.6433635776151247,0.027258599643476236,0.08580313018544436,1.0,1.0,0.9375,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.24798890048471023,0.23346406069507442,0.742340087890625,0.49969482421875,0.242645263671875
310,horizon,grid,32,random,2,0.1,0.85,0.5,202,0.6512201884874291,0.01823149755943673,0.06489073417719857,1.0,1.0,0.96875,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.2499169810886104,0.23346406069507442,0.753448486328125,0.499237060546875,0.25421142578125
310,horizon,grid,32,random,2,0.1,0.85,0.5,203,0.6340964602405451,0.022456691830741476,0.11101154073879337,1.0,1.0,0.9375,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.2458954699126984,0.23346406069507442,0.747344970703125,0.501068115234375,0.24627685546875
310,horizon,grid,32,random,2,0.1,0.85,0.5,204,0.6545695797671611,0.016587183300294114,0.05719061273107132,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.2509128794317068,0.23346406069507442,0.746612548828125,0.501495361328125,0.2451171875
310,horizon,grid,32,random,2,0.1,0.85,0.5,205,0.6429816902315981,0.022507203219206,0.0861968022884829,1.0,1.0,0.96875,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.24776539076330234,0.23346406069507442,0.759429931640625,0.498382568359375,0.26104736328125
310,horizon,grid,32,random,2,0.1,0.85,0.5,206,0.6517808502986386,0.015411023323648453,0.06455358820921668,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.2502643762778004,0.23346406069507442,0.756256103515625,0.496002197265625,0.26025390625
311,horizon,grid,32,random,2,0.3,0.15,0.25,201,0.22751167207608042,0.11859697266233517,0.3338161874265538,0.375,0.0625,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,1.8299407797924494,0.050492484400237826,0.043451434110366005,0.54608154296875,0.500091552734375,0.045989990234375
311,horizon,grid,32,random,2,0.3,0.15,0.25,202,0.2504511600392352,0.1273872422463186,0.3050370141482909,0.5,0.125,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,1.8299407797924494,0.05611954323944002,0.043451434110366005,0.5506591796875,0.498687744140625,0.051971435546875
311,horizon,grid,32,random,2,0.3,0.15,0.25,203,0.2288101827333192,0.14486827866627583,0.3253528962107224,0.4375,0.125,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,1.8299407797924494,0.05133208646927432,0.043451434110366005,0.5531005859375,0.500579833984375,0.052520751953125
311,horizon,grid,32,random,2,0.3,0.15,0.25,204,0.2188735773319307,0.13967063552898665,0.3384358416642547,0.40625,0.0625,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,1.8299407797924494,0.04900855644791722,0.043451434110366005,0.548980712890625,0.50128173828125,0.047698974609375
311,horizon,grid,32,random,2,0.3,0.15,0.25,205,0.20858369776892977,0.1323603608187996,0.3520203240954265,0.375,0.03125,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,1.8299407797924494,0.04649802779781407,0.043451434110366005,0.552886962890625,0.501556396484375,0.05133056640625
311,horizon,grid,32,random,2,0.3,0.15,0.25,206,0.21497623919977768,0.14699246761294363,0.34075737482510593,0.46875,0.09375,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,1.8299407797924494,0.048283741304538115,0.043451434110366005,0.546875,0.496612548828125,0.050262451171875
312,horizon,grid,32,random,16,0.1,0.45,0.5,201,0.7379937429864661,0.0030618072507266284,0.03157292877757594,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.31204303833473657,0.6640406703629649,0.807708740234375,0.49969482421875,0.308013916015625
312,horizon,grid,32,random,16,0.1,0.45,0.5,202,0.7417248012795388,0.0018669657649107933,0.01624911593527661,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.3123469855339429,0.6640406703629649,0.815673828125,0.499237060546875,0.316436767578125
312,horizon,grid,32,random,16,0.1,0.45,0.5,203,0.7359091267036526,0.005007134329187018,0.039655454776759996,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.3117732191713461,0.6640406703629649,0.8115234375,0.501068115234375,0.310455322265625
312,horizon,grid,32,random,16,0.1,0.45,0.5,204,0.7445367876288307,0.0005654088420496693,0.003811655540598897,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.3124026822824706,0.6640406703629649,0.810272216796875,0.501495361328125,0.30877685546875
312,horizon,grid,32,random,16,0.1,0.45,0.5,205,0.738755828222682,0.003656376923602988,0.028517427394401038,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.31211535450330136,0.6640406703629649,0.827606201171875,0.498382568359375,0.3292236328125
312,horizon,grid,32,random,16,0.1,0.45,0.5,206,0.7422361479104311,0.00196838796177909,0.013908294887951618,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.3123431455451287,0.6640406703629649,0.816162109375,0.496002197265625,0.320159912109375
313,horizon,grid,32,random,16,0.3,0.45,0.5,201,0.584564930131628,0.0075972520353011505,0.051721662751270436,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.19623869761222962,0.6640406703629649,0.6883544921875,0.499755859375,0.1885986328125
313,horizon,grid,32,random,16,0.3,0.45,0.5,202,0.5943025836363767,0.004399833885243711,0.02373556072409006,1.0,1.0,0.25,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.19708712535618547,0.6640406703629649,0.697998046875,0.49993896484375,0.19805908203125
313,horizon,grid,32,random,16,0.3,0.45,0.5,203,0.5794444752778165,0.012160166408633056,0.06525885488233343,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.19542721547684044,0.6640406703629649,0.697906494140625,0.501251220703125,0.1966552734375
313,horizon,grid,32,random,16,0.3,0.45,0.5,204,0.6003024664873949,0.0008794901641465842,0.005636807368173782,1.0,1.0,0.625,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.19733466214669665,0.6640406703629649,0.694183349609375,0.50299072265625,0.191192626953125
313,horizon,grid,32,random,16,0.3,0.45,0.5,205,0.5865100925438214,0.008389578327209149,0.04607500351638109,1.0,1.0,0.0625,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.19638797993195528,0.6640406703629649,0.708892822265625,0.49981689453125,0.209075927734375
313,horizon,grid,32,random,16,0.3,0.45,0.5,206,0.5945605510185037,0.0036568424792303607,0.023019330264071595,1.0,1.0,0.09375,0.44999999999999996,0.9340990257669732,0.5161290322580645,26.080891498724725,0.19711852723925782,0.6640406703629649,0.70159912109375,0.496185302734375,0.205413818359375
314,horizon,grid,32,random,16,0.3,0.85,0.25,201,0.4437426171757822,0.010261418932753672,0.35385457014172034,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.15657736707968278,0.8808044138259993,0.654327392578125,0.500091552734375,0.15423583984375
314,horizon,grid,32,random,16,0.3,0.85,0.25,202,0.4439384141009206,0.0036691783282573167,0.3538088398851198,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.1566806628574094,0.8808044138259993,0.650665283203125,0.498687744140625,0.1519775390625
314,horizon,grid,32,random,16,0.3,0.85,0.25,203,0.44367337405411933,0.011740484194484195,0.3538706867357362,1.0,0.875,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.1565408723105304,0.8808044138259993,0.6614990234375,0.500579833984375,0.160919189453125
314,horizon,grid,32,random,16,0.3,0.85,0.25,204,0.44357539825658054,0.013559787307948688,0.35389355116713733,1.0,0.875,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.1564892529405434,0.8808044138259993,0.65460205078125,0.50128173828125,0.1533203125
314,horizon,grid,32,random,16,0.3,0.85,0.25,205,0.4434653633264716,0.01534918638747157,0.3539192489133423,1.0,0.75,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.15643131301543928,0.8808044138259993,0.664642333984375,0.501556396484375,0.1630859375
314,horizon,grid,32,random,16,0.3,0.85,0.25,206,0.44363252434480793,0.012530641615640823,0.35388023127102963,1.0,0.75,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.1565193458835261,0.8808044138259993,0.670562744140625,0.496612548828125,0.1739501953125
315,horizon,grid,32,segregated,2,0.1,0.45,0.25,201,0.45912089983611526,0.15563954134047528,0.26343614781638514,0.75,0.75,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,5.277671763347961,0.15801092974964465,0.12745901006119142,0.659271240234375,0.497802734375,0.161468505859375
315,horizon,grid,32,segregated,2,0.1,0.45,0.25,202,0.45912089983611526,0.15563954134047528,0.26343614781638514,0.75,0.75,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,5.277671763347961,0.15801092974964465,0.12745901006119142,0.652923583984375,0.49468994140625,0.158233642578125
315,horizon,grid,32,segregated,2,0.1,0.45,0.25,203,0.45912089983611526,0.15563954134047528,0.26343614781638514,0.75,0.75,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,5.277671763347961,0.15801092974964465,0.12745901006119142,0.65167236328125,0.4971923828125,0.15447998046875
315,horizon,grid,32,segregated,2,0.1,0.45,0.25,204,0.45912089983611526,0.15563954134047528,0.26343614781638514,0.75,0.75,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,5.277671763347961,0.15801092974964465,0.12745901006119142,0.655517578125,0.5032958984375,0.1522216796875
315,horizon,grid,32,segregated,2,0.1,0.45,0.25,205,0.45912089983611526,0.15563954134047528,0.26343614781638514,0.75,0.75,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,5.277671763347961,0.15801092974964465,0.12745901006119142,0.664642333984375,0.498931884765625,0.16571044921875
315,horizon,grid,32,segregated,2,0.1,0.45,0.25,206,0.45912089983611526,0.15563954134047528,0.26343614781638514,0.75,0.75,0.25,0.44999999999999996,0.9340990257669732,0.3870967741935484,5.277671763347961,0.15801092974964465,0.12745901006119142,0.668426513671875,0.502166748046875,0.166259765625
316,horizon,grid,32,segregated,2,0.1,0.45,0.5,201,0.5475067539267496,0.0,0.16273949815729938,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.1927577130730131,0.12745901006119142,0.6922607421875,0.500091552734375,0.192169189453125
316,horizon,grid,32,segregated,2,0.1,0.45,0.5,202,0.5475067539267496,0.0,0.16273949815729938,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.1927577130730131,0.12745901006119142,0.692535400390625,0.494110107421875,0.19842529296875
316,horizon,grid,32,segregated,2,0.1,0.45,0.5,203,0.5475067539267496,0.0,0.16273949815729938,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.1927577130730131,0.12745901006119142,0.6925048828125,0.49676513671875,0.19573974609375
316,horizon,grid,32,segregated,2,0.1,0.45,0.5,204,0.5475067539267496,0.0,0.16273949815729938,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.1927577130730131,0.12745901006119142,0.687225341796875,0.503692626953125,0.18353271484375
316,horizon,grid,32,segregated,2,0.1,0.45,0.5,205,0.5475067539267496,0.0,0.16273949815729938,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.1927577130730131,0.12745901006119142,0.7008056640625,0.49932861328125,0.20147705078125
316,horizon,grid,32,segregated,2,0.1,0.45,0.5,206,0.5475067539267496,0.0,0.16273949815729938,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.1927577130730131,0.12745901006119142,0.698883056640625,0.49749755859375,0.201385498046875
317,horizon,grid,32,segregated,2,0.1,0.85,0.5,201,0.6303132153947534,0.0,0.11847714160354587,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.24461448413950057,0.23346406069507442,0.745849609375,0.500091552734375,0.245758056640625
317,horizon,grid,32,segregated,2,0.1,0.85,0.5,202,0.6303132153947534,0.0,0.11847714160354587,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.24461448413950057,0.23346406069507442,0.742401123046875,0.494110107421875,0.248291015625
317,horizon,grid,32,segregated,2,0.1,0.85,0.5,203,0.6303132153947534,0.0,0.11847714160354587,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.24461448413950057,0.23346406069507442,0.7445068359375,0.49676513671875,0.24774169921875
317,horizon,grid,32,segregated,2,0.1,0.85,0.5,204,0.6303132153947534,0.0,0.11847714160354587,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.24461448413950057,0.23346406069507442,0.7427978515625,0.503692626953125,0.239105224609375
317,horizon,grid,32,segregated,2,0.1,0.85,0.5,205,0.6303132153947534,0.0,0.11847714160354587,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.24461448413950057,0.23346406069507442,0.753875732421875,0.49932861328125,0.254547119140625
317,horizon,grid,32,segregated,2,0.1,0.85,0.5,206,0.6303132153947534,0.0,0.11847714160354587,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,9.767921249950515,0.24461448413950057,0.23346406069507442,0.7528076171875,0.49749755859375,0.25531005859375
318,horizon,grid,32,segregated,2,0.3,0.45,0.5,201,0.37880085979678524,0.0,0.3003932618738888,1.0,0.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.11113918325972352,0.12745901006119142,0.6070556640625,0.500518798828125,0.106536865234375
318,horizon,grid,32,segregated,2,0.3,0.45,0.5,202,0.37880085979678524,0.0,0.3003932618738888,1.0,0.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.11113918325972352,0.12745901006119142,0.60687255859375,0.494659423828125,0.112213134765625
318,horizon,grid,32,segregated,2,0.3,0.45,0.5,203,0.37880085979678524,0.0,0.3003932618738888,1.0,0.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.11113918325972352,0.12745901006119142,0.612152099609375,0.497039794921875,0.1151123046875
318,horizon,grid,32,segregated,2,0.3,0.45,0.5,204,0.37880085979678524,0.0,0.3003932618738888,1.0,0.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.11113918325972352,0.12745901006119142,0.61016845703125,0.5028076171875,0.10736083984375
318,horizon,grid,32,segregated,2,0.3,0.45,0.5,205,0.37880085979678524,0.0,0.3003932618738888,1.0,0.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.11113918325972352,0.12745901006119142,0.613739013671875,0.50018310546875,0.113555908203125
318,horizon,grid,32,segregated,2,0.3,0.45,0.5,206,0.37880085979678524,0.0,0.3003932618738888,1.0,0.0,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,5.277671763347961,0.11113918325972352,0.12745901006119142,0.612213134765625,0.497528076171875,0.11468505859375
319,horizon,grid,32,segregated,2,0.3,0.85,0.25,201,0.3994399532255002,0.10972870395229736,0.3172072903043482,1.0,0.25,0.0,0.85,0.875520382004283,0.3870967741935484,9.767921249950515,0.12715734240423765,0.23346406069507442,0.630645751953125,0.49859619140625,0.132049560546875
319,horizon,grid,32,segregated,2,0.3,0.85,0.25,202,0.3994399532255002,0.10972870395229736,0.3172072903043482,1.0,0.25,0.0,0.85,0.875520382004283,0.3870967741935484,9.767921249950515,0.12715734240423765,0.23346406069507442,0.620697021484375,0.495147705078125,0.12554931640625
319,horizon,grid,32,segregated,2,0.3,0.85,0.25,203,0.3994399532255002,0.10972870395229736,0.3172072903043482,1.0,0.25,0.0,0.85,0.875520382004283,0.3870967741935484,9.767921249950515,0.12715734240423765,0.23346406069507442,0.622222900390625,0.49652099609375,0.125701904296875
319,horizon,grid,32,segregated,2,0.3,0.85,0.25,204,0.3994399532255002,0.10972870395229736,0.3172072903043482,1.0,0.25,0.0,0.85,0.875520382004283,0.3870967741935484,9.767921249950515,0.12715734240423765,0.23346406069507442,0.625274658203125,0.502960205078125,0.122314453125
319,horizon,grid,32,segregated,2,0.3,0.85,0.25,205,0.3994399532255002,0.10972870395229736,0.3172072903043482,1.0,0.25,0.0,0.85,0.875520382004283,0.3870967741935484,9.767921249950515,0.12715734240423765,0.23346406069507442,0.6346435546875,0.49920654296875,0.13543701171875
319,horizon,grid,32,segregated,2,0.3,0.85,0.25,206,0.3994399532255002,0.10972870395229736,0.3172072903043482,1.0,0.25,0.0,0.85,0.875520382004283,0.3870967741935484,9.767921249950515,0.12715734240423765,0.23346406069507442,0.633758544921875,0.501434326171875,0.13232421875
320,horizon,grid,32,segregated,16,0.1,0.85,0.25,201,0.6505454667780561,2.592406174757601e-05,0.3177376190281805,1.0,1.0,1.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.29035985237703765,0.8808044138259993,0.7891845703125,0.497802734375,0.2913818359375
320,horizon,grid,32,segregated,16,0.1,0.85,0.25,202,0.6505454667780561,2.592406174757601e-05,0.3177376190281805,1.0,1.0,1.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.29035985237703765,0.8808044138259993,0.784088134765625,0.49468994140625,0.289398193359375
320,horizon,grid,32,segregated,16,0.1,0.85,0.25,203,0.6505454667780561,2.592406174757601e-05,0.3177376190281805,1.0,1.0,1.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.29035985237703765,0.8808044138259993,0.78155517578125,0.4971923828125,0.28436279296875
320,horizon,grid,32,segregated,16,0.1,0.85,0.25,204,0.6505454667780561,2.592406174757601e-05,0.3177376190281805,1.0,1.0,1.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.29035985237703765,0.8808044138259993,0.78570556640625,0.5032958984375,0.28240966796875
320,horizon,grid,32,segregated,16,0.1,0.85,0.25,205,0.6505454667780561,2.592406174757601e-05,0.3177376190281805,1.0,1.0,1.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.29035985237703765,0.8808044138259993,0.804168701171875,0.498931884765625,0.30523681640625
320,horizon,grid,32,segregated,16,0.1,0.85,0.25,206,0.6505454667780561,2.592406174757601e-05,0.3177376190281805,1.0,1.0,1.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.29035985237703765,0.8808044138259993,0.804901123046875,0.502166748046875,0.302734375
321,horizon,grid,32,segregated,16,0.3,0.45,0.25,201,0.4419677164352852,0.005370245799059287,0.34879488036706474,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,26.080891498724725,0.15475127490783314,0.6640406703629649,0.65667724609375,0.49859619140625,0.1580810546875
321,horizon,grid,32,segregated,16,0.3,0.45,0.25,202,0.4419677164352852,0.005370245799059287,0.34879488036706474,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,26.080891498724725,0.15475127490783314,0.6640406703629649,0.64837646484375,0.495147705078125,0.153228759765625
321,horizon,grid,32,segregated,16,0.3,0.45,0.25,203,0.4419677164352852,0.005370245799059287,0.34879488036706474,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,26.080891498724725,0.15475127490783314,0.6640406703629649,0.6473388671875,0.49652099609375,0.15081787109375
321,horizon,grid,32,segregated,16,0.3,0.45,0.25,204,0.4419677164352852,0.005370245799059287,0.34879488036706474,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,26.080891498724725,0.15475127490783314,0.6640406703629649,0.653350830078125,0.502960205078125,0.150390625
321,horizon,grid,32,segregated,16,0.3,0.45,0.25,205,0.4419677164352852,0.005370245799059287,0.34879488036706474,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,26.080891498724725,0.15475127490783314,0.6640406703629649,0.66314697265625,0.49920654296875,0.1639404296875
321,horizon,grid,32,segregated,16,0.3,0.45,0.25,206,0.4419677164352852,0.005370245799059287,0.34879488036706474,1.0,1.0,0.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,26.080891498724725,0.15475127490783314,0.6640406703629649,0.661346435546875,0.501434326171875,0.159912109375
322,horizon,grid,32,segregated,16,0.3,0.85,0.25,201,0.4439671305729093,4.585687664585887e-05,0.35380213295209584,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.15669582304338375,0.8808044138259993,0.658233642578125,0.49859619140625,0.159637451171875
322,horizon,grid,32,segregated,16,0.3,0.85,0.25,202,0.4439671305729093,4.585687664585887e-05,0.35380213295209584,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.15669582304338375,0.8808044138259993,0.64910888671875,0.495147705078125,0.153961181640625
322,horizon,grid,32,segregated,16,0.3,0.85,0.25,203,0.4439671305729093,4.585687664585887e-05,0.35380213295209584,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.15669582304338375,0.8808044138259993,0.649688720703125,0.49652099609375,0.153167724609375
322,horizon,grid,32,segregated,16,0.3,0.85,0.25,204,0.4439671305729093,4.585687664585887e-05,0.35380213295209584,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.15669582304338375,0.8808044138259993,0.654541015625,0.502960205078125,0.151580810546875
322,horizon,grid,32,segregated,16,0.3,0.85,0.25,205,0.4439671305729093,4.585687664585887e-05,0.35380213295209584,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.15669582304338375,0.8808044138259993,0.6627197265625,0.49920654296875,0.16351318359375
322,horizon,grid,32,segregated,16,0.3,0.85,0.25,206,0.4439671305729093,4.585687664585887e-05,0.35380213295209584,1.0,1.0,0.0,0.85,0.875520382004283,0.3870967741935484,31.11550011001614,0.15669582304338375,0.8808044138259993,0.66473388671875,0.501434326171875,0.163299560546875
323,horizon,grid,64,random,2,0.1,0.45,0.5,201,0.5791483381708279,0.042360536232707094,0.09887563849640166,1.0,1.0,0.421875,0.45000000000000007,0.9340990257669737,0.5079365079365079,5.28661016257875,0.202443423176882,0.12745901006119065,0.7018280029296875,0.499847412109375,0.2019805908203125
323,horizon,grid,64,random,2,0.1,0.45,0.5,202,0.5634249423146336,0.07035162134207554,0.12592531060271595,0.984375,0.9375,0.296875,0.45000000000000007,0.9340990257669737,0.5079365079365079,5.28661016257875,0.19746243758881876,0.12745901006119065,0.696258544921875,0.4958648681640625,0.2003936767578125
323,horizon,grid,64,random,2,0.1,0.45,0.5,203,0.5684654889389982,0.05358807486453042,0.11768303587479281,1.0,0.9375,0.34375,0.45000000000000007,0.9340990257669737,0.5079365079365079,5.28661016257875,0.19876845037472407,0.12745901006119065,0.70196533203125,0.50128173828125,0.20068359375
323,horizon,grid,64,random,2,0.1,0.45,0.5,204,0.5603049966948941,0.06128833926260719,0.13163809677777782,1.0,0.921875,0.28125,0.45000000000000007,0.9340990257669737,0.5079365079365079,5.28661016257875,0.19596273876571477,0.12745901006119065,0.6892852783203125,0.4960479736328125,0.1932373046875
323,horizon,grid,64,random,2,0.1,0.45,0.5,205,0.5836047127789806,0.029902466008248602,0.0936857548858928,1.0,1.0,0.328125,0.45000000000000007,0.9340990257669737,0.5079365079365079,5.28661016257875,0.2046053510405308,0.12745901006119065,0.6968536376953125,0.497955322265625,0.1988983154296875
323,horizon,grid,64,random,2,0.1,0.45,0.5,206,0.5774072097948222,0.04180034536635175,0.10243516782671452,1.0,0.984375,0.34375,0.45000000000000007,0.9340990257669737,0.5079365079365079,5.28661016257875,0.20195664106714495,0.12745901006119065,0.7045135498046875,0.49822998046875,0.2062835693359375
324,horizon,grid,64,random,2,0.1,0.85,0.25,201,0.5537853216608462,0.10016896604609798,0.2658559001488013,0.984375,0.9375,0.4375,0.8499999999999999,0.8755203820042828,0.38095238095238093,10.173172430305325,0.21718497553706906,0.23346406069507464,0.7123565673828125,0.49871826171875,0.2136383056640625
324,horizon,grid,64,random,2,0.1,0.85,0.25,202,0.5546923778215709,0.08250132019652176,0.26786030535822886,1.0,0.9375,0.328125,0.8499999999999999,0.8755203820042828,0.38095238095238093,10.173172430305325,0.21695752347427022,0.23346406069507464,0.717193603515625,0.49658203125,0.220611572265625
324,horizon,grid,64,random,2,0.1,0.85,0.25,203,0.5566607742875893,0.0991468730652996,0.2629106726163334,0.984375,0.9375,0.375,0.8499999999999999,0.8755203820042828,0.38095238095238093,10.173172430305325,0.21875116782256193,0.23346406069507464,0.7259521484375,0.501434326171875,0.224517822265625
324,horizon,grid,64,random,2,0.1,0.85,0.25,204,0.5586541472688515,0.0847371908395903,0.26199820985002087,1.0,0.921875,0.453125,0.8499999999999999,0.8755203820042828,0.38095238095238093,10.173172430305325,0.21894458858455063,0.23346406069507464,0.7108917236328125,0.497100830078125,0.2137908935546875
324,horizon,grid,64,random,2,0.1,0.85,0.25,205,0.5640426262830533,0.06954021927968355,0.2582318198856275,1.0,0.953125,0.3125,0.8499999999999999,0.8755203820042828,0.38095238095238093,10.173172430305325,0.22165739282098423,0.23346406069507464,0.7122039794921875,0.498809814453125,0.2133941650390625
324,horizon,grid,64,random,2,0.1,0.85,0.25,206,0.5498711740617357,0.09073732185955258,0.2712107282877725,1.0,0.90625,0.359375,0.8499999999999999,0.8755203820042828,0.38095238095238093,10.173172430305325,0.21444932830742475,0.23346406069507464,0.7166748046875,0.5004425048828125,0.2162322998046875
325,horizon,grid,64,random,2,0.3,0.15,0.25,201,0.22935955418668352,0.1456575320222465,0.3247445893911306,0.4375,0.09375,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.051581066325861735,0.04345143411036578,0.5509033203125,0.49859619140625,0.05230712890625
325,horizon,grid,64,random,2,0.3,0.15,0.25,202,0.20801435459874265,0.13126113959176927,0.35265572627336017,0.375,0.0625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.04622592956403126,0.04345143411036578,0.5457763671875,0.4959869384765625,0.0497894287109375
325,horizon,grid,64,random,2,0.3,0.15,0.25,203,0.24450157866663036,0.14039031410637018,0.30849080079323193,0.484375,0.140625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.054952019524331305,0.04345143411036578,0.5584716796875,0.50225830078125,0.05621337890625
325,horizon,grid,64,random,2,0.3,0.15,0.25,204,0.23477545032358568,0.13367511911550636,0.32174046805864176,0.421875,0.09375,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.05252962791047515,0.04345143411036578,0.550567626953125,0.4969024658203125,0.0536651611328125
325,horizon,grid,64,random,2,0.3,0.15,0.25,205,0.2255571728950081,0.12660860592128506,0.3345100463923797,0.421875,0.03125,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.05036749338671739,0.04345143411036578,0.548431396484375,0.499237060546875,0.0491943359375
325,horizon,grid,64,random,2,0.3,0.15,0.25,206,0.19876965636485905,0.13595563216736153,0.3616721236222897,0.390625,0.03125,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.04426957719601084,0.04345143411036578,0.5465850830078125,0.5000152587890625,0.04656982421875
326,horizon,grid,64,random,2,0.3,0.15,0.5,201,0.29449600826698097,0.09842390911691301,0.259090340682298,0.78125,0.0625,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.06696293979878701,0.04345143411036578,0.5661468505859375,0.4993743896484375,0.0667724609375
326,horizon,grid,64,random,2,0.3,0.15,0.5,202,0.2813533111099711,0.10334944905501307,0.27448291023573956,0.671875,0.03125,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.06375603819502482,0.04345143411036578,0.5594482421875,0.4942626953125,0.065185546875
326,horizon,grid,64,random,2,0.3,0.15,0.5,203,0.2711473267261737,0.09712108855575607,0.28828964104272015,0.640625,0.03125,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.061123645661915915,0.04345143411036578,0.562042236328125,0.5027008056640625,0.0593414306640625
326,horizon,grid,64,random,2,0.3,0.15,0.5,204,0.26180816551363406,0.1066253162409031,0.2976143374177527,0.59375,0.015625,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.0589939530621442,0.04345143411036578,0.5530242919921875,0.496337890625,0.0566864013671875
326,horizon,grid,64,random,2,0.3,0.15,0.5,205,0.29349501926088967,0.07940215751856698,0.26365027996503276,0.71875,0.03125,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.06640743948833136,0.04345143411036578,0.561431884765625,0.4978790283203125,0.0635528564453125
326,horizon,grid,64,random,2,0.3,0.15,0.5,206,0.27911906715608426,0.09093801242890621,0.2797441655027399,0.6875,0.03125,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.06302331937844603,0.04345143411036578,0.5615386962890625,0.497802734375,0.0637359619140625
327,horizon,grid,64,random,2,0.3,0.85,0.5,201,0.521164031164905,0.046961720516381,0.12158234731900425,1.0,0.90625,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.1659680990599096,0.23346406069507464,0.6641845703125,0.4993743896484375,0.1648101806640625
327,horizon,grid,64,random,2,0.3,0.85,0.5,202,0.5050300296768395,0.06294014617257775,0.15208429636556714,1.0,0.875,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.16154422149595504,0.23346406069507464,0.657806396484375,0.4942626953125,0.163543701171875
327,horizon,grid,64,random,2,0.3,0.85,0.5,203,0.5094976409804948,0.05497489413048859,0.14519601073241317,1.0,0.90625,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.16303026211619898,0.23346406069507464,0.6671600341796875,0.5027008056640625,0.164459228515625
327,horizon,grid,64,random,2,0.3,0.85,0.5,204,0.5053413971370921,0.051824171432849564,0.15407917260565204,1.0,0.890625,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.16189480982907578,0.23346406069507464,0.6565704345703125,0.496337890625,0.1602325439453125
327,horizon,grid,64,random,2,0.3,0.85,0.5,205,0.5220697226622977,0.04209516358227241,0.12186659391306491,1.0,0.9375,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.16662983580248297,0.23346406069507464,0.6575775146484375,0.4978790283203125,0.159698486328125
327,horizon,grid,64,random,2,0.3,0.85,0.5,206,0.517295627059566,0.04884691114704175,0.13023816080495204,1.0,0.9375,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.16519309908059937,0.23346406069507464,0.6669769287109375,0.497802734375,0.1691741943359375
328,horizon,grid,64,random,16,0.1,0.45,0.25,201,0.6642896669059473,0.01367075884915569,0.3382601396356225,1.0,1.0,1.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,42.77521141024344,0.3023194604992683,0.6640406703629622,0.8003082275390625,0.49871826171875,0.3015899658203125
328,horizon,grid,64,random,16,0.1,0.45,0.25,202,0.66317642605148,0.020625467671012098,0.33910795045918113,1.0,1.0,1.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,42.77521141024344,0.30166162157762366,0.6640406703629622,0.8013916015625,0.49658203125,0.3048095703125
328,horizon,grid,64,random,16,0.1,0.45,0.25,203,0.663536518463751,0.01886605430927417,0.3387855712456,1.0,1.0,1.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,42.77521141024344,0.3018687505591622,0.6640406703629622,0.804443359375,0.501434326171875,0.303009033203125
328,horizon,grid,64,random,16,0.1,0.45,0.25,204,0.663013699081042,0.022082945855178636,0.339150775192824,1.0,1.0,1.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,42.77521141024344,0.30155606966367426,0.6640406703629622,0.7943267822265625,0.497100830078125,0.2972259521484375
328,horizon,grid,64,random,16,0.1,0.45,0.25,205,0.6639452400580739,0.016357779497819084,0.3384634406366329,1.0,1.0,1.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,42.77521141024344,0.30210871993219957,0.6640406703629622,0.79461669921875,0.498809814453125,0.295806884765625
328,horizon,grid,64,random,16,0.1,0.45,0.25,206,0.6641510909305739,0.014483329634230725,0.3384844658081564,1.0,1.0,1.0,0.45000000000000007,0.9340990257669737,0.38095238095238093,42.77521141024344,0.30225310140155404,0.6640406703629622,0.805419921875,0.5004425048828125,0.3049774169921875
329,horizon,grid,64,random,16,0.1,0.85,0.5,201,0.785746731587818,0.0008861291341174694,0.007751918844863363,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.3460610463011281,0.8808044138259995,0.8473052978515625,0.499847412109375,0.3474578857421875
329,horizon,grid,64,random,16,0.1,0.85,0.5,202,0.7849586905765609,0.0015482649928789279,0.011725683971843103,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.3460307814116931,0.8808044138259995,0.84942626953125,0.4958648681640625,0.3535614013671875
329,horizon,grid,64,random,16,0.1,0.85,0.5,203,0.7845583442182231,0.0019252042408988309,0.013706341336049171,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34600894484382066,0.8808044138259995,0.847503662109375,0.50128173828125,0.346221923828125
329,horizon,grid,64,random,16,0.1,0.85,0.5,204,0.7856027017522125,0.0009238950012290871,0.0084946375182163,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34605827026904373,0.8808044138259995,0.83758544921875,0.4960479736328125,0.3415374755859375
329,horizon,grid,64,random,16,0.1,0.85,0.5,205,0.7853052548184257,0.0009540109705154336,0.010009349586865559,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.3460496056551092,0.8808044138259995,0.8401336669921875,0.497955322265625,0.3421783447265625
329,horizon,grid,64,random,16,0.1,0.85,0.5,206,0.7850134153855541,0.0015704397586137162,0.011441030841007727,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34603146107211435,0.8808044138259995,0.8495941162109375,0.49822998046875,0.3513641357421875
330,horizon,grid,64,random,16,0.3,0.15,0.25,201,0.4167361766400759,0.08244772368627452,0.33005988601358716,1.0,0.46875,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.13793186344686448,0.29909977499588425,0.635162353515625,0.49859619140625,0.136566162109375
330,horizon,grid,64,random,16,0.3,0.15,0.25,202,0.4125311694995609,0.0866611229264353,0.3328495513540275,1.0,0.4375,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.13564234756545246,0.29909977499588425,0.635650634765625,0.4959869384765625,0.1396636962890625
330,horizon,grid,64,random,16,0.3,0.15,0.25,203,0.4190895029524814,0.07683734294045834,0.3289362448006943,1.0,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.13900873758256965,0.29909977499588425,0.643829345703125,0.50225830078125,0.141571044921875
330,horizon,grid,64,random,16,0.3,0.15,0.25,204,0.41682280802620675,0.08495460512700038,0.3296127311188821,0.984375,0.484375,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.1380670486163427,0.29909977499588425,0.6343994140625,0.4969024658203125,0.1374969482421875
330,horizon,grid,64,random,16,0.3,0.15,0.25,205,0.4208031050976541,0.0709121135667327,0.32865276777720015,1.0,0.53125,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.13989761948045099,0.29909977499588425,0.6336669921875,0.499237060546875,0.134429931640625
330,horizon,grid,64,random,16,0.3,0.15,0.25,206,0.41030109853128727,0.09674349920505636,0.3321447355426702,0.984375,0.421875,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.13463639064141247,0.29909977499588425,0.6378936767578125,0.5000152587890625,0.13787841796875
331,horizon,grid,64,segregated,2,0.1,0.15,0.25,201,0.19142514631384638,0.18456436327359532,0.3973727029785106,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.04986853244589173,0.04345143411036578,0.5483245849609375,0.497222900390625,0.0511016845703125
331,horizon,grid,64,segregated,2,0.1,0.15,0.25,202,0.19142514631384638,0.18456436327359532,0.3973727029785106,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.04986853244589173,0.04345143411036578,0.5443267822265625,0.4962158203125,0.0481109619140625
331,horizon,grid,64,segregated,2,0.1,0.15,0.25,203,0.19142514631384638,0.18456436327359532,0.3973727029785106,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.04986853244589173,0.04345143411036578,0.555206298828125,0.5037078857421875,0.0514984130859375
331,horizon,grid,64,segregated,2,0.1,0.15,0.25,204,0.19142514631384638,0.18456436327359532,0.3973727029785106,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.04986853244589173,0.04345143411036578,0.5486297607421875,0.49627685546875,0.0523529052734375
331,horizon,grid,64,segregated,2,0.1,0.15,0.25,205,0.19142514631384638,0.18456436327359532,0.3973727029785106,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.04986853244589173,0.04345143411036578,0.5507965087890625,0.5037384033203125,0.04705810546875
331,horizon,grid,64,segregated,2,0.1,0.15,0.25,206,0.19142514631384638,0.18456436327359532,0.3973727029785106,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,1.8299540241922059,0.04986853244589173,0.04345143411036578,0.549530029296875,0.50054931640625,0.048980712890625
332,horizon,grid,64,segregated,2,0.1,0.85,0.5,201,0.45406967511065677,0.16251146970415375,0.37109887682217585,1.0,0.5,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.17036881332433723,0.23346406069507464,0.670989990234375,0.49664306640625,0.174346923828125
332,horizon,grid,64,segregated,2,0.1,0.85,0.5,202,0.45406967511065677,0.16251146970415375,0.37109887682217585,1.0,0.5,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.17036881332433723,0.23346406069507464,0.6668701171875,0.4971466064453125,0.1697235107421875
332,horizon,grid,64,segregated,2,0.1,0.85,0.5,203,0.45406967511065677,0.16251146970415375,0.37109887682217585,1.0,0.5,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.17036881332433723,0.23346406069507464,0.6739654541015625,0.5032806396484375,0.170684814453125
332,horizon,grid,64,segregated,2,0.1,0.85,0.5,204,0.45406967511065677,0.16251146970415375,0.37109887682217585,1.0,0.5,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.17036881332433723,0.23346406069507464,0.664520263671875,0.496978759765625,0.16754150390625
332,horizon,grid,64,segregated,2,0.1,0.85,0.5,205,0.45406967511065677,0.16251146970415375,0.37109887682217585,1.0,0.5,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.17036881332433723,0.23346406069507464,0.6686248779296875,0.5006561279296875,0.16796875
332,horizon,grid,64,segregated,2,0.1,0.85,0.5,206,0.45406967511065677,0.16251146970415375,0.37109887682217585,1.0,0.5,0.5,0.8499999999999999,0.8755203820042828,0.5079365079365079,10.173172430305325,0.17036881332433723,0.23346406069507464,0.6691741943359375,0.4984588623046875,0.17071533203125
333,horizon,grid,64,segregated,2,0.3,0.15,0.5,201,0.09608057553367409,0.09141499669179388,0.4717524127392301,0.0,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.02025541984155309,0.04345143411036578,0.5197296142578125,0.4970550537109375,0.022674560546875
333,horizon,grid,64,segregated,2,0.3,0.15,0.5,202,0.09608057553367409,0.09141499669179388,0.4717524127392301,0.0,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.02025541984155309,0.04345143411036578,0.5159454345703125,0.4964141845703125,0.01953125
333,horizon,grid,64,segregated,2,0.3,0.15,0.5,203,0.09608057553367409,0.09141499669179388,0.4717524127392301,0.0,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.02025541984155309,0.04345143411036578,0.5254669189453125,0.5048828125,0.0205841064453125
333,horizon,grid,64,segregated,2,0.3,0.15,0.5,204,0.09608057553367409,0.09141499669179388,0.4717524127392301,0.0,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.02025541984155309,0.04345143411036578,0.515106201171875,0.496246337890625,0.01885986328125
333,horizon,grid,64,segregated,2,0.3,0.15,0.5,205,0.09608057553367409,0.09141499669179388,0.4717524127392301,0.0,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.02025541984155309,0.04345143411036578,0.5203704833984375,0.50030517578125,0.0200653076171875
333,horizon,grid,64,segregated,2,0.3,0.15,0.5,206,0.09608057553367409,0.09141499669179388,0.4717524127392301,0.0,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,1.8299540241922059,0.02025541984155309,0.04345143411036578,0.5207061767578125,0.49810791015625,0.0225982666015625
334,horizon,grid,64,segregated,16,0.1,0.15,0.25,201,0.47046285736243,0.2259099655295244,0.3530666721340112,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.18410606721115866,0.29909977499588425,0.684417724609375,0.497222900390625,0.18719482421875
334,horizon,grid,64,segregated,16,0.1,0.15,0.25,202,0.47046285736243,0.2259099655295244,0.3530666721340112,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.18410606721115866,0.29909977499588425,0.680938720703125,0.4962158203125,0.184722900390625
334,horizon,grid,64,segregated,16,0.1,0.15,0.25,203,0.47046285736243,0.2259099655295244,0.3530666721340112,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.18410606721115866,0.29909977499588425,0.689971923828125,0.5037078857421875,0.1862640380859375
334,horizon,grid,64,segregated,16,0.1,0.15,0.25,204,0.47046285736243,0.2259099655295244,0.3530666721340112,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.18410606721115866,0.29909977499588425,0.6783447265625,0.49627685546875,0.18206787109375
334,horizon,grid,64,segregated,16,0.1,0.15,0.25,205,0.47046285736243,0.2259099655295244,0.3530666721340112,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.18410606721115866,0.29909977499588425,0.6796112060546875,0.5037384033203125,0.175872802734375
334,horizon,grid,64,segregated,16,0.1,0.15,0.25,206,0.47046285736243,0.2259099655295244,0.3530666721340112,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.18410606721115866,0.29909977499588425,0.68243408203125,0.50054931640625,0.181884765625
335,horizon,grid,64,segregated,16,0.1,0.15,0.5,201,0.5555289135724784,0.09986824245312455,0.3029423407168176,1.0,1.0,0.5,0.15000000000000002,0.9780330085889914,0.5079365079365079,13.632295282806616,0.22300019034238727,0.29909977499588425,0.724517822265625,0.49664306640625,0.227874755859375
335,horizon,grid,64,segregated,16,0.1,0.15,0.5,202,0.5555289135724784,0.09986824245312455,0.3029423407168176,1.0,1.0,0.5,0.15000000000000002,0.9780330085889914,0.5079365079365079,13.632295282806616,0.22300019034238727,0.29909977499588425,0.7193145751953125,0.4971466064453125,0.22216796875
335,horizon,grid,64,segregated,16,0.1,0.15,0.5,203,0.5555289135724784,0.09986824245312455,0.3029423407168176,1.0,1.0,0.5,0.15000000000000002,0.9780330085889914,0.5079365079365079,13.632295282806616,0.22300019034238727,0.29909977499588425,0.7296295166015625,0.5032806396484375,0.226348876953125
335,horizon,grid,64,segregated,16,0.1,0.15,0.5,204,0.5555289135724784,0.09986824245312455,0.3029423407168176,1.0,1.0,0.5,0.15000000000000002,0.9780330085889914,0.5079365079365079,13.632295282806616,0.22300019034238727,0.29909977499588425,0.7164459228515625,0.496978759765625,0.2194671630859375
335,horizon,grid,64,segregated,16,0.1,0.15,0.5,205,0.5555289135724784,0.09986824245312455,0.3029423407168176,1.0,1.0,0.5,0.15000000000000002,0.9780330085889914,0.5079365079365079,13.632295282806616,0.22300019034238727,0.29909977499588425,0.7194366455078125,0.5006561279296875,0.218780517578125
335,horizon,grid,64,segregated,16,0.1,0.15,0.5,206,0.5555289135724784,0.09986824245312455,0.3029423407168176,1.0,1.0,0.5,0.15000000000000002,0.9780330085889914,0.5079365079365079,13.632295282806616,0.22300019034238727,0.29909977499588425,0.7216796875,0.4984588623046875,0.2232208251953125
336,horizon,grid,64,segregated,16,0.1,0.85,0.5,201,0.776731444927208,0.004637415182896841,0.050704924736560075,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34529827918907874,0.8808044138259995,0.8411102294921875,0.49664306640625,0.3444671630859375
336,horizon,grid,64,segregated,16,0.1,0.85,0.5,202,0.776731444927208,0.004637415182896841,0.050704924736560075,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34529827918907874,0.8808044138259995,0.8421173095703125,0.4971466064453125,0.344970703125
336,horizon,grid,64,segregated,16,0.1,0.85,0.5,203,0.776731444927208,0.004637415182896841,0.050704924736560075,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34529827918907874,0.8808044138259995,0.85089111328125,0.5032806396484375,0.3476104736328125
336,horizon,grid,64,segregated,16,0.1,0.85,0.5,204,0.776731444927208,0.004637415182896841,0.050704924736560075,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34529827918907874,0.8808044138259995,0.8361053466796875,0.496978759765625,0.3391265869140625
336,horizon,grid,64,segregated,16,0.1,0.85,0.5,205,0.776731444927208,0.004637415182896841,0.050704924736560075,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34529827918907874,0.8808044138259995,0.8416290283203125,0.5006561279296875,0.340972900390625
336,horizon,grid,64,segregated,16,0.1,0.85,0.5,206,0.776731444927208,0.004637415182896841,0.050704924736560075,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,60.533740984290745,0.34529827918907874,0.8808044138259995,0.8463897705078125,0.4984588623046875,0.347930908203125
337,horizon,grid,64,segregated,16,0.3,0.15,0.25,201,0.3106433928534516,0.1979054917292176,0.4149060735948398,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.10032909650827938,0.29909977499588425,0.5995330810546875,0.4969940185546875,0.1025390625
337,horizon,grid,64,segregated,16,0.3,0.15,0.25,202,0.3106433928534516,0.1979054917292176,0.4149060735948398,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.10032909650827938,0.29909977499588425,0.5938873291015625,0.496429443359375,0.0974578857421875
337,horizon,grid,64,segregated,16,0.3,0.15,0.25,203,0.3106433928534516,0.1979054917292176,0.4149060735948398,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.10032909650827938,0.29909977499588425,0.603759765625,0.505218505859375,0.098541259765625
337,horizon,grid,64,segregated,16,0.3,0.15,0.25,204,0.3106433928534516,0.1979054917292176,0.4149060735948398,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.10032909650827938,0.29909977499588425,0.5961151123046875,0.4962921142578125,0.099822998046875
337,horizon,grid,64,segregated,16,0.3,0.15,0.25,205,0.3106433928534516,0.1979054917292176,0.4149060735948398,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.10032909650827938,0.29909977499588425,0.59820556640625,0.50323486328125,0.094970703125
337,horizon,grid,64,segregated,16,0.3,0.15,0.25,206,0.3106433928534516,0.1979054917292176,0.4149060735948398,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,13.632295282806616,0.10032909650827938,0.29909977499588425,0.6004638671875,0.500701904296875,0.099761962890625
338,horizon,mod1,32,random,2,0.3,0.45,0.25,201,0.36415389557369704,0.12509354966652947,0.2854743430667246,0.875,0.46875,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,4.79338355509629,0.10396964952262511,0.013307891996208077,0.60003662109375,0.500091552734375,0.099945068359375
338,horizon,mod1,32,random,2,0.3,0.45,0.25,202,0.35941708185262483,0.13265764587186277,0.2892324069589579,0.84375,0.40625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,4.79338355509629,0.10260305112545987,0.013307891996208077,0.59466552734375,0.498687744140625,0.095977783203125
338,horizon,mod1,32,random,2,0.3,0.45,0.25,203,0.34941650574588456,0.14042179214072503,0.30093205037483917,0.84375,0.40625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,4.79338355509629,0.0999833831884398,0.013307891996208077,0.601531982421875,0.500579833984375,0.1009521484375
338,horizon,mod1,32,random,2,0.3,0.45,0.25,204,0.3389366433005778,0.16223244410038248,0.3036356282623668,0.78125,0.4375,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,4.79338355509629,0.09626636327686838,0.013307891996208077,0.594390869140625,0.50128173828125,0.093109130859375
338,horizon,mod1,32,random,2,0.3,0.45,0.25,205,0.3169394120938327,0.20008992842568782,0.31541013468877704,0.6875,0.46875,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,4.79338355509629,0.09099230877913762,0.013307891996208077,0.59710693359375,0.501556396484375,0.095550537109375
338,horizon,mod1,32,random,2,0.3,0.45,0.25,206,0.3213974623600995,0.17104226613413848,0.322326769079832,0.71875,0.40625,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,4.79338355509629,0.09109695114149677,0.013307891996208077,0.5941162109375,0.496612548828125,0.097503662109375
339,horizon,mod1,32,random,16,0.1,0.85,0.25,201,0.6197300109209358,0.00702390516410566,0.2924480863557643,1.0,1.0,1.0,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.2654712463035296,0.18376550682153292,0.75982666015625,0.498870849609375,0.260955810546875
339,horizon,mod1,32,random,16,0.1,0.85,0.25,202,0.6217887576906165,0.008692038995974217,0.2879596031387726,1.0,1.0,1.0,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.26629976276223133,0.18376550682153292,0.757904052734375,0.497161865234375,0.2607421875
339,horizon,mod1,32,random,16,0.1,0.85,0.25,203,0.6171792927274509,0.033442753487760976,0.29172530458165846,1.0,1.0,0.5625,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.2636006662000906,0.18376550682153292,0.766082763671875,0.49932861328125,0.266754150390625
339,horizon,mod1,32,random,16,0.1,0.85,0.25,204,0.6225784781300919,0.0258985110188563,0.2826105994691905,1.0,1.0,0.71875,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.2661086663381534,0.18376550682153292,0.764678955078125,0.501251220703125,0.263427734375
339,horizon,mod1,32,random,16,0.1,0.85,0.25,205,0.608243478134542,0.06588554335298197,0.293574902158814,1.0,1.0,0.53125,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.25771167641589054,0.18376550682153292,0.772003173828125,0.50079345703125,0.271209716796875
339,horizon,mod1,32,random,16,0.1,0.85,0.25,206,0.6154137829757953,0.03982211146491274,0.29306484109025577,1.0,1.0,0.53125,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.2625680377834759,0.18376550682153292,0.783050537109375,0.49810791015625,0.284942626953125
340,horizon,mod1,32,random,16,0.3,0.15,0.25,201,0.40641241503056225,0.07498005158808194,0.3071662720063073,1.0,0.4375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,8.62913048324686,0.12816718241536895,0.035018404025591865,0.621795654296875,0.500091552734375,0.1217041015625
340,horizon,mod1,32,random,16,0.3,0.15,0.25,202,0.40661962931504014,0.0760555048466252,0.30788647227028476,1.0,0.46875,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,8.62913048324686,0.12865372236338768,0.035018404025591865,0.620361328125,0.498687744140625,0.121673583984375
340,horizon,mod1,32,random,16,0.3,0.15,0.25,203,0.3988574095894478,0.09968132195106365,0.30957665540356094,0.9375,0.40625,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,8.62913048324686,0.12510322042861327,0.035018404025591865,0.628875732421875,0.500579833984375,0.1282958984375
340,horizon,mod1,32,random,16,0.3,0.15,0.25,204,0.39322222534956397,0.11183018702832768,0.31147598014638944,0.9375,0.4375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,8.62913048324686,0.12258337299478159,0.035018404025591865,0.619720458984375,0.50128173828125,0.118438720703125
340,horizon,mod1,32,random,16,0.3,0.15,0.25,205,0.3695135241833373,0.17760073711223115,0.31833547626489306,0.75,0.65625,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,8.62913048324686,0.11615073695614249,0.035018404025591865,0.623870849609375,0.501556396484375,0.122314453125
340,horizon,mod1,32,random,16,0.3,0.15,0.25,206,0.38585556477364796,0.11838936318862835,0.3177025374620522,0.96875,0.40625,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,8.62913048324686,0.11932855569226059,0.035018404025591865,0.624725341796875,0.496612548828125,0.12811279296875
341,horizon,mod1,32,random,16,0.3,0.45,0.5,201,0.5516896911167397,0.02580212104543546,0.0977753337835848,1.0,1.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.18230178533455282,0.1016341463193925,0.676025390625,0.499755859375,0.17626953125
341,horizon,mod1,32,random,16,0.3,0.45,0.5,202,0.5774166157600402,0.007072580740057789,0.03310498491372334,1.0,1.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.18664152020768549,0.1016341463193925,0.6883544921875,0.49993896484375,0.18841552734375
341,horizon,mod1,32,random,16,0.3,0.45,0.5,203,0.5703600174158943,0.011289182371893627,0.05222735805305476,1.0,1.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.18580713960749395,0.1016341463193925,0.684844970703125,0.501251220703125,0.18359375
341,horizon,mod1,32,random,16,0.3,0.45,0.5,204,0.5736375523365828,0.00917860209110233,0.0433735885831974,1.0,1.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.18620626028946202,0.1016341463193925,0.68310546875,0.50299072265625,0.18011474609375
341,horizon,mod1,32,random,16,0.3,0.45,0.5,205,0.5383129946552397,0.028430231554160513,0.12968864417963338,1.0,1.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.17955819757549002,0.1016341463193925,0.692108154296875,0.49981689453125,0.192291259765625
341,horizon,mod1,32,random,16,0.3,0.45,0.5,206,0.5523397981137247,0.03016538312532894,0.09456657276449489,1.0,1.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.18202508900570818,0.1016341463193925,0.685394287109375,0.496185302734375,0.189208984375
342,horizon,mod1,32,segregated,2,0.1,0.45,0.5,201,0.048753479183127335,0.1161580306556328,0.6441672427152498,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.015128903288432251,0.013307891996208077,0.51226806640625,0.500091552734375,0.012176513671875
342,horizon,mod1,32,segregated,2,0.1,0.45,0.5,202,0.048753479183127335,0.1161580306556328,0.6441672427152498,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.015128903288432251,0.013307891996208077,0.511260986328125,0.494110107421875,0.01715087890625
342,horizon,mod1,32,segregated,2,0.1,0.45,0.5,203,0.048753479183127335,0.1161580306556328,0.6441672427152498,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.015128903288432251,0.013307891996208077,0.5159912109375,0.49676513671875,0.01922607421875
342,horizon,mod1,32,segregated,2,0.1,0.45,0.5,204,0.048753479183127335,0.1161580306556328,0.6441672427152498,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.015128903288432251,0.013307891996208077,0.520599365234375,0.503692626953125,0.01690673828125
342,horizon,mod1,32,segregated,2,0.1,0.45,0.5,205,0.048753479183127335,0.1161580306556328,0.6441672427152498,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.015128903288432251,0.013307891996208077,0.513946533203125,0.49932861328125,0.014617919921875
342,horizon,mod1,32,segregated,2,0.1,0.45,0.5,206,0.048753479183127335,0.1161580306556328,0.6441672427152498,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.015128903288432251,0.013307891996208077,0.517364501953125,0.49749755859375,0.019866943359375
343,horizon,mod1,32,segregated,2,0.3,0.45,0.5,201,0.024912817367416663,0.07025127848158383,0.6268081766408268,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.006624671579327515,0.013307891996208077,0.505706787109375,0.500518798828125,0.00518798828125
343,horizon,mod1,32,segregated,2,0.3,0.45,0.5,202,0.024912817367416663,0.07025127848158383,0.6268081766408268,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.006624671579327515,0.013307891996208077,0.503326416015625,0.494659423828125,0.0086669921875
343,horizon,mod1,32,segregated,2,0.3,0.45,0.5,203,0.024912817367416663,0.07025127848158383,0.6268081766408268,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.006624671579327515,0.013307891996208077,0.50848388671875,0.497039794921875,0.011444091796875
343,horizon,mod1,32,segregated,2,0.3,0.45,0.5,204,0.024912817367416663,0.07025127848158383,0.6268081766408268,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.006624671579327515,0.013307891996208077,0.51025390625,0.5028076171875,0.0074462890625
343,horizon,mod1,32,segregated,2,0.3,0.45,0.5,205,0.024912817367416663,0.07025127848158383,0.6268081766408268,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.006624671579327515,0.013307891996208077,0.505645751953125,0.50018310546875,0.005462646484375
343,horizon,mod1,32,segregated,2,0.3,0.45,0.5,206,0.024912817367416663,0.07025127848158383,0.6268081766408268,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.006624671579327515,0.013307891996208077,0.5052490234375,0.497528076171875,0.007720947265625
344,horizon,mod1,32,segregated,16,0.1,0.15,0.5,201,0.12824484376521816,0.1567309300044697,0.6532560231950185,0.3125,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.04297716871127773,0.035018404025591865,0.540252685546875,0.500091552734375,0.0401611328125
344,horizon,mod1,32,segregated,16,0.1,0.15,0.5,202,0.12824484376521816,0.1567309300044697,0.6532560231950185,0.3125,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.04297716871127773,0.035018404025591865,0.53851318359375,0.494110107421875,0.044403076171875
344,horizon,mod1,32,segregated,16,0.1,0.15,0.5,203,0.12824484376521816,0.1567309300044697,0.6532560231950185,0.3125,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.04297716871127773,0.035018404025591865,0.54473876953125,0.49676513671875,0.0479736328125
344,horizon,mod1,32,segregated,16,0.1,0.15,0.5,204,0.12824484376521816,0.1567309300044697,0.6532560231950185,0.3125,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.04297716871127773,0.035018404025591865,0.54571533203125,0.503692626953125,0.042022705078125
344,horizon,mod1,32,segregated,16,0.1,0.15,0.5,205,0.12824484376521816,0.1567309300044697,0.6532560231950185,0.3125,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.04297716871127773,0.035018404025591865,0.542144775390625,0.49932861328125,0.042816162109375
344,horizon,mod1,32,segregated,16,0.1,0.15,0.5,206,0.12824484376521816,0.1567309300044697,0.6532560231950185,0.3125,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.04297716871127773,0.035018404025591865,0.546875,0.49749755859375,0.04937744140625
345,horizon,mod1,32,segregated,16,0.1,0.85,0.25,201,0.5197586664427816,0.19584311034869778,0.3473846965729066,1.0,0.59375,0.5,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.21030485279978312,0.18376550682153292,0.706451416015625,0.497802734375,0.208648681640625
345,horizon,mod1,32,segregated,16,0.1,0.85,0.25,202,0.5197586664427816,0.19584311034869778,0.3473846965729066,1.0,0.59375,0.5,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.21030485279978312,0.18376550682153292,0.70416259765625,0.49468994140625,0.20947265625
345,horizon,mod1,32,segregated,16,0.1,0.85,0.25,203,0.5197586664427816,0.19584311034869778,0.3473846965729066,1.0,0.59375,0.5,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.21030485279978312,0.18376550682153292,0.69976806640625,0.4971923828125,0.20257568359375
345,horizon,mod1,32,segregated,16,0.1,0.85,0.25,204,0.5197586664427816,0.19584311034869778,0.3473846965729066,1.0,0.59375,0.5,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.21030485279978312,0.18376550682153292,0.707366943359375,0.5032958984375,0.204071044921875
345,horizon,mod1,32,segregated,16,0.1,0.85,0.25,205,0.5197586664427816,0.19584311034869778,0.3473846965729066,1.0,0.59375,0.5,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.21030485279978312,0.18376550682153292,0.721099853515625,0.498931884765625,0.22216796875
345,horizon,mod1,32,segregated,16,0.1,0.85,0.25,206,0.5197586664427816,0.19584311034869778,0.3473846965729066,1.0,0.59375,0.5,0.839375,0.9873893394890703,0.3870967741935484,19.23998522885987,0.21030485279978312,0.18376550682153292,0.71990966796875,0.502166748046875,0.217742919921875
346,horizon,mod1,32,segregated,16,0.1,0.85,0.5,201,0.456075564465078,0.11385908417612325,0.494114770185479,1.0,0.5625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.18484926376225494,0.18376550682153292,0.68267822265625,0.500091552734375,0.182586669921875
346,horizon,mod1,32,segregated,16,0.1,0.85,0.5,202,0.456075564465078,0.11385908417612325,0.494114770185479,1.0,0.5625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.18484926376225494,0.18376550682153292,0.68115234375,0.494110107421875,0.187042236328125
346,horizon,mod1,32,segregated,16,0.1,0.85,0.5,203,0.456075564465078,0.11385908417612325,0.494114770185479,1.0,0.5625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.18484926376225494,0.18376550682153292,0.6878662109375,0.49676513671875,0.19110107421875
346,horizon,mod1,32,segregated,16,0.1,0.85,0.5,204,0.456075564465078,0.11385908417612325,0.494114770185479,1.0,0.5625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.18484926376225494,0.18376550682153292,0.68487548828125,0.503692626953125,0.181182861328125
346,horizon,mod1,32,segregated,16,0.1,0.85,0.5,205,0.456075564465078,0.11385908417612325,0.494114770185479,1.0,0.5625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.18484926376225494,0.18376550682153292,0.6949462890625,0.49932861328125,0.19561767578125
346,horizon,mod1,32,segregated,16,0.1,0.85,0.5,206,0.456075564465078,0.11385908417612325,0.494114770185479,1.0,0.5625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.18484926376225494,0.18376550682153292,0.6912841796875,0.49749755859375,0.19378662109375
347,horizon,mod1,64,random,2,0.1,0.85,0.25,201,0.5272117965111955,0.07551026738623992,0.2532193889975922,1.0,0.859375,0.21875,0.8446874999999998,0.99510414462296,0.38095238095238093,7.624980045288218,0.19525879098663845,0.009767741354206994,0.6937103271484375,0.49871826171875,0.1949920654296875
347,horizon,mod1,64,random,2,0.1,0.85,0.25,202,0.5281619213686702,0.07754860733638935,0.2540124801028284,1.0,0.890625,0.203125,0.8446874999999998,0.99510414462296,0.38095238095238093,7.624980045288218,0.1963810746640257,0.009767741354206994,0.695343017578125,0.49658203125,0.198760986328125
347,horizon,mod1,64,random,2,0.1,0.85,0.25,203,0.4990543653495839,0.15012327102676482,0.2743690595714966,0.9375,0.828125,0.25,0.8446874999999998,0.99510414462296,0.38095238095238093,7.624980045288218,0.18517859817746274,0.009767741354206994,0.692718505859375,0.501434326171875,0.1912841796875
347,horizon,mod1,64,random,2,0.1,0.85,0.25,204,0.5210173406311789,0.09737900464601885,0.261566379814324,0.984375,0.890625,0.171875,0.8446874999999998,0.99510414462296,0.38095238095238093,7.624980045288218,0.19408059918026466,0.009767741354206994,0.687347412109375,0.497100830078125,0.19024658203125
347,horizon,mod1,64,random,2,0.1,0.85,0.25,205,0.46274722255658585,0.1932038297612715,0.3015884073632536,0.890625,0.6875,0.359375,0.8446874999999998,0.99510414462296,0.38095238095238093,7.624980045288218,0.1699772675808911,0.009767741354206994,0.66717529296875,0.498809814453125,0.168365478515625
347,horizon,mod1,64,random,2,0.1,0.85,0.25,206,0.4905005372049229,0.16419584584599378,0.28182217669885956,0.921875,0.796875,0.203125,0.8446874999999998,0.99510414462296,0.38095238095238093,7.624980045288218,0.18216621776406733,0.009767741354206994,0.68597412109375,0.5004425048828125,0.1855316162109375
348,horizon,mod1,64,random,2,0.1,0.85,0.5,201,0.6118151030504125,0.02842257332757405,0.09463666244561716,1.0,1.0,0.6875,0.8446874999999998,0.99510414462296,0.5079365079365079,7.624980045288218,0.22574361500306936,0.009767741354206994,0.7228240966796875,0.499847412109375,0.2229766845703125
348,horizon,mod1,64,random,2,0.1,0.85,0.5,202,0.6051313556797042,0.04639642060723998,0.10732298518912947,1.0,1.0,0.78125,0.8446874999999998,0.99510414462296,0.5079365079365079,7.624980045288218,0.2234375026876066,0.009767741354206994,0.7245330810546875,0.4958648681640625,0.228668212890625
348,horizon,mod1,64,random,2,0.1,0.85,0.5,203,0.6047058215268919,0.04769074244722067,0.10594668752565331,1.0,0.984375,0.734375,0.8446874999999998,0.99510414462296,0.5079365079365079,7.624980045288218,0.2227959029622021,0.009767741354206994,0.7259674072265625,0.50128173828125,0.2246856689453125
348,horizon,mod1,64,random,2,0.1,0.85,0.5,204,0.6094430516264298,0.03253867538516865,0.10188238121718202,1.0,1.0,0.71875,0.8446874999999998,0.99510414462296,0.5079365079365079,7.624980045288218,0.22555423613001235,0.009767741354206994,0.7195281982421875,0.4960479736328125,0.223480224609375
348,horizon,mod1,64,random,2,0.1,0.85,0.5,205,0.5757289227029925,0.06408211964009264,0.16436519992159737,1.0,0.96875,0.53125,0.8446874999999998,0.99510414462296,0.5079365079365079,7.624980045288218,0.2131199467956229,0.009767741354206994,0.7057342529296875,0.497955322265625,0.2077789306640625
348,horizon,mod1,64,random,2,0.1,0.85,0.5,206,0.597158294771192,0.043665858221187834,0.12859631750593764,1.0,0.984375,0.65625,0.8446874999999998,0.99510414462296,0.5079365079365079,7.624980045288218,0.2218998520137036,0.009767741354206994,0.7288055419921875,0.49822998046875,0.2305755615234375
349,horizon,mod1,64,random,16,0.1,0.85,0.25,201,0.6277128438455208,0.028635278458199517,0.3024354532288793,1.0,1.0,0.8125,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.2723636274885637,0.07552204097686888,0.769927978515625,0.49871826171875,0.271209716796875
349,horizon,mod1,64,random,16,0.1,0.85,0.25,202,0.624886988935859,0.051437373711156635,0.3011457513047524,1.0,1.0,0.703125,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.2704369681541821,0.07552204097686888,0.7709197998046875,0.49658203125,0.2743377685546875
349,horizon,mod1,64,random,16,0.1,0.85,0.25,203,0.6213983454881387,0.056293417656156745,0.3057269355092287,1.0,1.0,0.703125,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.2685526899854819,0.07552204097686888,0.774200439453125,0.501434326171875,0.27276611328125
349,horizon,mod1,64,random,16,0.1,0.85,0.25,204,0.6230162717699232,0.04939711823988413,0.30517606848188816,1.0,1.0,0.703125,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.2695873575089523,0.07552204097686888,0.7621917724609375,0.497100830078125,0.2650909423828125
349,horizon,mod1,64,random,16,0.1,0.85,0.25,205,0.6243582002326323,0.043150800226726134,0.30558709522994626,1.0,1.0,0.703125,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.27056058065485966,0.07552204097686888,0.762939453125,0.498809814453125,0.264129638671875
349,horizon,mod1,64,random,16,0.1,0.85,0.25,206,0.6209576993790729,0.04916951251993066,0.30791678096676095,1.0,1.0,0.703125,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.2684471418247833,0.07552204097686888,0.771087646484375,0.5004425048828125,0.2706451416015625
350,horizon,mod1,64,segregated,2,0.1,0.15,0.5,201,0.011340031419971657,0.0568070472423057,0.5623119741416114,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.002806391446416652,0.0017272025047037065,0.500518798828125,0.49664306640625,0.003875732421875
350,horizon,mod1,64,segregated,2,0.1,0.15,0.5,202,0.011340031419971657,0.0568070472423057,0.5623119741416114,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.002806391446416652,0.0017272025047037065,0.498931884765625,0.4971466064453125,0.0017852783203125
350,horizon,mod1,64,segregated,2,0.1,0.15,0.5,203,0.011340031419971657,0.0568070472423057,0.5623119741416114,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.002806391446416652,0.0017272025047037065,0.50433349609375,0.5032806396484375,0.0010528564453125
350,horizon,mod1,64,segregated,2,0.1,0.15,0.5,204,0.011340031419971657,0.0568070472423057,0.5623119741416114,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.002806391446416652,0.0017272025047037065,0.4996490478515625,0.496978759765625,0.0026702880859375
350,horizon,mod1,64,segregated,2,0.1,0.15,0.5,205,0.011340031419971657,0.0568070472423057,0.5623119741416114,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.002806391446416652,0.0017272025047037065,0.5030670166015625,0.5006561279296875,0.002410888671875
350,horizon,mod1,64,segregated,2,0.1,0.15,0.5,206,0.011340031419971657,0.0568070472423057,0.5623119741416114,0.03125,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.002806391446416652,0.0017272025047037065,0.50250244140625,0.4984588623046875,0.0040435791015625
351,horizon,mod1,64,segregated,2,0.3,0.15,0.5,201,0.005127861322388518,0.026420354758392772,0.551308060921895,0.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.0010485476965280622,0.0017272025047037065,0.498260498046875,0.4970550537109375,0.0012054443359375
351,horizon,mod1,64,segregated,2,0.3,0.15,0.5,202,0.005127861322388518,0.026420354758392772,0.551308060921895,0.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.0010485476965280622,0.0017272025047037065,0.4978179931640625,0.4964141845703125,0.00140380859375
351,horizon,mod1,64,segregated,2,0.3,0.15,0.5,203,0.005127861322388518,0.026420354758392772,0.551308060921895,0.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.0010485476965280622,0.0017272025047037065,0.504425048828125,0.5048828125,-0.000457763671875
351,horizon,mod1,64,segregated,2,0.3,0.15,0.5,204,0.005127861322388518,0.026420354758392772,0.551308060921895,0.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.0010485476965280622,0.0017272025047037065,0.4978790283203125,0.496246337890625,0.0016326904296875
351,horizon,mod1,64,segregated,2,0.3,0.15,0.5,205,0.005127861322388518,0.026420354758392772,0.551308060921895,0.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.0010485476965280622,0.0017272025047037065,0.5011444091796875,0.50030517578125,0.0008392333984375
351,horizon,mod1,64,segregated,2,0.3,0.15,0.5,206,0.005127861322388518,0.026420354758392772,0.551308060921895,0.0,0.0,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,1.8201689660164968,0.0010485476965280622,0.0017272025047037065,0.5014801025390625,0.49810791015625,0.0033721923828125
352,horizon,mod1,64,segregated,16,0.1,0.15,0.5,201,0.06412277440459722,0.12803761249130305,0.6943911519758428,0.15625,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,8.505869113993818,0.02148902797029501,0.013734377565555622,0.5228424072265625,0.49664306640625,0.0261993408203125
352,horizon,mod1,64,segregated,16,0.1,0.15,0.5,202,0.06412277440459722,0.12803761249130305,0.6943911519758428,0.15625,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,8.505869113993818,0.02148902797029501,0.013734377565555622,0.5196380615234375,0.4971466064453125,0.022491455078125
352,horizon,mod1,64,segregated,16,0.1,0.15,0.5,203,0.06412277440459722,0.12803761249130305,0.6943911519758428,0.15625,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,8.505869113993818,0.02148902797029501,0.013734377565555622,0.522369384765625,0.5032806396484375,0.0190887451171875
352,horizon,mod1,64,segregated,16,0.1,0.15,0.5,204,0.06412277440459722,0.12803761249130305,0.6943911519758428,0.15625,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,8.505869113993818,0.02148902797029501,0.013734377565555622,0.5193939208984375,0.496978759765625,0.0224151611328125
352,horizon,mod1,64,segregated,16,0.1,0.15,0.5,205,0.06412277440459722,0.12803761249130305,0.6943911519758428,0.15625,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,8.505869113993818,0.02148902797029501,0.013734377565555622,0.5215606689453125,0.5006561279296875,0.020904541015625
352,horizon,mod1,64,segregated,16,0.1,0.15,0.5,206,0.06412277440459722,0.12803761249130305,0.6943911519758428,0.15625,0.03125,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,8.505869113993818,0.02148902797029501,0.013734377565555622,0.5230865478515625,0.4984588623046875,0.024627685546875
353,horizon,mod1,64,segregated,16,0.3,0.15,0.25,201,0.1138402144310073,0.16530583727675868,0.5848109952360183,0.21875,0.109375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,8.505869113993818,0.03392993991604182,0.013734377565555622,0.5328216552734375,0.4969940185546875,0.03582763671875
353,horizon,mod1,64,segregated,16,0.3,0.15,0.25,202,0.1138402144310073,0.16530583727675868,0.5848109952360183,0.21875,0.109375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,8.505869113993818,0.03392993991604182,0.013734377565555622,0.5296173095703125,0.496429443359375,0.0331878662109375
353,horizon,mod1,64,segregated,16,0.3,0.15,0.25,203,0.1138402144310073,0.16530583727675868,0.5848109952360183,0.21875,0.109375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,8.505869113993818,0.03392993991604182,0.013734377565555622,0.5377655029296875,0.505218505859375,0.0325469970703125
353,horizon,mod1,64,segregated,16,0.3,0.15,0.25,204,0.1138402144310073,0.16530583727675868,0.5848109952360183,0.21875,0.109375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,8.505869113993818,0.03392993991604182,0.013734377565555622,0.5310516357421875,0.4962921142578125,0.034759521484375
353,horizon,mod1,64,segregated,16,0.3,0.15,0.25,205,0.1138402144310073,0.16530583727675868,0.5848109952360183,0.21875,0.109375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,8.505869113993818,0.03392993991604182,0.013734377565555622,0.5338592529296875,0.50323486328125,0.0306243896484375
353,horizon,mod1,64,segregated,16,0.3,0.15,0.25,206,0.1138402144310073,0.16530583727675868,0.5848109952360183,0.21875,0.109375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,8.505869113993818,0.03392993991604182,0.013734377565555622,0.536529541015625,0.500701904296875,0.03582763671875
354,horizon,mod1,64,segregated,16,0.3,0.45,0.5,201,0.07342780855763524,0.10486614475753389,0.6677453952026577,0.15625,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,15.843800677817587,0.021829145014223637,0.04067427639559851,0.524444580078125,0.4970550537109375,0.0273895263671875
354,horizon,mod1,64,segregated,16,0.3,0.45,0.5,202,0.07342780855763524,0.10486614475753389,0.6677453952026577,0.15625,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,15.843800677817587,0.021829145014223637,0.04067427639559851,0.51861572265625,0.4964141845703125,0.0222015380859375
354,horizon,mod1,64,segregated,16,0.3,0.45,0.5,203,0.07342780855763524,0.10486614475753389,0.6677453952026577,0.15625,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,15.843800677817587,0.021829145014223637,0.04067427639559851,0.52435302734375,0.5048828125,0.01947021484375
354,horizon,mod1,64,segregated,16,0.3,0.45,0.5,204,0.07342780855763524,0.10486614475753389,0.6677453952026577,0.15625,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,15.843800677817587,0.021829145014223637,0.04067427639559851,0.519989013671875,0.496246337890625,0.02374267578125
354,horizon,mod1,64,segregated,16,0.3,0.45,0.5,205,0.07342780855763524,0.10486614475753389,0.6677453952026577,0.15625,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,15.843800677817587,0.021829145014223637,0.04067427639559851,0.522674560546875,0.50030517578125,0.022369384765625
354,horizon,mod1,64,segregated,16,0.3,0.45,0.5,206,0.07342780855763524,0.10486614475753389,0.6677453952026577,0.15625,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,15.843800677817587,0.021829145014223637,0.04067427639559851,0.5252838134765625,0.49810791015625,0.0271759033203125
355,horizon,mod1,64,segregated,16,0.3,0.85,0.25,201,0.269663224891935,0.20707129454142462,0.4857641396172717,0.578125,0.3125,0.015625,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.09002688016145163,0.07552204097686888,0.591522216796875,0.4969940185546875,0.0945281982421875
355,horizon,mod1,64,segregated,16,0.3,0.85,0.25,202,0.269663224891935,0.20707129454142462,0.4857641396172717,0.578125,0.3125,0.015625,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.09002688016145163,0.07552204097686888,0.584808349609375,0.496429443359375,0.08837890625
355,horizon,mod1,64,segregated,16,0.3,0.85,0.25,203,0.269663224891935,0.20707129454142462,0.4857641396172717,0.578125,0.3125,0.015625,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.09002688016145163,0.07552204097686888,0.5965423583984375,0.505218505859375,0.0913238525390625
355,horizon,mod1,64,segregated,16,0.3,0.85,0.25,204,0.269663224891935,0.20707129454142462,0.4857641396172717,0.578125,0.3125,0.015625,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.09002688016145163,0.07552204097686888,0.5862884521484375,0.4962921142578125,0.089996337890625
355,horizon,mod1,64,segregated,16,0.3,0.85,0.25,205,0.269663224891935,0.20707129454142462,0.4857641396172717,0.578125,0.3125,0.015625,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.09002688016145163,0.07552204097686888,0.59014892578125,0.50323486328125,0.0869140625
355,horizon,mod1,64,segregated,16,0.3,0.85,0.25,206,0.269663224891935,0.20707129454142462,0.4857641396172717,0.578125,0.3125,0.015625,0.8446874999999998,0.99510414462296,0.38095238095238093,22.788980320860183,0.09002688016145163,0.07552204097686888,0.592132568359375,0.500701904296875,0.0914306640625
356,horizon,mod4,32,random,2,0.1,0.85,0.5,201,0.6031680535134084,0.04425545102993142,0.13259156148932372,1.0,1.0,0.59375,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.2269290392827531,0.12518692918789254,0.720306396484375,0.49969482421875,0.220611572265625
356,horizon,mod4,32,random,2,0.1,0.85,0.5,202,0.6374273085558528,0.017371414617201042,0.050090721690718445,1.0,1.0,1.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.23617565994725978,0.12518692918789254,0.7392578125,0.499237060546875,0.240020751953125
356,horizon,mod4,32,random,2,0.1,0.85,0.5,203,0.6330056418254693,0.01953483617419741,0.06384984946812503,1.0,1.0,0.96875,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.2356408509597512,0.12518692918789254,0.732147216796875,0.501068115234375,0.2310791015625
356,horizon,mod4,32,random,2,0.1,0.85,0.5,204,0.6218856426801269,0.025036066928097234,0.09111601107514343,1.0,1.0,0.78125,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.2326898540025502,0.12518692918789254,0.731964111328125,0.501495361328125,0.23046875
356,horizon,mod4,32,random,2,0.1,0.85,0.5,205,0.6065079625394934,0.04077012746880493,0.12487820415472445,1.0,1.0,0.625,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.22786224247934037,0.12518692918789254,0.7413330078125,0.498382568359375,0.242950439453125
356,horizon,mod4,32,random,2,0.1,0.85,0.5,206,0.601226700885897,0.045822972844868595,0.13599897536252165,1.0,1.0,0.625,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.22617438998706688,0.12518692918789254,0.731170654296875,0.496002197265625,0.23516845703125
357,horizon,mod4,32,random,16,0.1,0.45,0.5,201,0.7195465268003373,0.009869181040313414,0.04188201115834985,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.29921156333620647,0.4273763924320708,0.79437255859375,0.49969482421875,0.294677734375
357,horizon,mod4,32,random,16,0.1,0.45,0.5,202,0.7270063606075824,0.004594800390190391,0.013447134288672538,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.30000417105574345,0.4273763924320708,0.8018798828125,0.499237060546875,0.302642822265625
357,horizon,mod4,32,random,16,0.1,0.45,0.5,203,0.7253074156930837,0.005612276565640226,0.02056927132891201,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2999574918769129,0.4273763924320708,0.796844482421875,0.501068115234375,0.2957763671875
357,horizon,mod4,32,random,16,0.1,0.45,0.5,204,0.7228917077065621,0.00527097878941881,0.029846011257553515,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.29972246911173583,0.4273763924320708,0.796600341796875,0.501495361328125,0.29510498046875
357,horizon,mod4,32,random,16,0.1,0.45,0.5,205,0.7175103087305041,0.010649282109205913,0.049179929182658594,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2989204900709579,0.4273763924320708,0.809906005859375,0.498382568359375,0.3115234375
357,horizon,mod4,32,random,16,0.1,0.45,0.5,206,0.7202478089732651,0.008692385534177435,0.04026898331977806,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2994909021855417,0.4273763924320708,0.802581787109375,0.496002197265625,0.30657958984375
358,horizon,mod4,32,random,16,0.3,0.15,0.25,201,0.4071664200951616,0.07917836896964459,0.31227338084211215,1.0,0.4375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.129477882712215,0.16780797515049894,0.6240234375,0.500091552734375,0.123931884765625
358,horizon,mod4,32,random,16,0.3,0.15,0.25,202,0.4071483885069784,0.08059042018480982,0.3132077405686741,1.0,0.46875,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.1298247978569331,0.16780797515049894,0.6217041015625,0.498687744140625,0.123016357421875
358,horizon,mod4,32,random,16,0.3,0.15,0.25,203,0.4078982703248107,0.08121771116902524,0.30987015745862967,1.0,0.375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.12964383058248244,0.16780797515049894,0.63250732421875,0.500579833984375,0.131927490234375
358,horizon,mod4,32,random,16,0.3,0.15,0.25,204,0.3957822432997671,0.10723165122785848,0.31677338881291406,1.0,0.4375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.12448100289665792,0.16780797515049894,0.622100830078125,0.50128173828125,0.120819091796875
358,horizon,mod4,32,random,16,0.3,0.15,0.25,205,0.3847170830719985,0.14655981346850308,0.3185552758672747,0.84375,0.59375,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.12168378128771115,0.16780797515049894,0.628692626953125,0.501556396484375,0.12713623046875
358,horizon,mod4,32,random,16,0.3,0.15,0.25,206,0.39363856019728494,0.1069587832483493,0.31980382519526246,1.0,0.40625,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.1236128889533851,0.16780797515049894,0.6287841796875,0.496612548828125,0.132171630859375
359,horizon,mod4,32,random,16,0.3,0.15,0.5,201,0.49289520007350873,0.0559059010135213,0.16845203374138096,1.0,0.84375,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,9.37274541210854,0.15661616521280175,0.16780797515049894,0.650360107421875,0.499755859375,0.150604248046875
359,horizon,mod4,32,random,16,0.3,0.15,0.5,202,0.5436008100993323,0.017150966358471652,0.06641465298251842,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,9.37274541210854,0.16979772631975795,0.16780797515049894,0.671142578125,0.49993896484375,0.17120361328125
359,horizon,mod4,32,random,16,0.3,0.15,0.5,203,0.5340185900523091,0.0326579371436896,0.08557728930994953,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,9.37274541210854,0.1672077650855477,0.16780797515049894,0.666351318359375,0.501251220703125,0.16510009765625
359,horizon,mod4,32,random,16,0.3,0.15,0.5,204,0.5227483604745844,0.03184036774011058,0.11292693354662452,1.0,1.0,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,9.37274541210854,0.16530560536573036,0.16780797515049894,0.663909912109375,0.50299072265625,0.160919189453125
359,horizon,mod4,32,random,16,0.3,0.15,0.5,205,0.49774692175469093,0.05848361609927589,0.15832779145436893,1.0,0.875,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,9.37274541210854,0.15793224224055624,0.16780797515049894,0.669525146484375,0.49981689453125,0.169708251953125
359,horizon,mod4,32,random,16,0.3,0.15,0.5,206,0.49134715955181973,0.0571488796365055,0.17075398705666797,1.0,0.84375,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,9.37274541210854,0.15605342669497946,0.16780797515049894,0.65753173828125,0.496185302734375,0.161346435546875
360,horizon,mod4,32,random,16,0.3,0.45,0.5,201,0.5683721502548856,0.02077472086315255,0.07773265525636802,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.18996457432560038,0.4273763924320708,0.68402099609375,0.499755859375,0.18426513671875
360,horizon,mod4,32,random,16,0.3,0.45,0.5,202,0.5878776447684729,0.005235614306337828,0.02651040477002939,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.19289624407529068,0.4273763924320708,0.694366455078125,0.49993896484375,0.194427490234375
360,horizon,mod4,32,random,16,0.3,0.45,0.5,203,0.5845136056452834,0.008971209650267434,0.03584531599902602,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.19253489527807144,0.4273763924320708,0.694122314453125,0.501251220703125,0.19287109375
360,horizon,mod4,32,random,16,0.3,0.45,0.5,204,0.5783663726652131,0.010275431617243985,0.05302565922073654,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.19191009863585,0.4273763924320708,0.68951416015625,0.50299072265625,0.1865234375
360,horizon,mod4,32,random,16,0.3,0.45,0.5,205,0.565997248659888,0.023691971493483354,0.08316243018718339,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.18938186892027925,0.4273763924320708,0.70013427734375,0.49981689453125,0.2003173828125
360,horizon,mod4,32,random,16,0.3,0.45,0.5,206,0.5689855622349242,0.019683387080970796,0.07632785694685196,1.0,1.0,0.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.19012395772849688,0.4273763924320708,0.693572998046875,0.496185302734375,0.1973876953125
361,horizon,mod4,32,segregated,2,0.1,0.15,0.25,201,0.14495619332901988,0.18679351951257336,0.43330371306263415,0.34375,0.125,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.03760416860149025,0.022699898922034834,0.53021240234375,0.497802734375,0.03240966796875
361,horizon,mod4,32,segregated,2,0.1,0.15,0.25,202,0.14495619332901988,0.18679351951257336,0.43330371306263415,0.34375,0.125,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.03760416860149025,0.022699898922034834,0.531768798828125,0.49468994140625,0.037078857421875
361,horizon,mod4,32,segregated,2,0.1,0.15,0.25,203,0.14495619332901988,0.18679351951257336,0.43330371306263415,0.34375,0.125,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.03760416860149025,0.022699898922034834,0.537017822265625,0.4971923828125,0.039825439453125
361,horizon,mod4,32,segregated,2,0.1,0.15,0.25,204,0.14495619332901988,0.18679351951257336,0.43330371306263415,0.34375,0.125,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.03760416860149025,0.022699898922034834,0.541290283203125,0.5032958984375,0.037994384765625
361,horizon,mod4,32,segregated,2,0.1,0.15,0.25,205,0.14495619332901988,0.18679351951257336,0.43330371306263415,0.34375,0.125,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.03760416860149025,0.022699898922034834,0.539459228515625,0.498931884765625,0.04052734375
361,horizon,mod4,32,segregated,2,0.1,0.15,0.25,206,0.14495619332901988,0.18679351951257336,0.43330371306263415,0.34375,0.125,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.03760416860149025,0.022699898922034834,0.538787841796875,0.502166748046875,0.03662109375
362,horizon,mod4,32,segregated,2,0.1,0.45,0.25,201,0.24710154729028844,0.2168224398752971,0.4624168394140589,0.46875,0.34375,0.03125,0.4275,0.9657546947955247,0.3870967741935484,4.748542266754958,0.08016902290148394,0.06731786948040297,0.574859619140625,0.497802734375,0.077056884765625
362,horizon,mod4,32,segregated,2,0.1,0.45,0.25,202,0.24710154729028844,0.2168224398752971,0.4624168394140589,0.46875,0.34375,0.03125,0.4275,0.9657546947955247,0.3870967741935484,4.748542266754958,0.08016902290148394,0.06731786948040297,0.575439453125,0.49468994140625,0.08074951171875
362,horizon,mod4,32,segregated,2,0.1,0.45,0.25,203,0.24710154729028844,0.2168224398752971,0.4624168394140589,0.46875,0.34375,0.03125,0.4275,0.9657546947955247,0.3870967741935484,4.748542266754958,0.08016902290148394,0.06731786948040297,0.579132080078125,0.4971923828125,0.081939697265625
362,horizon,mod4,32,segregated,2,0.1,0.45,0.25,204,0.24710154729028844,0.2168224398752971,0.4624168394140589,0.46875,0.34375,0.03125,0.4275,0.9657546947955247,0.3870967741935484,4.748542266754958,0.08016902290148394,0.06731786948040297,0.580291748046875,0.5032958984375,0.076995849609375
362,horizon,mod4,32,segregated,2,0.1,0.45,0.25,205,0.24710154729028844,0.2168224398752971,0.4624168394140589,0.46875,0.34375,0.03125,0.4275,0.9657546947955247,0.3870967741935484,4.748542266754958,0.08016902290148394,0.06731786948040297,0.584442138671875,0.498931884765625,0.08551025390625
362,horizon,mod4,32,segregated,2,0.1,0.45,0.25,206,0.24710154729028844,0.2168224398752971,0.4624168394140589,0.46875,0.34375,0.03125,0.4275,0.9657546947955247,0.3870967741935484,4.748542266754958,0.08016902290148394,0.06731786948040297,0.584564208984375,0.502166748046875,0.0823974609375
363,horizon,mod4,32,segregated,2,0.1,0.45,0.5,201,0.19232041891373886,0.16883642177126337,0.5315470022587636,0.25,0.25,0.0,0.4275,0.9657546947955247,0.5161290322580645,4.748542266754958,0.06028178063585349,0.06731786948040297,0.55950927734375,0.500091552734375,0.059417724609375
363,horizon,mod4,32,segregated,2,0.1,0.45,0.5,202,0.19232041891373886,0.16883642177126337,0.5315470022587636,0.25,0.25,0.0,0.4275,0.9657546947955247,0.5161290322580645,4.748542266754958,0.06028178063585349,0.06731786948040297,0.55718994140625,0.494110107421875,0.063079833984375
363,horizon,mod4,32,segregated,2,0.1,0.45,0.5,203,0.19232041891373886,0.16883642177126337,0.5315470022587636,0.25,0.25,0.0,0.4275,0.9657546947955247,0.5161290322580645,4.748542266754958,0.06028178063585349,0.06731786948040297,0.561859130859375,0.49676513671875,0.065093994140625
363,horizon,mod4,32,segregated,2,0.1,0.45,0.5,204,0.19232041891373886,0.16883642177126337,0.5315470022587636,0.25,0.25,0.0,0.4275,0.9657546947955247,0.5161290322580645,4.748542266754958,0.06028178063585349,0.06731786948040297,0.56610107421875,0.503692626953125,0.062408447265625
363,horizon,mod4,32,segregated,2,0.1,0.45,0.5,205,0.19232041891373886,0.16883642177126337,0.5315470022587636,0.25,0.25,0.0,0.4275,0.9657546947955247,0.5161290322580645,4.748542266754958,0.06028178063585349,0.06731786948040297,0.561492919921875,0.49932861328125,0.062164306640625
363,horizon,mod4,32,segregated,2,0.1,0.45,0.5,206,0.19232041891373886,0.16883642177126337,0.5315470022587636,0.25,0.25,0.0,0.4275,0.9657546947955247,0.5161290322580645,4.748542266754958,0.06028178063585349,0.06731786948040297,0.56146240234375,0.49749755859375,0.06396484375
364,horizon,mod4,32,segregated,2,0.1,0.85,0.5,201,0.33800811220910887,0.14365471433510196,0.48696895212269786,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.11888561841502376,0.12518692918789254,0.618072509765625,0.500091552734375,0.11798095703125
364,horizon,mod4,32,segregated,2,0.1,0.85,0.5,202,0.33800811220910887,0.14365471433510196,0.48696895212269786,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.11888561841502376,0.12518692918789254,0.61785888671875,0.494110107421875,0.123748779296875
364,horizon,mod4,32,segregated,2,0.1,0.85,0.5,203,0.33800811220910887,0.14365471433510196,0.48696895212269786,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.11888561841502376,0.12518692918789254,0.61895751953125,0.49676513671875,0.1221923828125
364,horizon,mod4,32,segregated,2,0.1,0.85,0.5,204,0.33800811220910887,0.14365471433510196,0.48696895212269786,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.11888561841502376,0.12518692918789254,0.62078857421875,0.503692626953125,0.117095947265625
364,horizon,mod4,32,segregated,2,0.1,0.85,0.5,205,0.33800811220910887,0.14365471433510196,0.48696895212269786,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.11888561841502376,0.12518692918789254,0.621246337890625,0.49932861328125,0.121917724609375
364,horizon,mod4,32,segregated,2,0.1,0.85,0.5,206,0.33800811220910887,0.14365471433510196,0.48696895212269786,1.0,0.25,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,8.280124685667301,0.11888561841502376,0.12518692918789254,0.6199951171875,0.49749755859375,0.12249755859375
365,horizon,mod4,32,segregated,2,0.3,0.15,0.25,201,0.07517127589252676,0.10486985415555526,0.4842428911921527,0.125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.01613541890737045,0.022699898922034834,0.512359619140625,0.49859619140625,0.013763427734375
365,horizon,mod4,32,segregated,2,0.3,0.15,0.25,202,0.07517127589252676,0.10486985415555526,0.4842428911921527,0.125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.01613541890737045,0.022699898922034834,0.510711669921875,0.495147705078125,0.01556396484375
365,horizon,mod4,32,segregated,2,0.3,0.15,0.25,203,0.07517127589252676,0.10486985415555526,0.4842428911921527,0.125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.01613541890737045,0.022699898922034834,0.515472412109375,0.49652099609375,0.018951416015625
365,horizon,mod4,32,segregated,2,0.3,0.15,0.25,204,0.07517127589252676,0.10486985415555526,0.4842428911921527,0.125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.01613541890737045,0.022699898922034834,0.519134521484375,0.502960205078125,0.01617431640625
365,horizon,mod4,32,segregated,2,0.3,0.15,0.25,205,0.07517127589252676,0.10486985415555526,0.4842428911921527,0.125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.01613541890737045,0.022699898922034834,0.516204833984375,0.49920654296875,0.016998291015625
365,horizon,mod4,32,segregated,2,0.3,0.15,0.25,206,0.07517127589252676,0.10486985415555526,0.4842428911921527,0.125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,1.7773100948071838,0.01613541890737045,0.022699898922034834,0.516387939453125,0.501434326171875,0.01495361328125
366,horizon,mod4,32,segregated,16,0.1,0.45,0.5,201,0.6477889987510896,0.02643545599942094,0.24152313761625238,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2781009211529718,0.4273763924320708,0.775482177734375,0.500091552734375,0.275390625
366,horizon,mod4,32,segregated,16,0.1,0.45,0.5,202,0.6477889987510896,0.02643545599942094,0.24152313761625238,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2781009211529718,0.4273763924320708,0.7762451171875,0.494110107421875,0.282135009765625
366,horizon,mod4,32,segregated,16,0.1,0.45,0.5,203,0.6477889987510896,0.02643545599942094,0.24152313761625238,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2781009211529718,0.4273763924320708,0.779510498046875,0.49676513671875,0.282745361328125
366,horizon,mod4,32,segregated,16,0.1,0.45,0.5,204,0.6477889987510896,0.02643545599942094,0.24152313761625238,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2781009211529718,0.4273763924320708,0.77618408203125,0.503692626953125,0.272491455078125
366,horizon,mod4,32,segregated,16,0.1,0.45,0.5,205,0.6477889987510896,0.02643545599942094,0.24152313761625238,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2781009211529718,0.4273763924320708,0.79150390625,0.49932861328125,0.29217529296875
366,horizon,mod4,32,segregated,16,0.1,0.45,0.5,206,0.6477889987510896,0.02643545599942094,0.24152313761625238,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,20.76584365531116,0.2781009211529718,0.4273763924320708,0.786376953125,0.49749755859375,0.28887939453125
367,horizon,mod4,32,segregated,16,0.3,0.15,0.25,201,0.26103203991142354,0.17224534395483374,0.4561459538222688,0.53125,0.21875,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.07982052391923075,0.16780797515049894,0.576385498046875,0.49859619140625,0.077789306640625
367,horizon,mod4,32,segregated,16,0.3,0.15,0.25,202,0.26103203991142354,0.17224534395483374,0.4561459538222688,0.53125,0.21875,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.07982052391923075,0.16780797515049894,0.577423095703125,0.495147705078125,0.082275390625
367,horizon,mod4,32,segregated,16,0.3,0.15,0.25,203,0.26103203991142354,0.17224534395483374,0.4561459538222688,0.53125,0.21875,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.07982052391923075,0.16780797515049894,0.57623291015625,0.49652099609375,0.0797119140625
367,horizon,mod4,32,segregated,16,0.3,0.15,0.25,204,0.26103203991142354,0.17224534395483374,0.4561459538222688,0.53125,0.21875,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.07982052391923075,0.16780797515049894,0.57781982421875,0.502960205078125,0.074859619140625
367,horizon,mod4,32,segregated,16,0.3,0.15,0.25,205,0.26103203991142354,0.17224534395483374,0.4561459538222688,0.53125,0.21875,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.07982052391923075,0.16780797515049894,0.58221435546875,0.49920654296875,0.0830078125
367,horizon,mod4,32,segregated,16,0.3,0.15,0.25,206,0.26103203991142354,0.17224534395483374,0.4561459538222688,0.53125,0.21875,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,9.37274541210854,0.07982052391923075,0.16780797515049894,0.584228515625,0.501434326171875,0.082794189453125
368,horizon,mod4,32,segregated,16,0.3,0.85,0.25,201,0.42919429475295495,0.08143520825279775,0.35426998687470757,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,28.225030933810444,0.14864079572594258,0.6569778958956813,0.650299072265625,0.49859619140625,0.151702880859375
368,horizon,mod4,32,segregated,16,0.3,0.85,0.25,202,0.42919429475295495,0.08143520825279775,0.35426998687470757,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,28.225030933810444,0.14864079572594258,0.6569778958956813,0.6419677734375,0.495147705078125,0.146820068359375
368,horizon,mod4,32,segregated,16,0.3,0.85,0.25,203,0.42919429475295495,0.08143520825279775,0.35426998687470757,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,28.225030933810444,0.14864079572594258,0.6569778958956813,0.640899658203125,0.49652099609375,0.144378662109375
368,horizon,mod4,32,segregated,16,0.3,0.85,0.25,204,0.42919429475295495,0.08143520825279775,0.35426998687470757,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,28.225030933810444,0.14864079572594258,0.6569778958956813,0.647491455078125,0.502960205078125,0.14453125
368,horizon,mod4,32,segregated,16,0.3,0.85,0.25,205,0.42919429475295495,0.08143520825279775,0.35426998687470757,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,28.225030933810444,0.14864079572594258,0.6569778958956813,0.65594482421875,0.49920654296875,0.15673828125
368,horizon,mod4,32,segregated,16,0.3,0.85,0.25,206,0.42919429475295495,0.08143520825279775,0.35426998687470757,1.0,0.5,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,28.225030933810444,0.14864079572594258,0.6569778958956813,0.652435302734375,0.501434326171875,0.1510009765625
369,horizon,mod4,64,random,2,0.1,0.15,0.25,201,0.3669358320070349,0.16781569950328631,0.22719825851764108,0.828125,0.453125,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,1.8016000677005648,0.10205386237107528,0.010373918117797643,0.6015625,0.49871826171875,0.10284423828125
369,horizon,mod4,64,random,2,0.1,0.15,0.25,202,0.36218371165742747,0.16399667223093428,0.23172310062403761,0.828125,0.4375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,1.8016000677005648,0.09993432899288944,0.010373918117797643,0.5961151123046875,0.49658203125,0.0995330810546875
369,horizon,mod4,64,random,2,0.1,0.15,0.25,203,0.36220464854899026,0.16639544269891957,0.23405131465462092,0.828125,0.421875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,1.8016000677005648,0.10069961918617086,0.010373918117797643,0.60546875,0.501434326171875,0.104034423828125
369,horizon,mod4,64,random,2,0.1,0.15,0.25,204,0.37127252341195066,0.15312484596053572,0.22642486202553913,0.859375,0.4375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,1.8016000677005648,0.10287891599332596,0.010373918117797643,0.6002655029296875,0.497100830078125,0.1031646728515625
369,horizon,mod4,64,random,2,0.1,0.15,0.25,205,0.31160179402816024,0.20902797608621154,0.2757981001739579,0.6875,0.4375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,1.8016000677005648,0.08676442211044266,0.010373918117797643,0.5862579345703125,0.498809814453125,0.0874481201171875
369,horizon,mod4,64,random,2,0.1,0.15,0.25,206,0.3407622709170957,0.180570497587579,0.2493919702516772,0.78125,0.390625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,1.8016000677005648,0.09352616111246105,0.010373918117797643,0.5941925048828125,0.5004425048828125,0.09375
370,horizon,mod4,64,random,2,0.1,0.45,0.25,201,0.4679280965249355,0.1223026011862432,0.2477534033589191,0.90625,0.828125,0.03125,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.15835510810334522,0.030959484302460094,0.65814208984375,0.49871826171875,0.159423828125
370,horizon,mod4,64,random,2,0.1,0.45,0.25,202,0.4723701383115521,0.11951384450099917,0.24316074856534406,0.9375,0.828125,0.046875,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.16029366681972074,0.030959484302460094,0.659881591796875,0.49658203125,0.163299560546875
370,horizon,mod4,64,random,2,0.1,0.45,0.25,203,0.4607433961580417,0.13636495140639177,0.254904824143312,0.890625,0.828125,0.015625,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.15639255175153366,0.030959484302460094,0.666961669921875,0.501434326171875,0.16552734375
370,horizon,mod4,64,random,2,0.1,0.45,0.25,204,0.4752948374427959,0.1139043055000627,0.24157867820416282,0.9375,0.859375,0.03125,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.16169361771554722,0.030959484302460094,0.657928466796875,0.497100830078125,0.16082763671875
370,horizon,mod4,64,random,2,0.1,0.45,0.25,205,0.40443206847710567,0.20494239813350926,0.29722033390957103,0.78125,0.671875,0.046875,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.13585826774361065,0.030959484302460094,0.6309051513671875,0.498809814453125,0.1320953369140625
370,horizon,mod4,64,random,2,0.1,0.45,0.25,206,0.44551256156195124,0.16445421914313393,0.26283514899826826,0.859375,0.75,0.078125,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.15060757769529837,0.030959484302460094,0.6536407470703125,0.5004425048828125,0.1531982421875
371,horizon,mod4,64,random,2,0.1,0.85,0.25,201,0.5289248793659695,0.07590544854745505,0.25723542204242883,1.0,0.90625,0.21875,0.8287499999999999,0.9705306044755226,0.38095238095238093,7.916928447532712,0.1971196739337005,0.0580703457763766,0.69598388671875,0.49871826171875,0.197265625
371,horizon,mod4,64,random,2,0.1,0.85,0.25,202,0.5343907825408344,0.07850451352808371,0.2504046377261523,1.0,0.921875,0.203125,0.8287499999999999,0.9705306044755226,0.38095238095238093,7.916928447532712,0.20010851835532195,0.0580703457763766,0.6992645263671875,0.49658203125,0.2026824951171875
371,horizon,mod4,64,random,2,0.1,0.85,0.25,203,0.5220890360691981,0.0995507011199961,0.26174830023485113,1.0,0.890625,0.25,0.8287499999999999,0.9705306044755226,0.38095238095238093,7.916928447532712,0.19446179236675565,0.0580703457763766,0.701995849609375,0.501434326171875,0.2005615234375
371,horizon,mod4,64,random,2,0.1,0.85,0.25,204,0.5332749428534722,0.07524221173438526,0.2546740900978801,1.0,0.921875,0.140625,0.8287499999999999,0.9705306044755226,0.38095238095238093,7.916928447532712,0.20020280523344225,0.0580703457763766,0.694671630859375,0.497100830078125,0.19757080078125
371,horizon,mod4,64,random,2,0.1,0.85,0.25,205,0.47331666314137777,0.18732778379339052,0.2961310204430898,0.90625,0.75,0.359375,0.8287499999999999,0.9705306044755226,0.38095238095238093,7.916928447532712,0.17521709677439753,0.0580703457763766,0.67181396484375,0.498809814453125,0.173004150390625
371,horizon,mod4,64,random,2,0.1,0.85,0.25,206,0.5045831814979187,0.144641143583701,0.27529866006389225,0.953125,0.8125,0.234375,0.8287499999999999,0.9705306044755226,0.38095238095238093,7.916928447532712,0.18845811621235184,0.0580703457763766,0.6916351318359375,0.5004425048828125,0.191192626953125
372,horizon,mod4,64,random,2,0.3,0.45,0.25,201,0.3512504620534643,0.14308361588280255,0.29571940728625357,0.828125,0.453125,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.09994862837749546,0.030959484302460094,0.59906005859375,0.49859619140625,0.1004638671875
372,horizon,mod4,64,random,2,0.3,0.45,0.25,202,0.34801902850535593,0.13707613622307308,0.30290269558584326,0.828125,0.40625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.09917263025187636,0.030959484302460094,0.599609375,0.4959869384765625,0.1036224365234375
372,horizon,mod4,64,random,2,0.3,0.45,0.25,203,0.34465925951995147,0.14390561801490068,0.3056023742672851,0.828125,0.40625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.0983243378010141,0.030959484302460094,0.6031951904296875,0.50225830078125,0.1009368896484375
372,horizon,mod4,64,random,2,0.3,0.45,0.25,204,0.35243188292257055,0.128902649140886,0.30126026873671774,0.859375,0.421875,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.10076445382067331,0.030959484302460094,0.5971221923828125,0.4969024658203125,0.1002197265625
372,horizon,mod4,64,random,2,0.3,0.45,0.25,205,0.3036239842818129,0.18942331554208466,0.33611289060885224,0.6875,0.421875,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.08613821101002367,0.030959484302460094,0.583282470703125,0.499237060546875,0.08404541015625
372,horizon,mod4,64,random,2,0.3,0.45,0.25,206,0.3282781871783763,0.15791910577130314,0.32087347332925353,0.78125,0.390625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,4.77796847830815,0.09350477084802251,0.030959484302460094,0.596282958984375,0.5000152587890625,0.0962677001953125
373,horizon,mod4,64,random,16,0.1,0.15,0.5,201,0.6369152293642719,0.020348886600983027,0.07328519142262296,1.0,1.0,0.96875,0.14625000000000005,0.9947995184368569,0.5079365079365079,8.879522337455985,0.240618955939365,0.08003975160039145,0.7381134033203125,0.499847412109375,0.2382659912109375
373,horizon,mod4,64,random,16,0.1,0.15,0.5,202,0.6290608008743961,0.03668179172976501,0.08950305543549651,1.0,1.0,0.828125,0.14625000000000005,0.9947995184368569,0.5079365079365079,8.879522337455985,0.23785038078088316,0.08003975160039145,0.739776611328125,0.4958648681640625,0.2439117431640625
373,horizon,mod4,64,random,16,0.1,0.15,0.5,203,0.6261871801609158,0.03919816971030181,0.09451058448455718,1.0,1.0,0.859375,0.14625000000000005,0.9947995184368569,0.5079365079365079,8.879522337455985,0.23665442950541898,0.08003975160039145,0.7419586181640625,0.50128173828125,0.2406768798828125
373,horizon,mod4,64,random,16,0.1,0.15,0.5,204,0.6378243215331327,0.024522403550678612,0.07197795901795319,1.0,1.0,0.921875,0.14625000000000005,0.9947995184368569,0.5079365079365079,8.879522337455985,0.24108391728604353,0.08003975160039145,0.7354583740234375,0.4960479736328125,0.239410400390625
373,horizon,mod4,64,random,16,0.1,0.15,0.5,205,0.6074755823157147,0.04831852171780133,0.13802440916746184,1.0,1.0,0.671875,0.14625000000000005,0.9947995184368569,0.5079365079365079,8.879522337455985,0.23121305845820084,0.08003975160039145,0.7225341796875,0.497955322265625,0.224578857421875
373,horizon,mod4,64,random,16,0.1,0.15,0.5,206,0.6206564015959557,0.0336161496662709,0.11323976167014893,1.0,1.0,0.796875,0.14625000000000005,0.9947995184368569,0.5079365079365079,8.879522337455985,0.23630423053432406,0.08003975160039145,0.7428436279296875,0.49822998046875,0.2446136474609375
374,horizon,mod4,64,random,16,0.3,0.15,0.25,201,0.3982617077046018,0.0985920003056795,0.3125435287249768,1.0,0.375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.12489043784857423,0.08003975160039145,0.6235504150390625,0.49859619140625,0.1249542236328125
374,horizon,mod4,64,random,16,0.3,0.15,0.25,202,0.3994678546890229,0.09614828084700795,0.3116068752016539,0.9375,0.375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.1254031452970368,0.08003975160039145,0.6241912841796875,0.4959869384765625,0.128204345703125
374,horizon,mod4,64,random,16,0.3,0.15,0.25,203,0.3939833947095351,0.10762267914771843,0.3159811486048846,0.921875,0.390625,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.12361050907809366,0.08003975160039145,0.6280364990234375,0.50225830078125,0.1257781982421875
374,horizon,mod4,64,random,16,0.3,0.15,0.25,204,0.40198880174541607,0.08848359573069542,0.31150276110738695,0.96875,0.359375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.12667410569579363,0.08003975160039145,0.620849609375,0.4969024658203125,0.1239471435546875
374,horizon,mod4,64,random,16,0.3,0.15,0.25,205,0.3665158795046863,0.15426019223389367,0.3318976085026354,0.796875,0.4375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.11358884277289914,0.08003975160039145,0.6093597412109375,0.499237060546875,0.1101226806640625
374,horizon,mod4,64,random,16,0.3,0.15,0.25,206,0.38366162772654155,0.1281700974830804,0.32283950247382387,0.890625,0.453125,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.1201557112304704,0.08003975160039145,0.6221466064453125,0.5000152587890625,0.12213134765625
375,horizon,mod4,64,random,16,0.3,0.85,0.25,201,0.4392113756239705,0.044326130294209794,0.3529529709660243,1.0,0.59375,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.1538884720254623,0.3803481394625011,0.652099609375,0.49859619140625,0.15350341796875
375,horizon,mod4,64,random,16,0.3,0.85,0.25,202,0.4372307627437643,0.0546893629817267,0.3527592573473613,1.0,0.546875,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.15273244830714916,0.3803481394625011,0.6542510986328125,0.4959869384765625,0.15826416015625
375,horizon,mod4,64,random,16,0.3,0.85,0.25,203,0.4382321802740915,0.05020297407617328,0.35289732724456424,1.0,0.640625,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.15336239910880556,0.3803481394625011,0.6591796875,0.50225830078125,0.15692138671875
375,horizon,mod4,64,random,16,0.3,0.85,0.25,204,0.43995255401971034,0.040024999876485175,0.35235422238246805,1.0,0.5625,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.15417243448599863,0.3803481394625011,0.65081787109375,0.4969024658203125,0.1539154052734375
375,horizon,mod4,64,random,16,0.3,0.85,0.25,205,0.4392386227680572,0.04287277170738096,0.3531542927631721,1.0,0.65625,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.15393418919175367,0.3803481394625011,0.649078369140625,0.499237060546875,0.14984130859375
375,horizon,mod4,64,random,16,0.3,0.85,0.25,206,0.43416645671505133,0.06737639838742075,0.35371556813450544,1.0,0.546875,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.15124034773019973,0.3803481394625011,0.6575469970703125,0.5000152587890625,0.15753173828125
376,horizon,mod4,64,random,16,0.3,0.85,0.5,201,0.5872779413965821,0.011255297376449428,0.05004267979875961,1.0,1.0,0.15625,0.8287499999999999,0.9705306044755226,0.5079365079365079,29.22756594841057,0.1978380097584319,0.3803481394625011,0.6949615478515625,0.4993743896484375,0.195587158203125
376,horizon,mod4,64,random,16,0.3,0.85,0.5,202,0.5853759059579252,0.016742163597135134,0.05421180947798179,1.0,1.0,0.28125,0.8287499999999999,0.9705306044755226,0.5079365079365079,29.22756594841057,0.1972865629201785,0.3803481394625011,0.6959686279296875,0.4942626953125,0.2017059326171875
376,horizon,mod4,64,random,16,0.3,0.85,0.5,203,0.5738419018909194,0.02261108513411949,0.08462513222839754,1.0,1.0,0.09375,0.8287499999999999,0.9705306044755226,0.5079365079365079,29.22756594841057,0.1954461910116814,0.3803481394625011,0.701263427734375,0.5027008056640625,0.1985626220703125
376,horizon,mod4,64,random,16,0.3,0.85,0.5,204,0.5858335944613796,0.009632767529394445,0.05435683073183172,1.0,1.0,0.09375,0.8287499999999999,0.9705306044755226,0.5079365079365079,29.22756594841057,0.1977550416443358,0.3803481394625011,0.6949615478515625,0.496337890625,0.1986236572265625
376,horizon,mod4,64,random,16,0.3,0.85,0.5,205,0.5737167705702992,0.017081554543284316,0.08615647766469743,1.0,1.0,0.09375,0.8287499999999999,0.9705306044755226,0.5079365079365079,29.22756594841057,0.19574566362425527,0.3803481394625011,0.685272216796875,0.4978790283203125,0.1873931884765625
376,horizon,mod4,64,random,16,0.3,0.85,0.5,206,0.5650723421635556,0.011772314902684176,0.10983958835054769,1.0,1.0,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,29.22756594841057,0.1946049049890095,0.3803481394625011,0.6989288330078125,0.497802734375,0.2011260986328125
377,horizon,mod4,64,segregated,2,0.1,0.45,0.5,201,0.09750695836625467,0.14910255767984198,0.6066029779263978,0.125,0.125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,4.77796847830815,0.030257806576864506,0.030959484302460094,0.530364990234375,0.49664306640625,0.033721923828125
377,horizon,mod4,64,segregated,2,0.1,0.45,0.5,202,0.09750695836625467,0.14910255767984198,0.6066029779263978,0.125,0.125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,4.77796847830815,0.030257806576864506,0.030959484302460094,0.52734375,0.4971466064453125,0.0301971435546875
377,horizon,mod4,64,segregated,2,0.1,0.45,0.5,203,0.09750695836625467,0.14910255767984198,0.6066029779263978,0.125,0.125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,4.77796847830815,0.030257806576864506,0.030959484302460094,0.5306854248046875,0.5032806396484375,0.02740478515625
377,horizon,mod4,64,segregated,2,0.1,0.45,0.5,204,0.09750695836625467,0.14910255767984198,0.6066029779263978,0.125,0.125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,4.77796847830815,0.030257806576864506,0.030959484302460094,0.528228759765625,0.496978759765625,0.03125
377,horizon,mod4,64,segregated,2,0.1,0.45,0.5,205,0.09750695836625467,0.14910255767984198,0.6066029779263978,0.125,0.125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,4.77796847830815,0.030257806576864506,0.030959484302460094,0.529327392578125,0.5006561279296875,0.0286712646484375
377,horizon,mod4,64,segregated,2,0.1,0.45,0.5,206,0.09750695836625467,0.14910255767984198,0.6066029779263978,0.125,0.125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,4.77796847830815,0.030257806576864506,0.030959484302460094,0.5304412841796875,0.4984588623046875,0.031982421875
378,horizon,mod4,64,segregated,2,0.1,0.85,0.5,201,0.17976171454179068,0.17818064705234177,0.604154320435838,0.625,0.125,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,7.916928447532712,0.061184318981704566,0.0580703457763766,0.5610504150390625,0.49664306640625,0.0644073486328125
378,horizon,mod4,64,segregated,2,0.1,0.85,0.5,202,0.17976171454179068,0.17818064705234177,0.604154320435838,0.625,0.125,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,7.916928447532712,0.061184318981704566,0.0580703457763766,0.5595855712890625,0.4971466064453125,0.06243896484375
378,horizon,mod4,64,segregated,2,0.1,0.85,0.5,203,0.17976171454179068,0.17818064705234177,0.604154320435838,0.625,0.125,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,7.916928447532712,0.061184318981704566,0.0580703457763766,0.5623931884765625,0.5032806396484375,0.059112548828125
378,horizon,mod4,64,segregated,2,0.1,0.85,0.5,204,0.17976171454179068,0.17818064705234177,0.604154320435838,0.625,0.125,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,7.916928447532712,0.061184318981704566,0.0580703457763766,0.5569305419921875,0.496978759765625,0.0599517822265625
378,horizon,mod4,64,segregated,2,0.1,0.85,0.5,205,0.17976171454179068,0.17818064705234177,0.604154320435838,0.625,0.125,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,7.916928447532712,0.061184318981704566,0.0580703457763766,0.5586395263671875,0.5006561279296875,0.0579833984375
378,horizon,mod4,64,segregated,2,0.1,0.85,0.5,206,0.17976171454179068,0.17818064705234177,0.604154320435838,0.625,0.125,0.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,7.916928447532712,0.061184318981704566,0.0580703457763766,0.562896728515625,0.4984588623046875,0.0644378662109375
379,horizon,mod4,64,segregated,16,0.1,0.15,0.25,201,0.2570969454737751,0.21260325936569135,0.5407463978959024,0.578125,0.234375,0.09375,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.09150642577967621,0.08003975160039145,0.5925140380859375,0.497222900390625,0.0952911376953125
379,horizon,mod4,64,segregated,16,0.1,0.15,0.25,202,0.2570969454737751,0.21260325936569135,0.5407463978959024,0.578125,0.234375,0.09375,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.09150642577967621,0.08003975160039145,0.58746337890625,0.4962158203125,0.09124755859375
379,horizon,mod4,64,segregated,16,0.1,0.15,0.25,203,0.2570969454737751,0.21260325936569135,0.5407463978959024,0.578125,0.234375,0.09375,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.09150642577967621,0.08003975160039145,0.594818115234375,0.5037078857421875,0.0911102294921875
379,horizon,mod4,64,segregated,16,0.1,0.15,0.25,204,0.2570969454737751,0.21260325936569135,0.5407463978959024,0.578125,0.234375,0.09375,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.09150642577967621,0.08003975160039145,0.586883544921875,0.49627685546875,0.090606689453125
379,horizon,mod4,64,segregated,16,0.1,0.15,0.25,205,0.2570969454737751,0.21260325936569135,0.5407463978959024,0.578125,0.234375,0.09375,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.09150642577967621,0.08003975160039145,0.5894317626953125,0.5037384033203125,0.085693359375
379,horizon,mod4,64,segregated,16,0.1,0.15,0.25,206,0.2570969454737751,0.21260325936569135,0.5407463978959024,0.578125,0.234375,0.09375,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.09150642577967621,0.08003975160039145,0.5913543701171875,0.50054931640625,0.0908050537109375
380,horizon,mod4,64,segregated,16,0.1,0.45,0.25,201,0.4549355958484769,0.19710648331626662,0.4446267314411524,0.859375,0.546875,0.359375,0.4387500000000001,0.9843985553105713,0.38095238095238093,18.2895312254298,0.18418206104909168,0.22243718624829145,0.6843414306640625,0.497222900390625,0.1871185302734375
380,horizon,mod4,64,segregated,16,0.1,0.45,0.25,202,0.4549355958484769,0.19710648331626662,0.4446267314411524,0.859375,0.546875,0.359375,0.4387500000000001,0.9843985553105713,0.38095238095238093,18.2895312254298,0.18418206104909168,0.22243718624829145,0.680328369140625,0.4962158203125,0.184112548828125
380,horizon,mod4,64,segregated,16,0.1,0.45,0.25,203,0.4549355958484769,0.19710648331626662,0.4446267314411524,0.859375,0.546875,0.359375,0.4387500000000001,0.9843985553105713,0.38095238095238093,18.2895312254298,0.18418206104909168,0.22243718624829145,0.6876220703125,0.5037078857421875,0.1839141845703125
380,horizon,mod4,64,segregated,16,0.1,0.45,0.25,204,0.4549355958484769,0.19710648331626662,0.4446267314411524,0.859375,0.546875,0.359375,0.4387500000000001,0.9843985553105713,0.38095238095238093,18.2895312254298,0.18418206104909168,0.22243718624829145,0.6757965087890625,0.49627685546875,0.1795196533203125
380,horizon,mod4,64,segregated,16,0.1,0.45,0.25,205,0.4549355958484769,0.19710648331626662,0.4446267314411524,0.859375,0.546875,0.359375,0.4387500000000001,0.9843985553105713,0.38095238095238093,18.2895312254298,0.18418206104909168,0.22243718624829145,0.6793060302734375,0.5037384033203125,0.175567626953125
380,horizon,mod4,64,segregated,16,0.1,0.45,0.25,206,0.4549355958484769,0.19710648331626662,0.4446267314411524,0.859375,0.546875,0.359375,0.4387500000000001,0.9843985553105713,0.38095238095238093,18.2895312254298,0.18418206104909168,0.22243718624829145,0.683013916015625,0.50054931640625,0.182464599609375
381,horizon,mod4,64,segregated,16,0.1,0.85,0.25,201,0.5654511353224565,0.15475549984066725,0.3771486276511104,1.0,0.8125,0.4375,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.24222997512836492,0.3803481394625011,0.743499755859375,0.497222900390625,0.24627685546875
381,horizon,mod4,64,segregated,16,0.1,0.85,0.25,202,0.5654511353224565,0.15475549984066725,0.3771486276511104,1.0,0.8125,0.4375,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.24222997512836492,0.3803481394625011,0.737579345703125,0.4962158203125,0.241363525390625
381,horizon,mod4,64,segregated,16,0.1,0.85,0.25,203,0.5654511353224565,0.15475549984066725,0.3771486276511104,1.0,0.8125,0.4375,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.24222997512836492,0.3803481394625011,0.7468719482421875,0.5037078857421875,0.2431640625
381,horizon,mod4,64,segregated,16,0.1,0.85,0.25,204,0.5654511353224565,0.15475549984066725,0.3771486276511104,1.0,0.8125,0.4375,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.24222997512836492,0.3803481394625011,0.7315826416015625,0.49627685546875,0.2353057861328125
381,horizon,mod4,64,segregated,16,0.1,0.85,0.25,205,0.5654511353224565,0.15475549984066725,0.3771486276511104,1.0,0.8125,0.4375,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.24222997512836492,0.3803481394625011,0.734771728515625,0.5037384033203125,0.2310333251953125
381,horizon,mod4,64,segregated,16,0.1,0.85,0.25,206,0.5654511353224565,0.15475549984066725,0.3771486276511104,1.0,0.8125,0.4375,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.24222997512836492,0.3803481394625011,0.7409210205078125,0.50054931640625,0.2403717041015625
382,horizon,mod4,64,segregated,16,0.3,0.15,0.25,201,0.14410452935556434,0.15718647453898055,0.5668705985472506,0.25,0.09375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.042461913158757005,0.08003975160039145,0.5418243408203125,0.4969940185546875,0.044830322265625
382,horizon,mod4,64,segregated,16,0.3,0.15,0.25,202,0.14410452935556434,0.15718647453898055,0.5668705985472506,0.25,0.09375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.042461913158757005,0.08003975160039145,0.5383148193359375,0.496429443359375,0.0418853759765625
382,horizon,mod4,64,segregated,16,0.3,0.15,0.25,203,0.14410452935556434,0.15718647453898055,0.5668705985472506,0.25,0.09375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.042461913158757005,0.08003975160039145,0.546112060546875,0.505218505859375,0.0408935546875
382,horizon,mod4,64,segregated,16,0.3,0.15,0.25,204,0.14410452935556434,0.15718647453898055,0.5668705985472506,0.25,0.09375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.042461913158757005,0.08003975160039145,0.538970947265625,0.4962921142578125,0.0426788330078125
382,horizon,mod4,64,segregated,16,0.3,0.15,0.25,205,0.14410452935556434,0.15718647453898055,0.5668705985472506,0.25,0.09375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.042461913158757005,0.08003975160039145,0.541259765625,0.50323486328125,0.03802490234375
382,horizon,mod4,64,segregated,16,0.3,0.15,0.25,206,0.14410452935556434,0.15718647453898055,0.5668705985472506,0.25,0.09375,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,8.879522337455985,0.042461913158757005,0.08003975160039145,0.54443359375,0.500701904296875,0.043731689453125
383,horizon,mod4,64,segregated,16,0.3,0.85,0.25,201,0.35538105402548636,0.15455047373041,0.4209251502213417,0.8125,0.359375,0.015625,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.11921544688428536,0.3803481394625011,0.6202392578125,0.4969940185546875,0.1232452392578125
383,horizon,mod4,64,segregated,16,0.3,0.85,0.25,202,0.35538105402548636,0.15455047373041,0.4209251502213417,0.8125,0.359375,0.015625,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.11921544688428536,0.3803481394625011,0.614532470703125,0.496429443359375,0.11810302734375
383,horizon,mod4,64,segregated,16,0.3,0.85,0.25,203,0.35538105402548636,0.15455047373041,0.4209251502213417,0.8125,0.359375,0.015625,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.11921544688428536,0.3803481394625011,0.625518798828125,0.505218505859375,0.12030029296875
383,horizon,mod4,64,segregated,16,0.3,0.85,0.25,204,0.35538105402548636,0.15455047373041,0.4209251502213417,0.8125,0.359375,0.015625,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.11921544688428536,0.3803481394625011,0.6146087646484375,0.4962921142578125,0.118316650390625
383,horizon,mod4,64,segregated,16,0.3,0.85,0.25,205,0.35538105402548636,0.15455047373041,0.4209251502213417,0.8125,0.359375,0.015625,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.11921544688428536,0.3803481394625011,0.6176910400390625,0.50323486328125,0.1144561767578125
383,horizon,mod4,64,segregated,16,0.3,0.85,0.25,206,0.35538105402548636,0.15455047373041,0.4209251502213417,0.8125,0.359375,0.015625,0.8287499999999999,0.9705306044755226,0.38095238095238093,29.22756594841057,0.11921544688428536,0.3803481394625011,0.6217193603515625,0.500701904296875,0.1210174560546875
384,noise,ring,32,random,4,0.05,0.15,0.25,201,0.466471201396279,0.1433836247294188,0.19848064575267418,0.90625,0.84375,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.1511728921679183,0.02829526877171351,0.643157958984375,0.499267578125,0.143890380859375
384,noise,ring,32,random,4,0.05,0.15,0.25,202,0.48254342653714605,0.10088804736886227,0.18439596246402992,1.0,0.84375,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.1555254304154303,0.02829526877171351,0.651214599609375,0.49652099609375,0.154693603515625
384,noise,ring,32,random,4,0.05,0.15,0.25,203,0.40629770711315943,0.21388383570958067,0.24480344985109453,0.78125,0.71875,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.13093836794978142,0.02829526877171351,0.632568359375,0.49945068359375,0.13311767578125
384,noise,ring,32,random,4,0.05,0.15,0.25,204,0.4261256876729914,0.15954629121923847,0.24147246623616125,0.90625,0.75,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.1357047731169044,0.02829526877171351,0.631256103515625,0.5015869140625,0.129669189453125
384,noise,ring,32,random,4,0.05,0.15,0.25,205,0.4296632720663005,0.19683808550008242,0.226814643037049,0.8125,0.75,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.1393483169961785,0.02829526877171351,0.652740478515625,0.50128173828125,0.151458740234375
384,noise,ring,32,random,4,0.05,0.15,0.25,206,0.38249801176741194,0.2108563613688021,0.2724786840417356,0.75,0.625,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.1214542284610089,0.02829526877171351,0.62628173828125,0.49798583984375,0.1282958984375
385,noise,ring,32,random,4,0.05,0.45,0.25,201,0.5568576101494643,0.07007341697658084,0.22590081341691315,1.0,0.9375,0.28125,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.2113514970980221,0.08308021340247662,0.7010498046875,0.499267578125,0.2017822265625
385,noise,ring,32,random,4,0.05,0.45,0.25,202,0.5673286781664852,0.041188157708701136,0.21643741364012908,1.0,1.0,0.25,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.21647799596615538,0.08308021340247662,0.71575927734375,0.49652099609375,0.21923828125
385,noise,ring,32,random,4,0.05,0.45,0.25,203,0.4988600016640575,0.18547448848580103,0.26442046904915256,0.84375,0.78125,0.46875,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.18609743204026913,0.08308021340247662,0.686126708984375,0.49945068359375,0.186676025390625
385,noise,ring,32,random,4,0.05,0.45,0.25,204,0.5330485405650702,0.08966239710293188,0.2546381456310457,1.0,0.90625,0.34375,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.19974024003857374,0.08308021340247662,0.69659423828125,0.5015869140625,0.19500732421875
385,noise,ring,32,random,4,0.05,0.45,0.25,205,0.5286620258871342,0.14761607436259988,0.24386063313862602,0.9375,0.8125,0.3125,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.19967592724166647,0.08308021340247662,0.71295166015625,0.50128173828125,0.211669921875
385,noise,ring,32,random,4,0.05,0.45,0.25,206,0.5039113613977785,0.1583293987311188,0.26960617228214756,0.90625,0.8125,0.40625,0.44999999999999996,0.9785495829057663,0.3870967741935484,7.439252588124475,0.18717205353586486,0.08308021340247662,0.69854736328125,0.49798583984375,0.2005615234375
386,noise,ring,32,random,8,0.05,0.45,0.5,201,0.6665013847881374,0.02272465408449629,0.08417269086996514,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.2655068708865126,0.15925810494595216,0.7630615234375,0.500274658203125,0.262786865234375
386,noise,ring,32,random,8,0.05,0.45,0.5,202,0.6698212855343996,0.012546749541893186,0.07506709638403401,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.26641806696961395,0.15925810494595216,0.76837158203125,0.49896240234375,0.2694091796875
386,noise,ring,32,random,8,0.05,0.45,0.5,203,0.6809873041322507,0.005996976451297991,0.04478500674687564,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.2692849163308839,0.15925810494595216,0.764556884765625,0.50103759765625,0.263519287109375
386,noise,ring,32,random,8,0.05,0.45,0.5,204,0.6773214159045907,0.01072814940284901,0.05292352227918683,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.2679570188889683,0.15925810494595216,0.76629638671875,0.502105712890625,0.264190673828125
386,noise,ring,32,random,8,0.05,0.45,0.5,205,0.6727866748832967,0.01755945474996666,0.06558187115399836,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.266820025784646,0.15925810494595216,0.779510498046875,0.49920654296875,0.280303955078125
386,noise,ring,32,random,8,0.05,0.45,0.5,206,0.6578114614305112,0.023463639036521232,0.10961296251499685,1.0,1.0,1.0,0.44999999999999996,0.9785495829057663,0.5161290322580645,10.627202888209503,0.26363911352362646,0.15925810494595216,0.7662353515625,0.49560546875,0.2706298828125
387,noise,ring,32,random,8,0.6,0.15,0.5,201,0.30413771035992704,0.08432839576326635,0.218641884007218,0.90625,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.06399600255741142,0.055789915308563476,0.5625,0.5001220703125,0.0623779296875
387,noise,ring,32,random,8,0.6,0.15,0.5,202,0.3477781685322349,0.05256291517958677,0.1531383035582245,1.0,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.07284813911928431,0.055789915308563476,0.572540283203125,0.5003662109375,0.072174072265625
387,noise,ring,32,random,8,0.6,0.15,0.5,203,0.33754508069284167,0.07065696176339217,0.16616385261062794,0.9375,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.07059917593429357,0.055789915308563476,0.570892333984375,0.49957275390625,0.071319580078125
387,noise,ring,32,random,8,0.6,0.15,0.5,204,0.3449503671124841,0.06447806190783013,0.15514378284006655,0.96875,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.07201341030573076,0.055789915308563476,0.57061767578125,0.501434326171875,0.069183349609375
387,noise,ring,32,random,8,0.6,0.15,0.5,205,0.3212331811329112,0.07026570964928107,0.1949700412589124,0.96875,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.06772640528092541,0.055789915308563476,0.57391357421875,0.49822998046875,0.07568359375
387,noise,ring,32,random,8,0.6,0.15,0.5,206,0.29383445685186016,0.09044862513904461,0.23349903871997751,0.8125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,5.227990144996809,0.06196985779043057,0.055789915308563476,0.55804443359375,0.496673583984375,0.061370849609375
388,noise,ring,32,segregated,4,0.05,0.15,0.5,201,0.19015314081859375,0.22505941419632064,0.45274623603481906,0.375,0.25,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.05761867716484241,0.02829526877171351,0.555511474609375,0.499603271484375,0.055908203125
388,noise,ring,32,segregated,4,0.05,0.15,0.5,202,0.19015314081859375,0.22505941419632064,0.45274623603481906,0.375,0.25,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.05761867716484241,0.02829526877171351,0.5540771484375,0.49346923828125,0.06060791015625
388,noise,ring,32,segregated,4,0.05,0.15,0.5,203,0.19015314081859375,0.22505941419632064,0.45274623603481906,0.375,0.25,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.05761867716484241,0.02829526877171351,0.560272216796875,0.496429443359375,0.0638427734375
388,noise,ring,32,segregated,4,0.05,0.15,0.5,204,0.19015314081859375,0.22505941419632064,0.45274623603481906,0.375,0.25,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.05761867716484241,0.02829526877171351,0.56304931640625,0.5037841796875,0.05926513671875
388,noise,ring,32,segregated,4,0.05,0.15,0.5,205,0.19015314081859375,0.22505941419632064,0.45274623603481906,0.375,0.25,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.05761867716484241,0.02829526877171351,0.556182861328125,0.5003662109375,0.055816650390625
388,noise,ring,32,segregated,4,0.05,0.15,0.5,206,0.19015314081859375,0.22505941419632064,0.45274623603481906,0.375,0.25,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.05761867716484241,0.02829526877171351,0.5606689453125,0.497467041015625,0.063201904296875
389,noise,ring,32,segregated,4,0.05,0.45,0.5,201,0.32539653506849464,0.2540743722999444,0.4450157421385207,0.625,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.11957599159258078,0.08308021340247662,0.61456298828125,0.499603271484375,0.114959716796875
389,noise,ring,32,segregated,4,0.05,0.45,0.5,202,0.32539653506849464,0.2540743722999444,0.4450157421385207,0.625,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.11957599159258078,0.08308021340247662,0.614288330078125,0.49346923828125,0.120819091796875
389,noise,ring,32,segregated,4,0.05,0.45,0.5,203,0.32539653506849464,0.2540743722999444,0.4450157421385207,0.625,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.11957599159258078,0.08308021340247662,0.6204833984375,0.496429443359375,0.124053955078125
389,noise,ring,32,segregated,4,0.05,0.45,0.5,204,0.32539653506849464,0.2540743722999444,0.4450157421385207,0.625,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.11957599159258078,0.08308021340247662,0.62078857421875,0.5037841796875,0.11700439453125
389,noise,ring,32,segregated,4,0.05,0.45,0.5,205,0.32539653506849464,0.2540743722999444,0.4450157421385207,0.625,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.11957599159258078,0.08308021340247662,0.62060546875,0.5003662109375,0.1202392578125
389,noise,ring,32,segregated,4,0.05,0.45,0.5,206,0.32539653506849464,0.2540743722999444,0.4450157421385207,0.625,0.5,0.25,0.44999999999999996,0.9785495829057663,0.5161290322580645,7.439252588124475,0.11957599159258078,0.08308021340247662,0.62451171875,0.497467041015625,0.127044677734375
390,noise,ring,32,segregated,4,0.6,0.15,0.25,201,0.05997114605650491,0.09460270808560922,0.481556323995848,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.011767974481872915,0.02829526877171351,0.512603759765625,0.497650146484375,0.01495361328125
390,noise,ring,32,segregated,4,0.6,0.15,0.25,202,0.05997114605650491,0.09460270808560922,0.481556323995848,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.011767974481872915,0.02829526877171351,0.5089111328125,0.494873046875,0.0140380859375
390,noise,ring,32,segregated,4,0.6,0.15,0.25,203,0.05997114605650491,0.09460270808560922,0.481556323995848,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.011767974481872915,0.02829526877171351,0.509918212890625,0.498138427734375,0.01177978515625
390,noise,ring,32,segregated,4,0.6,0.15,0.25,204,0.05997114605650491,0.09460270808560922,0.481556323995848,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.011767974481872915,0.02829526877171351,0.51068115234375,0.501495361328125,0.009185791015625
390,noise,ring,32,segregated,4,0.6,0.15,0.25,205,0.05997114605650491,0.09460270808560922,0.481556323995848,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.011767974481872915,0.02829526877171351,0.511993408203125,0.49822998046875,0.013763427734375
390,noise,ring,32,segregated,4,0.6,0.15,0.25,206,0.05997114605650491,0.09460270808560922,0.481556323995848,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.3870967741935484,2.9185565059449066,0.011767974481872915,0.02829526877171351,0.511138916015625,0.501220703125,0.009918212890625
391,noise,ring,32,segregated,4,0.6,0.15,0.5,201,0.05997483592866405,0.09458216637384584,0.4815558730047917,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.011768236686589151,0.02829526877171351,0.512939453125,0.49749755859375,0.01544189453125
391,noise,ring,32,segregated,4,0.6,0.15,0.5,202,0.05997483592866405,0.09458216637384584,0.4815558730047917,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.011768236686589151,0.02829526877171351,0.507965087890625,0.49444580078125,0.013519287109375
391,noise,ring,32,segregated,4,0.6,0.15,0.5,203,0.05997483592866405,0.09458216637384584,0.4815558730047917,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.011768236686589151,0.02829526877171351,0.514312744140625,0.498046875,0.016265869140625
391,noise,ring,32,segregated,4,0.6,0.15,0.5,204,0.05997483592866405,0.09458216637384584,0.4815558730047917,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.011768236686589151,0.02829526877171351,0.51226806640625,0.5008544921875,0.01141357421875
391,noise,ring,32,segregated,4,0.6,0.15,0.5,205,0.05997483592866405,0.09458216637384584,0.4815558730047917,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.011768236686589151,0.02829526877171351,0.51202392578125,0.500244140625,0.01177978515625
391,noise,ring,32,segregated,4,0.6,0.15,0.5,206,0.05997483592866405,0.09458216637384584,0.4815558730047917,0.125,0.0,0.0,0.15000000000000002,0.9928498609685888,0.5161290322580645,2.9185565059449066,0.011768236686589151,0.02829526877171351,0.508453369140625,0.49774169921875,0.010711669921875
392,noise,ring,32,segregated,4,0.6,0.85,0.5,201,0.1643525123278734,0.14232269533098393,0.4163640447286544,0.375,0.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.03632300429135166,0.15248320246900215,0.536163330078125,0.49749755859375,0.038665771484375
392,noise,ring,32,segregated,4,0.6,0.85,0.5,202,0.1643525123278734,0.14232269533098393,0.4163640447286544,0.375,0.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.03632300429135166,0.15248320246900215,0.5333251953125,0.49444580078125,0.03887939453125
392,noise,ring,32,segregated,4,0.6,0.85,0.5,203,0.1643525123278734,0.14232269533098393,0.4163640447286544,0.375,0.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.03632300429135166,0.15248320246900215,0.537078857421875,0.498046875,0.039031982421875
392,noise,ring,32,segregated,4,0.6,0.85,0.5,204,0.1643525123278734,0.14232269533098393,0.4163640447286544,0.375,0.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.03632300429135166,0.15248320246900215,0.5362548828125,0.5008544921875,0.035400390625
392,noise,ring,32,segregated,4,0.6,0.85,0.5,205,0.1643525123278734,0.14232269533098393,0.4163640447286544,0.375,0.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.03632300429135166,0.15248320246900215,0.53662109375,0.500244140625,0.036376953125
392,noise,ring,32,segregated,4,0.6,0.85,0.5,206,0.1643525123278734,0.14232269533098393,0.4163640447286544,0.375,0.0,0.0,0.85,0.9594825454886703,0.5161290322580645,10.565056148257014,0.03632300429135166,0.15248320246900215,0.53656005859375,0.49774169921875,0.038818359375
393,noise,ring,32,segregated,8,0.6,0.85,0.25,201,0.21390411128552325,0.16068765559047243,0.3550837119931738,0.5,0.0625,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.04775201713173918,0.2817152779028016,0.5472412109375,0.497650146484375,0.049591064453125
393,noise,ring,32,segregated,8,0.6,0.85,0.25,202,0.21390411128552325,0.16068765559047243,0.3550837119931738,0.5,0.0625,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.04775201713173918,0.2817152779028016,0.5445556640625,0.494873046875,0.0496826171875
393,noise,ring,32,segregated,8,0.6,0.85,0.25,203,0.21390411128552325,0.16068765559047243,0.3550837119931738,0.5,0.0625,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.04775201713173918,0.2817152779028016,0.544708251953125,0.498138427734375,0.04656982421875
393,noise,ring,32,segregated,8,0.6,0.85,0.25,204,0.21390411128552325,0.16068765559047243,0.3550837119931738,0.5,0.0625,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.04775201713173918,0.2817152779028016,0.546722412109375,0.501495361328125,0.04522705078125
393,noise,ring,32,segregated,8,0.6,0.85,0.25,205,0.21390411128552325,0.16068765559047243,0.3550837119931738,0.5,0.0625,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.04775201713173918,0.2817152779028016,0.54937744140625,0.49822998046875,0.0511474609375
393,noise,ring,32,segregated,8,0.6,0.85,0.25,206,0.21390411128552325,0.16068765559047243,0.3550837119931738,0.5,0.0625,0.0,0.85,0.9594825454886703,0.3870967741935484,14.777966658870916,0.04775201713173918,0.2817152779028016,0.54656982421875,0.501220703125,0.04534912109375
394,noise,ring,64,random,4,0.05,0.45,0.25,201,0.563418174764362,0.051472994552623455,0.21947977563036325,1.0,1.0,0.28125,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.21423278441578442,0.02145222742782038,0.7132568359375,0.4988250732421875,0.2144317626953125
394,noise,ring,64,random,4,0.05,0.45,0.25,202,0.5629089413659305,0.05637558219391799,0.22074337230375307,1.0,0.96875,0.296875,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.214232153242361,0.02145222742782038,0.7133026123046875,0.4958953857421875,0.2174072265625
394,noise,ring,64,random,4,0.05,0.45,0.25,203,0.5368392947057068,0.1192739455135044,0.24327868316178297,0.9375,0.90625,0.328125,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.20297983741375744,0.02145222742782038,0.71112060546875,0.50103759765625,0.2100830078125
394,noise,ring,64,random,4,0.05,0.45,0.25,204,0.5564244264528102,0.06602515814765049,0.22867904589841004,1.0,0.953125,0.25,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.2113813857983889,0.02145222742782038,0.7059478759765625,0.4976959228515625,0.208251953125
394,noise,ring,64,random,4,0.05,0.45,0.25,205,0.5181801742846883,0.14681530818684113,0.25690811411801245,0.9375,0.859375,0.390625,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.1940559150028422,0.02145222742782038,0.6886138916015625,0.4986572265625,0.1899566650390625
394,noise,ring,64,random,4,0.05,0.45,0.25,206,0.5502979384741747,0.0833925283818462,0.23454557688997857,1.0,0.9375,0.296875,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.20858236643462844,0.02145222742782038,0.7081298828125,0.5005035400390625,0.2076263427734375
395,noise,ring,64,random,4,0.6,0.15,0.5,201,0.2826355773119156,0.06612209188820727,0.21812573868314977,0.796875,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.05545031226568787,0.007189532663492204,0.5559539794921875,0.50054931640625,0.0554046630859375
395,noise,ring,64,random,4,0.6,0.15,0.5,202,0.25359718335282455,0.08621076307936157,0.25671344095484905,0.65625,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.04985586862147355,0.007189532663492204,0.545501708984375,0.49505615234375,0.050445556640625
395,noise,ring,64,random,4,0.6,0.15,0.5,203,0.2784860431874553,0.08028463321471084,0.22144001066963942,0.8125,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.05454852372726838,0.007189532663492204,0.555328369140625,0.5023345947265625,0.0529937744140625
395,noise,ring,64,random,4,0.6,0.15,0.5,204,0.2438742734514936,0.08758966879300913,0.27031127822846474,0.65625,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.04803879126323787,0.007189532663492204,0.5415496826171875,0.4966583251953125,0.044891357421875
395,noise,ring,64,random,4,0.6,0.15,0.5,205,0.22653829418321642,0.11235887823763156,0.2868822173314265,0.578125,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.04426335124588429,0.007189532663492204,0.5395660400390625,0.498260498046875,0.0413055419921875
395,noise,ring,64,random,4,0.6,0.15,0.5,206,0.2562621736159605,0.09259678475955455,0.25110422953413747,0.703125,0.0,0.0,0.15000000000000002,0.998197750530657,0.5079365079365079,2.9185565059449066,0.05022985894442525,0.007189532663492204,0.551239013671875,0.49822998046875,0.053009033203125
396,noise,ring,64,random,4,0.6,0.85,0.25,201,0.2786083905581124,0.07430992540608945,0.2914644019791003,0.75,0.0,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.06286358557871727,0.040229436652653106,0.56036376953125,0.5001220703125,0.06024169921875
396,noise,ring,64,random,4,0.6,0.85,0.25,202,0.2781521973454488,0.07633937392150217,0.29150534885737456,0.875,0.015625,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.0626814389127499,0.040229436652653106,0.56134033203125,0.49603271484375,0.0653076171875
396,noise,ring,64,random,4,0.6,0.85,0.25,203,0.2711740402205709,0.09573185412413326,0.2959771972692668,0.84375,0.03125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.060815074482785156,0.040229436652653106,0.565521240234375,0.502716064453125,0.06280517578125
396,noise,ring,64,random,4,0.6,0.85,0.25,204,0.2769842521175228,0.08106335700953346,0.291813398061045,0.859375,0.046875,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.06228453218627805,0.040229436652653106,0.559112548828125,0.497314453125,0.061798095703125
396,noise,ring,64,random,4,0.6,0.85,0.25,205,0.26400701501878493,0.11760157318310069,0.29694873950051526,0.640625,0.03125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.0583731526518665,0.040229436652653106,0.5547332763671875,0.4989166259765625,0.055816650390625
396,noise,ring,64,random,4,0.6,0.85,0.25,206,0.27035708246087276,0.08935852772257447,0.2987544350123934,0.765625,0.03125,0.0,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.06059296781565278,0.040229436652653106,0.5642547607421875,0.499664306640625,0.0645904541015625
397,noise,ring,64,random,4,0.6,0.85,0.5,201,0.40516258459187093,0.02869397966635488,0.0757641994902569,1.0,0.296875,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.08681601809149578,0.040229436652653106,0.5854034423828125,0.50054931640625,0.0848541259765625
397,noise,ring,64,random,4,0.6,0.85,0.5,202,0.3885782309845385,0.049814499348931174,0.10587346762569896,1.0,0.234375,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.083987283898204,0.040229436652653106,0.5815277099609375,0.49505615234375,0.0864715576171875
397,noise,ring,64,random,4,0.6,0.85,0.5,203,0.3812230014461377,0.05873934151350255,0.11817155954355826,1.0,0.203125,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.08247402708546223,0.040229436652653106,0.584259033203125,0.5023345947265625,0.0819244384765625
397,noise,ring,64,random,4,0.6,0.85,0.5,204,0.39245781649423983,0.034256395626172796,0.10149742520055524,1.0,0.234375,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.08516177917701345,0.040229436652653106,0.579620361328125,0.4966583251953125,0.0829620361328125
397,noise,ring,64,random,4,0.6,0.85,0.5,205,0.35158446913599817,0.07622450102759279,0.16974962721760406,0.9375,0.09375,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.07732783111809767,0.040229436652653106,0.570648193359375,0.498260498046875,0.0723876953125
397,noise,ring,64,random,4,0.6,0.85,0.5,206,0.3739545873016765,0.04652592243721443,0.1363152295343244,1.0,0.125,0.0,0.8499999999999999,0.9897872530070565,0.5079365079365079,10.565056148257014,0.08223652933172625,0.040229436652653106,0.581878662109375,0.49822998046875,0.083648681640625
398,noise,ring,64,random,8,0.6,0.45,0.5,201,0.40493699405205685,0.028450814555308433,0.07646911979901089,1.0,0.265625,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.08684121897495897,0.04244425679402586,0.585845947265625,0.50054931640625,0.085296630859375
398,noise,ring,64,random,8,0.6,0.45,0.5,202,0.3887675421904866,0.049127997237225676,0.10574697087792731,1.0,0.234375,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.08404134965878893,0.04244425679402586,0.5813446044921875,0.49505615234375,0.0862884521484375
398,noise,ring,64,random,8,0.6,0.45,0.5,203,0.3813917280014374,0.05794219951471523,0.11826039438422659,1.0,0.21875,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.08257973168337862,0.04244425679402586,0.584564208984375,0.5023345947265625,0.0822296142578125
398,noise,ring,64,random,8,0.6,0.45,0.5,204,0.3923547255228736,0.03504783790668448,0.10167081906096942,1.0,0.203125,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.08513730603649913,0.04244425679402586,0.5795440673828125,0.4966583251953125,0.0828857421875
398,noise,ring,64,random,8,0.6,0.45,0.5,205,0.3523604430942818,0.07544656701374995,0.16868466711223945,0.9375,0.09375,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.07750456467228539,0.04244425679402586,0.570526123046875,0.498260498046875,0.072265625
398,noise,ring,64,random,8,0.6,0.45,0.5,206,0.37426489115983663,0.046497455286557736,0.13584591398672505,1.0,0.140625,0.0,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.08230262057365259,0.04244425679402586,0.582183837890625,0.49822998046875,0.083953857421875
399,noise,ring,64,segregated,4,0.05,0.15,0.25,201,0.09507657040929687,0.18537913636650025,0.5413373134708912,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.028809338582421205,0.007189532663492204,0.5258941650390625,0.4976043701171875,0.028289794921875
399,noise,ring,64,segregated,4,0.05,0.15,0.25,202,0.09507657040929687,0.18537913636650025,0.5413373134708912,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.028809338582421205,0.007189532663492204,0.526092529296875,0.4953765869140625,0.0307159423828125
399,noise,ring,64,segregated,4,0.05,0.15,0.25,203,0.09507657040929687,0.18537913636650025,0.5413373134708912,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.028809338582421205,0.007189532663492204,0.53173828125,0.503387451171875,0.028350830078125
399,noise,ring,64,segregated,4,0.05,0.15,0.25,204,0.09507657040929687,0.18537913636650025,0.5413373134708912,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.028809338582421205,0.007189532663492204,0.5249481201171875,0.4969329833984375,0.02801513671875
399,noise,ring,64,segregated,4,0.05,0.15,0.25,205,0.09507657040929687,0.18537913636650025,0.5413373134708912,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.028809338582421205,0.007189532663492204,0.530181884765625,0.5037384033203125,0.0264434814453125
399,noise,ring,64,segregated,4,0.05,0.15,0.25,206,0.09507657040929687,0.18537913636650025,0.5413373134708912,0.1875,0.125,0.0,0.15000000000000002,0.998197750530657,0.38095238095238093,2.9185565059449066,0.028809338582421205,0.007189532663492204,0.528076171875,0.500640869140625,0.027435302734375
400,noise,ring,64,segregated,4,0.05,0.45,0.25,201,0.16269826753424732,0.24237908240698264,0.5874634171498234,0.3125,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.05978799579629039,0.02145222742782038,0.556610107421875,0.4976043701171875,0.0590057373046875
400,noise,ring,64,segregated,4,0.05,0.45,0.25,202,0.16269826753424732,0.24237908240698264,0.5874634171498234,0.3125,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.05978799579629039,0.02145222742782038,0.5553436279296875,0.4953765869140625,0.059967041015625
400,noise,ring,64,segregated,4,0.05,0.45,0.25,203,0.16269826753424732,0.24237908240698264,0.5874634171498234,0.3125,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.05978799579629039,0.02145222742782038,0.562896728515625,0.503387451171875,0.05950927734375
400,noise,ring,64,segregated,4,0.05,0.45,0.25,204,0.16269826753424732,0.24237908240698264,0.5874634171498234,0.3125,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.05978799579629039,0.02145222742782038,0.559356689453125,0.4969329833984375,0.0624237060546875
400,noise,ring,64,segregated,4,0.05,0.45,0.25,205,0.16269826753424732,0.24237908240698264,0.5874634171498234,0.3125,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.05978799579629039,0.02145222742782038,0.5602264404296875,0.5037384033203125,0.056488037109375
400,noise,ring,64,segregated,4,0.05,0.45,0.25,206,0.16269826753424732,0.24237908240698264,0.5874634171498234,0.3125,0.25,0.125,0.45000000000000007,0.9945932515919711,0.38095238095238093,7.439252588124475,0.05978799579629039,0.02145222742782038,0.5582122802734375,0.500640869140625,0.0575714111328125
401,noise,ring,64,segregated,4,0.05,0.85,0.25,201,0.22473811617618653,0.2757775078360736,0.5697230546085937,0.375,0.3125,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.08800920433267101,0.040229436652653106,0.5864410400390625,0.4976043701171875,0.088836669921875
401,noise,ring,64,segregated,4,0.05,0.85,0.25,202,0.22473811617618653,0.2757775078360736,0.5697230546085937,0.375,0.3125,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.08800920433267101,0.040229436652653106,0.5838470458984375,0.4953765869140625,0.088470458984375
401,noise,ring,64,segregated,4,0.05,0.85,0.25,203,0.22473811617618653,0.2757775078360736,0.5697230546085937,0.375,0.3125,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.08800920433267101,0.040229436652653106,0.591583251953125,0.503387451171875,0.08819580078125
401,noise,ring,64,segregated,4,0.05,0.85,0.25,204,0.22473811617618653,0.2757775078360736,0.5697230546085937,0.375,0.3125,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.08800920433267101,0.040229436652653106,0.5872039794921875,0.4969329833984375,0.09027099609375
401,noise,ring,64,segregated,4,0.05,0.85,0.25,205,0.22473811617618653,0.2757775078360736,0.5697230546085937,0.375,0.3125,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.08800920433267101,0.040229436652653106,0.5870513916015625,0.5037384033203125,0.08331298828125
401,noise,ring,64,segregated,4,0.05,0.85,0.25,206,0.22473811617618653,0.2757775078360736,0.5697230546085937,0.375,0.3125,0.1875,0.8499999999999999,0.9897872530070565,0.38095238095238093,10.565056148257014,0.08800920433267101,0.040229436652653106,0.585723876953125,0.500640869140625,0.0850830078125
402,noise,ring,64,segregated,8,0.05,0.45,0.25,201,0.2401974475632448,0.27434888286926795,0.5597461714206645,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.09368364189014936,0.04244425679402586,0.5923614501953125,0.4976043701171875,0.094757080078125
402,noise,ring,64,segregated,8,0.05,0.45,0.25,202,0.2401974475632448,0.27434888286926795,0.5597461714206645,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.09368364189014936,0.04244425679402586,0.588531494140625,0.4953765869140625,0.0931549072265625
402,noise,ring,64,segregated,8,0.05,0.45,0.25,203,0.2401974475632448,0.27434888286926795,0.5597461714206645,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.09368364189014936,0.04244425679402586,0.5977020263671875,0.503387451171875,0.0943145751953125
402,noise,ring,64,segregated,8,0.05,0.45,0.25,204,0.2401974475632448,0.27434888286926795,0.5597461714206645,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.09368364189014936,0.04244425679402586,0.5921478271484375,0.4969329833984375,0.09521484375
402,noise,ring,64,segregated,8,0.05,0.45,0.25,205,0.2401974475632448,0.27434888286926795,0.5597461714206645,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.09368364189014936,0.04244425679402586,0.592864990234375,0.5037384033203125,0.0891265869140625
402,noise,ring,64,segregated,8,0.05,0.45,0.25,206,0.2401974475632448,0.27434888286926795,0.5597461714206645,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.38095238095238093,10.627202888209652,0.09368364189014936,0.04244425679402586,0.5919189453125,0.500640869140625,0.091278076171875
403,noise,ring,64,segregated,8,0.05,0.45,0.5,201,0.24076630484332207,0.27318701586367067,0.5596700196112001,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.09372375356884573,0.04244425679402586,0.5963134765625,0.4970550537109375,0.0992584228515625
403,noise,ring,64,segregated,8,0.05,0.45,0.5,202,0.24076630484332207,0.27318701586367067,0.5596700196112001,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.09372375356884573,0.04244425679402586,0.5919036865234375,0.4968719482421875,0.09503173828125
403,noise,ring,64,segregated,8,0.05,0.45,0.5,203,0.24076630484332207,0.27318701586367067,0.5596700196112001,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.09372375356884573,0.04244425679402586,0.5968170166015625,0.5025787353515625,0.09423828125
403,noise,ring,64,segregated,8,0.05,0.45,0.5,204,0.24076630484332207,0.27318701586367067,0.5596700196112001,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.09372375356884573,0.04244425679402586,0.590911865234375,0.4978485107421875,0.0930633544921875
403,noise,ring,64,segregated,8,0.05,0.45,0.5,205,0.24076630484332207,0.27318701586367067,0.5596700196112001,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.09372375356884573,0.04244425679402586,0.59185791015625,0.501434326171875,0.090423583984375
403,noise,ring,64,segregated,8,0.05,0.45,0.5,206,0.24076630484332207,0.27318701586367067,0.5596700196112001,0.4375,0.3125,0.1875,0.45000000000000007,0.9945932515919711,0.5079365079365079,10.627202888209652,0.09372375356884573,0.04244425679402586,0.5933074951171875,0.49853515625,0.0947723388671875
404,noise,grid,32,random,4,0.05,0.15,0.25,201,0.5073005477180552,0.07168955382858445,0.16518432364965135,1.0,0.875,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.16651564867785018,0.08501484109448454,0.6578369140625,0.499267578125,0.1585693359375
404,noise,grid,32,random,4,0.05,0.15,0.25,202,0.5178872327279658,0.06344687508444354,0.15184784253840702,1.0,0.875,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.17026749442210853,0.08501484109448454,0.66455078125,0.49652099609375,0.16802978515625
404,noise,grid,32,random,4,0.05,0.15,0.25,203,0.48655342458703466,0.09437287787382755,0.19476788020514724,1.0,0.78125,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.15966263233124506,0.08501484109448454,0.662261962890625,0.49945068359375,0.162811279296875
404,noise,grid,32,random,4,0.05,0.15,0.25,204,0.4729066471681238,0.1286700956236098,0.20326437921543097,0.9375,0.78125,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.15488465606062485,0.08501484109448454,0.650726318359375,0.5015869140625,0.149139404296875
404,noise,grid,32,random,4,0.05,0.15,0.25,205,0.4667830668855468,0.14308657081447035,0.20467951880564525,0.90625,0.78125,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.15252608089747358,0.08501484109448454,0.662322998046875,0.50128173828125,0.161041259765625
404,noise,grid,32,random,4,0.05,0.15,0.25,206,0.47474958076648205,0.1236214012734844,0.20037494937914688,0.96875,0.78125,0.0,0.15000000000000002,0.9780330085889913,0.3870967741935484,2.988071277006294,0.15502347134336109,0.08501484109448454,0.6702880859375,0.49798583984375,0.17230224609375
405,noise,grid,32,random,4,0.05,0.15,0.5,201,0.5646100014330574,0.017920950215557965,0.09182768830302229,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.18997216607825018,0.08501484109448454,0.685272216796875,0.500274658203125,0.18499755859375
405,noise,grid,32,random,4,0.05,0.15,0.5,202,0.5659518697938672,0.014722075195536479,0.08330058892202324,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.189396404463391,0.08501484109448454,0.692657470703125,0.49896240234375,0.193695068359375
405,noise,grid,32,random,4,0.05,0.15,0.5,203,0.5507516363622568,0.025969620719869604,0.12192765528481808,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.18656585816816892,0.08501484109448454,0.68585205078125,0.50103759765625,0.184814453125
405,noise,grid,32,random,4,0.05,0.15,0.5,204,0.5694065695595991,0.013253372463562644,0.08594530195143307,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.19240072099936595,0.08501484109448454,0.688140869140625,0.502105712890625,0.18603515625
405,noise,grid,32,random,4,0.05,0.15,0.5,205,0.5569801161067254,0.02880251478809935,0.10147666564757242,1.0,0.96875,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.18680227949981595,0.08501484109448454,0.698272705078125,0.49920654296875,0.199066162109375
405,noise,grid,32,random,4,0.05,0.15,0.5,206,0.5676297683289789,0.015035374626762847,0.08388625995942503,1.0,1.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.19067639854133947,0.08501484109448454,0.70269775390625,0.49560546875,0.20709228515625
406,noise,grid,32,random,4,0.05,0.45,0.5,201,0.6739673076091519,0.01724531804240039,0.07066844859906518,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.26876476263220817,0.238672220876604,0.7664794921875,0.500274658203125,0.266204833984375
406,noise,grid,32,random,4,0.05,0.45,0.5,202,0.6829130591128572,0.011654042848376383,0.04734592050251763,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.2712629300699598,0.238672220876604,0.772491455078125,0.49896240234375,0.273529052734375
406,noise,grid,32,random,4,0.05,0.45,0.5,203,0.6684868458284612,0.018355067312175913,0.08496155428499291,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.26721085481702855,0.238672220876604,0.766204833984375,0.50103759765625,0.265167236328125
406,noise,grid,32,random,4,0.05,0.45,0.5,204,0.6834196043882553,0.007576622253177135,0.045997062010649,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.2714321585062319,0.238672220876604,0.7647705078125,0.502105712890625,0.262664794921875
406,noise,grid,32,random,4,0.05,0.45,0.5,205,0.6766411595599944,0.014643083350330988,0.0643310446489303,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.2696442025961431,0.238672220876604,0.7802734375,0.49920654296875,0.28106689453125
406,noise,grid,32,random,4,0.05,0.45,0.5,206,0.6822920104515842,0.011366402477680797,0.047819817881966604,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.2708750724964415,0.238672220876604,0.77838134765625,0.49560546875,0.28277587890625
407,noise,grid,32,random,4,0.6,0.15,0.5,201,0.2771701830506005,0.06040838934959086,0.22918319208976304,0.84375,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.05474908888824444,0.08501484109448454,0.551727294921875,0.5001220703125,0.051605224609375
407,noise,grid,32,random,4,0.6,0.15,0.5,202,0.26010273409673207,0.05684909751262284,0.25523910528923255,0.75,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.05164576513448253,0.08501484109448454,0.5504150390625,0.5003662109375,0.050048828125
407,noise,grid,32,random,4,0.6,0.15,0.5,203,0.27839732588993465,0.08022463670991763,0.2227427190279766,0.75,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.05459979656657306,0.08501484109448454,0.55731201171875,0.49957275390625,0.0577392578125
407,noise,grid,32,random,4,0.6,0.15,0.5,204,0.2810886071124486,0.04705734810659937,0.22606409019611998,0.90625,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.0558856133550155,0.08501484109448454,0.555633544921875,0.501434326171875,0.05419921875
407,noise,grid,32,random,4,0.6,0.15,0.5,205,0.2633901371406574,0.07412995219059236,0.2467741496501149,0.71875,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.05197941514072669,0.08501484109448454,0.556121826171875,0.49822998046875,0.057891845703125
407,noise,grid,32,random,4,0.6,0.15,0.5,206,0.2704284242866497,0.05299146312318102,0.24080585939290863,0.8125,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,2.988071277006294,0.05366458419329439,0.08501484109448454,0.553680419921875,0.496673583984375,0.0570068359375
408,noise,grid,32,random,8,0.6,0.15,0.5,201,0.353442985794301,0.04844301677718457,0.15019221059737675,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.07484179860781529,0.1628021589826486,0.571075439453125,0.5001220703125,0.070953369140625
408,noise,grid,32,random,8,0.6,0.15,0.5,202,0.3465448230731457,0.049685123374378144,0.16202791514756337,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.0736620443065945,0.1628021589826486,0.57415771484375,0.5003662109375,0.07379150390625
408,noise,grid,32,random,8,0.6,0.15,0.5,203,0.34549781392600487,0.06412933055223381,0.1610886418083814,0.96875,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.07307839615823009,0.1628021589826486,0.576263427734375,0.49957275390625,0.076690673828125
408,noise,grid,32,random,8,0.6,0.15,0.5,204,0.36606394667673514,0.03417262493755074,0.1294936232204698,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.07744891989853248,0.1628021589826486,0.57794189453125,0.501434326171875,0.076507568359375
408,noise,grid,32,random,8,0.6,0.15,0.5,205,0.3419540315813673,0.06213253618679794,0.16729238114164013,0.96875,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.07241321593150728,0.1628021589826486,0.5765380859375,0.49822998046875,0.07830810546875
408,noise,grid,32,random,8,0.6,0.15,0.5,206,0.35340049840595056,0.04112096226377131,0.15195948739367493,1.0,0.0,0.0,0.15000000000000002,0.9780330085889913,0.5161290322580645,6.052014484871879,0.07526722445044458,0.1628021589826486,0.57537841796875,0.496673583984375,0.078704833984375
409,noise,grid,32,random,8,0.6,0.45,0.5,201,0.4103727240566164,0.01884914608764257,0.08038797293699951,1.0,0.1875,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.09049358752870995,0.42038001273503756,0.587677001953125,0.5001220703125,0.087554931640625
409,noise,grid,32,random,8,0.6,0.45,0.5,202,0.4261378629643787,0.014262955722211446,0.04543897491995194,1.0,0.4375,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.09190360799497838,0.42038001273503756,0.5904541015625,0.5003662109375,0.090087890625
409,noise,grid,32,random,8,0.6,0.45,0.5,203,0.39948532645818174,0.026335455692880032,0.10246569174326,1.0,0.25,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.08894294177585436,0.42038001273503756,0.589324951171875,0.49957275390625,0.089752197265625
409,noise,grid,32,random,8,0.6,0.45,0.5,204,0.43865600147931527,0.005356765939805828,0.016559300054700892,1.0,0.96875,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.09267120332622526,0.42038001273503756,0.590667724609375,0.501434326171875,0.0892333984375
409,noise,grid,32,random,8,0.6,0.45,0.5,205,0.4114232612203304,0.02008145854709537,0.07786067292079701,1.0,0.28125,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.09054148317752544,0.42038001273503756,0.595611572265625,0.49822998046875,0.097381591796875
409,noise,grid,32,random,8,0.6,0.45,0.5,206,0.42825106109955724,0.012886200621643636,0.040707615195422896,1.0,0.53125,0.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,18.209678646747875,0.0920735188224746,0.42038001273503756,0.59332275390625,0.496673583984375,0.096649169921875
410,noise,grid,32,random,8,0.6,0.85,0.5,201,0.42751572758282025,0.008994219638132787,0.04900968879769503,1.0,0.5,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.09341460746352431,0.6547528621784089,0.58941650390625,0.5001220703125,0.08929443359375
410,noise,grid,32,random,8,0.6,0.85,0.5,202,0.4388185352244238,0.00514027363011071,0.022539747640429687,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.09402580936591096,0.6547528621784089,0.592376708984375,0.5003662109375,0.092010498046875
410,noise,grid,32,random,8,0.6,0.85,0.5,203,0.42169347326369755,0.014169739948442674,0.06181712341219643,1.0,0.25,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.09283826224069777,0.6547528621784089,0.59075927734375,0.49957275390625,0.0911865234375
410,noise,grid,32,random,8,0.6,0.85,0.5,204,0.4445665275881333,0.0023269056677883452,0.008609797892888977,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.0941829637461066,0.6547528621784089,0.591522216796875,0.501434326171875,0.090087890625
410,noise,grid,32,random,8,0.6,0.85,0.5,205,0.42972943651382195,0.009850678625936528,0.043788736535131184,1.0,0.46875,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.09352085899565651,0.6547528621784089,0.599029541015625,0.49822998046875,0.100799560546875
410,noise,grid,32,random,8,0.6,0.85,0.5,206,0.43912352667062804,0.00426603579562669,0.0218427887922475,1.0,1.0,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.09404848669328511,0.6547528621784089,0.5955810546875,0.496673583984375,0.098907470703125
411,noise,grid,32,segregated,4,0.05,0.45,0.5,201,0.6812644409614804,4.3885418357208765e-17,0.054906731014337753,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.27151547510953905,0.238672220876604,0.77069091796875,0.499603271484375,0.271087646484375
411,noise,grid,32,segregated,4,0.05,0.45,0.5,202,0.6812644409614804,4.3885418357208765e-17,0.054906731014337753,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.27151547510953905,0.238672220876604,0.76904296875,0.49346923828125,0.27557373046875
411,noise,grid,32,segregated,4,0.05,0.45,0.5,203,0.6812644409614804,4.3885418357208765e-17,0.054906731014337753,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.27151547510953905,0.238672220876604,0.77288818359375,0.496429443359375,0.276458740234375
411,noise,grid,32,segregated,4,0.05,0.45,0.5,204,0.6812644409614804,4.3885418357208765e-17,0.054906731014337753,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.27151547510953905,0.238672220876604,0.770904541015625,0.5037841796875,0.267120361328125
411,noise,grid,32,segregated,4,0.05,0.45,0.5,205,0.6812644409614804,4.3885418357208765e-17,0.054906731014337753,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.27151547510953905,0.238672220876604,0.783843994140625,0.5003662109375,0.283477783203125
411,noise,grid,32,segregated,4,0.05,0.45,0.5,206,0.6812644409614804,4.3885418357208765e-17,0.054906731014337753,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.5161290322580645,10.540677578320349,0.27151547510953905,0.238672220876604,0.78118896484375,0.497467041015625,0.283721923828125
412,noise,grid,32,segregated,4,0.05,0.85,0.5,201,0.7339301500377752,0.0,0.02451219641816813,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.3075792829391495,0.4124226537539155,0.806671142578125,0.499603271484375,0.30706787109375
412,noise,grid,32,segregated,4,0.05,0.85,0.5,202,0.7339301500377752,0.0,0.02451219641816813,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.3075792829391495,0.4124226537539155,0.80267333984375,0.49346923828125,0.3092041015625
412,noise,grid,32,segregated,4,0.05,0.85,0.5,203,0.7339301500377752,0.0,0.02451219641816813,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.3075792829391495,0.4124226537539155,0.809173583984375,0.496429443359375,0.312744140625
412,noise,grid,32,segregated,4,0.05,0.85,0.5,204,0.7339301500377752,0.0,0.02451219641816813,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.3075792829391495,0.4124226537539155,0.803131103515625,0.5037841796875,0.299346923828125
412,noise,grid,32,segregated,4,0.05,0.85,0.5,205,0.7339301500377752,0.0,0.02451219641816813,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.3075792829391495,0.4124226537539155,0.8232421875,0.5003662109375,0.3228759765625
412,noise,grid,32,segregated,4,0.05,0.85,0.5,206,0.7339301500377752,0.0,0.02451219641816813,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,17.515070236155623,0.3075792829391495,0.4124226537539155,0.81610107421875,0.497467041015625,0.318634033203125
413,noise,grid,32,segregated,4,0.6,0.85,0.25,201,0.28860683332586434,0.03103270007380324,0.2986123111582238,1.0,0.0,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.06772902740246635,0.4124226537539155,0.570343017578125,0.497650146484375,0.07269287109375
413,noise,grid,32,segregated,4,0.6,0.85,0.25,202,0.28860683332586434,0.03103270007380324,0.2986123111582238,1.0,0.0,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.06772902740246635,0.4124226537539155,0.561248779296875,0.494873046875,0.066375732421875
413,noise,grid,32,segregated,4,0.6,0.85,0.25,203,0.28860683332586434,0.03103270007380324,0.2986123111582238,1.0,0.0,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.06772902740246635,0.4124226537539155,0.565032958984375,0.498138427734375,0.06689453125
413,noise,grid,32,segregated,4,0.6,0.85,0.25,204,0.28860683332586434,0.03103270007380324,0.2986123111582238,1.0,0.0,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.06772902740246635,0.4124226537539155,0.56805419921875,0.501495361328125,0.066558837890625
413,noise,grid,32,segregated,4,0.6,0.85,0.25,205,0.28860683332586434,0.03103270007380324,0.2986123111582238,1.0,0.0,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.06772902740246635,0.4124226537539155,0.570281982421875,0.49822998046875,0.072052001953125
413,noise,grid,32,segregated,4,0.6,0.85,0.25,206,0.28860683332586434,0.03103270007380324,0.2986123111582238,1.0,0.0,0.0,0.85,0.875520382004283,0.3870967741935484,17.515070236155623,0.06772902740246635,0.4124226537539155,0.568756103515625,0.501220703125,0.067535400390625
414,noise,grid,32,segregated,8,0.05,0.15,0.25,201,0.5590345897870566,0.06201912974988356,0.2030973000794851,1.0,1.0,0.25,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.20887924609418518,0.1628021589826486,0.70904541015625,0.49700927734375,0.2120361328125
414,noise,grid,32,segregated,8,0.05,0.15,0.25,202,0.5590345897870566,0.06201912974988356,0.2030973000794851,1.0,1.0,0.25,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.20887924609418518,0.1628021589826486,0.702392578125,0.493804931640625,0.208587646484375
414,noise,grid,32,segregated,8,0.05,0.15,0.25,203,0.5590345897870566,0.06201912974988356,0.2030973000794851,1.0,1.0,0.25,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.20887924609418518,0.1628021589826486,0.700775146484375,0.496551513671875,0.2042236328125
414,noise,grid,32,segregated,8,0.05,0.15,0.25,204,0.5590345897870566,0.06201912974988356,0.2030973000794851,1.0,1.0,0.25,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.20887924609418518,0.1628021589826486,0.70733642578125,0.5029296875,0.20440673828125
414,noise,grid,32,segregated,8,0.05,0.15,0.25,205,0.5590345897870566,0.06201912974988356,0.2030973000794851,1.0,1.0,0.25,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.20887924609418518,0.1628021589826486,0.718536376953125,0.499786376953125,0.21875
414,noise,grid,32,segregated,8,0.05,0.15,0.25,206,0.5590345897870566,0.06201912974988356,0.2030973000794851,1.0,1.0,0.25,0.15000000000000002,0.9780330085889913,0.3870967741935484,6.052014484871879,0.20887924609418518,0.1628021589826486,0.721588134765625,0.5023193359375,0.219268798828125
415,noise,grid,32,segregated,8,0.05,0.45,0.25,201,0.6631046625431858,0.00965228602457938,0.24721296752758004,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.28977010316205953,0.42038001273503756,0.789764404296875,0.49700927734375,0.292755126953125
415,noise,grid,32,segregated,8,0.05,0.45,0.25,202,0.6631046625431858,0.00965228602457938,0.24721296752758004,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.28977010316205953,0.42038001273503756,0.782073974609375,0.493804931640625,0.28826904296875
415,noise,grid,32,segregated,8,0.05,0.45,0.25,203,0.6631046625431858,0.00965228602457938,0.24721296752758004,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.28977010316205953,0.42038001273503756,0.778289794921875,0.496551513671875,0.28173828125
415,noise,grid,32,segregated,8,0.05,0.45,0.25,204,0.6631046625431858,0.00965228602457938,0.24721296752758004,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.28977010316205953,0.42038001273503756,0.78326416015625,0.5029296875,0.28033447265625
415,noise,grid,32,segregated,8,0.05,0.45,0.25,205,0.6631046625431858,0.00965228602457938,0.24721296752758004,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.28977010316205953,0.42038001273503756,0.802459716796875,0.499786376953125,0.30267333984375
415,noise,grid,32,segregated,8,0.05,0.45,0.25,206,0.6631046625431858,0.00965228602457938,0.24721296752758004,1.0,1.0,1.0,0.44999999999999996,0.9340990257669732,0.3870967741935484,18.209678646747875,0.28977010316205953,0.42038001273503756,0.8055419921875,0.5023193359375,0.30322265625
416,noise,grid,32,segregated,8,0.05,0.85,0.5,201,0.7711046029779316,8.092071311423672e-17,0.0022581583309580697,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.33353918290561646,0.6547528621784089,0.834503173828125,0.499603271484375,0.33489990234375
416,noise,grid,32,segregated,8,0.05,0.85,0.5,202,0.7711046029779316,8.092071311423672e-17,0.0022581583309580697,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.33353918290561646,0.6547528621784089,0.828826904296875,0.49346923828125,0.335357666015625
416,noise,grid,32,segregated,8,0.05,0.85,0.5,203,0.7711046029779316,8.092071311423672e-17,0.0022581583309580697,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.33353918290561646,0.6547528621784089,0.838592529296875,0.496429443359375,0.3421630859375
416,noise,grid,32,segregated,8,0.05,0.85,0.5,204,0.7711046029779316,8.092071311423672e-17,0.0022581583309580697,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.33353918290561646,0.6547528621784089,0.828582763671875,0.5037841796875,0.324798583984375
416,noise,grid,32,segregated,8,0.05,0.85,0.5,205,0.7711046029779316,8.092071311423672e-17,0.0022581583309580697,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.33353918290561646,0.6547528621784089,0.850433349609375,0.5003662109375,0.350067138671875
416,noise,grid,32,segregated,8,0.05,0.85,0.5,206,0.7711046029779316,8.092071311423672e-17,0.0022581583309580697,1.0,1.0,1.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.33353918290561646,0.6547528621784089,0.844085693359375,0.497467041015625,0.34661865234375
417,noise,grid,64,random,4,0.6,0.85,0.25,201,0.28729777435453097,0.047821197071270916,0.301323261096275,0.984375,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.06756144807626252,0.41242265375391585,0.5667572021484375,0.5001220703125,0.0666351318359375
417,noise,grid,64,random,4,0.6,0.85,0.25,202,0.28540552236316963,0.058515870085989845,0.3014487110765026,0.953125,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.06674546081605182,0.41242265375391585,0.5655364990234375,0.49603271484375,0.0695037841796875
417,noise,grid,64,random,4,0.6,0.85,0.25,203,0.28691181782312414,0.051391206799049356,0.3013233643203549,0.953125,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.0674593314922915,0.41242265375391585,0.57080078125,0.502716064453125,0.068084716796875
417,noise,grid,64,random,4,0.6,0.85,0.25,204,0.28632191928509243,0.05566606412478108,0.30136314602285363,0.90625,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.06727485450870618,0.41242265375391585,0.563934326171875,0.497314453125,0.066619873046875
417,noise,grid,64,random,4,0.6,0.85,0.25,205,0.2878524046559917,0.04508659279552303,0.30123715507178284,0.953125,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.06781897187288366,0.41242265375391585,0.563507080078125,0.4989166259765625,0.0645904541015625
417,noise,grid,64,random,4,0.6,0.85,0.25,206,0.28552904813397234,0.05859803799451129,0.3014831737278866,0.9375,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,21.620226085676173,0.0668828983244368,0.41242265375391585,0.567779541015625,0.499664306640625,0.068115234375
418,noise,grid,64,random,8,0.05,0.85,0.25,201,0.7313240556555742,0.008116524061536429,0.28234464886063193,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.3415124084957947,0.6547528621784093,0.8384857177734375,0.4988250732421875,0.33966064453125
418,noise,grid,64,random,8,0.05,0.85,0.25,202,0.7307867372865816,0.0123055888351887,0.28303487940669503,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.3412316697275902,0.6547528621784093,0.8425445556640625,0.4958953857421875,0.346649169921875
418,noise,grid,64,random,8,0.05,0.85,0.25,203,0.7307820118040916,0.010550071834594893,0.28310179911796807,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.3412327701876075,0.6547528621784093,0.8422698974609375,0.50103759765625,0.3412322998046875
418,noise,grid,64,random,8,0.05,0.85,0.25,204,0.7305426829563944,0.012211839673718198,0.2833728021625461,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.341103184061606,0.6547528621784093,0.836029052734375,0.4976959228515625,0.3383331298828125
418,noise,grid,64,random,8,0.05,0.85,0.25,205,0.7308963761754503,0.009154740849804267,0.2829760031000273,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.34129412761697514,0.6547528621784093,0.8331146240234375,0.4986572265625,0.3344573974609375
418,noise,grid,64,random,8,0.05,0.85,0.25,206,0.7316738464425769,0.007333930906935219,0.281899657333892,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.3416992463067191,0.6547528621784093,0.8433074951171875,0.5005035400390625,0.342803955078125
419,noise,grid,64,random,8,0.6,0.15,0.25,201,0.2569833442638662,0.11462916176425376,0.2869320675849569,0.6875,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.0545110419415292,0.16280215898264783,0.5532684326171875,0.5001220703125,0.0531463623046875
419,noise,grid,64,random,8,0.6,0.15,0.25,202,0.24310851240664205,0.10464562801432618,0.31096932487960177,0.640625,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.0521458653859455,0.16280215898264783,0.549713134765625,0.49603271484375,0.053680419921875
419,noise,grid,64,random,8,0.6,0.15,0.25,203,0.26243701570799044,0.10192831689221937,0.28490399150996126,0.703125,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.05627711712470333,0.16280215898264783,0.5587310791015625,0.502716064453125,0.0560150146484375
419,noise,grid,64,random,8,0.6,0.15,0.25,204,0.25963387964584933,0.10627938762303395,0.2868643079516886,0.75,0.015625,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.05542413060006608,0.16280215898264783,0.553192138671875,0.497314453125,0.055877685546875
419,noise,grid,64,random,8,0.6,0.15,0.25,205,0.26105257547449073,0.10274685527479065,0.28545725884947926,0.703125,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.05564546545046237,0.16280215898264783,0.553741455078125,0.4989166259765625,0.0548248291015625
419,noise,grid,64,random,8,0.6,0.15,0.25,206,0.2405682742952413,0.11630938647641385,0.3090119153056433,0.625,0.0,0.0,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.05099953528849819,0.16280215898264783,0.552398681640625,0.499664306640625,0.052734375
420,noise,grid,64,random,8,0.6,0.15,0.5,201,0.34364542538842274,0.06238160643734132,0.16496659529688856,0.953125,0.015625,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.07291728049427265,0.16280215898264783,0.57244873046875,0.50054931640625,0.0718994140625
420,noise,grid,64,random,8,0.6,0.15,0.5,202,0.332977400425702,0.07919968648902515,0.17831255301042834,0.9375,0.03125,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.07026429112154625,0.16280215898264783,0.5661468505859375,0.49505615234375,0.0710906982421875
420,noise,grid,64,random,8,0.6,0.15,0.5,203,0.3264092130745815,0.07014410382001088,0.19267359937291706,0.921875,0.015625,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.06954362225993924,0.16280215898264783,0.5704498291015625,0.5023345947265625,0.068115234375
420,noise,grid,64,random,8,0.6,0.15,0.5,204,0.31998272112333587,0.07631968319154614,0.20142504176497109,0.90625,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.06808348223649607,0.16280215898264783,0.562164306640625,0.4966583251953125,0.0655059814453125
420,noise,grid,64,random,8,0.6,0.15,0.5,205,0.345759334422379,0.05506000734279911,0.1627928939550176,1.0,0.015625,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.0734201463208715,0.16280215898264783,0.567840576171875,0.498260498046875,0.069580078125
420,noise,grid,64,random,8,0.6,0.15,0.5,206,0.3343450249135259,0.06098958815300395,0.18160427084128944,0.953125,0.015625,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.07131579628535767,0.16280215898264783,0.5720977783203125,0.49822998046875,0.0738677978515625
421,noise,grid,64,random,8,0.6,0.85,0.25,201,0.29182490321187327,0.019908198198570735,0.30643467474587854,1.0,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.06999279131557401,0.6547528621784093,0.569610595703125,0.5001220703125,0.069488525390625
421,noise,grid,64,random,8,0.6,0.85,0.25,202,0.2911216001182161,0.029225869591868972,0.3064713881766923,1.0,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.06971142922643875,0.6547528621784093,0.567535400390625,0.49603271484375,0.071502685546875
421,noise,grid,64,random,8,0.6,0.85,0.25,203,0.2914354742525981,0.02581559733749999,0.30645262152999403,1.0,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.06984691323770235,0.6547528621784093,0.5735015869140625,0.502716064453125,0.0707855224609375
421,noise,grid,64,random,8,0.6,0.85,0.25,204,0.2911574216830568,0.02940089071770349,0.30646688258062477,1.0,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.06974703725464672,0.6547528621784093,0.56640625,0.497314453125,0.069091796875
421,noise,grid,64,random,8,0.6,0.85,0.25,205,0.29168590566504526,0.022373146569872396,0.3064384978865745,1.0,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.06994432433798306,0.6547528621784093,0.564605712890625,0.4989166259765625,0.0656890869140625
421,noise,grid,64,random,8,0.6,0.85,0.25,206,0.291651791724288,0.02252046564232115,0.3064502602654145,1.0,0.0,0.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.06992670384821842,0.6547528621784093,0.5708160400390625,0.499664306640625,0.0711517333984375
422,noise,grid,64,random,8,0.6,0.85,0.5,201,0.4372923143046862,0.008042781674409312,0.032068910391332486,1.0,0.8125,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.09518434240984895,0.6547528621784093,0.594696044921875,0.50054931640625,0.094146728515625
422,noise,grid,64,random,8,0.6,0.85,0.5,202,0.43091082977407136,0.013241466359502619,0.04666057887066018,1.0,0.59375,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.09470926528527847,0.6547528621784093,0.58953857421875,0.49505615234375,0.094482421875
422,noise,grid,64,random,8,0.6,0.85,0.5,203,0.42945226834830685,0.015781236076154916,0.04975294577036854,1.0,0.546875,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.09452145247003649,0.6547528621784093,0.596832275390625,0.5023345947265625,0.0944976806640625
422,noise,grid,64,random,8,0.6,0.85,0.5,204,0.4349405150024519,0.009573692260680224,0.037531912258943055,1.0,0.734375,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.0950366282966234,0.6547528621784093,0.5909271240234375,0.4966583251953125,0.094268798828125
422,noise,grid,64,random,8,0.6,0.85,0.5,205,0.43484839101515943,0.00898136573424161,0.03781158442450236,1.0,0.6875,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.09505022949848617,0.6547528621784093,0.5886077880859375,0.498260498046875,0.0903472900390625
422,noise,grid,64,random,8,0.6,0.85,0.5,206,0.4325177276352309,0.01269407581682346,0.04296187814974971,1.0,0.625,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.09481789291576145,0.6547528621784093,0.59423828125,0.49822998046875,0.09600830078125
423,noise,grid,64,segregated,4,0.05,0.15,0.5,201,0.3358606184917627,0.2044608938508421,0.31958411555936495,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,2.9893984462234053,0.10273335851678958,0.0850148410944841,0.6029510498046875,0.4970550537109375,0.10589599609375
423,noise,grid,64,segregated,4,0.05,0.15,0.5,202,0.3358606184917627,0.2044608938508421,0.31958411555936495,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,2.9893984462234053,0.10273335851678958,0.0850148410944841,0.6006622314453125,0.4968719482421875,0.103790283203125
423,noise,grid,64,segregated,4,0.05,0.15,0.5,203,0.3358606184917627,0.2044608938508421,0.31958411555936495,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,2.9893984462234053,0.10273335851678958,0.0850148410944841,0.6071624755859375,0.5025787353515625,0.104583740234375
423,noise,grid,64,segregated,4,0.05,0.15,0.5,204,0.3358606184917627,0.2044608938508421,0.31958411555936495,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,2.9893984462234053,0.10273335851678958,0.0850148410944841,0.5982818603515625,0.4978485107421875,0.100433349609375
423,noise,grid,64,segregated,4,0.05,0.15,0.5,205,0.3358606184917627,0.2044608938508421,0.31958411555936495,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,2.9893984462234053,0.10273335851678958,0.0850148410944841,0.5992431640625,0.501434326171875,0.097808837890625
423,noise,grid,64,segregated,4,0.05,0.15,0.5,206,0.3358606184917627,0.2044608938508421,0.31958411555936495,0.5,0.5,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,2.9893984462234053,0.10273335851678958,0.0850148410944841,0.6022491455078125,0.49853515625,0.1037139892578125
424,noise,grid,64,segregated,4,0.6,0.45,0.5,201,0.19643440020631417,0.11199896925574472,0.3916692173985913,0.5,0.0,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.044310463210435025,0.23867222087660256,0.54510498046875,0.49871826171875,0.04638671875
424,noise,grid,64,segregated,4,0.6,0.45,0.5,202,0.19643440020631417,0.11199896925574472,0.3916692173985913,0.5,0.0,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.044310463210435025,0.23867222087660256,0.541046142578125,0.496795654296875,0.04425048828125
424,noise,grid,64,segregated,4,0.6,0.45,0.5,203,0.19643440020631417,0.11199896925574472,0.3916692173985913,0.5,0.0,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.044310463210435025,0.23867222087660256,0.5482635498046875,0.50543212890625,0.0428314208984375
424,noise,grid,64,segregated,4,0.6,0.45,0.5,204,0.19643440020631417,0.11199896925574472,0.3916692173985913,0.5,0.0,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.044310463210435025,0.23867222087660256,0.5400543212890625,0.49468994140625,0.0453643798828125
424,noise,grid,64,segregated,4,0.6,0.45,0.5,205,0.19643440020631417,0.11199896925574472,0.3916692173985913,0.5,0.0,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.044310463210435025,0.23867222087660256,0.5430908203125,0.500396728515625,0.042694091796875
424,noise,grid,64,segregated,4,0.6,0.45,0.5,206,0.19643440020631417,0.11199896925574472,0.3916692173985913,0.5,0.0,0.0,0.45000000000000007,0.9340990257669737,0.5079365079365079,10.923952838724531,0.044310463210435025,0.23867222087660256,0.543914794921875,0.4990692138671875,0.0448455810546875
425,noise,grid,64,segregated,8,0.05,0.15,0.25,201,0.4099507352302033,0.24318639840394676,0.3242733602673996,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.14725639188177436,0.16280215898264783,0.6475677490234375,0.4976043701171875,0.14996337890625
425,noise,grid,64,segregated,8,0.05,0.15,0.25,202,0.4099507352302033,0.24318639840394676,0.3242733602673996,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.14725639188177436,0.16280215898264783,0.6432037353515625,0.4953765869140625,0.1478271484375
425,noise,grid,64,segregated,8,0.05,0.15,0.25,203,0.4099507352302033,0.24318639840394676,0.3242733602673996,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.14725639188177436,0.16280215898264783,0.6519012451171875,0.503387451171875,0.1485137939453125
425,noise,grid,64,segregated,8,0.05,0.15,0.25,204,0.4099507352302033,0.24318639840394676,0.3242733602673996,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.14725639188177436,0.16280215898264783,0.641693115234375,0.4969329833984375,0.1447601318359375
425,noise,grid,64,segregated,8,0.05,0.15,0.25,205,0.4099507352302033,0.24318639840394676,0.3242733602673996,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.14725639188177436,0.16280215898264783,0.643768310546875,0.5037384033203125,0.1400299072265625
425,noise,grid,64,segregated,8,0.05,0.15,0.25,206,0.4099507352302033,0.24318639840394676,0.3242733602673996,0.75,0.5,0.5,0.15000000000000002,0.9780330085889914,0.38095238095238093,6.102298044618277,0.14725639188177436,0.16280215898264783,0.6468353271484375,0.500640869140625,0.1461944580078125
426,noise,grid,64,segregated,8,0.05,0.85,0.5,201,0.7904554982338006,0.006754216937811107,0.08516948911402475,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.36020291234493457,0.6547528621784093,0.8575897216796875,0.4970550537109375,0.36053466796875
426,noise,grid,64,segregated,8,0.05,0.85,0.5,202,0.7904554982338006,0.006754216937811107,0.08516948911402475,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.36020291234493457,0.6547528621784093,0.8574066162109375,0.4968719482421875,0.36053466796875
426,noise,grid,64,segregated,8,0.05,0.85,0.5,203,0.7904554982338006,0.006754216937811107,0.08516948911402475,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.36020291234493457,0.6547528621784093,0.8668060302734375,0.5025787353515625,0.364227294921875
426,noise,grid,64,segregated,8,0.05,0.85,0.5,204,0.7904554982338006,0.006754216937811107,0.08516948911402475,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.36020291234493457,0.6547528621784093,0.8494415283203125,0.4978485107421875,0.351593017578125
426,noise,grid,64,segregated,8,0.05,0.85,0.5,205,0.7904554982338006,0.006754216937811107,0.08516948911402475,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.36020291234493457,0.6547528621784093,0.8573150634765625,0.501434326171875,0.3558807373046875
426,noise,grid,64,segregated,8,0.05,0.85,0.5,206,0.7904554982338006,0.006754216937811107,0.08516948911402475,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.36020291234493457,0.6547528621784093,0.8590087890625,0.49853515625,0.3604736328125
427,noise,grid,64,segregated,8,0.6,0.15,0.5,201,0.1497904909910644,0.10322855580397403,0.42792990962252864,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.032317559038331195,0.16280215898264783,0.5319366455078125,0.49871826171875,0.0332183837890625
427,noise,grid,64,segregated,8,0.6,0.15,0.5,202,0.1497904909910644,0.10322855580397403,0.42792990962252864,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.032317559038331195,0.16280215898264783,0.5274505615234375,0.496795654296875,0.0306549072265625
427,noise,grid,64,segregated,8,0.6,0.15,0.5,203,0.1497904909910644,0.10322855580397403,0.42792990962252864,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.032317559038331195,0.16280215898264783,0.5362396240234375,0.50543212890625,0.0308074951171875
427,noise,grid,64,segregated,8,0.6,0.15,0.5,204,0.1497904909910644,0.10322855580397403,0.42792990962252864,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.032317559038331195,0.16280215898264783,0.526123046875,0.49468994140625,0.03143310546875
427,noise,grid,64,segregated,8,0.6,0.15,0.5,205,0.1497904909910644,0.10322855580397403,0.42792990962252864,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.032317559038331195,0.16280215898264783,0.531890869140625,0.500396728515625,0.031494140625
427,noise,grid,64,segregated,8,0.6,0.15,0.5,206,0.1497904909910644,0.10322855580397403,0.42792990962252864,0.5,0.0,0.0,0.15000000000000002,0.9780330085889914,0.5079365079365079,6.102298044618277,0.032317559038331195,0.16280215898264783,0.5318756103515625,0.4990692138671875,0.032806396484375
428,noise,mod1,32,random,4,0.05,0.15,0.25,201,0.49090785998246705,0.08375645805387326,0.17885284879037572,1.0,0.875,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.15888194211428347,0.008871972057910127,0.652435302734375,0.499267578125,0.153167724609375
428,noise,mod1,32,random,4,0.05,0.15,0.25,202,0.4832385350220104,0.10157629962141126,0.1827951192097866,1.0,0.84375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.15574105647171743,0.008871972057910127,0.651092529296875,0.49652099609375,0.154571533203125
428,noise,mod1,32,random,4,0.05,0.15,0.25,203,0.4749377698801568,0.12581903062655977,0.18453936271863583,0.9375,0.84375,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.15228804319729744,0.008871972057910127,0.654205322265625,0.49945068359375,0.154754638671875
428,noise,mod1,32,random,4,0.05,0.15,0.25,204,0.45209050230375175,0.14356178401854836,0.21452060365806422,0.9375,0.78125,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.14509999287441067,0.008871972057910127,0.638702392578125,0.5015869140625,0.137115478515625
428,noise,mod1,32,random,4,0.05,0.15,0.25,205,0.4051774993518781,0.2231255629480796,0.24217353703234734,0.75,0.6875,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.13087915419204652,0.008871972057910127,0.6434326171875,0.50128173828125,0.14215087890625
428,noise,mod1,32,random,4,0.05,0.15,0.25,206,0.43838804278986876,0.15678068801985032,0.2231499461670348,0.84375,0.71875,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.13933153395642073,0.008871972057910127,0.648162841796875,0.49798583984375,0.150177001953125
429,noise,mod1,32,random,4,0.05,0.15,0.5,201,0.5288596100051581,0.06822052846014072,0.119713012359776,1.0,0.90625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.17167444363353668,0.008871972057910127,0.6663818359375,0.500274658203125,0.166107177734375
429,noise,mod1,32,random,4,0.05,0.15,0.5,202,0.5598802035397685,0.019347669357525427,0.08003458014046747,1.0,1.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.1841185649468492,0.008871972057910127,0.68658447265625,0.49896240234375,0.1876220703125
429,noise,mod1,32,random,4,0.05,0.15,0.5,203,0.5558797262107971,0.033213428775463835,0.07612713344932126,1.0,0.96875,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.18079605484701736,0.008871972057910127,0.677276611328125,0.50103759765625,0.176239013671875
429,noise,mod1,32,random,4,0.05,0.15,0.5,204,0.5540064314085067,0.024648354977561696,0.09188733958613729,1.0,1.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.18235886987451044,0.008871972057910127,0.676422119140625,0.502105712890625,0.17431640625
429,noise,mod1,32,random,4,0.05,0.15,0.5,205,0.5301054187890283,0.07470270053109242,0.11533947675745547,1.0,0.9375,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.17199629304458258,0.008871972057910127,0.6854248046875,0.49920654296875,0.18621826171875
429,noise,mod1,32,random,4,0.05,0.15,0.5,206,0.5228931664624841,0.07079704326969669,0.127562487667301,1.0,0.90625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,2.8950686176299607,0.16931121247307943,0.008871972057910127,0.67547607421875,0.49560546875,0.17987060546875
430,noise,mod1,32,random,4,0.05,0.45,0.5,201,0.6244410636452805,0.03154190086975373,0.09963230808378316,1.0,1.0,0.875,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.2362799349099958,0.026438684003033508,0.7310791015625,0.500274658203125,0.230804443359375
430,noise,mod1,32,random,4,0.05,0.45,0.5,202,0.6419672666729289,0.014151532333555492,0.05077763090451218,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.2398413496434061,0.026438684003033508,0.740814208984375,0.49896240234375,0.241851806640625
430,noise,mod1,32,random,4,0.05,0.45,0.5,203,0.6426939700415406,0.014525811780155514,0.052219103859951974,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.24066797467301929,0.026438684003033508,0.734466552734375,0.50103759765625,0.233428955078125
430,noise,mod1,32,random,4,0.05,0.45,0.5,204,0.6341511027721338,0.018065002562716433,0.07176604325010214,1.0,1.0,0.9375,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.23808032791792877,0.026438684003033508,0.736053466796875,0.502105712890625,0.23394775390625
430,noise,mod1,32,random,4,0.05,0.45,0.5,205,0.6190000445130878,0.03135054583585505,0.11133390463988256,1.0,1.0,0.65625,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.2345323461395153,0.026438684003033508,0.7503662109375,0.49920654296875,0.25115966796875
430,noise,mod1,32,random,4,0.05,0.45,0.5,206,0.6183588239038955,0.035192733472228586,0.11233740817130594,1.0,1.0,0.71875,0.44437499999999996,0.993323767964802,0.5161290322580645,7.592261662624907,0.23429222794750054,0.026438684003033508,0.738494873046875,0.49560546875,0.242889404296875
431,noise,mod1,32,random,4,0.6,0.15,0.25,201,0.2181668439930813,0.11780080263513393,0.2944890208534109,0.46875,0.0,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.04202741909734782,0.008871972057910127,0.54144287109375,0.500030517578125,0.041412353515625
431,noise,mod1,32,random,4,0.6,0.15,0.25,202,0.20876346093422626,0.11382835437705292,0.3087047379816713,0.4375,0.0,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.04042172604753946,0.008871972057910127,0.53533935546875,0.49810791015625,0.0372314453125
431,noise,mod1,32,random,4,0.6,0.15,0.25,203,0.20021231139294365,0.11228553432515453,0.3205846838223421,0.4375,0.0,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.03887942305069987,0.008871972057910127,0.539215087890625,0.49969482421875,0.039520263671875
431,noise,mod1,32,random,4,0.6,0.15,0.25,204,0.19725666807278625,0.12341819195202935,0.3207992916938535,0.4375,0.0,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.03821994405176685,0.008871972057910127,0.535491943359375,0.499359130859375,0.0361328125
431,noise,mod1,32,random,4,0.6,0.15,0.25,205,0.1840617563591102,0.13179683413578797,0.3356155360339209,0.5,0.0,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.036006773983880525,0.008871972057910127,0.537872314453125,0.499176025390625,0.0386962890625
431,noise,mod1,32,random,4,0.6,0.15,0.25,206,0.1813997806205238,0.12236738238597616,0.3416290220435716,0.4375,0.0,0.0,0.14812500000000003,0.9977745893216006,0.3870967741935484,2.8950686176299607,0.03535765164981437,0.008871972057910127,0.534027099609375,0.4970703125,0.036956787109375
432,noise,mod1,32,random,8,0.05,0.45,0.25,201,0.6142758589736557,0.02013461361193493,0.22729124128326003,1.0,1.0,0.78125,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.25173334105674056,0.052178363994254684,0.739654541015625,0.499267578125,0.240386962890625
432,noise,mod1,32,random,8,0.05,0.45,0.25,202,0.612436186900206,0.026210786680612202,0.23110021446325235,1.0,1.0,0.65625,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.2511468157144259,0.052178363994254684,0.74713134765625,0.49652099609375,0.2506103515625
432,noise,mod1,32,random,8,0.05,0.45,0.25,203,0.611054164670821,0.03878096233081949,0.2291061342075112,1.0,1.0,0.71875,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.249782857301249,0.052178363994254684,0.748626708984375,0.49945068359375,0.249176025390625
432,noise,mod1,32,random,8,0.05,0.45,0.25,204,0.6122461365837957,0.04221862515942597,0.22698998782700736,1.0,1.0,0.6875,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.25042945035033737,0.052178363994254684,0.74725341796875,0.5015869140625,0.24566650390625
432,noise,mod1,32,random,8,0.05,0.45,0.25,205,0.5844414410613337,0.11346377761264582,0.2479645671404392,1.0,0.875,0.625,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.23579656070618427,0.052178363994254684,0.749359130859375,0.50128173828125,0.248077392578125
432,noise,mod1,32,random,8,0.05,0.45,0.25,206,0.608008431978776,0.046722613953261764,0.23349869760779995,1.0,1.0,0.625,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.2483029474790372,0.052178363994254684,0.765228271484375,0.49798583984375,0.267242431640625
433,noise,mod1,32,random,8,0.05,0.85,0.25,201,0.6468287830456882,0.007360799388925277,0.24377975683809844,1.0,1.0,1.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.277618395692817,0.09654303191659042,0.768310546875,0.499267578125,0.26904296875
433,noise,mod1,32,random,8,0.05,0.85,0.25,202,0.647373323279858,0.014088723507588836,0.24267230556960087,1.0,1.0,1.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.2778990555819797,0.09654303191659042,0.77130126953125,0.49652099609375,0.2747802734375
433,noise,mod1,32,random,8,0.05,0.85,0.25,203,0.64518363865297,0.03027335987231794,0.2427171735371419,1.0,1.0,0.875,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.2763183608367825,0.09654303191659042,0.775482177734375,0.49945068359375,0.276031494140625
433,noise,mod1,32,random,8,0.05,0.85,0.25,204,0.6498482035890526,0.02846751099358596,0.23441367685670772,1.0,1.0,0.90625,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.27849277424206004,0.09654303191659042,0.773834228515625,0.5015869140625,0.272247314453125
433,noise,mod1,32,random,8,0.05,0.85,0.25,205,0.6367368266542581,0.061939939177649624,0.24592684466996437,1.0,1.0,0.6875,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.2708832207045052,0.09654303191659042,0.78466796875,0.50128173828125,0.28338623046875
433,noise,mod1,32,random,8,0.05,0.85,0.25,206,0.6427148154318363,0.03764191716407393,0.2463668170687493,1.0,1.0,0.8125,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.27511994169109266,0.09654303191659042,0.794281005859375,0.49798583984375,0.296295166015625
434,noise,mod1,32,random,8,0.6,0.85,0.25,201,0.288152776573091,0.028389332640684346,0.2971792155132731,1.0,0.0,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.06733466522536972,0.09654303191659042,0.56878662109375,0.500030517578125,0.068756103515625
434,noise,mod1,32,random,8,0.6,0.85,0.25,202,0.28845990702529467,0.026652430485517117,0.29690245781977753,1.0,0.0,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.06745352245374073,0.09654303191659042,0.563140869140625,0.49810791015625,0.065032958984375
434,noise,mod1,32,random,8,0.6,0.85,0.25,203,0.28522772627168186,0.053106010851466386,0.29722749838615437,0.9375,0.0,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.06624319085064691,0.09654303191659042,0.5677490234375,0.49969482421875,0.06805419921875
434,noise,mod1,32,random,8,0.6,0.85,0.25,204,0.286080903176849,0.049100750660263995,0.29664394934000293,1.0,0.0,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.06652392775818232,0.09654303191659042,0.56695556640625,0.499359130859375,0.067596435546875
434,noise,mod1,32,random,8,0.6,0.85,0.25,205,0.27660740544697626,0.0968208160090756,0.29766511193734835,0.71875,0.0,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.06347765900810266,0.09654303191659042,0.565460205078125,0.499176025390625,0.0662841796875
434,noise,mod1,32,random,8,0.6,0.85,0.25,206,0.28322489401477413,0.06274352077724028,0.2975093102694671,0.9375,0.0,0.0,0.839375,0.9873893394890703,0.3870967741935484,15.677047213325617,0.06540516556472897,0.09654303191659042,0.567840576171875,0.4970703125,0.070770263671875
435,noise,mod1,32,segregated,4,0.6,0.45,0.25,201,0.12586586310635017,0.13527391604462805,0.4506163815729325,0.25,0.03125,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.027118979215719746,0.026438684003033508,0.525115966796875,0.497650146484375,0.0274658203125
435,noise,mod1,32,segregated,4,0.6,0.45,0.25,202,0.12586586310635017,0.13527391604462805,0.4506163815729325,0.25,0.03125,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.027118979215719746,0.026438684003033508,0.523040771484375,0.494873046875,0.028167724609375
435,noise,mod1,32,segregated,4,0.6,0.45,0.25,203,0.12586586310635017,0.13527391604462805,0.4506163815729325,0.25,0.03125,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.027118979215719746,0.026438684003033508,0.5262451171875,0.498138427734375,0.028106689453125
435,noise,mod1,32,segregated,4,0.6,0.45,0.25,204,0.12586586310635017,0.13527391604462805,0.4506163815729325,0.25,0.03125,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.027118979215719746,0.026438684003033508,0.527618408203125,0.501495361328125,0.026123046875
435,noise,mod1,32,segregated,4,0.6,0.45,0.25,205,0.12586586310635017,0.13527391604462805,0.4506163815729325,0.25,0.03125,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.027118979215719746,0.026438684003033508,0.527374267578125,0.49822998046875,0.029144287109375
435,noise,mod1,32,segregated,4,0.6,0.45,0.25,206,0.12586586310635017,0.13527391604462805,0.4506163815729325,0.25,0.03125,0.0,0.44437499999999996,0.993323767964802,0.3870967741935484,7.592261662624907,0.027118979215719746,0.026438684003033508,0.528533935546875,0.501220703125,0.027313232421875
436,noise,mod1,32,segregated,8,0.05,0.45,0.25,201,0.44697249626828517,0.26486148654831737,0.3616434340181086,0.71875,0.59375,0.53125,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.17720271846286845,0.052178363994254684,0.67108154296875,0.49700927734375,0.174072265625
436,noise,mod1,32,segregated,8,0.05,0.45,0.25,202,0.44697249626828517,0.26486148654831737,0.3616434340181086,0.71875,0.59375,0.53125,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.17720271846286845,0.052178363994254684,0.669952392578125,0.493804931640625,0.1761474609375
436,noise,mod1,32,segregated,8,0.05,0.45,0.25,203,0.44697249626828517,0.26486148654831737,0.3616434340181086,0.71875,0.59375,0.53125,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.17720271846286845,0.052178363994254684,0.6689453125,0.496551513671875,0.172393798828125
436,noise,mod1,32,segregated,8,0.05,0.45,0.25,204,0.44697249626828517,0.26486148654831737,0.3616434340181086,0.71875,0.59375,0.53125,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.17720271846286845,0.052178363994254684,0.673095703125,0.5029296875,0.170166015625
436,noise,mod1,32,segregated,8,0.05,0.45,0.25,205,0.44697249626828517,0.26486148654831737,0.3616434340181086,0.71875,0.59375,0.53125,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.17720271846286845,0.052178363994254684,0.6865234375,0.499786376953125,0.186737060546875
436,noise,mod1,32,segregated,8,0.05,0.45,0.25,206,0.44697249626828517,0.26486148654831737,0.3616434340181086,0.71875,0.59375,0.53125,0.44437499999999996,0.993323767964802,0.3870967741935484,11.177613451537425,0.17720271846286845,0.052178363994254684,0.684906005859375,0.5023193359375,0.182586669921875
437,noise,mod1,32,segregated,8,0.05,0.85,0.5,201,0.4086633223693771,0.19361680365111805,0.5163155312617589,0.8125,0.4375,0.3125,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.16552029772315474,0.09654303191659042,0.66204833984375,0.499603271484375,0.162445068359375
437,noise,mod1,32,segregated,8,0.05,0.85,0.5,202,0.4086633223693771,0.19361680365111805,0.5163155312617589,0.8125,0.4375,0.3125,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.16552029772315474,0.09654303191659042,0.662872314453125,0.49346923828125,0.169403076171875
437,noise,mod1,32,segregated,8,0.05,0.85,0.5,203,0.4086633223693771,0.19361680365111805,0.5163155312617589,0.8125,0.4375,0.3125,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.16552029772315474,0.09654303191659042,0.667877197265625,0.496429443359375,0.17144775390625
437,noise,mod1,32,segregated,8,0.05,0.85,0.5,204,0.4086633223693771,0.19361680365111805,0.5163155312617589,0.8125,0.4375,0.3125,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.16552029772315474,0.09654303191659042,0.663604736328125,0.5037841796875,0.159820556640625
437,noise,mod1,32,segregated,8,0.05,0.85,0.5,205,0.4086633223693771,0.19361680365111805,0.5163155312617589,0.8125,0.4375,0.3125,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.16552029772315474,0.09654303191659042,0.673797607421875,0.5003662109375,0.173431396484375
437,noise,mod1,32,segregated,8,0.05,0.85,0.5,206,0.4086633223693771,0.19361680365111805,0.5163155312617589,0.8125,0.4375,0.3125,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.16552029772315474,0.09654303191659042,0.671783447265625,0.497467041015625,0.17431640625
438,noise,mod1,32,segregated,8,0.6,0.45,0.5,201,0.046948887214791755,0.06134775477080341,0.5563463115067111,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.010147647790880588,0.052178363994254684,0.50921630859375,0.49749755859375,0.01171875
438,noise,mod1,32,segregated,8,0.6,0.45,0.5,202,0.046948887214791755,0.06134775477080341,0.5563463115067111,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.010147647790880588,0.052178363994254684,0.50701904296875,0.49444580078125,0.0125732421875
438,noise,mod1,32,segregated,8,0.6,0.45,0.5,203,0.046948887214791755,0.06134775477080341,0.5563463115067111,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.010147647790880588,0.052178363994254684,0.5128173828125,0.498046875,0.0147705078125
438,noise,mod1,32,segregated,8,0.6,0.45,0.5,204,0.046948887214791755,0.06134775477080341,0.5563463115067111,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.010147647790880588,0.052178363994254684,0.5107421875,0.5008544921875,0.0098876953125
438,noise,mod1,32,segregated,8,0.6,0.45,0.5,205,0.046948887214791755,0.06134775477080341,0.5563463115067111,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.010147647790880588,0.052178363994254684,0.51025390625,0.500244140625,0.010009765625
438,noise,mod1,32,segregated,8,0.6,0.45,0.5,206,0.046948887214791755,0.06134775477080341,0.5563463115067111,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.010147647790880588,0.052178363994254684,0.5087890625,0.49774169921875,0.01104736328125
439,noise,mod1,32,segregated,8,0.6,0.85,0.5,201,0.07975266425830375,0.06849855461134004,0.5336625384664895,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.017568014334038234,0.09654303191659042,0.515655517578125,0.49749755859375,0.018157958984375
439,noise,mod1,32,segregated,8,0.6,0.85,0.5,202,0.07975266425830375,0.06849855461134004,0.5336625384664895,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.017568014334038234,0.09654303191659042,0.514923095703125,0.49444580078125,0.020477294921875
439,noise,mod1,32,segregated,8,0.6,0.85,0.5,203,0.07975266425830375,0.06849855461134004,0.5336625384664895,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.017568014334038234,0.09654303191659042,0.5213623046875,0.498046875,0.0233154296875
439,noise,mod1,32,segregated,8,0.6,0.85,0.5,204,0.07975266425830375,0.06849855461134004,0.5336625384664895,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.017568014334038234,0.09654303191659042,0.517303466796875,0.5008544921875,0.016448974609375
439,noise,mod1,32,segregated,8,0.6,0.85,0.5,205,0.07975266425830375,0.06849855461134004,0.5336625384664895,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.017568014334038234,0.09654303191659042,0.518280029296875,0.500244140625,0.018035888671875
439,noise,mod1,32,segregated,8,0.6,0.85,0.5,206,0.07975266425830375,0.06849855461134004,0.5336625384664895,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,15.677047213325617,0.017568014334038234,0.09654303191659042,0.515625,0.49774169921875,0.01788330078125
440,noise,mod1,64,random,4,0.05,0.15,0.25,201,0.4748752911276405,0.1116061976675801,0.1916752662467109,0.96875,0.828125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.15257353500565946,0.003451421780915176,0.6519775390625,0.4988250732421875,0.1531524658203125
440,noise,mod1,64,random,4,0.05,0.15,0.25,202,0.4778796618907487,0.10606685552168973,0.18933258864979752,0.96875,0.828125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.15378876959872526,0.003451421780915176,0.6510467529296875,0.4958953857421875,0.1551513671875
440,noise,mod1,64,random,4,0.05,0.15,0.25,203,0.45273193609502466,0.15469278474620252,0.210607548118686,0.90625,0.8125,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.14592095587575196,0.003451421780915176,0.6554107666015625,0.50103759765625,0.1543731689453125
440,noise,mod1,64,random,4,0.05,0.15,0.25,204,0.4755870072384305,0.11931501806651057,0.18831577522877185,0.953125,0.84375,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.1529725837663179,0.003451421780915176,0.64984130859375,0.4976959228515625,0.1521453857421875
440,noise,mod1,64,random,4,0.05,0.15,0.25,205,0.3996179215714647,0.1995441014252501,0.2598490539530367,0.78125,0.671875,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.12778840382830717,0.003451421780915176,0.6227264404296875,0.4986572265625,0.1240692138671875
440,noise,mod1,64,random,4,0.05,0.15,0.25,206,0.43624794218156066,0.17171180254023005,0.22300216243893164,0.859375,0.75,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.13977413781239145,0.003451421780915176,0.6426544189453125,0.5005035400390625,0.14215087890625
441,noise,mod1,64,random,4,0.05,0.15,0.5,201,0.5442065805926832,0.04485097993992748,0.10263106008950684,1.0,0.96875,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.17821752016918974,0.003451421780915176,0.6778411865234375,0.500091552734375,0.1777496337890625
441,noise,mod1,64,random,4,0.05,0.15,0.5,202,0.5383585626423489,0.04624243864731938,0.113919497453295,1.0,0.9375,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.1766637861508556,0.003451421780915176,0.6742401123046875,0.495819091796875,0.1784210205078125
441,noise,mod1,64,random,4,0.05,0.15,0.5,203,0.5428464776732005,0.05096736923475835,0.10613785318390975,1.0,0.96875,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.1782027468828592,0.003451421780915176,0.6810302734375,0.5008544921875,0.18017578125
441,noise,mod1,64,random,4,0.05,0.15,0.5,204,0.5353432592561003,0.05675282195764053,0.11118128594033938,1.0,0.90625,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.17430380136381102,0.003451421780915176,0.669677734375,0.4965362548828125,0.1731414794921875
441,noise,mod1,64,random,4,0.05,0.15,0.5,205,0.5013644179035672,0.10312992349676639,0.15240080894539046,1.0,0.84375,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.16154078563050575,0.003451421780915176,0.6550750732421875,0.49786376953125,0.1572113037109375
441,noise,mod1,64,random,4,0.05,0.15,0.5,206,0.5336783638548899,0.07124038129565378,0.1157486980579973,1.0,0.9375,0.0,0.14906250000000004,0.9991360255216986,0.5079365079365079,2.9068125618142915,0.17451889228759265,0.003451421780915176,0.6777801513671875,0.4983367919921875,0.179443359375
442,noise,mod1,64,random,4,0.05,0.85,0.25,201,0.6019835815037174,0.04433011826814885,0.23697155154992586,1.0,1.0,0.578125,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.24455103191921998,0.019440073937251334,0.7425384521484375,0.4988250732421875,0.24371337890625
442,noise,mod1,64,random,4,0.05,0.85,0.25,202,0.5992625785792476,0.05337650293643737,0.23933931353462456,1.0,1.0,0.5,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.24312779429003029,0.019440073937251334,0.744720458984375,0.4958953857421875,0.2488250732421875
442,noise,mod1,64,random,4,0.05,0.85,0.25,203,0.5911015079273918,0.07768948981582088,0.2449941102322425,1.0,0.953125,0.53125,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.23866177478657744,0.019440073937251334,0.747528076171875,0.50103759765625,0.246490478515625
442,noise,mod1,64,random,4,0.05,0.85,0.25,204,0.5993925200491508,0.052412415052533,0.23922561100511036,1.0,1.0,0.546875,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.24314289548687523,0.019440073937251334,0.7378692626953125,0.4976959228515625,0.24017333984375
442,noise,mod1,64,random,4,0.05,0.85,0.25,205,0.5860347686548835,0.09026488304283475,0.2482887976390555,1.0,0.9375,0.578125,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.23586440394648372,0.019440073937251334,0.7306671142578125,0.4986572265625,0.2320098876953125
442,noise,mod1,64,random,4,0.05,0.85,0.25,206,0.5925376332681714,0.06688687001920872,0.24550185527761284,1.0,0.984375,0.46875,0.8446874999999998,0.99510414462296,0.38095238095238093,10.842495380312197,0.23930006984594474,0.019440073937251334,0.74334716796875,0.5005035400390625,0.2428436279296875
443,noise,mod1,64,random,4,0.6,0.85,0.5,201,0.3938371027584278,0.029933248953100122,0.10021751125339973,1.0,0.171875,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.08566357483717565,0.019440073937251334,0.58428955078125,0.50054931640625,0.083740234375
443,noise,mod1,64,random,4,0.6,0.85,0.5,202,0.38400385177761626,0.052841099602036264,0.11500335850347929,1.0,0.203125,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.083334227282398,0.019440073937251334,0.580474853515625,0.49505615234375,0.085418701171875
443,noise,mod1,64,random,4,0.6,0.85,0.5,203,0.38056480693565053,0.05721432814841435,0.12088483283284152,1.0,0.125,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.08270196169415012,0.019440073937251334,0.5845947265625,0.5023345947265625,0.0822601318359375
443,noise,mod1,64,random,4,0.6,0.85,0.5,204,0.3926875751529156,0.034419444402396436,0.10161515204324978,1.0,0.1875,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.08530744589314956,0.019440073937251334,0.5788726806640625,0.4966583251953125,0.08221435546875
443,noise,mod1,64,random,4,0.6,0.85,0.5,205,0.35475225269074706,0.06174522220028031,0.1686294415018398,1.0,0.078125,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.07836326415594269,0.019440073937251334,0.5711822509765625,0.498260498046875,0.0729217529296875
443,noise,mod1,64,random,4,0.6,0.85,0.5,206,0.37068714645347656,0.0425315771162365,0.1444169984961934,1.0,0.09375,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.08206488963947527,0.019440073937251334,0.58233642578125,0.49822998046875,0.0841064453125
444,noise,mod1,64,random,8,0.05,0.45,0.25,201,0.6036283701192021,0.04258170364371604,0.23617704520041388,1.0,1.0,0.609375,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.24559095223345756,0.02054825355998191,0.743194580078125,0.4988250732421875,0.2443695068359375
444,noise,mod1,64,random,8,0.05,0.45,0.25,202,0.6008034800428774,0.05228909674932042,0.238659722615304,1.0,1.0,0.53125,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.2441174491486287,0.02054825355998191,0.745452880859375,0.4958953857421875,0.2495574951171875
444,noise,mod1,64,random,8,0.05,0.45,0.25,203,0.5936485492018788,0.07329482472359256,0.24371602390469227,1.0,0.953125,0.5625,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.2401427383924039,0.02054825355998191,0.7487640380859375,0.50103759765625,0.2477264404296875
444,noise,mod1,64,random,8,0.05,0.45,0.25,204,0.6007889680190461,0.05137971270113531,0.23867059234207882,1.0,1.0,0.546875,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.2440444921128792,0.02054825355998191,0.7386474609375,0.4976959228515625,0.2409515380859375
444,noise,mod1,64,random,8,0.05,0.45,0.25,205,0.5908948752155061,0.08060693922926966,0.24523262970068951,1.0,0.953125,0.625,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.23847252780309108,0.02054825355998191,0.7328643798828125,0.4986572265625,0.2342071533203125
444,noise,mod1,64,random,8,0.05,0.45,0.25,206,0.5950635948093865,0.06402632502217939,0.24362569848782528,1.0,1.0,0.5,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.24074446065785804,0.02054825355998191,0.7444915771484375,0.5005035400390625,0.243988037109375
445,noise,mod1,64,random,8,0.6,0.45,0.25,201,0.27858643828013047,0.07465829014760583,0.29220036486544465,0.8125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.06294364848936905,0.02054825355998191,0.560943603515625,0.5001220703125,0.060821533203125
445,noise,mod1,64,random,8,0.6,0.45,0.25,202,0.2777017820112121,0.0782805970420363,0.2920808543689214,0.890625,0.03125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.06250198741040239,0.02054825355998191,0.561004638671875,0.49603271484375,0.064971923828125
445,noise,mod1,64,random,8,0.6,0.45,0.25,203,0.27155916524002766,0.09504252309268217,0.29641753350830924,0.84375,0.03125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.06100984681004137,0.02054825355998191,0.565155029296875,0.502716064453125,0.06243896484375
445,noise,mod1,64,random,8,0.6,0.45,0.25,204,0.27753705339524515,0.07884137589168749,0.2925111874115769,0.875,0.0625,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.0625692101073426,0.02054825355998191,0.55908203125,0.497314453125,0.061767578125
445,noise,mod1,64,random,8,0.6,0.45,0.25,205,0.2642935624566627,0.11676348939679439,0.2975415845889856,0.625,0.03125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.05850667866883156,0.02054825355998191,0.5552825927734375,0.4989166259765625,0.056365966796875
445,noise,mod1,64,random,8,0.6,0.45,0.25,206,0.26832089319546076,0.09727084016391858,0.30014249052557485,0.765625,0.03125,0.0,0.44718750000000007,0.9974080765650967,0.38095238095238093,10.910248844754058,0.06016517121662706,0.02054825355998191,0.5638580322265625,0.499664306640625,0.0641937255859375
446,noise,mod1,64,segregated,4,0.05,0.45,0.25,201,0.19449878405249268,0.24232858908522284,0.5680254104459306,0.390625,0.25,0.109375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.07101568570492467,0.010327454942788639,0.569000244140625,0.4976043701171875,0.0713958740234375
446,noise,mod1,64,segregated,4,0.05,0.45,0.25,202,0.19449878405249268,0.24232858908522284,0.5680254104459306,0.390625,0.25,0.109375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.07101568570492467,0.010327454942788639,0.568634033203125,0.4953765869140625,0.0732574462890625
446,noise,mod1,64,segregated,4,0.05,0.45,0.25,203,0.19449878405249268,0.24232858908522284,0.5680254104459306,0.390625,0.25,0.109375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.07101568570492467,0.010327454942788639,0.5743255615234375,0.503387451171875,0.0709381103515625
446,noise,mod1,64,segregated,4,0.05,0.45,0.25,204,0.19449878405249268,0.24232858908522284,0.5680254104459306,0.390625,0.25,0.109375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.07101568570492467,0.010327454942788639,0.567657470703125,0.4969329833984375,0.0707244873046875
446,noise,mod1,64,segregated,4,0.05,0.45,0.25,205,0.19449878405249268,0.24232858908522284,0.5680254104459306,0.390625,0.25,0.109375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.07101568570492467,0.010327454942788639,0.5702972412109375,0.5037384033203125,0.066558837890625
446,noise,mod1,64,segregated,4,0.05,0.45,0.25,206,0.19449878405249268,0.24232858908522284,0.5680254104459306,0.390625,0.25,0.109375,0.44718750000000007,0.9974080765650967,0.38095238095238093,7.515758335425147,0.07101568570492467,0.010327454942788639,0.5693511962890625,0.500640869140625,0.0687103271484375
447,noise,mod1,64,segregated,4,0.05,0.85,0.5,201,0.12040716769150181,0.1991810551557047,0.6815439222505929,0.21875,0.15625,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.04606466930998233,0.019440073937251334,0.5464630126953125,0.4970550537109375,0.049407958984375
447,noise,mod1,64,segregated,4,0.05,0.85,0.5,202,0.12040716769150181,0.1991810551557047,0.6815439222505929,0.21875,0.15625,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.04606466930998233,0.019440073937251334,0.5439453125,0.4968719482421875,0.0470733642578125
447,noise,mod1,64,segregated,4,0.05,0.85,0.5,203,0.12040716769150181,0.1991810551557047,0.6815439222505929,0.21875,0.15625,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.04606466930998233,0.019440073937251334,0.5471649169921875,0.5025787353515625,0.044586181640625
447,noise,mod1,64,segregated,4,0.05,0.85,0.5,204,0.12040716769150181,0.1991810551557047,0.6815439222505929,0.21875,0.15625,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.04606466930998233,0.019440073937251334,0.5439300537109375,0.4978485107421875,0.04608154296875
447,noise,mod1,64,segregated,4,0.05,0.85,0.5,205,0.12040716769150181,0.1991810551557047,0.6815439222505929,0.21875,0.15625,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.04606466930998233,0.019440073937251334,0.54486083984375,0.501434326171875,0.043426513671875
447,noise,mod1,64,segregated,4,0.05,0.85,0.5,206,0.12040716769150181,0.1991810551557047,0.6815439222505929,0.21875,0.15625,0.03125,0.8446874999999998,0.99510414462296,0.5079365079365079,10.842495380312197,0.04606466930998233,0.019440073937251334,0.5474090576171875,0.49853515625,0.0488739013671875
448,noise,mod1,64,segregated,4,0.6,0.15,0.25,201,0.03216496043221811,0.07452243367445484,0.5103133351208208,0.0625,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.006279801635196732,0.003451421780915176,0.505615234375,0.4990234375,0.006591796875
448,noise,mod1,64,segregated,4,0.6,0.15,0.25,202,0.03216496043221811,0.07452243367445484,0.5103133351208208,0.0625,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.006279801635196732,0.003451421780915176,0.500762939453125,0.4972381591796875,0.0035247802734375
448,noise,mod1,64,segregated,4,0.6,0.15,0.25,203,0.03216496043221811,0.07452243367445484,0.5103133351208208,0.0625,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.006279801635196732,0.003451421780915176,0.5110931396484375,0.505859375,0.0052337646484375
448,noise,mod1,64,segregated,4,0.6,0.15,0.25,204,0.03216496043221811,0.07452243367445484,0.5103133351208208,0.0625,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.006279801635196732,0.003451421780915176,0.50396728515625,0.495819091796875,0.008148193359375
448,noise,mod1,64,segregated,4,0.6,0.15,0.25,205,0.03216496043221811,0.07452243367445484,0.5103133351208208,0.0625,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.006279801635196732,0.003451421780915176,0.5084686279296875,0.502593994140625,0.0058746337890625
448,noise,mod1,64,segregated,4,0.6,0.15,0.25,206,0.03216496043221811,0.07452243367445484,0.5103133351208208,0.0625,0.0,0.0,0.14906250000000004,0.9991360255216986,0.38095238095238093,2.9068125618142915,0.006279801635196732,0.003451421780915176,0.508270263671875,0.5005645751953125,0.0077056884765625
449,noise,mod1,64,segregated,4,0.6,0.45,0.5,201,0.013034210681273788,0.03912521680537496,0.5755482187976925,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.002769547358738414,0.010327454942788639,0.502410888671875,0.49871826171875,0.003692626953125
449,noise,mod1,64,segregated,4,0.6,0.45,0.5,202,0.013034210681273788,0.03912521680537496,0.5755482187976925,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.002769547358738414,0.010327454942788639,0.4997711181640625,0.496795654296875,0.0029754638671875
449,noise,mod1,64,segregated,4,0.6,0.45,0.5,203,0.013034210681273788,0.03912521680537496,0.5755482187976925,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.002769547358738414,0.010327454942788639,0.5055084228515625,0.50543212890625,7.62939453125e-05
449,noise,mod1,64,segregated,4,0.6,0.45,0.5,204,0.013034210681273788,0.03912521680537496,0.5755482187976925,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.002769547358738414,0.010327454942788639,0.4991912841796875,0.49468994140625,0.0045013427734375
449,noise,mod1,64,segregated,4,0.6,0.45,0.5,205,0.013034210681273788,0.03912521680537496,0.5755482187976925,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.002769547358738414,0.010327454942788639,0.502685546875,0.500396728515625,0.002288818359375
449,noise,mod1,64,segregated,4,0.6,0.45,0.5,206,0.013034210681273788,0.03912521680537496,0.5755482187976925,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,7.515758335425147,0.002769547358738414,0.010327454942788639,0.5048675537109375,0.4990692138671875,0.00579833984375
450,noise,mod1,64,segregated,8,0.05,0.15,0.25,201,0.15966151407644352,0.22152963409643628,0.5561852022495819,0.328125,0.203125,0.0625,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.054233469351935654,0.006890931249520671,0.5520172119140625,0.4976043701171875,0.054412841796875
450,noise,mod1,64,segregated,8,0.05,0.15,0.25,202,0.15966151407644352,0.22152963409643628,0.5561852022495819,0.328125,0.203125,0.0625,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.054233469351935654,0.006890931249520671,0.5515594482421875,0.4953765869140625,0.056182861328125
450,noise,mod1,64,segregated,8,0.05,0.15,0.25,203,0.15966151407644352,0.22152963409643628,0.5561852022495819,0.328125,0.203125,0.0625,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.054233469351935654,0.006890931249520671,0.5584869384765625,0.503387451171875,0.0550994873046875
450,noise,mod1,64,segregated,8,0.05,0.15,0.25,204,0.15966151407644352,0.22152963409643628,0.5561852022495819,0.328125,0.203125,0.0625,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.054233469351935654,0.006890931249520671,0.5511016845703125,0.4969329833984375,0.054168701171875
450,noise,mod1,64,segregated,8,0.05,0.15,0.25,205,0.15966151407644352,0.22152963409643628,0.5561852022495819,0.328125,0.203125,0.0625,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.054233469351935654,0.006890931249520671,0.5534210205078125,0.5037384033203125,0.0496826171875
450,noise,mod1,64,segregated,8,0.05,0.15,0.25,206,0.15966151407644352,0.22152963409643628,0.5561852022495819,0.328125,0.203125,0.0625,0.14906250000000004,0.9991360255216986,0.38095238095238093,5.232757030271085,0.054233469351935654,0.006890931249520671,0.5525970458984375,0.500640869140625,0.0519561767578125
451,noise,mod1,64,segregated,8,0.05,0.85,0.25,201,0.39803554727246226,0.27804899726039517,0.4730231824409653,0.671875,0.578125,0.34375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.16566619216750217,0.0385022313998169,0.6669921875,0.4976043701171875,0.1693878173828125
451,noise,mod1,64,segregated,8,0.05,0.85,0.25,202,0.39803554727246226,0.27804899726039517,0.4730231824409653,0.671875,0.578125,0.34375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.16566619216750217,0.0385022313998169,0.6616363525390625,0.4953765869140625,0.166259765625
451,noise,mod1,64,segregated,8,0.05,0.85,0.25,203,0.39803554727246226,0.27804899726039517,0.4730231824409653,0.671875,0.578125,0.34375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.16566619216750217,0.0385022313998169,0.6693878173828125,0.503387451171875,0.1660003662109375
451,noise,mod1,64,segregated,8,0.05,0.85,0.25,204,0.39803554727246226,0.27804899726039517,0.4730231824409653,0.671875,0.578125,0.34375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.16566619216750217,0.0385022313998169,0.6574859619140625,0.4969329833984375,0.160552978515625
451,noise,mod1,64,segregated,8,0.05,0.85,0.25,205,0.39803554727246226,0.27804899726039517,0.4730231824409653,0.671875,0.578125,0.34375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.16566619216750217,0.0385022313998169,0.661102294921875,0.5037384033203125,0.1573638916015625
451,noise,mod1,64,segregated,8,0.05,0.85,0.25,206,0.39803554727246226,0.27804899726039517,0.4730231824409653,0.671875,0.578125,0.34375,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.16566619216750217,0.0385022313998169,0.663330078125,0.500640869140625,0.162689208984375
452,noise,mod1,64,segregated,8,0.6,0.45,0.5,201,0.023474532701966984,0.04932279107705327,0.576900151928488,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.005074180699216523,0.02054825355998191,0.5051116943359375,0.49871826171875,0.0063934326171875
452,noise,mod1,64,segregated,8,0.6,0.45,0.5,202,0.023474532701966984,0.04932279107705327,0.576900151928488,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.005074180699216523,0.02054825355998191,0.503204345703125,0.496795654296875,0.00640869140625
452,noise,mod1,64,segregated,8,0.6,0.45,0.5,203,0.023474532701966984,0.04932279107705327,0.576900151928488,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.005074180699216523,0.02054825355998191,0.5076904296875,0.50543212890625,0.00225830078125
452,noise,mod1,64,segregated,8,0.6,0.45,0.5,204,0.023474532701966984,0.04932279107705327,0.576900151928488,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.005074180699216523,0.02054825355998191,0.5012664794921875,0.49468994140625,0.0065765380859375
452,noise,mod1,64,segregated,8,0.6,0.45,0.5,205,0.023474532701966984,0.04932279107705327,0.576900151928488,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.005074180699216523,0.02054825355998191,0.5054473876953125,0.500396728515625,0.0050506591796875
452,noise,mod1,64,segregated,8,0.6,0.45,0.5,206,0.023474532701966984,0.04932279107705327,0.576900151928488,0.03125,0.0,0.0,0.44718750000000007,0.9974080765650967,0.5079365079365079,10.910248844754058,0.005074180699216523,0.02054825355998191,0.5067901611328125,0.4990692138671875,0.007720947265625
453,noise,mod1,64,segregated,8,0.6,0.85,0.25,201,0.1273597461166327,0.13349797484204434,0.46944582763699255,0.265625,0.0,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.02862769776745105,0.0385022313998169,0.5294952392578125,0.4990234375,0.0304718017578125
453,noise,mod1,64,segregated,8,0.6,0.85,0.25,202,0.1273597461166327,0.13349797484204434,0.46944582763699255,0.265625,0.0,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.02862769776745105,0.0385022313998169,0.5256805419921875,0.4972381591796875,0.0284423828125
453,noise,mod1,64,segregated,8,0.6,0.85,0.25,203,0.1273597461166327,0.13349797484204434,0.46944582763699255,0.265625,0.0,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.02862769776745105,0.0385022313998169,0.5332794189453125,0.505859375,0.0274200439453125
453,noise,mod1,64,segregated,8,0.6,0.85,0.25,204,0.1273597461166327,0.13349797484204434,0.46944582763699255,0.265625,0.0,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.02862769776745105,0.0385022313998169,0.52593994140625,0.495819091796875,0.030120849609375
453,noise,mod1,64,segregated,8,0.6,0.85,0.25,205,0.1273597461166327,0.13349797484204434,0.46944582763699255,0.265625,0.0,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.02862769776745105,0.0385022313998169,0.527191162109375,0.502593994140625,0.02459716796875
453,noise,mod1,64,segregated,8,0.6,0.85,0.25,206,0.1273597461166327,0.13349797484204434,0.46944582763699255,0.265625,0.0,0.0,0.8446874999999998,0.99510414462296,0.38095238095238093,15.544192654744194,0.02862769776745105,0.0385022313998169,0.5295257568359375,0.5005645751953125,0.028961181640625
454,noise,mod1,64,segregated,8,0.6,0.85,0.5,201,0.03988974196722658,0.06263305336524572,0.5695166159086317,0.03125,0.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.008797607350485697,0.0385022313998169,0.5091705322265625,0.49871826171875,0.0104522705078125
454,noise,mod1,64,segregated,8,0.6,0.85,0.5,202,0.03988974196722658,0.06263305336524572,0.5695166159086317,0.03125,0.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.008797607350485697,0.0385022313998169,0.5063323974609375,0.496795654296875,0.0095367431640625
454,noise,mod1,64,segregated,8,0.6,0.85,0.5,203,0.03988974196722658,0.06263305336524572,0.5695166159086317,0.03125,0.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.008797607350485697,0.0385022313998169,0.51214599609375,0.50543212890625,0.0067138671875
454,noise,mod1,64,segregated,8,0.6,0.85,0.5,204,0.03988974196722658,0.06263305336524572,0.5695166159086317,0.03125,0.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.008797607350485697,0.0385022313998169,0.5062255859375,0.49468994140625,0.01153564453125
454,noise,mod1,64,segregated,8,0.6,0.85,0.5,205,0.03988974196722658,0.06263305336524572,0.5695166159086317,0.03125,0.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.008797607350485697,0.0385022313998169,0.5094146728515625,0.500396728515625,0.0090179443359375
454,noise,mod1,64,segregated,8,0.6,0.85,0.5,206,0.03988974196722658,0.06263305336524572,0.5695166159086317,0.03125,0.0,0.0,0.8446874999999998,0.99510414462296,0.5079365079365079,15.544192654744194,0.008797607350485697,0.0385022313998169,0.5101470947265625,0.4990692138671875,0.011077880859375
455,noise,mod4,32,random,4,0.05,0.85,0.25,201,0.6256770976765395,0.030942433070431374,0.2363905899891986,1.0,1.0,0.78125,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.2614503681470399,0.2347020911362906,0.75146484375,0.499267578125,0.252197265625
455,noise,mod4,32,random,4,0.05,0.85,0.25,202,0.6224435645931602,0.03130393027358034,0.2428225438999572,1.0,1.0,0.78125,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.260119182555257,0.2347020911362906,0.757354736328125,0.49652099609375,0.260833740234375
455,noise,mod4,32,random,4,0.05,0.85,0.25,203,0.6346132140811303,0.02125628721407829,0.22036353598234165,1.0,1.0,0.9375,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.26534436403583345,0.2347020911362906,0.76666259765625,0.49945068359375,0.2672119140625
455,noise,mod4,32,random,4,0.05,0.85,0.25,204,0.6268744888966089,0.03602457654870481,0.23387793887747835,1.0,1.0,0.84375,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.2619323272157107,0.2347020911362906,0.75836181640625,0.5015869140625,0.25677490234375
455,noise,mod4,32,random,4,0.05,0.85,0.25,205,0.6223016399226488,0.06047329697725589,0.23370004697402785,1.0,0.96875,0.84375,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.2588259881741197,0.2347020911362906,0.771575927734375,0.50128173828125,0.270294189453125
455,noise,mod4,32,random,4,0.05,0.85,0.25,206,0.6259322611189482,0.03177487850949597,0.2380069026417556,1.0,1.0,0.78125,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.26185759076214177,0.2347020911362906,0.78106689453125,0.49798583984375,0.2830810546875
456,noise,mod4,32,random,8,0.05,0.45,0.5,201,0.6952156975879324,0.0192452596405832,0.06060232647151629,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.2834311381158182,0.24328102470736912,0.778472900390625,0.500274658203125,0.2781982421875
456,noise,mod4,32,random,8,0.05,0.45,0.5,202,0.7044307541795941,0.009924318082142381,0.026577086913840878,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.2843529729093206,0.24328102470736912,0.786865234375,0.49896240234375,0.28790283203125
456,noise,mod4,32,random,8,0.05,0.45,0.5,203,0.7032007123192359,0.012759747988576254,0.03390457382906545,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.28479025659767393,0.24328102470736912,0.780548095703125,0.50103759765625,0.279510498046875
456,noise,mod4,32,random,8,0.05,0.45,0.5,204,0.6981190652527691,0.011013781436453325,0.0490838765535514,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.28361448123415384,0.24328102470736912,0.7821044921875,0.502105712890625,0.279998779296875
456,noise,mod4,32,random,8,0.05,0.45,0.5,205,0.693790356511109,0.015754319913284322,0.06588432077980201,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.28332217115489783,0.24328102470736912,0.795745849609375,0.49920654296875,0.296539306640625
456,noise,mod4,32,random,8,0.05,0.45,0.5,206,0.696097005747679,0.014914160016178095,0.060414013423589964,1.0,1.0,1.0,0.4275,0.9657546947955247,0.5161290322580645,12.918796291173514,0.28413248897427934,0.24328102470736912,0.787994384765625,0.49560546875,0.292388916015625
457,noise,mod4,32,random,8,0.6,0.85,0.25,201,0.28901902186975986,0.03235683369868583,0.30049444128611763,1.0,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.06813151817985967,0.41431911068883365,0.570068359375,0.500030517578125,0.070037841796875
457,noise,mod4,32,random,8,0.6,0.85,0.25,202,0.28919825723280684,0.029814792049081554,0.3006370435562119,1.0,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.06821448349212061,0.41431911068883365,0.561737060546875,0.49810791015625,0.063629150390625
457,noise,mod4,32,random,8,0.6,0.85,0.25,203,0.2894376985513383,0.0289598549484595,0.3001447767475294,1.0,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.06824237721469442,0.41431911068883365,0.571563720703125,0.49969482421875,0.071868896484375
457,noise,mod4,32,random,8,0.6,0.85,0.25,204,0.2876503921041383,0.04357218229954927,0.3006243507073928,1.0,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.06759762235662536,0.41431911068883365,0.566925048828125,0.499359130859375,0.06756591796875
457,noise,mod4,32,random,8,0.6,0.85,0.25,205,0.2851353914663045,0.06175478681911877,0.3007136629474801,0.875,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.06678228825421834,0.41431911068883365,0.568267822265625,0.499176025390625,0.069091796875
457,noise,mod4,32,random,8,0.6,0.85,0.25,206,0.28784464756644207,0.0409344379851209,0.30077543187240774,1.0,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,20.45192651262794,0.06765713212743382,0.41431911068883365,0.570098876953125,0.4970703125,0.073028564453125
458,noise,mod4,32,random,8,0.6,0.85,0.5,201,0.41303603213996165,0.02356300313450143,0.07584841617288035,1.0,0.34375,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.09093679439396052,0.41431911068883365,0.588134765625,0.5001220703125,0.0880126953125
458,noise,mod4,32,random,8,0.6,0.85,0.5,202,0.4354886116777614,0.0060906190501308,0.02643815269104602,1.0,0.875,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.09304653487117003,0.41431911068883365,0.5924072265625,0.5003662109375,0.092041015625
458,noise,mod4,32,random,8,0.6,0.85,0.5,203,0.4316950698935593,0.010633536157294541,0.03510357216169649,1.0,0.625,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.09278022234876862,0.41431911068883365,0.590576171875,0.49957275390625,0.09100341796875
458,noise,mod4,32,random,8,0.6,0.85,0.5,204,0.42453037859017223,0.01221512716483764,0.051624744137665594,1.0,0.40625,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.09232710472767712,0.41431911068883365,0.58978271484375,0.501434326171875,0.088348388671875
458,noise,mod4,32,random,8,0.6,0.85,0.5,205,0.4107115475792048,0.026786778290690278,0.08034998560099188,1.0,0.375,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.09054605364882859,0.41431911068883365,0.594573974609375,0.49822998046875,0.096343994140625
458,noise,mod4,32,random,8,0.6,0.85,0.5,206,0.413563453711558,0.022552516080009858,0.07482753303728092,1.0,0.34375,0.0,0.8074999999999999,0.9353144235026569,0.5161290322580645,20.45192651262794,0.09102979255848977,0.41431911068883365,0.593505859375,0.496673583984375,0.096832275390625
459,noise,mod4,32,segregated,4,0.05,0.85,0.5,201,0.6282514680865233,0.048746795798346614,0.24098672974761676,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2642624245941728,0.2347020911362906,0.762481689453125,0.499603271484375,0.26287841796875
459,noise,mod4,32,segregated,4,0.05,0.85,0.5,202,0.6282514680865233,0.048746795798346614,0.24098672974761676,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2642624245941728,0.2347020911362906,0.7623291015625,0.49346923828125,0.26885986328125
459,noise,mod4,32,segregated,4,0.05,0.85,0.5,203,0.6282514680865233,0.048746795798346614,0.24098672974761676,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2642624245941728,0.2347020911362906,0.764923095703125,0.496429443359375,0.26849365234375
459,noise,mod4,32,segregated,4,0.05,0.85,0.5,204,0.6282514680865233,0.048746795798346614,0.24098672974761676,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2642624245941728,0.2347020911362906,0.76190185546875,0.5037841796875,0.25811767578125
459,noise,mod4,32,segregated,4,0.05,0.85,0.5,205,0.6282514680865233,0.048746795798346614,0.24098672974761676,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2642624245941728,0.2347020911362906,0.776580810546875,0.5003662109375,0.276214599609375
459,noise,mod4,32,segregated,4,0.05,0.85,0.5,206,0.6282514680865233,0.048746795798346614,0.24098672974761676,1.0,1.0,0.5,0.8074999999999999,0.9353144235026569,0.5161290322580645,12.835187700967548,0.2642624245941728,0.2347020911362906,0.7708740234375,0.497467041015625,0.273406982421875
460,noise,mod4,32,segregated,4,0.6,0.85,0.25,201,0.20404134551312567,0.13151125613485076,0.3777161864726739,0.5,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.04573779423715002,0.2347020911362906,0.54522705078125,0.497650146484375,0.047576904296875
460,noise,mod4,32,segregated,4,0.6,0.85,0.25,202,0.20404134551312567,0.13151125613485076,0.3777161864726739,0.5,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.04573779423715002,0.2347020911362906,0.5426025390625,0.494873046875,0.0477294921875
460,noise,mod4,32,segregated,4,0.6,0.85,0.25,203,0.20404134551312567,0.13151125613485076,0.3777161864726739,0.5,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.04573779423715002,0.2347020911362906,0.543304443359375,0.498138427734375,0.045166015625
460,noise,mod4,32,segregated,4,0.6,0.85,0.25,204,0.20404134551312567,0.13151125613485076,0.3777161864726739,0.5,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.04573779423715002,0.2347020911362906,0.54718017578125,0.501495361328125,0.045684814453125
460,noise,mod4,32,segregated,4,0.6,0.85,0.25,205,0.20404134551312567,0.13151125613485076,0.3777161864726739,0.5,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.04573779423715002,0.2347020911362906,0.545257568359375,0.49822998046875,0.047027587890625
460,noise,mod4,32,segregated,4,0.6,0.85,0.25,206,0.20404134551312567,0.13151125613485076,0.3777161864726739,0.5,0.0,0.0,0.8074999999999999,0.9353144235026569,0.3870967741935484,12.835187700967548,0.04573779423715002,0.2347020911362906,0.54754638671875,0.501220703125,0.04632568359375
461,noise,mod4,32,segregated,8,0.05,0.15,0.5,201,0.36488511522865447,0.13030882194440693,0.4091156713256382,1.0,0.25,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.12281511102883168,0.08775440540965007,0.624298095703125,0.499603271484375,0.12469482421875
461,noise,mod4,32,segregated,8,0.05,0.15,0.5,202,0.36488511522865447,0.13030882194440693,0.4091156713256382,1.0,0.25,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.12281511102883168,0.08775440540965007,0.621368408203125,0.49346923828125,0.127899169921875
461,noise,mod4,32,segregated,8,0.05,0.15,0.5,203,0.36488511522865447,0.13030882194440693,0.4091156713256382,1.0,0.25,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.12281511102883168,0.08775440540965007,0.62554931640625,0.496429443359375,0.129119873046875
461,noise,mod4,32,segregated,8,0.05,0.15,0.5,204,0.36488511522865447,0.13030882194440693,0.4091156713256382,1.0,0.25,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.12281511102883168,0.08775440540965007,0.625274658203125,0.5037841796875,0.121490478515625
461,noise,mod4,32,segregated,8,0.05,0.15,0.5,205,0.36488511522865447,0.13030882194440693,0.4091156713256382,1.0,0.25,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.12281511102883168,0.08775440540965007,0.624847412109375,0.5003662109375,0.124481201171875
461,noise,mod4,32,segregated,8,0.05,0.15,0.5,206,0.36488511522865447,0.13030882194440693,0.4091156713256382,1.0,0.25,0.0,0.14250000000000004,0.9885848982651744,0.5161290322580645,5.267020994655127,0.12281511102883168,0.08775440540965007,0.62518310546875,0.497467041015625,0.127716064453125
462,noise,mod4,32,segregated,8,0.05,0.45,0.25,201,0.5758942397746893,0.1454657159488759,0.2796907610777509,1.0,0.84375,0.5625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.23599103438585967,0.24328102470736912,0.729888916015625,0.49700927734375,0.232879638671875
462,noise,mod4,32,segregated,8,0.05,0.45,0.25,202,0.5758942397746893,0.1454657159488759,0.2796907610777509,1.0,0.84375,0.5625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.23599103438585967,0.24328102470736912,0.7301025390625,0.493804931640625,0.236297607421875
462,noise,mod4,32,segregated,8,0.05,0.45,0.25,203,0.5758942397746893,0.1454657159488759,0.2796907610777509,1.0,0.84375,0.5625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.23599103438585967,0.24328102470736912,0.729736328125,0.496551513671875,0.233184814453125
462,noise,mod4,32,segregated,8,0.05,0.45,0.25,204,0.5758942397746893,0.1454657159488759,0.2796907610777509,1.0,0.84375,0.5625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.23599103438585967,0.24328102470736912,0.730743408203125,0.5029296875,0.227813720703125
462,noise,mod4,32,segregated,8,0.05,0.45,0.25,205,0.5758942397746893,0.1454657159488759,0.2796907610777509,1.0,0.84375,0.5625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.23599103438585967,0.24328102470736912,0.747528076171875,0.499786376953125,0.24774169921875
462,noise,mod4,32,segregated,8,0.05,0.45,0.25,206,0.5758942397746893,0.1454657159488759,0.2796907610777509,1.0,0.84375,0.5625,0.4275,0.9657546947955247,0.3870967741935484,12.918796291173514,0.23599103438585967,0.24328102470736912,0.745941162109375,0.5023193359375,0.243621826171875
463,noise,mod4,32,segregated,8,0.6,0.15,0.25,201,0.11320241482758556,0.11389959075439304,0.4561582846386757,0.28125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.023773011597709857,0.08775440540965007,0.52294921875,0.497650146484375,0.025299072265625
463,noise,mod4,32,segregated,8,0.6,0.15,0.25,202,0.11320241482758556,0.11389959075439304,0.4561582846386757,0.28125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.023773011597709857,0.08775440540965007,0.52020263671875,0.494873046875,0.02532958984375
463,noise,mod4,32,segregated,8,0.6,0.15,0.25,203,0.11320241482758556,0.11389959075439304,0.4561582846386757,0.28125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.023773011597709857,0.08775440540965007,0.522857666015625,0.498138427734375,0.02471923828125
463,noise,mod4,32,segregated,8,0.6,0.15,0.25,204,0.11320241482758556,0.11389959075439304,0.4561582846386757,0.28125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.023773011597709857,0.08775440540965007,0.52410888671875,0.501495361328125,0.022613525390625
463,noise,mod4,32,segregated,8,0.6,0.15,0.25,205,0.11320241482758556,0.11389959075439304,0.4561582846386757,0.28125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.023773011597709857,0.08775440540965007,0.52435302734375,0.49822998046875,0.026123046875
463,noise,mod4,32,segregated,8,0.6,0.15,0.25,206,0.11320241482758556,0.11389959075439304,0.4561582846386757,0.28125,0.0,0.0,0.14250000000000004,0.9885848982651744,0.3870967741935484,5.267020994655127,0.023773011597709857,0.08775440540965007,0.5250244140625,0.501220703125,0.0238037109375
464,noise,mod4,64,random,4,0.05,0.45,0.25,201,0.5648243317781441,0.053957702397392455,0.22480208283455427,1.0,1.0,0.3125,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.21615374235636034,0.06096047893664591,0.7148590087890625,0.4988250732421875,0.216033935546875
464,noise,mod4,64,random,4,0.05,0.45,0.25,202,0.5707634281081507,0.056706847131301946,0.21621719457498717,1.0,0.96875,0.28125,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.21902795008945694,0.06096047893664591,0.7193603515625,0.4958953857421875,0.2234649658203125
464,noise,mod4,64,random,4,0.05,0.45,0.25,203,0.5609387077421117,0.06799020374765143,0.22812191584011962,1.0,0.9375,0.34375,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.21437533077880316,0.06096047893664591,0.72357177734375,0.50103759765625,0.2225341796875
464,noise,mod4,64,random,4,0.05,0.45,0.25,204,0.5696514116366539,0.04997500023148271,0.22015571110436696,1.0,0.96875,0.265625,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.21894087115514854,0.06096047893664591,0.7140960693359375,0.4976959228515625,0.216400146484375
464,noise,mod4,64,random,4,0.05,0.45,0.25,205,0.5310272498862476,0.13531523796608044,0.2509860372997798,0.953125,0.8125,0.421875,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.2009036039008817,0.06096047893664591,0.6945343017578125,0.4986572265625,0.1958770751953125
464,noise,mod4,64,random,4,0.05,0.45,0.25,206,0.5500732437625129,0.1046919087104517,0.23682106564119298,0.96875,0.90625,0.375,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.20997060314192278,0.06096047893664591,0.7115936279296875,0.5005035400390625,0.211090087890625
465,noise,mod4,64,random,8,0.05,0.15,0.5,201,0.5995060012134588,0.025279409907334665,0.08475136189790142,1.0,1.0,0.515625,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.21453026091071292,0.040854417515459485,0.7129058837890625,0.500091552734375,0.2128143310546875
465,noise,mod4,64,random,8,0.05,0.15,0.5,202,0.5960845445389138,0.03266217074334276,0.09258396556087084,1.0,1.0,0.59375,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.21363130130724314,0.040854417515459485,0.7140960693359375,0.495819091796875,0.2182769775390625
465,noise,mod4,64,random,8,0.05,0.15,0.5,203,0.5943588367376579,0.035485898023383096,0.09202155039711217,1.0,1.0,0.546875,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.21219991568253058,0.040854417515459485,0.715911865234375,0.5008544921875,0.215057373046875
465,noise,mod4,64,random,8,0.05,0.15,0.5,204,0.6014622449789467,0.025541379736464476,0.0828680094185131,1.0,1.0,0.5625,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.21565672061648744,0.040854417515459485,0.709869384765625,0.4965362548828125,0.2133331298828125
465,noise,mod4,64,random,8,0.05,0.15,0.5,205,0.5741436004989792,0.04961947186116726,0.13234003112700568,1.0,0.984375,0.390625,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.20569423830015188,0.040854417515459485,0.69720458984375,0.49786376953125,0.1993408203125
465,noise,mod4,64,random,8,0.05,0.15,0.5,206,0.5897673921832659,0.03713532525973275,0.10475446723555118,1.0,1.0,0.46875,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.21150070078742716,0.040854417515459485,0.715667724609375,0.4983367919921875,0.2173309326171875
466,noise,mod4,64,random,8,0.05,0.45,0.5,201,0.6885690094400958,0.015613841444789573,0.05041991711886256,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2763633976017907,0.11820477788110662,0.7744140625,0.500091552734375,0.274322509765625
466,noise,mod4,64,random,8,0.05,0.45,0.5,202,0.6819153131926652,0.02510552990875181,0.06802779242583425,1.0,1.0,0.984375,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2744737471092751,0.11820477788110662,0.77716064453125,0.495819091796875,0.281341552734375
466,noise,mod4,64,random,8,0.05,0.45,0.5,203,0.6771464156197857,0.026493410164449994,0.08051403819445463,1.0,1.0,0.96875,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2730931485721588,0.11820477788110662,0.7791290283203125,0.5008544921875,0.2782745361328125
466,noise,mod4,64,random,8,0.05,0.45,0.5,204,0.6891968152381034,0.01591447206898187,0.05158651110495909,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2770787873405479,0.11820477788110662,0.7702178955078125,0.4965362548828125,0.273681640625
466,noise,mod4,64,random,8,0.05,0.45,0.5,205,0.6736307405353545,0.0271110130467845,0.09639480192710465,1.0,1.0,0.96875,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2733585523389039,0.11820477788110662,0.764129638671875,0.49786376953125,0.266265869140625
466,noise,mod4,64,random,8,0.05,0.45,0.5,206,0.6752254415166079,0.022525190612292467,0.09067095641470388,1.0,1.0,1.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.2735734450790681,0.11820477788110662,0.78143310546875,0.4983367919921875,0.2830963134765625
467,noise,mod4,64,random,8,0.05,0.85,0.5,201,0.7322457289067072,0.012432982337972546,0.0363079725015485,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.30826261579031683,0.21282031242066535,0.8055419921875,0.500091552734375,0.305450439453125
467,noise,mod4,64,random,8,0.05,0.85,0.5,202,0.7294123307825123,0.013956337469874163,0.0470835025519641,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.30792278772909815,0.21282031242066535,0.8098907470703125,0.495819091796875,0.3140716552734375
467,noise,mod4,64,random,8,0.05,0.85,0.5,203,0.7232741576772815,0.016152891791125227,0.06799550303345403,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.306689423521303,0.21282031242066535,0.8130035400390625,0.5008544921875,0.3121490478515625
467,noise,mod4,64,random,8,0.05,0.85,0.5,204,0.7314077377883061,0.009499810389394042,0.04186090174258013,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.3085520615198139,0.21282031242066535,0.800384521484375,0.4965362548828125,0.3038482666015625
467,noise,mod4,64,random,8,0.05,0.85,0.5,205,0.7244760737555943,0.014169715685919725,0.06970492934077807,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.30790978568551763,0.21282031242066535,0.7977294921875,0.49786376953125,0.29986572265625
467,noise,mod4,64,random,8,0.05,0.85,0.5,206,0.7211909979745859,0.014956023811118045,0.07750471902348262,1.0,1.0,1.0,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.30672656218894234,0.21282031242066535,0.8137359619140625,0.4983367919921875,0.315399169921875
468,noise,mod4,64,random,8,0.6,0.15,0.5,201,0.34017155873587535,0.06736029577000413,0.16249441569283152,0.96875,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.07102334398212451,0.040854417515459485,0.571136474609375,0.50054931640625,0.070587158203125
468,noise,mod4,64,random,8,0.6,0.15,0.5,202,0.3255443201659136,0.08027722418354882,0.1836186005939358,0.890625,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.0679248440803999,0.040854417515459485,0.5647125244140625,0.49505615234375,0.0696563720703125
468,noise,mod4,64,random,8,0.6,0.15,0.5,203,0.33718815713849326,0.07496827907351655,0.1657494982831104,0.921875,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.07030267844731569,0.040854417515459485,0.5724029541015625,0.5023345947265625,0.070068359375
468,noise,mod4,64,random,8,0.6,0.15,0.5,204,0.32338961380980424,0.07844107043621434,0.18752372710432186,0.9375,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06755232940254838,0.040854417515459485,0.560211181640625,0.4966583251953125,0.0635528564453125
468,noise,mod4,64,random,8,0.6,0.15,0.5,205,0.2861731549657186,0.10619086456002959,0.23913018056612423,0.796875,0.015625,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.05989545286896045,0.040854417515459485,0.554840087890625,0.498260498046875,0.05657958984375
468,noise,mod4,64,random,8,0.6,0.15,0.5,206,0.325218095669803,0.08607365156262874,0.18245586133987718,0.921875,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06767262636909724,0.040854417515459485,0.5688629150390625,0.49822998046875,0.0706329345703125
469,noise,mod4,64,random,8,0.6,0.45,0.5,201,0.3989091742370856,0.029340006149328315,0.09192723621954135,1.0,0.25,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.08669758982894632,0.11820477788110662,0.585906982421875,0.50054931640625,0.085357666015625
469,noise,mod4,64,random,8,0.6,0.45,0.5,202,0.388174399436537,0.05043877847831091,0.10915067309177887,1.0,0.265625,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.08429935641270468,0.11820477788110662,0.581634521484375,0.49505615234375,0.086578369140625
469,noise,mod4,64,random,8,0.6,0.45,0.5,203,0.3864606284293308,0.05342288594049043,0.11227828290836356,1.0,0.203125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.08409230454750977,0.11820477788110662,0.5859832763671875,0.5023345947265625,0.083648681640625
469,noise,mod4,64,random,8,0.6,0.45,0.5,204,0.39620716855291616,0.03369602905663461,0.09667137167135406,1.0,0.171875,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.08620075310741057,0.11820477788110662,0.5809326171875,0.4966583251953125,0.0842742919921875
469,noise,mod4,64,random,8,0.6,0.45,0.5,205,0.3563644784305301,0.061510613225679016,0.16779299467594905,1.0,0.078125,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.079026158211227,0.11820477788110662,0.5714111328125,0.498260498046875,0.073150634765625
469,noise,mod4,64,random,8,0.6,0.45,0.5,206,0.3738350567409702,0.0437916259779086,0.14004205156410182,1.0,0.109375,0.0,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.08283574122367698,0.11820477788110662,0.584503173828125,0.49822998046875,0.086273193359375
470,noise,mod4,64,random,8,0.6,0.85,0.25,201,0.28518995981853235,0.056466115003979536,0.2991567999539957,0.921875,0.0,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.06645922918158259,0.21282031242066535,0.564208984375,0.5001220703125,0.0640869140625
470,noise,mod4,64,random,8,0.6,0.85,0.25,202,0.2838226574949071,0.06366096148813898,0.298929852942836,0.890625,0.0,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.0658113570609884,0.21282031242066535,0.5643463134765625,0.49603271484375,0.0683135986328125
470,noise,mod4,64,random,8,0.6,0.85,0.25,203,0.2843810782353307,0.06154104207288772,0.2990841126730177,0.890625,0.0,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.06615773354226767,0.21282031242066535,0.568328857421875,0.502716064453125,0.06561279296875
470,noise,mod4,64,random,8,0.6,0.85,0.25,204,0.2859773446462185,0.05151482475053191,0.29880026489334455,0.953125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.06666317452809709,0.21282031242066535,0.5636138916015625,0.497314453125,0.0662994384765625
470,noise,mod4,64,random,8,0.6,0.85,0.25,205,0.28152929985741104,0.07418122473754685,0.2996614366475282,0.828125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.06514852637118984,0.21282031242066535,0.561279296875,0.4989166259765625,0.0623626708984375
470,noise,mod4,64,random,8,0.6,0.85,0.25,206,0.2804769832330331,0.08004450865697446,0.2994655121749963,0.828125,0.0,0.0,0.8287499999999999,0.9705306044755226,0.38095238095238093,17.859765371101005,0.06470430918375857,0.21282031242066535,0.5688934326171875,0.499664306640625,0.0692291259765625
471,noise,mod4,64,segregated,4,0.05,0.15,0.25,201,0.13411342374267682,0.193143138393082,0.5091425824824574,0.234375,0.171875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.03983802268164619,0.020640218058480486,0.539306640625,0.4976043701171875,0.0417022705078125
471,noise,mod4,64,segregated,4,0.05,0.15,0.25,202,0.13411342374267682,0.193143138393082,0.5091425824824574,0.234375,0.171875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.03983802268164619,0.020640218058480486,0.5377044677734375,0.4953765869140625,0.042327880859375
471,noise,mod4,64,segregated,4,0.05,0.15,0.25,203,0.13411342374267682,0.193143138393082,0.5091425824824574,0.234375,0.171875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.03983802268164619,0.020640218058480486,0.544281005859375,0.503387451171875,0.0408935546875
471,noise,mod4,64,segregated,4,0.05,0.15,0.25,204,0.13411342374267682,0.193143138393082,0.5091425824824574,0.234375,0.171875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.03983802268164619,0.020640218058480486,0.53485107421875,0.4969329833984375,0.0379180908203125
471,noise,mod4,64,segregated,4,0.05,0.15,0.25,205,0.13411342374267682,0.193143138393082,0.5091425824824574,0.234375,0.171875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.03983802268164619,0.020640218058480486,0.5399627685546875,0.5037384033203125,0.036224365234375
471,noise,mod4,64,segregated,4,0.05,0.15,0.25,206,0.13411342374267682,0.193143138393082,0.5091425824824574,0.234375,0.171875,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.03983802268164619,0.020640218058480486,0.5380401611328125,0.500640869140625,0.0373992919921875
472,noise,mod4,64,segregated,4,0.05,0.45,0.5,201,0.28355056989230043,0.1714592588656606,0.5345962084760796,0.625,0.125,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.09941761523470229,0.06096047893664591,0.597320556640625,0.4970550537109375,0.1002655029296875
472,noise,mod4,64,segregated,4,0.05,0.45,0.5,202,0.28355056989230043,0.1714592588656606,0.5345962084760796,0.625,0.125,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.09941761523470229,0.06096047893664591,0.5991973876953125,0.4968719482421875,0.102325439453125
472,noise,mod4,64,segregated,4,0.05,0.45,0.5,203,0.28355056989230043,0.1714592588656606,0.5345962084760796,0.625,0.125,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.09941761523470229,0.06096047893664591,0.600738525390625,0.5025787353515625,0.0981597900390625
472,noise,mod4,64,segregated,4,0.05,0.45,0.5,204,0.28355056989230043,0.1714592588656606,0.5345962084760796,0.625,0.125,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.09941761523470229,0.06096047893664591,0.5950927734375,0.4978485107421875,0.0972442626953125
472,noise,mod4,64,segregated,4,0.05,0.45,0.5,205,0.28355056989230043,0.1714592588656606,0.5345962084760796,0.625,0.125,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.09941761523470229,0.06096047893664591,0.5962066650390625,0.501434326171875,0.0947723388671875
472,noise,mod4,64,segregated,4,0.05,0.45,0.5,206,0.28355056989230043,0.1714592588656606,0.5345962084760796,0.625,0.125,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,7.7454851644943545,0.09941761523470229,0.06096047893664591,0.600311279296875,0.49853515625,0.101776123046875
473,noise,mod4,64,segregated,4,0.6,0.15,0.25,201,0.03605364534315171,0.07274855704975458,0.5063410226710703,0.0625,0.0,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.006990052664023702,0.020640218058480486,0.50640869140625,0.4990234375,0.00738525390625
473,noise,mod4,64,segregated,4,0.6,0.15,0.25,202,0.03605364534315171,0.07274855704975458,0.5063410226710703,0.0625,0.0,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.006990052664023702,0.020640218058480486,0.50128173828125,0.4972381591796875,0.0040435791015625
473,noise,mod4,64,segregated,4,0.6,0.15,0.25,203,0.03605364534315171,0.07274855704975458,0.5063410226710703,0.0625,0.0,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.006990052664023702,0.020640218058480486,0.511474609375,0.505859375,0.005615234375
473,noise,mod4,64,segregated,4,0.6,0.15,0.25,204,0.03605364534315171,0.07274855704975458,0.5063410226710703,0.0625,0.0,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.006990052664023702,0.020640218058480486,0.5041961669921875,0.495819091796875,0.0083770751953125
473,noise,mod4,64,segregated,4,0.6,0.15,0.25,205,0.03605364534315171,0.07274855704975458,0.5063410226710703,0.0625,0.0,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.006990052664023702,0.020640218058480486,0.508453369140625,0.502593994140625,0.005859375
473,noise,mod4,64,segregated,4,0.6,0.15,0.25,206,0.03605364534315171,0.07274855704975458,0.5063410226710703,0.0625,0.0,0.0,0.14625000000000005,0.9947995184368569,0.38095238095238093,2.871581299881954,0.006990052664023702,0.020640218058480486,0.508026123046875,0.5005645751953125,0.0074615478515625
474,noise,mod4,64,segregated,4,0.6,0.15,0.5,201,0.02033485399557688,0.04220998846398789,0.5239450193717388,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.003859919636769886,0.020640218058480486,0.5028839111328125,0.49871826171875,0.0041656494140625
474,noise,mod4,64,segregated,4,0.6,0.15,0.5,202,0.02033485399557688,0.04220998846398789,0.5239450193717388,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.003859919636769886,0.020640218058480486,0.500213623046875,0.496795654296875,0.00341796875
474,noise,mod4,64,segregated,4,0.6,0.15,0.5,203,0.02033485399557688,0.04220998846398789,0.5239450193717388,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.003859919636769886,0.020640218058480486,0.507232666015625,0.50543212890625,0.001800537109375
474,noise,mod4,64,segregated,4,0.6,0.15,0.5,204,0.02033485399557688,0.04220998846398789,0.5239450193717388,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.003859919636769886,0.020640218058480486,0.5000762939453125,0.49468994140625,0.0053863525390625
474,noise,mod4,64,segregated,4,0.6,0.15,0.5,205,0.02033485399557688,0.04220998846398789,0.5239450193717388,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.003859919636769886,0.020640218058480486,0.5034027099609375,0.500396728515625,0.0030059814453125
474,noise,mod4,64,segregated,4,0.6,0.15,0.5,206,0.02033485399557688,0.04220998846398789,0.5239450193717388,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,2.871581299881954,0.003859919636769886,0.020640218058480486,0.50531005859375,0.4990692138671875,0.0062408447265625
475,noise,mod4,64,segregated,4,0.6,0.45,0.25,201,0.07568039662874461,0.10883243274695553,0.5095570509468252,0.15625,0.015625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.01626275024089182,0.06096047893664591,0.5160675048828125,0.4990234375,0.0170440673828125
475,noise,mod4,64,segregated,4,0.6,0.45,0.25,202,0.07568039662874461,0.10883243274695553,0.5095570509468252,0.15625,0.015625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.01626275024089182,0.06096047893664591,0.5123443603515625,0.4972381591796875,0.015106201171875
475,noise,mod4,64,segregated,4,0.6,0.45,0.25,203,0.07568039662874461,0.10883243274695553,0.5095570509468252,0.15625,0.015625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.01626275024089182,0.06096047893664591,0.5207366943359375,0.505859375,0.0148773193359375
475,noise,mod4,64,segregated,4,0.6,0.45,0.25,204,0.07568039662874461,0.10883243274695553,0.5095570509468252,0.15625,0.015625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.01626275024089182,0.06096047893664591,0.5120697021484375,0.495819091796875,0.0162506103515625
475,noise,mod4,64,segregated,4,0.6,0.45,0.25,205,0.07568039662874461,0.10883243274695553,0.5095570509468252,0.15625,0.015625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.01626275024089182,0.06096047893664591,0.5154571533203125,0.502593994140625,0.0128631591796875
475,noise,mod4,64,segregated,4,0.6,0.45,0.25,206,0.07568039662874461,0.10883243274695553,0.5095570509468252,0.15625,0.015625,0.0,0.4387500000000001,0.9843985553105713,0.38095238095238093,7.7454851644943545,0.01626275024089182,0.06096047893664591,0.517822265625,0.5005645751953125,0.0172576904296875
476,noise,mod4,64,segregated,8,0.05,0.15,0.5,201,0.20326516922691112,0.16391683594250903,0.5458537995408119,0.625,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06452832681644323,0.040854417515459485,0.5642242431640625,0.4970550537109375,0.067169189453125
476,noise,mod4,64,segregated,8,0.05,0.15,0.5,202,0.20326516922691112,0.16391683594250903,0.5458537995408119,0.625,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06452832681644323,0.040854417515459485,0.5635986328125,0.4968719482421875,0.0667266845703125
476,noise,mod4,64,segregated,8,0.05,0.15,0.5,203,0.20326516922691112,0.16391683594250903,0.5458537995408119,0.625,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06452832681644323,0.040854417515459485,0.56622314453125,0.5025787353515625,0.0636444091796875
476,noise,mod4,64,segregated,8,0.05,0.15,0.5,204,0.20326516922691112,0.16391683594250903,0.5458537995408119,0.625,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06452832681644323,0.040854417515459485,0.5614013671875,0.4978485107421875,0.0635528564453125
476,noise,mod4,64,segregated,8,0.05,0.15,0.5,205,0.20326516922691112,0.16391683594250903,0.5458537995408119,0.625,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06452832681644323,0.040854417515459485,0.561676025390625,0.501434326171875,0.06024169921875
476,noise,mod4,64,segregated,8,0.05,0.15,0.5,206,0.20326516922691112,0.16391683594250903,0.5458537995408119,0.625,0.125,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.06452832681644323,0.040854417515459485,0.5649871826171875,0.49853515625,0.0664520263671875
477,noise,mod4,64,segregated,8,0.05,0.45,0.5,201,0.47714175915091955,0.10913768415716128,0.4274509789068174,1.0,0.625,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.18980706690458,0.11820477788110662,0.6877593994140625,0.4970550537109375,0.190704345703125
477,noise,mod4,64,segregated,8,0.05,0.45,0.5,202,0.47714175915091955,0.10913768415716128,0.4274509789068174,1.0,0.625,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.18980706690458,0.11820477788110662,0.68695068359375,0.4968719482421875,0.1900787353515625
477,noise,mod4,64,segregated,8,0.05,0.45,0.5,203,0.47714175915091955,0.10913768415716128,0.4274509789068174,1.0,0.625,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.18980706690458,0.11820477788110662,0.6923065185546875,0.5025787353515625,0.189727783203125
477,noise,mod4,64,segregated,8,0.05,0.45,0.5,204,0.47714175915091955,0.10913768415716128,0.4274509789068174,1.0,0.625,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.18980706690458,0.11820477788110662,0.6826324462890625,0.4978485107421875,0.184783935546875
477,noise,mod4,64,segregated,8,0.05,0.45,0.5,205,0.47714175915091955,0.10913768415716128,0.4274509789068174,1.0,0.625,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.18980706690458,0.11820477788110662,0.6859283447265625,0.501434326171875,0.1844940185546875
477,noise,mod4,64,segregated,8,0.05,0.45,0.5,206,0.47714175915091955,0.10913768415716128,0.4274509789068174,1.0,0.625,0.125,0.4387500000000001,0.9843985553105713,0.5079365079365079,11.756153365941392,0.18980706690458,0.11820477788110662,0.6913909912109375,0.49853515625,0.1928558349609375
478,noise,mod4,64,segregated,8,0.05,0.85,0.5,201,0.6322229551493779,0.04783155656846759,0.30299974797022433,1.0,1.0,0.625,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.27591344666487977,0.21282031242066535,0.7739410400390625,0.4970550537109375,0.276885986328125
478,noise,mod4,64,segregated,8,0.05,0.85,0.5,202,0.6322229551493779,0.04783155656846759,0.30299974797022433,1.0,1.0,0.625,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.27591344666487977,0.21282031242066535,0.7734832763671875,0.4968719482421875,0.276611328125
478,noise,mod4,64,segregated,8,0.05,0.85,0.5,203,0.6322229551493779,0.04783155656846759,0.30299974797022433,1.0,1.0,0.625,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.27591344666487977,0.21282031242066535,0.7772369384765625,0.5025787353515625,0.274658203125
478,noise,mod4,64,segregated,8,0.05,0.85,0.5,204,0.6322229551493779,0.04783155656846759,0.30299974797022433,1.0,1.0,0.625,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.27591344666487977,0.21282031242066535,0.7671356201171875,0.4978485107421875,0.269287109375
478,noise,mod4,64,segregated,8,0.05,0.85,0.5,205,0.6322229551493779,0.04783155656846759,0.30299974797022433,1.0,1.0,0.625,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.27591344666487977,0.21282031242066535,0.7735595703125,0.501434326171875,0.272125244140625
478,noise,mod4,64,segregated,8,0.05,0.85,0.5,206,0.6322229551493779,0.04783155656846759,0.30299974797022433,1.0,1.0,0.625,0.8287499999999999,0.9705306044755226,0.5079365079365079,17.859765371101005,0.27591344666487977,0.21282031242066535,0.7760467529296875,0.49853515625,0.2775115966796875
479,noise,mod4,64,segregated,8,0.6,0.15,0.5,201,0.03672512203743552,0.056196501926874,0.5402510664525887,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.007546555371943561,0.040854417515459485,0.5065460205078125,0.49871826171875,0.0078277587890625
479,noise,mod4,64,segregated,8,0.6,0.15,0.5,202,0.03672512203743552,0.056196501926874,0.5402510664525887,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.007546555371943561,0.040854417515459485,0.5052642822265625,0.496795654296875,0.0084686279296875
479,noise,mod4,64,segregated,8,0.6,0.15,0.5,203,0.03672512203743552,0.056196501926874,0.5402510664525887,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.007546555371943561,0.040854417515459485,0.5103912353515625,0.50543212890625,0.0049591064453125
479,noise,mod4,64,segregated,8,0.6,0.15,0.5,204,0.03672512203743552,0.056196501926874,0.5402510664525887,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.007546555371943561,0.040854417515459485,0.503631591796875,0.49468994140625,0.008941650390625
479,noise,mod4,64,segregated,8,0.6,0.15,0.5,205,0.03672512203743552,0.056196501926874,0.5402510664525887,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.007546555371943561,0.040854417515459485,0.5063629150390625,0.500396728515625,0.0059661865234375
479,noise,mod4,64,segregated,8,0.6,0.15,0.5,206,0.03672512203743552,0.056196501926874,0.5402510664525887,0.0,0.0,0.0,0.14625000000000005,0.9947995184368569,0.5079365079365079,5.247095728176081,0.007546555371943561,0.040854417515459485,0.5094451904296875,0.4990692138671875,0.0103759765625
480,structure,matching,128,random,4,0.1,0.15,0.25,201,0.4338678643269557,0.1585897760185836,0.22834168780399522,0.828125,0.6953125,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,3.0352474059170658,0.1379009627451363,0.039422255081577595,0.6387252807617188,0.5012130737304688,0.13751220703125
480,structure,matching,128,random,4,0.1,0.15,0.25,202,0.43576165078095547,0.14644582665756922,0.23475954502573904,0.859375,0.5859375,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,3.061056396800309,0.13915096765396445,0.05034577836377019,0.6420974731445312,0.49897003173828125,0.14312744140625
480,structure,matching,128,random,4,0.1,0.15,0.25,203,0.43364350343685176,0.15789764438585466,0.2306169141477395,0.8515625,0.6796875,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,3.06063473577129,0.13806142977666458,0.060140049308585186,0.6346206665039062,0.5011215209960938,0.1334991455078125
480,structure,matching,128,random,4,0.1,0.15,0.25,204,0.4234229129200522,0.16822415710890376,0.24427221164956067,0.8125,0.6328125,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,3.068283644264689,0.1354924048891706,0.0460095504556588,0.6379852294921875,0.4993438720703125,0.138641357421875
480,structure,matching,128,random,4,0.1,0.15,0.25,205,0.4343350208194713,0.1526920974814266,0.2327921804456663,0.8515625,0.6640625,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,3.051685847399601,0.13854808902340024,0.04220165423442668,0.6423797607421875,0.5013580322265625,0.141021728515625
480,structure,matching,128,random,4,0.1,0.15,0.25,206,0.3920931717514868,0.18790241206077954,0.26644075405074275,0.7421875,0.5703125,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,3.035895730213793,0.12307496766513988,0.046794839930175525,0.627410888671875,0.500274658203125,0.12713623046875
481,structure,matching,128,random,4,0.1,0.15,0.5,201,0.5480420903091145,0.02789306714913404,0.09232406957109002,1.0,1.0,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,3.0352474059170658,0.17856400054613092,0.039422255081577595,0.6806716918945312,0.5021743774414062,0.178497314453125
481,structure,matching,128,random,4,0.1,0.15,0.5,202,0.5327815048241705,0.04419111090232908,0.11543257945204666,1.0,0.984375,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,3.061056396800309,0.17304080801961402,0.05034577836377019,0.6767425537109375,0.4991607666015625,0.177581787109375
481,structure,matching,128,random,4,0.1,0.15,0.5,203,0.5325861180535639,0.05753656824704628,0.11595724008500768,1.0,0.96875,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,3.06063473577129,0.1733873833692104,0.060140049308585186,0.6707534790039062,0.501617431640625,0.16913604736328125
481,structure,matching,128,random,4,0.1,0.15,0.5,204,0.514176309117832,0.08990246085129913,0.1374413863845858,0.9765625,0.9140625,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,3.068283644264689,0.166653973363159,0.0460095504556588,0.6693115234375,0.4995269775390625,0.1697845458984375
481,structure,matching,128,random,4,0.1,0.15,0.5,205,0.5191373557730788,0.08643318198095294,0.12735282640657658,0.984375,0.921875,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,3.051685847399601,0.16772415997279122,0.04220165423442668,0.670379638671875,0.5016021728515625,0.1687774658203125
481,structure,matching,128,random,4,0.1,0.15,0.5,206,0.5172227995381031,0.07221334015762515,0.13550619396807878,0.9921875,0.953125,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,3.035895730213793,0.16749395362811292,0.046794839930175525,0.6754379272460938,0.5000991821289062,0.1753387451171875
482,structure,matching,128,random,4,0.1,0.45,0.25,201,0.5633234981660833,0.08313093924895502,0.2713403701144662,1.0,0.921875,0.4453125,0.4457812500000001,0.9699858817654522,0.3779527559055118,11.17931986529087,0.2237087198887885,0.11475873020066196,0.7273483276367188,0.5012130737304688,0.22613525390625
482,structure,matching,128,random,4,0.1,0.45,0.25,202,0.5667715066595586,0.07912457392801066,0.271530656546791,1.0,0.9375,0.390625,0.44894531250000014,0.9615060931922321,0.3779527559055118,11.473473094126058,0.22600550984256193,0.14531090452614137,0.73236083984375,0.49897003173828125,0.23339080810546875
482,structure,matching,128,random,4,0.1,0.45,0.25,203,0.5598705671584636,0.09784010939261506,0.2761763677397772,0.9921875,0.890625,0.4375,0.44894531250000014,0.9538404992298145,0.3779527559055118,11.480216401879488,0.22258441138577595,0.17224267423515904,0.717193603515625,0.5011215209960938,0.21607208251953125
482,structure,matching,128,random,4,0.1,0.45,0.25,204,0.553688858117895,0.10611593392252341,0.2805440155887382,1.0,0.8671875,0.4453125,0.4500000000000001,0.9648809623316466,0.3779527559055118,11.51791582939979,0.21908757740596335,0.1332478045004185,0.7225723266601562,0.4993438720703125,0.22322845458984375
482,structure,matching,128,random,4,0.1,0.45,0.25,205,0.5615815141734928,0.09292030742667576,0.27251840856693427,1.0,0.90625,0.40625,0.4478906250000001,0.9678351583391848,0.3779527559055118,11.302396637484888,0.22308993736060914,0.12258394208580914,0.7273788452148438,0.5013580322265625,0.22602081298828125
482,structure,matching,128,random,4,0.1,0.45,0.25,206,0.5321024397905478,0.13753671683596227,0.29180092231802734,0.9765625,0.8046875,0.4140625,0.44578125000000013,0.9642706289499249,0.3779527559055118,11.209422004825134,0.2077246815473725,0.13543877352866796,0.7159423828125,0.500274658203125,0.215667724609375
483,structure,matching,128,random,4,0.1,0.45,0.5,201,0.6638379319487399,0.01987530550920628,0.0623226447964996,1.0,1.0,0.984375,0.4457812500000001,0.9699858817654522,0.5039370078740157,11.17931986529087,0.25927724999751944,0.11475873020066196,0.7636642456054688,0.5021743774414062,0.2614898681640625
483,structure,matching,128,random,4,0.1,0.45,0.5,202,0.6536415849794801,0.024598847388635277,0.09684703584351437,1.0,1.0,0.96875,0.44894531250000014,0.9615060931922321,0.5039370078740157,11.473473094126058,0.258060588246499,0.14531090452614137,0.7636795043945312,0.4991607666015625,0.26451873779296875
483,structure,matching,128,random,4,0.1,0.45,0.5,203,0.6556660242454613,0.026992783836110444,0.09198419100545273,1.0,1.0,0.9609375,0.44894531250000014,0.9538404992298145,0.5039370078740157,11.480216401879488,0.2586461853404095,0.17224267423515904,0.7548141479492188,0.501617431640625,0.25319671630859375
483,structure,matching,128,random,4,0.1,0.45,0.5,204,0.6490879521635476,0.03557533987607534,0.10685559588962688,1.0,1.0,0.90625,0.4500000000000001,0.9648809623316466,0.5039370078740157,11.51791582939979,0.25644943375792584,0.1332478045004185,0.7585601806640625,0.4995269775390625,0.259033203125
483,structure,matching,128,random,4,0.1,0.45,0.5,205,0.6514196184709793,0.035475611516472334,0.09618587279645521,1.0,1.0,0.90625,0.4478906250000001,0.9678351583391848,0.5039370078740157,11.302396637484888,0.25630365580239256,0.12258394208580914,0.7575759887695312,0.5016021728515625,0.25597381591796875
483,structure,matching,128,random,4,0.1,0.45,0.5,206,0.6437563967480034,0.02783837526048789,0.1162940359845625,1.0,1.0,0.9375,0.44578125000000013,0.9642706289499249,0.5039370078740157,11.209422004825134,0.25415124639862974,0.13543877352866796,0.7649688720703125,0.5000991821289062,0.26486968994140625
484,structure,matching,128,random,4,0.1,0.85,0.25,201,0.6283349625225458,0.04120239672310132,0.30879148833576125,1.0,1.0,0.7578125,0.8420312499999998,0.9433066655569657,0.3779527559055118,24.12519576073231,0.2737536350546113,0.20820708202589366,0.7797317504882812,0.5012130737304688,0.2785186767578125
484,structure,matching,128,random,4,0.1,0.85,0.25,202,0.6318165279733878,0.04608791529813117,0.3079182528234372,1.0,1.0,0.7890625,0.8480078124999997,0.9272892871408821,0.3779527559055118,25.045795074986373,0.27613321186483086,0.26063145596923243,0.7860260009765625,0.49897003173828125,0.28705596923828125
484,structure,matching,128,random,4,0.1,0.85,0.25,203,0.6264750660220084,0.06143649390256845,0.31349457868884156,1.0,0.984375,0.7265625,0.8480078124999997,0.9128098318785379,0.3779527559055118,25.239076988822827,0.2732788400714387,0.3057414500454705,0.766845703125,0.5011215209960938,0.26572418212890625
484,structure,matching,128,random,4,0.1,0.85,0.25,204,0.622380345071782,0.06942005149247209,0.3162772590830975,1.0,1.0,0.640625,0.8499999999999998,0.9336640399597765,0.3779527559055118,25.38735955474674,0.27075819909388205,0.24008935339676907,0.7722244262695312,0.4993438720703125,0.27288055419921875
484,structure,matching,128,random,4,0.1,0.85,0.25,205,0.6279802461379049,0.051451250633258415,0.3067737406205686,1.0,1.0,0.75,0.8460156249999997,0.939244187974012,0.3779527559055118,24.219623085224878,0.273369115580433,0.2217590745776188,0.7792434692382812,0.5013580322265625,0.27788543701171875
484,structure,matching,128,random,4,0.1,0.85,0.25,206,0.6066201736309248,0.09758044560563955,0.3204173151547536,1.0,0.9609375,0.546875,0.8420312499999998,0.9325111880165272,0.3779527559055118,24.12663271875567,0.2609445383377308,0.2438356397187018,0.7704849243164062,0.500274658203125,0.27021026611328125
485,structure,matching,128,random,4,0.1,0.85,0.5,201,0.7289784444024242,0.013378003298433397,0.043654730865839535,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,24.12519576073231,0.30698486379628764,0.20820708202589366,0.8145751953125,0.5021743774414062,0.31240081787109375
485,structure,matching,128,random,4,0.1,0.85,0.5,202,0.7246578554189688,0.014551024342625682,0.06955769727983195,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,25.045795074986373,0.30798789750819944,0.26063145596923243,0.815643310546875,0.4991607666015625,0.3164825439453125
485,structure,matching,128,random,4,0.1,0.85,0.5,203,0.7234855086806439,0.01689056881611005,0.07518231520215826,1.0,1.0,1.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,25.239076988822827,0.30799850210244706,0.3057414500454705,0.8062362670898438,0.501617431640625,0.30461883544921875
485,structure,matching,128,random,4,0.1,0.85,0.5,204,0.7215716083583354,0.020066991997662084,0.08211455138327184,1.0,1.0,1.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,25.38735955474674,0.3076676844471405,0.24008935339676907,0.8093719482421875,0.4995269775390625,0.309844970703125
485,structure,matching,128,random,4,0.1,0.85,0.5,205,0.7219645589897203,0.019793104274944837,0.06865143491086731,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.5039370078740157,24.219623085224878,0.3057742229176069,0.2217590745776188,0.80657958984375,0.5016021728515625,0.3049774169921875
485,structure,matching,128,random,4,0.1,0.85,0.5,206,0.7132955147007428,0.01960884550877028,0.0969039531146191,1.0,1.0,1.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,24.12663271875567,0.3036988825605715,0.2438356397187018,0.8134689331054688,0.5000991821289062,0.3133697509765625
486,structure,matching,128,random,4,0.3,0.15,0.25,201,0.3020466877635877,0.1521730340849628,0.3007073665238857,0.8125,0.2734375,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,3.0352474059170658,0.07804958033705245,0.039422255081577595,0.5788497924804688,0.5013504028320312,0.0774993896484375
486,structure,matching,128,random,4,0.3,0.15,0.25,202,0.3035964842529638,0.1502443364897539,0.30132423860556923,0.828125,0.296875,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,3.061056396800309,0.0787084625239224,0.05034577836377019,0.5790252685546875,0.49935150146484375,0.07967376708984375
486,structure,matching,128,random,4,0.3,0.15,0.25,203,0.2997006885636719,0.14973914070437314,0.30716812775128693,0.8125,0.2734375,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,3.06063473577129,0.07789470515287389,0.060140049308585186,0.5757217407226562,0.49932098388671875,0.0764007568359375
486,structure,matching,128,random,4,0.3,0.15,0.25,204,0.29935594483182637,0.16138653924104834,0.3029250339350397,0.796875,0.328125,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,3.068283644264689,0.07782842101333928,0.0460095504556588,0.5793685913085938,0.4998779296875,0.07949066162109375
486,structure,matching,128,random,4,0.3,0.15,0.25,205,0.30093563561271364,0.14897847241731474,0.30468495899945625,0.8359375,0.296875,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,3.051685847399601,0.07792068976848249,0.04220165423442668,0.5823593139648438,0.5011672973632812,0.0811920166015625
486,structure,matching,128,random,4,0.3,0.15,0.25,206,0.2648165032777554,0.1637625683605462,0.3423198678956638,0.734375,0.2421875,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,3.035895730213793,0.06826162855289106,0.046794839930175525,0.572296142578125,0.5008621215820312,0.07143402099609375
487,structure,matching,128,random,4,0.3,0.15,0.5,201,0.4196036019545921,0.06707770704075651,0.15501333414396176,1.0,0.5703125,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,3.0352474059170658,0.10986042291238093,0.039422255081577595,0.6103973388671875,0.50152587890625,0.1088714599609375
487,structure,matching,128,random,4,0.3,0.15,0.5,202,0.39506303794693276,0.08461147089780847,0.19200355654113757,0.9921875,0.4765625,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,3.061056396800309,0.10347507696752897,0.05034577836377019,0.6067428588867188,0.49932098388671875,0.107421875
487,structure,matching,128,random,4,0.3,0.15,0.5,203,0.3996885050975036,0.0905418970879376,0.1832792343688705,0.9765625,0.53125,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,3.06063473577129,0.10473292158568881,0.060140049308585186,0.6026992797851562,0.5011825561523438,0.1015167236328125
487,structure,matching,128,random,4,0.3,0.15,0.5,204,0.37984824786950977,0.11299392618660681,0.20692920797028877,0.9375,0.4921875,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,3.068283644264689,0.09922834313561799,0.0460095504556588,0.60162353515625,0.5000534057617188,0.10157012939453125
487,structure,matching,128,random,4,0.3,0.15,0.5,205,0.381768959833074,0.10713447473394441,0.20543827333820397,0.9453125,0.4765625,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,3.051685847399601,0.09977489888686747,0.04220165423442668,0.6037445068359375,0.50140380859375,0.1023406982421875
487,structure,matching,128,random,4,0.3,0.15,0.5,206,0.3831840987987635,0.10544055331019521,0.20234721762919775,0.9609375,0.4765625,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,3.035895730213793,0.09971986296190354,0.046794839930175525,0.6039810180664062,0.49983978271484375,0.1041412353515625
488,structure,matching,128,random,4,0.3,0.45,0.25,201,0.4027054320928827,0.11065595024085409,0.32425639954325935,0.9296875,0.5078125,0.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,11.17931986529087,0.1302642076628341,0.11475873020066196,0.6315460205078125,0.5013504028320312,0.13019561767578125
488,structure,matching,128,random,4,0.3,0.45,0.25,202,0.40272800373100837,0.10954638974896727,0.32521972485180867,0.9453125,0.484375,0.0,0.44894531250000014,0.9615060931922321,0.3779527559055118,11.473473094126058,0.12998757077704914,0.14531090452614137,0.63153076171875,0.49935150146484375,0.13217926025390625
488,structure,matching,128,random,4,0.3,0.45,0.25,203,0.39939525464592796,0.11857728200128563,0.32815061689864666,0.90625,0.4921875,0.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,11.480216401879488,0.1293225626043215,0.17224267423515904,0.6260299682617188,0.49932098388671875,0.126708984375
488,structure,matching,128,random,4,0.3,0.45,0.25,204,0.39389597666171383,0.13258690866833447,0.32781301972949284,0.8828125,0.484375,0.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,11.51791582939979,0.12657786408988586,0.1332478045004185,0.6296234130859375,0.4998779296875,0.1297454833984375
488,structure,matching,128,random,4,0.3,0.45,0.25,205,0.4008209380881108,0.11589334006680335,0.3249990874677863,0.9140625,0.4375,0.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,11.302396637484888,0.12941801946760734,0.12258394208580914,0.6328048706054688,0.5011672973632812,0.1316375732421875
488,structure,matching,128,random,4,0.3,0.45,0.25,206,0.374123639840286,0.15327115868437832,0.3407884847475965,0.8046875,0.4296875,0.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,11.209422004825134,0.11863683586336624,0.13543877352866796,0.623199462890625,0.5008621215820312,0.12233734130859375
489,structure,matching,128,random,4,0.3,0.45,0.5,201,0.5372733812447914,0.029938906034241004,0.09881800714992298,1.0,0.9921875,0.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,11.17931986529087,0.17238031285254873,0.11475873020066196,0.6737518310546875,0.50152587890625,0.1722259521484375
489,structure,matching,128,random,4,0.3,0.45,0.5,202,0.5158047380392123,0.04373790937833582,0.14641655520882763,1.0,0.9453125,0.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,11.473473094126058,0.1673987858900285,0.14531090452614137,0.6697769165039062,0.49932098388671875,0.1704559326171875
489,structure,matching,128,random,4,0.3,0.45,0.5,203,0.5204999915229493,0.04985440616364181,0.1341422749122097,1.0,0.9375,0.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,11.480216401879488,0.16811608494874064,0.17224267423515904,0.6655654907226562,0.5011825561523438,0.1643829345703125
489,structure,matching,128,random,4,0.3,0.45,0.5,204,0.5059733839623153,0.0699125276624713,0.1574493436076165,1.0,0.8515625,0.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,11.51791582939979,0.1631927456689498,0.1332478045004185,0.66607666015625,0.5000534057617188,0.16602325439453125
489,structure,matching,128,random,4,0.3,0.45,0.5,205,0.5103231786794166,0.06466437098568877,0.14889179919976475,1.0,0.90625,0.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,11.302396637484888,0.16452066813157729,0.12258394208580914,0.6658782958984375,0.50140380859375,0.1644744873046875
489,structure,matching,128,random,4,0.3,0.45,0.5,206,0.5029684660335179,0.05841542988643864,0.165464419302913,1.0,0.84375,0.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,11.209422004825134,0.16262309854235654,0.13543877352866796,0.6695632934570312,0.49983978271484375,0.1697235107421875
490,structure,matching,128,random,4,0.3,0.85,0.25,201,0.4323249075920679,0.06369636173320019,0.3485432989652453,1.0,0.6015625,0.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,24.12519576073231,0.14943735303877054,0.20820708202589366,0.6491851806640625,0.5013504028320312,0.14783477783203125
490,structure,matching,128,random,4,0.3,0.85,0.25,202,0.43206283575721327,0.06870611584076804,0.3491557419011631,1.0,0.515625,0.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,25.045795074986373,0.14943431213902725,0.26063145596923243,0.6538543701171875,0.49935150146484375,0.15450286865234375
490,structure,matching,128,random,4,0.3,0.85,0.25,203,0.42933338697463774,0.08090644886722076,0.35013127454349113,0.984375,0.5625,0.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,25.239076988822827,0.14833800862617075,0.3057414500454705,0.6446914672851562,0.49932098388671875,0.1453704833984375
490,structure,matching,128,random,4,0.3,0.85,0.25,204,0.42401983160501744,0.09557434590180003,0.3513077830227716,1.0,0.515625,0.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,25.38735955474674,0.14559463264315553,0.24008935339676907,0.6484375,0.4998779296875,0.1485595703125
490,structure,matching,128,random,4,0.3,0.85,0.25,205,0.4307281361587986,0.07294772876071925,0.3479186167816263,1.0,0.5390625,0.0,0.8460156249999997,0.939244187974012,0.3779527559055118,24.219623085224878,0.14861842318798646,0.2217590745776188,0.65362548828125,0.5011672973632812,0.15245819091796875
490,structure,matching,128,random,4,0.3,0.85,0.25,206,0.41387826627116026,0.11999574663116253,0.3510210128381036,0.9609375,0.5078125,0.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,24.12663271875567,0.14049447074131563,0.2438356397187018,0.6463165283203125,0.5008621215820312,0.14545440673828125
491,structure,matching,128,random,4,0.3,0.85,0.5,201,0.575650028037669,0.016955490750654882,0.0686439304587273,1.0,1.0,0.015625,0.8420312499999998,0.9433066655569657,0.5039370078740157,24.12519576073231,0.19336429092349594,0.20820708202589366,0.6959915161132812,0.50152587890625,0.19446563720703125
491,structure,matching,128,random,4,0.3,0.85,0.5,202,0.5616944828609368,0.0260076847417452,0.1058772114613368,1.0,1.0,0.0390625,0.8480078124999997,0.9272892871408821,0.5039370078740157,25.045795074986373,0.19114553325950556,0.26063145596923243,0.6953125,0.49932098388671875,0.19599151611328125
491,structure,matching,128,random,4,0.3,0.85,0.5,203,0.5636008089791557,0.03156376241964851,0.09992161936543004,1.0,1.0,0.03125,0.8480078124999997,0.9128098318785379,0.5039370078740157,25.239076988822827,0.19116470037288305,0.3057414500454705,0.6891632080078125,0.5011825561523438,0.18798065185546875
491,structure,matching,128,random,4,0.3,0.85,0.5,204,0.5546087740105408,0.03958718415285446,0.1198364031038005,1.0,0.984375,0.046875,0.8499999999999998,0.9336640399597765,0.5039370078740157,25.38735955474674,0.1888556930510484,0.24008935339676907,0.691864013671875,0.5000534057617188,0.19181060791015625
491,structure,matching,128,random,4,0.3,0.85,0.5,205,0.5595320694916226,0.03641535300164371,0.10549238800246616,1.0,1.0,0.03125,0.8460156249999997,0.939244187974012,0.5039370078740157,24.219623085224878,0.1894906096066131,0.2217590745776188,0.6923904418945312,0.50140380859375,0.19098663330078125
491,structure,matching,128,random,4,0.3,0.85,0.5,206,0.547667709415177,0.03303190216115806,0.1351283082970464,1.0,1.0,0.015625,0.8420312499999998,0.9325111880165272,0.5039370078740157,24.12663271875567,0.18710421201141414,0.2438356397187018,0.6943359375,0.49983978271484375,0.19449615478515625
492,structure,matching,128,random,8,0.1,0.15,0.25,201,0.5118638117871548,0.1130411325605918,0.2450056800965828,0.9765625,0.8203125,0.109375,0.14859374999999997,0.989995293921818,0.3779527559055118,6.2896470391224915,0.1858018070379286,0.07729039596743825,0.688690185546875,0.5012130737304688,0.18747711181640625
492,structure,matching,128,random,8,0.1,0.15,0.25,202,0.5145088024913409,0.10299293223317406,0.24811889463806078,0.984375,0.828125,0.1640625,0.14964843749999995,0.9871686977307443,0.3779527559055118,6.393454597706409,0.18758169213626452,0.0981568593284865,0.692047119140625,0.49897003173828125,0.19307708740234375
492,structure,matching,128,random,8,0.1,0.15,0.25,203,0.5096779633689172,0.12101238216446361,0.24789000620183188,0.96875,0.8203125,0.21875,0.14964843749999995,0.9846134997432715,0.3779527559055118,6.391034540468726,0.18528629614143793,0.11666327308633129,0.6808547973632812,0.5011215209960938,0.1797332763671875
492,structure,matching,128,random,8,0.1,0.15,0.25,204,0.5006632749427914,0.13068595336116695,0.25751529457463335,0.953125,0.796875,0.25,0.14999999999999997,0.9882936541105504,0.3779527559055118,6.41207344528356,0.18143556253269832,0.08990222217818566,0.68487548828125,0.4993438720703125,0.1855316162109375
492,structure,matching,128,random,8,0.1,0.15,0.25,205,0.5108924933655872,0.1167761036862872,0.24714552126216122,0.9609375,0.84375,0.203125,0.14929687499999997,0.9892783861130618,0.3779527559055118,6.345474090466121,0.18581852196230408,0.08262232884873111,0.690155029296875,0.5013580322265625,0.1887969970703125
492,structure,matching,128,random,8,0.1,0.15,0.25,206,0.4755531014415977,0.15719710905485582,0.2747301212361869,0.9140625,0.734375,0.2734375,0.14859374999999997,0.9880902096499743,0.3779527559055118,6.297349469634682,0.16990274224624705,0.0913999228162603,0.6761474609375,0.500274658203125,0.175872802734375
493,structure,matching,128,random,8,0.1,0.15,0.5,201,0.6131938380021986,0.022537383601448715,0.07836680984977365,1.0,1.0,0.734375,0.14859374999999997,0.989995293921818,0.5039370078740157,6.2896470391224915,0.2234449049075272,0.07729039596743825,0.7269744873046875,0.5021743774414062,0.22480010986328125
493,structure,matching,128,random,8,0.1,0.15,0.5,202,0.6026189906126658,0.029319991546526664,0.10343103965933559,1.0,1.0,0.5859375,0.14964843749999995,0.9871686977307443,0.5039370078740157,6.393454597706409,0.22064626340615556,0.0981568593284865,0.7247695922851562,0.4991607666015625,0.22560882568359375
493,structure,matching,128,random,8,0.1,0.15,0.5,203,0.6042803710615416,0.034338313542796636,0.10005012926189735,1.0,1.0,0.6484375,0.14964843749999995,0.9846134997432715,0.5039370078740157,6.391034540468726,0.2212076304560902,0.11666327308633129,0.7180938720703125,0.501617431640625,0.2164764404296875
493,structure,matching,128,random,8,0.1,0.15,0.5,204,0.5928397710632982,0.050610579290730456,0.12058649578977326,1.0,0.9765625,0.59375,0.14999999999999997,0.9882936541105504,0.5039370078740157,6.41207344528356,0.21713421815738954,0.08990222217818566,0.72064208984375,0.4995269775390625,0.2211151123046875
493,structure,matching,128,random,8,0.1,0.15,0.5,205,0.5970902542326768,0.05041810908854259,0.10805350581295012,1.0,0.984375,0.59375,0.14929687499999997,0.9892783861130618,0.5039370078740157,6.345474090466121,0.2177521041577943,0.08262232884873111,0.7195205688476562,0.5016021728515625,0.21791839599609375
493,structure,matching,128,random,8,0.1,0.15,0.5,206,0.5915618891390719,0.0388376161816213,0.12196219331847319,1.0,0.9921875,0.5078125,0.14859374999999997,0.9880902096499743,0.5039370078740157,6.297349469634682,0.21626798171574801,0.0913999228162603,0.7253036499023438,0.5000991821289062,0.2252044677734375
494,structure,matching,128,random,8,0.1,0.45,0.25,201,0.6284396265628502,0.04069165154863382,0.3084564862776973,1.0,1.0,0.765625,0.4457812500000001,0.9699858817654522,0.3779527559055118,24.038529490544306,0.2737871073588716,0.21634789424405554,0.780242919921875,0.5012130737304688,0.27902984619140625
494,structure,matching,128,random,8,0.1,0.45,0.25,202,0.6319155069404901,0.04483357918206745,0.3077570539786534,1.0,1.0,0.8046875,0.44894531250000014,0.9615060931922321,0.3779527559055118,24.953997910927278,0.2761784696476609,0.26950655007807733,0.7863235473632812,0.49897003173828125,0.287353515625
494,structure,matching,128,random,8,0.1,0.45,0.25,203,0.6268304193221235,0.05954539079119815,0.31306666571306035,1.0,0.9921875,0.7265625,0.44894531250000014,0.9538404992298145,0.3779527559055118,25.129625545547746,0.2734524141488749,0.31481780964263895,0.767303466796875,0.5011215209960938,0.26618194580078125
494,structure,matching,128,random,8,0.1,0.45,0.25,204,0.6227423917936794,0.06772492625972759,0.3158640148431433,1.0,1.0,0.6484375,0.4500000000000001,0.9648809623316466,0.3779527559055118,25.264392199297625,0.27094683308814427,0.24874063159665516,0.7726898193359375,0.4993438720703125,0.273345947265625
494,structure,matching,128,random,8,0.1,0.45,0.25,205,0.628268179311781,0.04997618476451684,0.3066136325987529,1.0,1.0,0.75,0.4478906250000001,0.9678351583391848,0.3779527559055118,24.15825364413436,0.2735409862243199,0.23014106131432122,0.779388427734375,0.5013580322265625,0.2780303955078125
494,structure,matching,128,random,8,0.1,0.45,0.25,206,0.6078103362215126,0.09402903424424064,0.31989741226704665,1.0,0.9609375,0.5546875,0.44578125000000013,0.9642706289499249,0.3779527559055118,24.043903872571263,0.2615999719424813,0.2525338856823861,0.7710723876953125,0.500274658203125,0.2707977294921875
495,structure,matching,128,random,8,0.1,0.45,0.5,201,0.7292409359626828,0.012980190382647413,0.042276959543140695,1.0,1.0,1.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,24.038529490544306,0.3069564876286184,0.21634789424405554,0.814483642578125,0.5021743774414062,0.31230926513671875
495,structure,matching,128,random,8,0.1,0.45,0.5,202,0.7252061524033828,0.01387157411478282,0.06717919532367891,1.0,1.0,1.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,24.953997910927278,0.3080192151090259,0.26950655007807733,0.8155593872070312,0.4991607666015625,0.31639862060546875
495,structure,matching,128,random,8,0.1,0.45,0.5,203,0.7241111653745403,0.016169329624758352,0.0724994516283459,1.0,1.0,1.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,25.129625545547746,0.3080404218391608,0.31481780964263895,0.805999755859375,0.501617431640625,0.30438232421875
495,structure,matching,128,random,8,0.1,0.45,0.5,204,0.7223500448113015,0.019027631923351832,0.07895471847292504,1.0,1.0,1.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,25.264392199297625,0.307748922334416,0.24874063159665516,0.8093490600585938,0.4995269775390625,0.30982208251953125
495,structure,matching,128,random,8,0.1,0.45,0.5,205,0.7227851669649304,0.018820028006266684,0.06593770598922243,1.0,1.0,1.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,24.15825364413436,0.3059546887425516,0.23014106131432122,0.8068923950195312,0.5016021728515625,0.30529022216796875
495,structure,matching,128,random,8,0.1,0.45,0.5,206,0.7141535195062759,0.018751097703332355,0.09400270241119213,1.0,1.0,1.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,24.043903872571263,0.30388988926759314,0.2525338856823861,0.8139495849609375,0.5000991821289062,0.31385040283203125
496,structure,matching,128,random,8,0.1,0.85,0.25,201,0.6706540367371605,0.02207987529379674,0.35514388445683265,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,54.41342348933554,0.3085685496662239,0.37306397504605016,0.8164901733398438,0.5012130737304688,0.315277099609375
496,structure,matching,128,random,8,0.1,0.85,0.25,202,0.6739985558375958,0.024900812586775196,0.35475230984155337,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,57.67488339266943,0.3107886441086636,0.4533341560978229,0.8229141235351562,0.49897003173828125,0.323944091796875
496,structure,matching,128,random,8,0.1,0.85,0.25,203,0.6717006126170032,0.034433312772215084,0.3584315852300115,1.0,1.0,0.96875,0.8480078124999997,0.9128098318785379,0.3779527559055118,58.2273341142121,0.30966721949160225,0.5180050658150341,0.8023529052734375,0.5011215209960938,0.30123138427734375
496,structure,matching,128,random,8,0.1,0.85,0.25,204,0.6683067790047041,0.04397793319916762,0.3605032109913435,1.0,1.0,0.921875,0.8499999999999998,0.9336640399597765,0.3779527559055118,58.536654536919954,0.30756335461063183,0.4225358091790594,0.807525634765625,0.4993438720703125,0.3081817626953125
496,structure,matching,128,random,8,0.1,0.85,0.25,205,0.6721284949728668,0.025432017663375103,0.351167011036149,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.3779527559055118,54.93400556239693,0.3091268459869285,0.3943410619977157,0.8159408569335938,0.5013580322265625,0.31458282470703125
496,structure,matching,128,random,8,0.1,0.85,0.25,206,0.6604280559460816,0.060430708931515024,0.3582932644235426,1.0,1.0,0.8125,0.8420312499999998,0.9325111880165272,0.3779527559055118,54.356835990632035,0.3020162129839233,0.42821546024037516,0.8127212524414062,0.500274658203125,0.31244659423828125
497,structure,matching,128,random,8,0.1,0.85,0.5,201,0.7768213484295847,0.007580471693796729,0.02697164922229172,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,54.41342348933554,0.3419005164136997,0.37306397504605016,0.8505096435546875,0.5021743774414062,0.34833526611328125
497,structure,matching,128,random,8,0.1,0.85,0.5,202,0.7765177391508643,0.0072135179611899376,0.040179585923837975,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,57.67488339266943,0.3435893111256278,0.4533341560978229,0.8521499633789062,0.4991607666015625,0.35298919677734375
497,structure,matching,128,random,8,0.1,0.85,0.5,203,0.7741654176709489,0.009776679477992989,0.0526906578650851,1.0,1.0,1.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,58.2273341142121,0.34360809190431374,0.5180050658150341,0.8429718017578125,0.501617431640625,0.3413543701171875
497,structure,matching,128,random,8,0.1,0.85,0.5,204,0.7737212247521448,0.011075597090565905,0.05401330992882642,1.0,1.0,1.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,58.536654536919954,0.34344495626640975,0.4225358091790594,0.842376708984375,0.4995269775390625,0.3428497314453125
497,structure,matching,128,random,8,0.1,0.85,0.5,205,0.7734826756804927,0.010835845842524146,0.042097468699840046,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.5039370078740157,54.93400556239693,0.3415349731083608,0.3943410619977157,0.8446502685546875,0.5016021728515625,0.343048095703125
497,structure,matching,128,random,8,0.1,0.85,0.5,206,0.7663211907892032,0.01461038617570252,0.07041022369601545,1.0,1.0,1.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,54.356835990632035,0.3401352575681203,0.42821546024037516,0.848419189453125,0.5000991821289062,0.34832000732421875
498,structure,matching,128,random,8,0.3,0.15,0.25,201,0.3682512977641367,0.1358917329706997,0.3065051439679199,0.828125,0.3984375,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,6.2896470391224915,0.11004186800756596,0.07729039596743825,0.6112289428710938,0.5013504028320312,0.1098785400390625
498,structure,matching,128,random,8,0.3,0.15,0.25,202,0.36778551223562833,0.13156888696216118,0.3104758512345961,0.8515625,0.40625,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,6.393454597706409,0.10996760398690048,0.0981568593284865,0.6101913452148438,0.49935150146484375,0.11083984375
498,structure,matching,128,random,8,0.3,0.15,0.25,203,0.364864198213502,0.13698152601324046,0.3134987317434125,0.84375,0.4296875,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,6.391034540468726,0.10946764957943693,0.11666327308633129,0.6069869995117188,0.49932098388671875,0.107666015625
498,structure,matching,128,random,8,0.3,0.15,0.25,204,0.3610748627322399,0.15066398496331251,0.31113919791836875,0.8046875,0.4375,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,6.41207344528356,0.10768443812157852,0.08990222217818566,0.6107330322265625,0.4998779296875,0.1108551025390625
498,structure,matching,128,random,8,0.3,0.15,0.25,205,0.3666663632654571,0.13613921780206073,0.30928204957370337,0.8515625,0.390625,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,6.345474090466121,0.10951772229669722,0.08262232884873111,0.6127471923828125,0.5011672973632812,0.11157989501953125
498,structure,matching,128,random,8,0.3,0.15,0.25,206,0.33352872826907215,0.16318692452116187,0.3389000110184903,0.7421875,0.3984375,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,6.297349469634682,0.09851216066036687,0.0913999228162603,0.6021194458007812,0.5008621215820312,0.10125732421875
499,structure,matching,128,random,8,0.3,0.15,0.5,201,0.4968015234375799,0.04332595828233845,0.11830621366012309,1.0,0.90625,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,6.2896470391224915,0.14917206656689586,0.07729039596743825,0.6503219604492188,0.50152587890625,0.14879608154296875
499,structure,matching,128,random,8,0.3,0.15,0.5,202,0.47317241898200596,0.059316868404733214,0.16314672229070284,1.0,0.7890625,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,6.393454597706409,0.1430380270076857,0.0981568593284865,0.645172119140625,0.49932098388671875,0.14585113525390625
499,structure,matching,128,random,8,0.3,0.15,0.5,203,0.47725003811904965,0.06498759074126606,0.15383616321338522,1.0,0.7890625,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,6.391034540468726,0.14399663220473086,0.11666327308633129,0.6429824829101562,0.5011825561523438,0.1417999267578125
499,structure,matching,128,random,8,0.3,0.15,0.5,204,0.46036806462585245,0.08968373432387812,0.17618889787130382,0.9765625,0.765625,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,6.41207344528356,0.1382975872667379,0.08990222217818566,0.64080810546875,0.5000534057617188,0.14075469970703125
499,structure,matching,128,random,8,0.3,0.15,0.5,205,0.4632486387033907,0.08304490157481477,0.17278031729987808,0.984375,0.7578125,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,6.345474090466121,0.13943177264055706,0.08262232884873111,0.6418609619140625,0.50140380859375,0.1404571533203125
499,structure,matching,128,random,8,0.3,0.15,0.5,206,0.4610259543215005,0.07978169732572209,0.17612043614050565,0.9921875,0.71875,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,6.297349469634682,0.13829221824547083,0.0913999228162603,0.6447601318359375,0.49983978271484375,0.14492034912109375
500,structure,matching,128,random,8,0.3,0.45,0.25,201,0.4321294707511187,0.06428786988076265,0.3485419737951784,1.0,0.609375,0.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,24.038529490544306,0.14934174517202592,0.21634789424405554,0.6489944458007812,0.5013504028320312,0.14764404296875
500,structure,matching,128,random,8,0.3,0.45,0.25,202,0.43191795898474306,0.0686662195337961,0.349176161682729,1.0,0.5234375,0.0,0.44894531250000014,0.9615060931922321,0.3779527559055118,24.953997910927278,0.14934361144768024,0.26950655007807733,0.6535110473632812,0.49935150146484375,0.1541595458984375
500,structure,matching,128,random,8,0.3,0.45,0.25,203,0.4293294062440305,0.08029767551768083,0.35009399132346647,0.9921875,0.5546875,0.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,25.129625545547746,0.14830531926052207,0.31481780964263895,0.6446685791015625,0.49932098388671875,0.14534759521484375
500,structure,matching,128,random,8,0.3,0.45,0.25,204,0.4241306508465639,0.09480804739217243,0.3512478810423286,1.0,0.515625,0.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,25.264392199297625,0.1456293104097545,0.24874063159665516,0.648529052734375,0.4998779296875,0.148651123046875
500,structure,matching,128,random,8,0.3,0.45,0.25,205,0.4306854279955442,0.07266279166670868,0.34797058967995087,1.0,0.53125,0.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,24.15825364413436,0.14859389840179404,0.23014106131432122,0.6535415649414062,0.5011672973632812,0.152374267578125
500,structure,matching,128,random,8,0.3,0.45,0.25,206,0.4142059433991271,0.11843123894106412,0.3510312604996277,0.9609375,0.4921875,0.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,24.043903872571263,0.14058755292717812,0.2525338856823861,0.6461029052734375,0.5008621215820312,0.14524078369140625
501,structure,matching,128,random,8,0.3,0.45,0.5,201,0.5756870638294898,0.01701336837272927,0.0683338362725674,1.0,1.0,0.015625,0.4457812500000001,0.9699858817654522,0.5039370078740157,24.038529490544306,0.19332195143222203,0.21634789424405554,0.69580078125,0.50152587890625,0.19427490234375
501,structure,matching,128,random,8,0.3,0.45,0.5,202,0.5618404176768845,0.025667313228261393,0.10533523820418905,1.0,1.0,0.03125,0.44894531250000014,0.9615060931922321,0.5039370078740157,24.953997910927278,0.1911405677528388,0.26950655007807733,0.6952056884765625,0.49932098388671875,0.19588470458984375
501,structure,matching,128,random,8,0.3,0.45,0.5,203,0.5637681304572162,0.031144004970410297,0.09931536496599745,1.0,1.0,0.0390625,0.44894531250000014,0.9538404992298145,0.5039370078740157,25.129625545547746,0.19116401579440792,0.31481780964263895,0.6891860961914062,0.5011825561523438,0.1880035400390625
501,structure,matching,128,random,8,0.3,0.45,0.5,204,0.5550249330521373,0.03929823058361605,0.11854205892886273,1.0,0.984375,0.0703125,0.4500000000000001,0.9648809623316466,0.5039370078740157,25.264392199297625,0.18888528054132858,0.24874063159665516,0.6916122436523438,0.5000534057617188,0.191558837890625
501,structure,matching,128,random,8,0.3,0.45,0.5,205,0.5596561590780669,0.0360572372556205,0.10511485267531132,1.0,1.0,0.0234375,0.4478906250000001,0.9678351583391848,0.5039370078740157,24.15825364413436,0.1895056481224679,0.23014106131432122,0.692657470703125,0.50140380859375,0.191253662109375
501,structure,matching,128,random,8,0.3,0.45,0.5,206,0.5480983506154358,0.03284076332586249,0.13396272162137093,1.0,1.0,0.015625,0.44578125000000013,0.9642706289499249,0.5039370078740157,24.043903872571263,0.18718395598005583,0.2525338856823861,0.694488525390625,0.49983978271484375,0.19464874267578125
502,structure,matching,128,random,8,0.3,0.85,0.25,201,0.44599640335067914,0.0323904921576372,0.3662526429220723,1.0,0.7265625,0.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,54.41342348933554,0.1598346938431815,0.37306397504605016,0.6606674194335938,0.5013504028320312,0.1593170166015625
502,structure,matching,128,random,8,0.3,0.85,0.25,202,0.4461564796520479,0.036539475736313214,0.3666512816909891,1.0,0.640625,0.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,57.67488339266943,0.1600277538417138,0.4533341560978229,0.6647262573242188,0.49935150146484375,0.165374755859375
502,structure,matching,128,random,8,0.3,0.85,0.25,203,0.44463176405266613,0.04658184431397591,0.3672964839437687,1.0,0.65625,0.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,58.2273341142121,0.15929665879894975,0.5180050658150341,0.6545562744140625,0.49932098388671875,0.15523529052734375
502,structure,matching,128,random,8,0.3,0.85,0.25,204,0.44124626994598437,0.06173555391873077,0.3677703139515791,1.0,0.5859375,0.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,58.536654536919954,0.157426064694916,0.4225358091790594,0.6591110229492188,0.4998779296875,0.15923309326171875
502,structure,matching,128,random,8,0.3,0.85,0.25,205,0.44593205979476247,0.035667407356043665,0.3655062221488513,1.0,0.6640625,0.0,0.8460156249999997,0.939244187974012,0.3779527559055118,54.93400556239693,0.15973514538590894,0.3943410619977157,0.6646652221679688,0.5011672973632812,0.1634979248046875
502,structure,matching,128,random,8,0.3,0.85,0.25,206,0.436617108146721,0.07925373774754235,0.3666206633733131,1.0,0.53125,0.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,54.356835990632035,0.15487796874903587,0.42821546024037516,0.661285400390625,0.5008621215820312,0.16042327880859375
503,structure,matching,128,random,8,0.3,0.85,0.5,201,0.600600789878879,0.008778012681999335,0.03857943318441883,1.0,1.0,0.5703125,0.8420312499999998,0.9433066655569657,0.5039370078740157,54.41342348933554,0.20528631043809173,0.37306397504605016,0.7078399658203125,0.50152587890625,0.2063140869140625
503,structure,matching,128,random,8,0.3,0.85,0.5,202,0.5942493053362907,0.01285354888498744,0.058588992323335164,1.0,1.0,0.375,0.8480078124999997,0.9272892871408821,0.5039370078740157,57.67488339266943,0.20495398567636663,0.4533341560978229,0.709564208984375,0.49932098388671875,0.21024322509765625
503,structure,matching,128,random,8,0.3,0.85,0.5,203,0.5921395527824278,0.01679264669473713,0.06434180296063383,1.0,1.0,0.390625,0.8480078124999997,0.9128098318785379,0.5039370078740157,58.2273341142121,0.20459586694919454,0.5180050658150341,0.7017974853515625,0.5011825561523438,0.20061492919921875
503,structure,matching,128,random,8,0.3,0.85,0.5,204,0.5885567645481928,0.018593215598888407,0.07393016243575673,1.0,1.0,0.3046875,0.8499999999999998,0.9336640399597765,0.5039370078740157,58.536654536919954,0.20401374648557552,0.4225358091790594,0.7064361572265625,0.5000534057617188,0.20638275146484375
503,structure,matching,128,random,8,0.3,0.85,0.5,205,0.5919097827032089,0.016117829549367718,0.06257846030066713,1.0,1.0,0.359375,0.8460156249999997,0.939244187974012,0.5039370078740157,54.93400556239693,0.2040775648935119,0.3943410619977157,0.7080764770507812,0.50140380859375,0.20667266845703125
503,structure,matching,128,random,8,0.3,0.85,0.5,206,0.5808056570081845,0.019263596441937668,0.09241556455414442,1.0,1.0,0.2109375,0.8420312499999998,0.9325111880165272,0.5039370078740157,54.356835990632035,0.20225733145292416,0.42821546024037516,0.709808349609375,0.49983978271484375,0.20996856689453125
504,structure,matching,128,segregated,4,0.1,0.15,0.25,201,0.27127991165572013,0.19976281069680873,0.38776530719242025,0.515625,0.421875,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,3.0352474059170658,0.08160098757378526,0.039422255081577595,0.5826797485351562,0.5007553100585938,0.0819244384765625
504,structure,matching,128,segregated,4,0.1,0.15,0.25,202,0.22925173545022537,0.20088076492197135,0.4280013674038958,0.421875,0.3515625,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,3.061056396800309,0.06807885746681726,0.05034577836377019,0.5682601928710938,0.49953460693359375,0.0687255859375
504,structure,matching,128,segregated,4,0.1,0.15,0.25,203,0.207659209590367,0.19667784216255382,0.44984923893481704,0.375,0.265625,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,3.06063473577129,0.06144939932183188,0.060140049308585186,0.5586700439453125,0.500701904296875,0.0579681396484375
504,structure,matching,128,segregated,4,0.1,0.15,0.25,204,0.23203544234092438,0.20325845985678692,0.425779291009998,0.4375,0.34375,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,3.068283644264689,0.0693914904220289,0.0460095504556588,0.5682754516601562,0.498931884765625,0.06934356689453125
504,structure,matching,128,segregated,4,0.1,0.15,0.25,205,0.2259687905594529,0.19928112184338748,0.4317714768029238,0.4296875,0.3125,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,3.051685847399601,0.06715631076746409,0.04220165423442668,0.5681915283203125,0.5023193359375,0.0658721923828125
504,structure,matching,128,segregated,4,0.1,0.15,0.25,206,0.21313333435123646,0.20103741111384438,0.4426873037514109,0.3984375,0.3671875,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,3.035895730213793,0.06352040458409432,0.046794839930175525,0.5654525756835938,0.49919891357421875,0.066253662109375
505,structure,matching,128,segregated,4,0.1,0.15,0.5,201,0.294554954381398,0.18241955600866971,0.36950133877520797,0.5625,0.4921875,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,3.0352474059170658,0.08798100767881643,0.039422255081577595,0.587371826171875,0.500213623046875,0.087158203125
505,structure,matching,128,segregated,4,0.1,0.15,0.5,202,0.31493754510099625,0.18009603661419168,0.3492161381289923,0.609375,0.546875,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,3.061056396800309,0.09453224411382925,0.05034577836377019,0.5959548950195312,0.49909210205078125,0.09686279296875
505,structure,matching,128,segregated,4,0.1,0.15,0.5,203,0.31389526151461766,0.17991989598676897,0.35074062007335827,0.59375,0.5390625,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,3.06063473577129,0.09434919974388324,0.060140049308585186,0.5944976806640625,0.50140380859375,0.0930938720703125
505,structure,matching,128,segregated,4,0.1,0.15,0.5,204,0.29743555027963176,0.18448237051364091,0.36751883004539476,0.5625,0.546875,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,3.068283644264689,0.08923388540721641,0.0460095504556588,0.5893096923828125,0.4996185302734375,0.089691162109375
505,structure,matching,128,segregated,4,0.1,0.15,0.5,205,0.3290375950541922,0.17089748037840152,0.3374955010693262,0.640625,0.609375,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,3.051685847399601,0.09920082247591808,0.04220165423442668,0.6012039184570312,0.500213623046875,0.10099029541015625
505,structure,matching,128,segregated,4,0.1,0.15,0.5,206,0.27957853913507147,0.18428376918322079,0.384462600237679,0.5234375,0.4921875,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,3.035895730213793,0.08329842991047422,0.046794839930175525,0.5869522094726562,0.4991302490234375,0.08782196044921875
506,structure,matching,128,segregated,4,0.1,0.45,0.25,201,0.47103331267769444,0.18382643925192826,0.35615786628067564,0.9453125,0.578125,0.3359375,0.4457812500000001,0.9699858817654522,0.3779527559055118,11.17931986529087,0.18121081239001713,0.11475873020066196,0.6852340698242188,0.5007553100585938,0.184478759765625
506,structure,matching,128,segregated,4,0.1,0.45,0.25,202,0.419801592549128,0.1957285874836871,0.4196537681465323,0.90625,0.5,0.25,0.44894531250000014,0.9615060931922321,0.3779527559055118,11.473473094126058,0.1598656406410407,0.14531090452614137,0.6621170043945312,0.49953460693359375,0.1625823974609375
506,structure,matching,128,segregated,4,0.1,0.45,0.25,203,0.3949855919011012,0.20058703261509134,0.44715559840047914,0.859375,0.4453125,0.203125,0.44894531250000014,0.9538404992298145,0.3779527559055118,11.480216401879488,0.14978691605658,0.17224267423515904,0.6432266235351562,0.500701904296875,0.14252471923828125
506,structure,matching,128,segregated,4,0.1,0.45,0.25,204,0.41786323027101036,0.21047775831916446,0.4152003749419971,0.8671875,0.515625,0.3203125,0.4500000000000001,0.9648809623316466,0.3779527559055118,11.51791582939979,0.15992562150352638,0.1332478045004185,0.65936279296875,0.498931884765625,0.160430908203125
506,structure,matching,128,segregated,4,0.1,0.45,0.25,205,0.41294740528244767,0.21018959700110404,0.4199624622713089,0.8359375,0.515625,0.2578125,0.4478906250000001,0.9678351583391848,0.3779527559055118,11.302396637484888,0.15800805662209455,0.12258394208580914,0.660797119140625,0.5023193359375,0.158477783203125
506,structure,matching,128,segregated,4,0.1,0.45,0.25,206,0.3920561469749191,0.22241409582086305,0.4361350884872611,0.8046875,0.46875,0.265625,0.44578125000000013,0.9642706289499249,0.3779527559055118,11.209422004825134,0.14970357984002258,0.13543877352866796,0.6570892333984375,0.49919891357421875,0.15789031982421875
507,structure,matching,128,segregated,4,0.1,0.45,0.5,201,0.5199667723814554,0.13421912876155484,0.31303583219968656,0.9921875,0.765625,0.421875,0.4457812500000001,0.9699858817654522,0.5039370078740157,11.17931986529087,0.20273120626234375,0.11475873020066196,0.7062301635742188,0.500213623046875,0.20601654052734375
507,structure,matching,128,segregated,4,0.1,0.45,0.5,202,0.5419567712150348,0.11987802706108777,0.28815451055529606,1.0,0.7421875,0.515625,0.44894531250000014,0.9615060931922321,0.5039370078740157,11.473473094126058,0.21251817900358694,0.14531090452614137,0.7180328369140625,0.49909210205078125,0.21894073486328125
507,structure,matching,128,segregated,4,0.1,0.45,0.5,203,0.53841243131505,0.13315743368640165,0.29076663356436944,0.984375,0.78125,0.46875,0.44894531250000014,0.9538404992298145,0.5039370078740157,11.480216401879488,0.21175053295524776,0.17224267423515904,0.709991455078125,0.50140380859375,0.208587646484375
507,structure,matching,128,segregated,4,0.1,0.45,0.5,204,0.5205161230339254,0.13864541649653678,0.31703443743385323,0.9765625,0.7265625,0.4609375,0.4500000000000001,0.9648809623316466,0.5039370078740157,11.51791582939979,0.2040738539799975,0.1332478045004185,0.705535888671875,0.4996185302734375,0.2059173583984375
507,structure,matching,128,segregated,4,0.1,0.45,0.5,205,0.5564542920514253,0.11245678045598821,0.26811393418938334,1.0,0.8203125,0.5703125,0.4478906250000001,0.9678351583391848,0.5039370078740157,11.302396637484888,0.21942481244158407,0.12258394208580914,0.7215042114257812,0.500213623046875,0.22129058837890625
507,structure,matching,128,segregated,4,0.1,0.45,0.5,206,0.5023392347314454,0.15117447075927168,0.3350068229915272,0.9609375,0.7109375,0.4140625,0.44578125000000013,0.9642706289499249,0.5039370078740157,11.209422004825134,0.19610899605646043,0.13543877352866796,0.7061614990234375,0.4991302490234375,0.20703125
508,structure,matching,128,segregated,4,0.1,0.85,0.25,201,0.5885131322100645,0.1286787736022121,0.3339087102196872,0.9921875,0.8671875,0.5390625,0.8420312499999998,0.9433066655569657,0.3779527559055118,24.12519576073231,0.25142183146787206,0.20820708202589366,0.75775146484375,0.5007553100585938,0.25699615478515625
508,structure,matching,128,segregated,4,0.1,0.85,0.25,202,0.550578800736673,0.15028872560214512,0.38210960128144467,0.9921875,0.7578125,0.4375,0.8480078124999997,0.9272892871408821,0.3779527559055118,25.045795074986373,0.23269332747129187,0.26063145596923243,0.738861083984375,0.49953460693359375,0.23932647705078125
508,structure,matching,128,segregated,4,0.1,0.85,0.25,203,0.5332532290445597,0.16159940694208552,0.4010908203967698,0.9609375,0.703125,0.4140625,0.8480078124999997,0.9128098318785379,0.3779527559055118,25.239076988822827,0.2244193686833189,0.3057414500454705,0.7161407470703125,0.500701904296875,0.2154388427734375
508,structure,matching,128,segregated,4,0.1,0.85,0.25,204,0.5460863655416589,0.1709060555763213,0.3763031979107611,0.9609375,0.6640625,0.46875,0.8499999999999998,0.9336640399597765,0.3779527559055118,25.38735955474674,0.23010932951992907,0.24008935339676907,0.728668212890625,0.498931884765625,0.229736328125
508,structure,matching,128,segregated,4,0.1,0.85,0.25,205,0.5414005309438739,0.17431965353551265,0.3768242590598868,0.9609375,0.71875,0.4921875,0.8460156249999997,0.939244187974012,0.3779527559055118,24.219623085224878,0.2278200744522184,0.2217590745776188,0.7328414916992188,0.5023193359375,0.23052215576171875
508,structure,matching,128,segregated,4,0.1,0.85,0.25,206,0.5247591146670991,0.19531183634814614,0.38409944321075856,0.9140625,0.6953125,0.4609375,0.8420312499999998,0.9325111880165272,0.3779527559055118,24.12663271875567,0.21963027915309702,0.2438356397187018,0.7284393310546875,0.49919891357421875,0.22924041748046875
509,structure,matching,128,segregated,4,0.1,0.85,0.5,201,0.6522908199078277,0.08121726648620965,0.22905799974672125,1.0,0.984375,0.765625,0.8420312499999998,0.9433066655569657,0.5039370078740157,24.12519576073231,0.27967857765756765,0.20820708202589366,0.7842636108398438,0.500213623046875,0.28404998779296875
509,structure,matching,128,segregated,4,0.1,0.85,0.5,202,0.6722960511018573,0.06365996388823772,0.19845558173494576,1.0,1.0,0.8203125,0.8480078124999997,0.9272892871408821,0.5039370078740157,25.045795074986373,0.28931578353507037,0.26063145596923243,0.797943115234375,0.49909210205078125,0.29885101318359375
509,structure,matching,128,segregated,4,0.1,0.85,0.5,203,0.6684009338736362,0.0784855928851621,0.20239328601772183,1.0,0.9921875,0.8125,0.8480078124999997,0.9128098318785379,0.5039370078740157,25.239076988822827,0.2874053739172835,0.3057414500454705,0.7851333618164062,0.50140380859375,0.28372955322265625
509,structure,matching,128,segregated,4,0.1,0.85,0.5,204,0.6550469762896532,0.07860873234467351,0.23677675927813824,1.0,0.9765625,0.7734375,0.8499999999999998,0.9336640399597765,0.5039370078740157,25.38735955474674,0.28283259891426626,0.24008935339676907,0.7836074829101562,0.4996185302734375,0.28398895263671875
509,structure,matching,128,segregated,4,0.1,0.85,0.5,205,0.6822459203067799,0.05687436935290379,0.17255147391205986,1.0,1.0,0.890625,0.8460156249999997,0.939244187974012,0.5039370078740157,24.219623085224878,0.292787197325378,0.2217590745776188,0.7946090698242188,0.500213623046875,0.29439544677734375
509,structure,matching,128,segregated,4,0.1,0.85,0.5,206,0.6404732818896345,0.10467978765789099,0.24571850631972242,0.9921875,0.953125,0.7578125,0.8420312499999998,0.9325111880165272,0.5039370078740157,24.12663271875567,0.2747468917769867,0.2438356397187018,0.7862319946289062,0.4991302490234375,0.28710174560546875
510,structure,matching,128,segregated,4,0.3,0.15,0.25,201,0.14882583953904616,0.12669368064973027,0.47508446209222405,0.515625,0.0234375,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,3.0352474059170658,0.03676851914904192,0.039422255081577595,0.5375442504882812,0.500244140625,0.03730010986328125
510,structure,matching,128,segregated,4,0.3,0.15,0.25,202,0.12392948279336072,0.12470551867498325,0.4986946260711064,0.421875,0.0078125,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,3.061056396800309,0.030442020693697606,0.05034577836377019,0.5302810668945312,0.49956512451171875,0.0307159423828125
510,structure,matching,128,segregated,4,0.3,0.15,0.25,203,0.11121515349241498,0.12186521928356828,0.5102755278237092,0.375,0.015625,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,3.06063473577129,0.027252740781136323,0.060140049308585186,0.5267410278320312,0.4992218017578125,0.02751922607421875
510,structure,matching,128,segregated,4,0.3,0.15,0.25,204,0.12611267193158862,0.1261489398609769,0.49679375989762325,0.4296875,0.015625,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,3.068283644264689,0.031081024626285363,0.0460095504556588,0.53057861328125,0.49909210205078125,0.03148651123046875
510,structure,matching,128,segregated,4,0.3,0.15,0.25,205,0.12100278599597963,0.12168265018785256,0.5017841335721634,0.4140625,0.0078125,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,3.051685847399601,0.029685197776030986,0.04220165423442668,0.5325393676757812,0.5021591186523438,0.0303802490234375
510,structure,matching,128,segregated,4,0.3,0.15,0.25,206,0.1140529767957508,0.12047223051227407,0.5076315351703278,0.3984375,0.0078125,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,3.035895730213793,0.027969623317478234,0.046794839930175525,0.527618408203125,0.49935150146484375,0.02826690673828125
511,structure,matching,128,segregated,4,0.3,0.15,0.5,201,0.1591611878404217,0.11873105566355133,0.46715347477760993,0.546875,0.0234375,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,3.0352474059170658,0.0390849613245162,0.039422255081577595,0.5393600463867188,0.49900054931640625,0.0403594970703125
511,structure,matching,128,segregated,4,0.3,0.15,0.5,202,0.17162016354258502,0.11770259126171245,0.45655677942790285,0.59375,0.015625,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,3.061056396800309,0.0422923624279436,0.05034577836377019,0.542388916015625,0.49906158447265625,0.04332733154296875
511,structure,matching,128,segregated,4,0.3,0.15,0.5,203,0.169815947472586,0.11490622855307711,0.4591879853120272,0.59375,0.0078125,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,3.06063473577129,0.041845199338689576,0.060140049308585186,0.5421600341796875,0.5004425048828125,0.041717529296875
511,structure,matching,128,segregated,4,0.3,0.15,0.5,204,0.16085141029745667,0.11779088351659622,0.4671946091166006,0.5625,0.015625,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,3.068283644264689,0.039574618004426826,0.0460095504556588,0.5392608642578125,0.4997711181640625,0.03948974609375
511,structure,matching,128,segregated,4,0.3,0.15,0.5,205,0.17827261392090327,0.11055656265573763,0.4516007948585765,0.6328125,0.015625,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,3.051685847399601,0.0438859724073874,0.04220165423442668,0.5450439453125,0.5002517700195312,0.04479217529296875
511,structure,matching,128,segregated,4,0.3,0.15,0.5,206,0.1486167442832707,0.11439254536399844,0.4782641179814376,0.5234375,0.0078125,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,3.035895730213793,0.03635555855938944,0.046794839930175525,0.537200927734375,0.49897003173828125,0.03823089599609375
512,structure,matching,128,segregated,4,0.3,0.45,0.25,201,0.2890409979799987,0.16107254879253885,0.4447290730733636,0.6015625,0.2734375,0.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,11.17931986529087,0.09056636256670622,0.11475873020066196,0.5917510986328125,0.500244140625,0.0915069580078125
512,structure,matching,128,segregated,4,0.3,0.45,0.25,202,0.24925936883658284,0.16232224392057942,0.4890289830215714,0.5078125,0.203125,0.0,0.44894531250000014,0.9615060931922321,0.3779527559055118,11.473473094126058,0.07732223473703213,0.14531090452614137,0.5775985717773438,0.49956512451171875,0.078033447265625
512,structure,matching,128,segregated,4,0.3,0.45,0.25,203,0.22887290450808953,0.1598403576845559,0.5105072051413118,0.46875,0.15625,0.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,11.480216401879488,0.0706000771900783,0.17224267423515904,0.5680160522460938,0.4992218017578125,0.06879425048828125
512,structure,matching,128,segregated,4,0.3,0.45,0.25,204,0.2508781219125373,0.16891810581827427,0.4854978302895504,0.5234375,0.2265625,0.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,11.51791582939979,0.07836832314629665,0.1332478045004185,0.579132080078125,0.49909210205078125,0.08003997802734375
512,structure,matching,128,segregated,4,0.3,0.45,0.25,205,0.24578532391728772,0.16447870336200196,0.4914306743114265,0.5234375,0.203125,0.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,11.302396637484888,0.0764706663072457,0.12258394208580914,0.5807266235351562,0.5021591186523438,0.0785675048828125
512,structure,matching,128,segregated,4,0.3,0.45,0.25,206,0.2327084403013689,0.1693685432263614,0.5025201780727819,0.484375,0.1875,0.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,11.209422004825134,0.07264315333121196,0.13543877352866796,0.5739059448242188,0.49935150146484375,0.074554443359375
513,structure,matching,128,segregated,4,0.3,0.45,0.5,201,0.3185570596535575,0.13014702351071258,0.42342453871913277,0.765625,0.234375,0.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,11.17931986529087,0.10009141860730045,0.11475873020066196,0.6006393432617188,0.49900054931640625,0.1016387939453125
513,structure,matching,128,segregated,4,0.3,0.45,0.5,202,0.3378046874114271,0.12550132318038765,0.4037023321400268,0.75,0.328125,0.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,11.473473094126058,0.10691570001325088,0.14531090452614137,0.6076126098632812,0.49906158447265625,0.108551025390625
513,structure,matching,128,segregated,4,0.3,0.45,0.5,203,0.33559878148633293,0.1283578262164499,0.40685080361368664,0.78125,0.34375,0.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,11.480216401879488,0.106699746427381,0.17224267423515904,0.6064605712890625,0.5004425048828125,0.10601806640625
513,structure,matching,128,segregated,4,0.3,0.45,0.5,204,0.32028170322371385,0.13163443528470412,0.42431360714102584,0.7265625,0.2421875,0.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,11.51791582939979,0.10125126481867575,0.1332478045004185,0.6022720336914062,0.4997711181640625,0.10250091552734375
513,structure,matching,128,segregated,4,0.3,0.45,0.5,205,0.3499580676054005,0.11590793281092376,0.3919902023462065,0.828125,0.3515625,0.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,11.302396637484888,0.1115013041819847,0.12258394208580914,0.6141281127929688,0.5002517700195312,0.1138763427734375
513,structure,matching,128,segregated,4,0.3,0.45,0.5,206,0.3037715277719144,0.1333401025619468,0.4413131213270097,0.7109375,0.15625,0.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,11.209422004825134,0.09554724735780043,0.13543877352866796,0.5996551513671875,0.49897003173828125,0.10068511962890625
514,structure,matching,128,segregated,4,0.3,0.85,0.25,201,0.3837889603855278,0.14670339250697986,0.37504667154525767,0.875,0.40625,0.0078125,0.8420312499999998,0.9433066655569657,0.3779527559055118,24.12519576073231,0.1275661650927785,0.20820708202589366,0.629364013671875,0.500244140625,0.129119873046875
514,structure,matching,128,segregated,4,0.3,0.85,0.25,202,0.34331356796802487,0.15213274124085796,0.4301970586529164,0.7578125,0.328125,0.0078125,0.8480078124999997,0.9272892871408821,0.3779527559055118,25.045795074986373,0.1138063589666068,0.26063145596923243,0.61566162109375,0.49956512451171875,0.11609649658203125
514,structure,matching,128,segregated,4,0.3,0.85,0.25,203,0.3230586825432731,0.1531830418224875,0.45488825781537723,0.71875,0.28125,0.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,25.239076988822827,0.10668052769098675,0.3057414500454705,0.602020263671875,0.4992218017578125,0.1027984619140625
514,structure,matching,128,segregated,4,0.3,0.85,0.25,204,0.3427809096294631,0.16503460041599852,0.4249316638541365,0.671875,0.3828125,0.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,25.38735955474674,0.11398659693934629,0.24008935339676907,0.614715576171875,0.49909210205078125,0.11562347412109375
514,structure,matching,128,segregated,4,0.3,0.85,0.25,205,0.339778237982542,0.16333978707286365,0.4276526028896258,0.75,0.3203125,0.0,0.8460156249999997,0.939244187974012,0.3779527559055118,24.219623085224878,0.11274893697493896,0.2217590745776188,0.6177291870117188,0.5021591186523438,0.115570068359375
514,structure,matching,128,segregated,4,0.3,0.85,0.25,206,0.32627514125558255,0.17304600951690866,0.4393793821018149,0.6953125,0.3671875,0.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,24.12663271875567,0.10835517824196769,0.2438356397187018,0.6113662719726562,0.49935150146484375,0.1120147705078125
515,structure,matching,128,segregated,4,0.3,0.85,0.5,201,0.4321226333978148,0.10076834511565563,0.3289714797373151,0.984375,0.5546875,0.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,24.12519576073231,0.14722141118543466,0.20820708202589366,0.6482391357421875,0.49900054931640625,0.14923858642578125
515,structure,matching,128,segregated,4,0.3,0.85,0.5,202,0.45300864591507994,0.08833391035004058,0.3022510588484697,1.0,0.6015625,0.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,25.045795074986373,0.15520312831289304,0.26063145596923243,0.6575469970703125,0.49906158447265625,0.15848541259765625
515,structure,matching,128,segregated,4,0.3,0.85,0.5,203,0.449487509062042,0.09860087008822474,0.30516391511824226,0.9921875,0.6640625,0.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,25.239076988822827,0.15411596888442936,0.3057414500454705,0.6538467407226562,0.5004425048828125,0.15340423583984375
515,structure,matching,128,segregated,4,0.3,0.85,0.5,204,0.43422543863929597,0.09659716062185687,0.3318398905958748,0.984375,0.6015625,0.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,25.38735955474674,0.1489204633366647,0.24008935339676907,0.65020751953125,0.4997711181640625,0.1504364013671875
515,structure,matching,128,segregated,4,0.3,0.85,0.5,205,0.4652384700805021,0.07823194476974701,0.28443143795122094,1.0,0.703125,0.0,0.8460156249999997,0.939244187974012,0.5039370078740157,24.219623085224878,0.16002918327470902,0.2217590745776188,0.6646270751953125,0.5002517700195312,0.16437530517578125
515,structure,matching,128,segregated,4,0.3,0.85,0.5,206,0.41860392412788305,0.10968383689806867,0.34792820274259867,0.9609375,0.546875,0.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,24.12663271875567,0.1428686427244143,0.2438356397187018,0.6488494873046875,0.49897003173828125,0.14987945556640625
516,structure,matching,128,segregated,8,0.1,0.15,0.25,201,0.38794749642514437,0.1949553194134053,0.36919455334432805,0.7734375,0.515625,0.078125,0.14859374999999997,0.989995293921818,0.3779527559055118,6.2896470391224915,0.1358493499710738,0.07729039596743825,0.6379547119140625,0.5007553100585938,0.13719940185546875
516,structure,matching,128,segregated,8,0.1,0.15,0.25,202,0.3390475629122487,0.20221836485057165,0.42236564471966803,0.640625,0.4296875,0.0703125,0.14964843749999995,0.9871686977307443,0.3779527559055118,6.393454597706409,0.1170988870840984,0.0981568593284865,0.618682861328125,0.49953460693359375,0.11914825439453125
516,structure,matching,128,segregated,8,0.1,0.15,0.25,203,0.31447353021821495,0.20242069537320698,0.4487401951196408,0.578125,0.390625,0.0546875,0.14964843749999995,0.9846134997432715,0.3779527559055118,6.391034540468726,0.1081056414343901,0.11666327308633129,0.604644775390625,0.500701904296875,0.10394287109375
516,structure,matching,128,segregated,8,0.1,0.15,0.25,204,0.3394004399585675,0.21139821924917387,0.41961339644097245,0.625,0.4453125,0.046875,0.14999999999999997,0.9882936541105504,0.3779527559055118,6.41207344528356,0.11827810018603416,0.08990222217818566,0.6174545288085938,0.498931884765625,0.11852264404296875
516,structure,matching,128,segregated,8,0.1,0.15,0.25,205,0.33458220359671187,0.20850683503180528,0.4247931292541421,0.65625,0.4296875,0.03125,0.14929687499999997,0.9892783861130618,0.3779527559055118,6.345474090466121,0.1162115776023146,0.08262232884873111,0.6190338134765625,0.5023193359375,0.1167144775390625
516,structure,matching,128,segregated,8,0.1,0.15,0.25,206,0.3160926136454209,0.2165764330976407,0.4394100409983158,0.5859375,0.40625,0.0390625,0.14859374999999997,0.9880902096499743,0.3779527559055118,6.297349469634682,0.10980887258320515,0.0913999228162603,0.614288330078125,0.49919891357421875,0.11508941650390625
517,structure,matching,128,segregated,8,0.1,0.15,0.5,201,0.428576572887818,0.15658554627878093,0.33641497376899576,0.8828125,0.5625,0.0546875,0.14859374999999997,0.989995293921818,0.5039370078740157,6.2896470391224915,0.1508684229803292,0.07729039596743825,0.6513671875,0.500213623046875,0.151153564453125
517,structure,matching,128,segregated,8,0.1,0.15,0.5,202,0.4505302497722532,0.1480367892902716,0.3126674838502927,0.9609375,0.609375,0.0625,0.14964843749999995,0.9871686977307443,0.5039370078740157,6.393454597706409,0.15951744407223978,0.0981568593284865,0.6646041870117188,0.49909210205078125,0.1655120849609375
517,structure,matching,128,segregated,8,0.1,0.15,0.5,203,0.44835321289092356,0.1550188366679915,0.3144871897979342,0.8984375,0.59375,0.0546875,0.14964843749999995,0.9846134997432715,0.5039370078740157,6.391034540468726,0.1594140045473507,0.11666327308633129,0.65936279296875,0.50140380859375,0.157958984375
517,structure,matching,128,segregated,8,0.1,0.15,0.5,204,0.4297868936460872,0.16051868543955808,0.33725144187280776,0.8984375,0.5625,0.0546875,0.14999999999999997,0.9882936541105504,0.5039370078740157,6.41207344528356,0.15206238778603448,0.08990222217818566,0.6529769897460938,0.4996185302734375,0.15335845947265625
517,structure,matching,128,segregated,8,0.1,0.15,0.5,205,0.46613770457914266,0.13876268628682553,0.29620971313840616,0.9453125,0.640625,0.0390625,0.14929687499999997,0.9892783861130618,0.5039370078740157,6.345474090466121,0.16637238122258044,0.08262232884873111,0.6689834594726562,0.500213623046875,0.16876983642578125
517,structure,matching,128,segregated,8,0.1,0.15,0.5,206,0.41141761983036906,0.16660659296449276,0.35540162662371155,0.8671875,0.5234375,0.046875,0.14859374999999997,0.9880902096499743,0.5039370078740157,6.297349469634682,0.1447296909877151,0.0913999228162603,0.6508331298828125,0.4991302490234375,0.151702880859375
518,structure,matching,128,segregated,8,0.1,0.45,0.25,201,0.591218738083047,0.12181844148214824,0.3333402054348419,1.0,0.875,0.53125,0.4457812500000001,0.9699858817654522,0.3779527559055118,24.038529490544306,0.25288012016490724,0.21634789424405554,0.759613037109375,0.5007553100585938,0.25885772705078125
518,structure,matching,128,segregated,8,0.1,0.45,0.25,202,0.5560703970867786,0.14364373888509177,0.3767637321288705,0.9921875,0.765625,0.4375,0.44894531250000014,0.9615060931922321,0.3779527559055118,24.953997910927278,0.2352201664126914,0.26950655007807733,0.7415008544921875,0.49953460693359375,0.24196624755859375
518,structure,matching,128,segregated,8,0.1,0.45,0.25,203,0.5400548021777294,0.15382249357158953,0.39478181405859514,1.0,0.7265625,0.4140625,0.44894531250000014,0.9538404992298145,0.3779527559055118,25.129625545547746,0.2275020946386797,0.31481780964263895,0.7194442749023438,0.500701904296875,0.21874237060546875
518,structure,matching,128,segregated,8,0.1,0.45,0.25,204,0.5514430462641735,0.16332508133827875,0.3723726005025425,0.96875,0.6796875,0.46875,0.4500000000000001,0.9648809623316466,0.3779527559055118,25.264392199297625,0.2325791289571989,0.24874063159665516,0.7313232421875,0.498931884765625,0.232391357421875
518,structure,matching,128,segregated,8,0.1,0.45,0.25,205,0.5472314183672491,0.16599372702228687,0.37289123127800206,0.9765625,0.7421875,0.4921875,0.4478906250000001,0.9678351583391848,0.3779527559055118,24.15825364413436,0.23046122328516883,0.23014106131432122,0.7357254028320312,0.5023193359375,0.23340606689453125
518,structure,matching,128,segregated,8,0.1,0.45,0.25,206,0.5322509765741616,0.18568792346607038,0.37815854093952705,0.9296875,0.703125,0.4609375,0.44578125000000013,0.9642706289499249,0.3779527559055118,24.043903872571263,0.22274958034401504,0.2525338856823861,0.7317581176757812,0.49919891357421875,0.2325592041015625
519,structure,matching,128,segregated,8,0.1,0.45,0.5,201,0.657080198665974,0.07561283863296923,0.22115611553349407,1.0,1.0,0.78125,0.4457812500000001,0.9699858817654522,0.5039370078740157,24.038529490544306,0.28187791927655287,0.21634789424405554,0.7870101928710938,0.500213623046875,0.28679656982421875
519,structure,matching,128,segregated,8,0.1,0.45,0.5,202,0.6764079858816702,0.05925995811683499,0.1906416472234828,1.0,1.0,0.8515625,0.44894531250000014,0.9615060931922321,0.5039370078740157,24.953997910927278,0.2911141223584031,0.26950655007807733,0.7997817993164062,0.49909210205078125,0.300689697265625
519,structure,matching,128,segregated,8,0.1,0.45,0.5,203,0.6728563442040219,0.07259965991923274,0.19454380037869606,1.0,1.0,0.8359375,0.44894531250000014,0.9538404992298145,0.5039370078740157,25.129625545547746,0.2893849122015467,0.31481780964263895,0.7870559692382812,0.50140380859375,0.28565216064453125
519,structure,matching,128,segregated,8,0.1,0.45,0.5,204,0.6604510089473214,0.07148241961062522,0.22758735116389903,1.0,0.984375,0.796875,0.4500000000000001,0.9648809623316466,0.5039370078740157,25.264392199297625,0.2852659159267811,0.24874063159665516,0.786102294921875,0.4996185302734375,0.2864837646484375
519,structure,matching,128,segregated,8,0.1,0.45,0.5,205,0.6859202011193288,0.052395578047626026,0.16541434056639645,1.0,1.0,0.9140625,0.4478906250000001,0.9678351583391848,0.5039370078740157,24.15825364413436,0.29436243276012297,0.23014106131432122,0.7956314086914062,0.500213623046875,0.29541778564453125
519,structure,matching,128,segregated,8,0.1,0.45,0.5,206,0.6465624275157612,0.09626872506400405,0.2364981473935704,1.0,0.96875,0.7734375,0.44578125000000013,0.9642706289499249,0.5039370078740157,24.043903872571263,0.2774174517142469,0.2525338856823861,0.7896347045898438,0.4991302490234375,0.29050445556640625
520,structure,matching,128,segregated,8,0.1,0.85,0.25,201,0.6607456968893444,0.06173742791544462,0.3583814532044667,1.0,1.0,0.8125,0.8420312499999998,0.9433066655569657,0.3779527559055118,54.41342348933554,0.3023224266134633,0.37306397504605016,0.8093795776367188,0.5007553100585938,0.308624267578125
520,structure,matching,128,segregated,8,0.1,0.85,0.25,202,0.6446679328470879,0.08608145671347593,0.3754234452992832,1.0,1.0,0.6953125,0.8480078124999997,0.9272892871408821,0.3779527559055118,57.67488339266943,0.29330921869575766,0.4533341560978229,0.8008956909179688,0.49953460693359375,0.301361083984375
520,structure,matching,128,segregated,8,0.1,0.85,0.25,203,0.6392731507697622,0.093777390925364,0.37993515442543524,1.0,1.0,0.640625,0.8480078124999997,0.9128098318785379,0.3779527559055118,58.2273341142121,0.2902502192886316,0.5180050658150341,0.7805328369140625,0.500701904296875,0.2798309326171875
520,structure,matching,128,segregated,8,0.1,0.85,0.25,204,0.6394193006234886,0.10013756418895059,0.3802961677062246,1.0,0.9609375,0.6171875,0.8499999999999998,0.9336640399597765,0.3779527559055118,58.536654536919954,0.29050073205374727,0.4225358091790594,0.7894058227539062,0.498931884765625,0.29047393798828125
520,structure,matching,128,segregated,8,0.1,0.85,0.25,205,0.6375910131931286,0.10293236230928748,0.37376595874320834,1.0,0.96875,0.6875,0.8460156249999997,0.939244187974012,0.3779527559055118,54.93400556239693,0.2885142489111412,0.3943410619977157,0.7946395874023438,0.5023193359375,0.29232025146484375
520,structure,matching,128,segregated,8,0.1,0.85,0.25,206,0.6311875374123107,0.11743434856121004,0.37249951700026296,1.0,0.9296875,0.625,0.8420312499999998,0.9325111880165272,0.3779527559055118,54.356835990632035,0.28445558309700214,0.42821546024037516,0.794586181640625,0.49919891357421875,0.29538726806640625
521,structure,matching,128,segregated,8,0.1,0.85,0.5,201,0.7392212607190816,0.03548445917549287,0.15941927199842346,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,54.41342348933554,0.3323415808960955,0.37306397504605016,0.8385391235351562,0.500213623046875,0.33832550048828125
521,structure,matching,128,segregated,8,0.1,0.85,0.5,202,0.7553262026957606,0.026121115309997205,0.11760130222828008,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,57.67488339266943,0.3384662987922126,0.4533341560978229,0.8493881225585938,0.49909210205078125,0.3502960205078125
521,structure,matching,128,segregated,8,0.1,0.85,0.5,203,0.7528033390891224,0.03228948744818116,0.12521298671778366,1.0,1.0,1.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,58.2273341142121,0.3377036084074499,0.5180050658150341,0.8340377807617188,0.50140380859375,0.33263397216796875
521,structure,matching,128,segregated,8,0.1,0.85,0.5,204,0.7459713991246792,0.02799053172279742,0.15271830905341055,1.0,1.0,1.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,58.536654536919954,0.3363022737493281,0.4225358091790594,0.836456298828125,0.4996185302734375,0.3368377685546875
521,structure,matching,128,segregated,8,0.1,0.85,0.5,205,0.7597287213544253,0.021310114172103104,0.09535555436021721,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.5039370078740157,54.93400556239693,0.33873328741116804,0.3943410619977157,0.841217041015625,0.500213623046875,0.34100341796875
521,structure,matching,128,segregated,8,0.1,0.85,0.5,206,0.7377531435379034,0.047998526162490576,0.15644150372553392,1.0,1.0,0.9765625,0.8420312499999998,0.9325111880165272,0.5039370078740157,54.356835990632035,0.3310514283350223,0.42821546024037516,0.844512939453125,0.4991302490234375,0.3453826904296875
522,structure,matching,128,segregated,8,0.3,0.15,0.25,201,0.22858285310039353,0.15256738821004678,0.46508211536791644,0.515625,0.0546875,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,6.2896470391224915,0.06606750910004819,0.07729039596743825,0.567474365234375,0.500244140625,0.067230224609375
522,structure,matching,128,segregated,8,0.3,0.15,0.25,202,0.19414434600876884,0.1516506887524065,0.5003338413159101,0.4296875,0.0546875,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,6.393454597706409,0.055537702953284765,0.0981568593284865,0.55615234375,0.49956512451171875,0.05658721923828125
522,structure,matching,128,segregated,8,0.3,0.15,0.25,203,0.1765504694303156,0.14838607862438716,0.517503067861159,0.390625,0.0390625,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,6.391034540468726,0.05020224178697836,0.11666327308633129,0.5485916137695312,0.4992218017578125,0.04936981201171875
522,structure,matching,128,segregated,8,0.3,0.15,0.25,204,0.19645711343543826,0.15553132888874613,0.49742918918818224,0.4453125,0.046875,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,6.41207344528356,0.056510478369612094,0.08990222217818566,0.556884765625,0.49909210205078125,0.05779266357421875
522,structure,matching,128,segregated,8,0.3,0.15,0.25,205,0.19101140063341138,0.15050687947429103,0.5034543511560927,0.4296875,0.0390625,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,6.345474090466121,0.05468985346119148,0.08262232884873111,0.5574874877929688,0.5021591186523438,0.055328369140625
522,structure,matching,128,segregated,8,0.3,0.15,0.25,206,0.1803928252789862,0.15249578400791036,0.5123281614956914,0.4140625,0.03125,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,6.297349469634682,0.05177857482193701,0.0913999228162603,0.5526809692382812,0.49935150146484375,0.0533294677734375
523,structure,matching,128,segregated,8,0.3,0.15,0.5,201,0.24918728184935277,0.13144987617263967,0.4506308118104291,0.5625,0.0546875,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,6.2896470391224915,0.07168868148665206,0.07729039596743825,0.5726318359375,0.49900054931640625,0.07363128662109375
523,structure,matching,128,segregated,8,0.3,0.15,0.5,202,0.2659654169242669,0.12897790353457603,0.43513836780412657,0.6171875,0.0625,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,6.393454597706409,0.07707237648083308,0.0981568593284865,0.5778427124023438,0.49906158447265625,0.0787811279296875
523,structure,matching,128,segregated,8,0.3,0.15,0.5,203,0.26421938232759495,0.12884974428797344,0.43779079982450053,0.59375,0.0546875,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,6.391034540468726,0.07677324819246564,0.11666327308633129,0.5771484375,0.5004425048828125,0.0767059326171875
523,structure,matching,128,segregated,8,0.3,0.15,0.5,204,0.2512341154460719,0.13270717802659923,0.45045228917277647,0.5625,0.046875,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,6.41207344528356,0.072621609537888,0.08990222217818566,0.5734176635742188,0.4997711181640625,0.07364654541015625
523,structure,matching,128,segregated,8,0.3,0.15,0.5,205,0.27654378036241034,0.12069871770401651,0.4258774120843607,0.640625,0.03125,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,6.345474090466121,0.0804181686267436,0.08262232884873111,0.5818023681640625,0.5002517700195312,0.08155059814453125
523,structure,matching,128,segregated,8,0.3,0.15,0.5,206,0.23587325411543691,0.13111948024396086,0.46555304724302843,0.5234375,0.03125,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,6.297349469634682,0.0678025973851285,0.0913999228162603,0.5709686279296875,0.49897003173828125,0.07199859619140625
524,structure,matching,128,segregated,8,0.3,0.45,0.25,201,0.38496160723826894,0.1440216457692198,0.37422169061324334,0.8984375,0.390625,0.0078125,0.4457812500000001,0.9699858817654522,0.3779527559055118,24.038529490544306,0.12784039114820545,0.21634789424405554,0.6298370361328125,0.500244140625,0.1295928955078125
524,structure,matching,128,segregated,8,0.3,0.45,0.25,202,0.34619523528423213,0.14934365171767586,0.42732872491004514,0.796875,0.328125,0.0078125,0.44894531250000014,0.9615060931922321,0.3779527559055118,24.953997910927278,0.11467718130882623,0.26950655007807733,0.6163558959960938,0.49956512451171875,0.116790771484375
524,structure,matching,128,segregated,8,0.3,0.45,0.25,203,0.32683952805512173,0.15005769066421162,0.45125403431977273,0.7578125,0.2734375,0.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,25.129625545547746,0.10786042117395722,0.31481780964263895,0.6034088134765625,0.4992218017578125,0.10418701171875
524,structure,matching,128,segregated,8,0.3,0.45,0.25,204,0.34547259987241274,0.16185510617579563,0.42259747707768003,0.71875,0.3828125,0.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,25.264392199297625,0.11477871225402746,0.24874063159665516,0.6154861450195312,0.49909210205078125,0.11639404296875
524,structure,matching,128,segregated,8,0.3,0.45,0.25,205,0.342730566950668,0.16020120807380492,0.424962093255034,0.75,0.3203125,0.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,24.15825364413436,0.11361402862714506,0.23014106131432122,0.6187057495117188,0.5021591186523438,0.116546630859375
524,structure,matching,128,segregated,8,0.3,0.45,0.25,206,0.32990511786232407,0.1693679743177648,0.43614068492828073,0.71875,0.3671875,0.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,24.043903872571263,0.10938107619224371,0.2525338856823861,0.6126937866210938,0.49935150146484375,0.11334228515625
525,structure,matching,128,segregated,8,0.3,0.45,0.5,201,0.4352068550217057,0.09670153403863685,0.3254809696797871,1.0,0.5546875,0.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,24.038529490544306,0.1483772433725549,0.21634789424405554,0.649627685546875,0.49900054931640625,0.15062713623046875
525,structure,matching,128,segregated,8,0.3,0.45,0.5,202,0.45560776707567124,0.08427694228524162,0.2993601630471023,1.0,0.609375,0.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,24.953997910927278,0.15626536790922874,0.26950655007807733,0.6586837768554688,0.49906158447265625,0.1596221923828125
525,structure,matching,128,segregated,8,0.3,0.45,0.5,203,0.4520492210169109,0.09385125667600566,0.3025778176892791,1.0,0.671875,0.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,25.129625545547746,0.15510903214211913,0.31481780964263895,0.6544113159179688,0.5004425048828125,0.15396881103515625
525,structure,matching,128,segregated,8,0.3,0.45,0.5,204,0.43773011600713074,0.09151096978170566,0.3278349629883589,0.984375,0.609375,0.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,25.264392199297625,0.15022083696425897,0.24874063159665516,0.651214599609375,0.4997711181640625,0.1514434814453125
525,structure,matching,128,segregated,8,0.3,0.45,0.5,205,0.4673630112330171,0.07411467605785681,0.28209805939577587,1.0,0.703125,0.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,24.15825364413436,0.1608992182478043,0.23014106131432122,0.665618896484375,0.5002517700195312,0.16536712646484375
525,structure,matching,128,segregated,8,0.3,0.45,0.5,206,0.4223835285012331,0.10471144039940143,0.3438420096013338,0.96875,0.546875,0.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,24.043903872571263,0.1442365702196619,0.2525338856823861,0.6501312255859375,0.49897003173828125,0.15116119384765625
526,structure,matching,128,segregated,8,0.3,0.85,0.25,201,0.43411979356499364,0.08545933799440034,0.36697372620817204,1.0,0.5,0.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,54.41342348933554,0.15342719912546518,0.37306397504605016,0.656402587890625,0.500244140625,0.156158447265625
526,structure,matching,128,segregated,8,0.3,0.85,0.25,202,0.4184575925888483,0.11371783044885471,0.3748504441656887,1.0,0.4140625,0.0546875,0.8480078124999997,0.9272892871408821,0.3779527559055118,57.67488339266943,0.1452289108837983,0.4533341560978229,0.6474685668945312,0.49956512451171875,0.1479034423828125
526,structure,matching,128,segregated,8,0.3,0.85,0.25,203,0.40814453679988344,0.11844829584734744,0.38728164228384143,1.0,0.3828125,0.078125,0.8480078124999997,0.9128098318785379,0.3779527559055118,58.2273341142121,0.1411494437718392,0.5180050658150341,0.6347732543945312,0.4992218017578125,0.13555145263671875
526,structure,matching,128,segregated,8,0.3,0.85,0.25,204,0.4158058027392493,0.12678522120160574,0.3726966133992527,0.96875,0.4375,0.0546875,0.8499999999999998,0.9336640399597765,0.3779527559055118,58.536654536919954,0.14414261980305282,0.4225358091790594,0.6446304321289062,0.49909210205078125,0.145538330078125
526,structure,matching,128,segregated,8,0.3,0.85,0.25,205,0.41427015824488017,0.12542298840151744,0.37520107248066253,0.9765625,0.484375,0.03125,0.8460156249999997,0.939244187974012,0.3779527559055118,54.93400556239693,0.14385584518085856,0.3943410619977157,0.6492767333984375,0.5021591186523438,0.14711761474609375
526,structure,matching,128,segregated,8,0.3,0.85,0.25,206,0.4100364882792268,0.13940121831804966,0.37073542953970473,0.9296875,0.453125,0.109375,0.8420312499999998,0.9325111880165272,0.3779527559055118,54.356835990632035,0.14102883552023718,0.42821546024037516,0.6478042602539062,0.49935150146484375,0.1484527587890625
527,structure,matching,128,segregated,8,0.3,0.85,0.5,201,0.5261299634635815,0.059553397274817566,0.20809942457218059,1.0,0.9296875,0.09375,0.8420312499999998,0.9433066655569657,0.5039370078740157,54.41342348933554,0.18601075818331403,0.37306397504605016,0.6886749267578125,0.49900054931640625,0.18967437744140625
527,structure,matching,128,segregated,8,0.3,0.85,0.5,202,0.5455664046430927,0.04614283391906153,0.17255775081794406,1.0,1.0,0.1015625,0.8480078124999997,0.9272892871408821,0.5039370078740157,57.67488339266943,0.19284489479112188,0.4533341560978229,0.6978225708007812,0.49906158447265625,0.198760986328125
527,structure,matching,128,segregated,8,0.3,0.85,0.5,203,0.5418320368015925,0.0556542594042253,0.17721826278541353,1.0,0.984375,0.171875,0.8480078124999997,0.9128098318785379,0.5039370078740157,58.2273341142121,0.19106549151599475,0.5180050658150341,0.6883010864257812,0.5004425048828125,0.18785858154296875
527,structure,matching,128,segregated,8,0.3,0.85,0.5,204,0.5310114892811273,0.04740830775294669,0.20561453368516824,1.0,0.9609375,0.03125,0.8499999999999998,0.9336640399597765,0.5039370078740157,58.536654536919954,0.18904850308587196,0.4225358091790594,0.6895828247070312,0.4997711181640625,0.18981170654296875
527,structure,matching,128,segregated,8,0.3,0.85,0.5,205,0.5544984913358427,0.03736381794053852,0.15313752116479554,1.0,1.0,0.125,0.8460156249999997,0.939244187974012,0.5039370078740157,54.93400556239693,0.1955273794093274,0.3943410619977157,0.6999359130859375,0.5002517700195312,0.19968414306640625
527,structure,matching,128,segregated,8,0.3,0.85,0.5,206,0.5203916545626204,0.06878195108575523,0.2167466399260468,1.0,0.9296875,0.1328125,0.8420312499999998,0.9325111880165272,0.5039370078740157,54.356835990632035,0.18401051936580626,0.42821546024037516,0.693359375,0.49897003173828125,0.19438934326171875
528,structure,mod8,128,random,4,0.1,0.15,0.25,201,0.4028712645231034,0.18527816134219843,0.2428743375042255,0.7734375,0.640625,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.12504866947351517,0.00680489051936739,0.6269149780273438,0.5012130737304688,0.125701904296875
528,structure,mod8,128,random,4,0.1,0.15,0.25,202,0.39122805777157155,0.19562880903727353,0.254533028370658,0.75,0.625,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.12159398902478913,0.00680489051936739,0.6235198974609375,0.49897003173828125,0.12454986572265625
528,structure,mod8,128,random,4,0.1,0.15,0.25,203,0.39640954990798044,0.19382127799438517,0.24908267542092932,0.7734375,0.6640625,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.12351206029089443,0.00680489051936739,0.6199722290039062,0.5011215209960938,0.1188507080078125
528,structure,mod8,128,random,4,0.1,0.15,0.25,204,0.39286088712050593,0.19440757341981793,0.2543376299982951,0.7734375,0.6328125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.12253440272103983,0.00680489051936739,0.6255111694335938,0.4993438720703125,0.12616729736328125
528,structure,mod8,128,random,4,0.1,0.15,0.25,205,0.3975684421488942,0.18235002546494763,0.25001373746450045,0.765625,0.5546875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.12277533202114105,0.00680489051936739,0.6275177001953125,0.5013580322265625,0.12615966796875
528,structure,mod8,128,random,4,0.1,0.15,0.25,206,0.36239164716274247,0.20879601264693118,0.28053648135513176,0.6796875,0.5546875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.11153448906862966,0.00680489051936739,0.6137161254882812,0.500274658203125,0.11344146728515625
529,structure,mod8,128,random,4,0.1,0.15,0.5,201,0.525283723089752,0.04033155457503383,0.10417618065409359,1.0,0.9765625,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.16541199824529956,0.00680489051936739,0.6666107177734375,0.5021743774414062,0.16443634033203125
529,structure,mod8,128,random,4,0.1,0.15,0.5,202,0.5186165914092908,0.051388884826812885,0.11506251857297317,1.0,0.9921875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.16332235955315622,0.00680489051936739,0.667449951171875,0.4991607666015625,0.1682891845703125
529,structure,mod8,128,random,4,0.1,0.15,0.5,203,0.5109331996893671,0.08429568778494916,0.12010968549293888,0.9765625,0.9453125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.16056222326659322,0.00680489051936739,0.6578750610351562,0.501617431640625,0.15625762939453125
529,structure,mod8,128,random,4,0.1,0.15,0.5,204,0.4671248872616036,0.14410276811536935,0.1680866263635554,0.890625,0.8125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.1457554005975913,0.00680489051936739,0.6484603881835938,0.4995269775390625,0.14893341064453125
529,structure,mod8,128,random,4,0.1,0.15,0.5,205,0.49078636005033277,0.12448731288592992,0.13929871815084963,0.9296875,0.890625,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.15350548873433592,0.00680489051936739,0.6558837890625,0.5016021728515625,0.1542816162109375
529,structure,mod8,128,random,4,0.1,0.15,0.5,206,0.48978477869834325,0.11948986805561612,0.14206875446616307,0.9140625,0.875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.1531109710172554,0.00680489051936739,0.659576416015625,0.5000991821289062,0.15947723388671875
530,structure,mod8,128,random,4,0.1,0.45,0.25,201,0.5037502076315531,0.1435050968142484,0.26739121776275154,0.9375,0.796875,0.3203125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.185986335988458,0.020310422948672247,0.6886672973632812,0.5012130737304688,0.1874542236328125
530,structure,mod8,128,random,4,0.1,0.45,0.25,202,0.4906716943364493,0.16502000156983937,0.2775772859235282,0.90625,0.796875,0.2578125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.18110461788396115,0.020310422948672247,0.685760498046875,0.49897003173828125,0.18679046630859375
530,structure,mod8,128,random,4,0.1,0.45,0.25,203,0.4876918154431955,0.1778980700085113,0.28017264286905746,0.8828125,0.8125,0.2265625,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.18141922290932067,0.020310422948672247,0.6779708862304688,0.5011215209960938,0.176849365234375
530,structure,mod8,128,random,4,0.1,0.45,0.25,204,0.48143259892344514,0.18064564728586271,0.2851790764112633,0.875,0.796875,0.234375,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.17814286034072507,0.020310422948672247,0.6827850341796875,0.4993438720703125,0.183441162109375
530,structure,mod8,128,random,4,0.1,0.45,0.25,205,0.4965141721157953,0.1474635337556392,0.2769646198188863,0.9296875,0.84375,0.28125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.18309518919054873,0.020310422948672247,0.6870803833007812,0.5013580322265625,0.18572235107421875
530,structure,mod8,128,random,4,0.1,0.45,0.25,206,0.47349885394371816,0.17309683411268953,0.2954048614151166,0.890625,0.734375,0.3046875,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.1731935172204671,0.020310422948672247,0.67694091796875,0.500274658203125,0.176666259765625
531,structure,mod8,128,random,4,0.1,0.45,0.5,201,0.6086731161167476,0.031123799021096972,0.10718721784193415,1.0,1.0,0.6640625,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.22600802150357935,0.020310422948672247,0.7284317016601562,0.5021743774414062,0.22625732421875
531,structure,mod8,128,random,4,0.1,0.45,0.5,202,0.6026084720704952,0.0377260072028822,0.1188031135558997,1.0,1.0,0.609375,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.22376973279591006,0.020310422948672247,0.7287826538085938,0.4991607666015625,0.22962188720703125
531,structure,mod8,128,random,4,0.1,0.45,0.5,203,0.6029415282822055,0.04683877532229708,0.11736124286660041,1.0,0.9765625,0.703125,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.2239097845201513,0.020310422948672247,0.7204208374023438,0.501617431640625,0.21880340576171875
531,structure,mod8,128,random,4,0.1,0.45,0.5,204,0.5684305155246949,0.11041103517265839,0.16629063790919765,0.9765625,0.9296875,0.515625,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.2105871016476854,0.020310422948672247,0.711822509765625,0.4995269775390625,0.2122955322265625
531,structure,mod8,128,random,4,0.1,0.45,0.5,205,0.5883584746981103,0.0860112004537262,0.13440210526744367,0.984375,0.9453125,0.6015625,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.21759077605542299,0.020310422948672247,0.7187423706054688,0.5016021728515625,0.21714019775390625
531,structure,mod8,128,random,4,0.1,0.45,0.5,206,0.5935692225679651,0.06673274234110113,0.12878008669384255,1.0,0.96875,0.6328125,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.21956421186729258,0.020310422948672247,0.7276458740234375,0.5000991821289062,0.22754669189453125
532,structure,mod8,128,random,4,0.1,0.85,0.25,201,0.5565226813368036,0.10169341763478845,0.27675461614167673,1.0,0.8828125,0.453125,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.22023171708435513,0.038102973938460405,0.7233505249023438,0.5012130737304688,0.222137451171875
532,structure,mod8,128,random,4,0.1,0.85,0.25,202,0.5472131381673331,0.12962804469347528,0.2826719982181588,0.953125,0.890625,0.3984375,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.216728034637639,0.038102973938460405,0.7240676879882812,0.49897003173828125,0.22509765625
532,structure,mod8,128,random,4,0.1,0.85,0.25,203,0.5385368464461667,0.15416791022058662,0.28720599073078723,0.921875,0.859375,0.4375,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.2136425511693295,0.038102973938460405,0.7090606689453125,0.5011215209960938,0.20793914794921875
532,structure,mod8,128,random,4,0.1,0.85,0.25,204,0.5321855171766319,0.1568201457348134,0.29255694158958157,0.9296875,0.828125,0.4296875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.21000253787060968,0.038102973938460405,0.7149124145507812,0.4993438720703125,0.21556854248046875
532,structure,mod8,128,random,4,0.1,0.85,0.25,205,0.5481109699338962,0.1132038289357593,0.2857406075585504,0.9765625,0.8984375,0.421875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.21642508457534115,0.038102973938460405,0.7208175659179688,0.5013580322265625,0.21945953369140625
532,structure,mod8,128,random,4,0.1,0.85,0.25,206,0.5379153277738594,0.12878404237530883,0.2929337199097131,0.96875,0.8125,0.421875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.21122804873554035,0.038102973938460405,0.7175064086914062,0.500274658203125,0.21723175048828125
533,structure,mod8,128,random,4,0.1,0.85,0.5,201,0.6518848068204572,0.028496324329160626,0.0989277389950716,1.0,1.0,0.953125,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.25709938500586405,0.038102973938460405,0.75994873046875,0.5021743774414062,0.25777435302734375
533,structure,mod8,128,random,4,0.1,0.85,0.5,202,0.6478575477998971,0.03236899928071917,0.10861300401166925,1.0,1.0,0.921875,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.2558484750341064,0.038102973938460405,0.7621307373046875,0.4991607666015625,0.262969970703125
533,structure,mod8,128,random,4,0.1,0.85,0.5,203,0.6468470383760865,0.03735152153494622,0.10987798831498234,1.0,1.0,0.8671875,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.2553486805712494,0.038102973938460405,0.7527084350585938,0.501617431640625,0.25109100341796875
533,structure,mod8,128,random,4,0.1,0.85,0.5,204,0.6253535444576717,0.08188683781352003,0.1445926807596154,1.0,0.9609375,0.8046875,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.24654166559967816,0.038102973938460405,0.7494277954101562,0.4995269775390625,0.24990081787109375
533,structure,mod8,128,random,4,0.1,0.85,0.5,205,0.6392811308653665,0.05304085270553961,0.12366387613607877,1.0,0.9765625,0.8515625,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.25237156664590515,0.038102973938460405,0.753753662109375,0.5016021728515625,0.2521514892578125
533,structure,mod8,128,random,4,0.1,0.85,0.5,206,0.6466854873548333,0.04295364157582735,0.10747815187719036,1.0,1.0,0.890625,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.2548329122506544,0.038102973938460405,0.7635269165039062,0.5000991821289062,0.263427734375
534,structure,mod8,128,random,4,0.3,0.15,0.25,201,0.28649549376416217,0.1637190710837972,0.30958263280721243,0.7734375,0.2265625,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.07336375340511624,0.00680489051936739,0.5747833251953125,0.5013504028320312,0.07343292236328125
534,structure,mod8,128,random,4,0.3,0.15,0.25,202,0.2807288550196515,0.16988927765636677,0.31541244254758444,0.7421875,0.2265625,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.07221478658475546,0.00680489051936739,0.57281494140625,0.49935150146484375,0.07346343994140625
534,structure,mod8,128,random,4,0.3,0.15,0.25,203,0.2848553558994399,0.16819529361077146,0.31003292913227243,0.7578125,0.234375,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.07303019415825728,0.00680489051936739,0.5704269409179688,0.49932098388671875,0.07110595703125
534,structure,mod8,128,random,4,0.3,0.15,0.25,204,0.283170464768784,0.1689390068011594,0.31184064378292425,0.765625,0.25,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.07254046934526517,0.00680489051936739,0.5745925903320312,0.4998779296875,0.07471466064453125
534,structure,mod8,128,random,4,0.3,0.15,0.25,205,0.2800710640027827,0.1623162280015992,0.31898757962698654,0.7578125,0.2109375,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.07180654113585047,0.00680489051936739,0.5761642456054688,0.5011672973632812,0.0749969482421875
534,structure,mod8,128,random,4,0.3,0.15,0.25,206,0.2540081737274755,0.17531316804718908,0.3441283552804648,0.6796875,0.1796875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.06496459167219142,0.00680489051936739,0.56695556640625,0.5008621215820312,0.06609344482421875
535,structure,mod8,128,random,4,0.3,0.15,0.5,201,0.3965606879715302,0.07991542926422483,0.18155788815621107,1.0,0.3671875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.10236078884788699,0.00680489051936739,0.6027069091796875,0.50152587890625,0.1011810302734375
535,structure,mod8,128,random,4,0.3,0.15,0.5,202,0.38991335090219303,0.0852753778167276,0.19226678524087604,0.9921875,0.3671875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.10095708746503662,0.00680489051936739,0.60406494140625,0.49932098388671875,0.10474395751953125
535,structure,mod8,128,random,4,0.3,0.15,0.5,203,0.38345578524469925,0.10352695839442745,0.19548874717020787,0.953125,0.3515625,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.09880054567620186,0.00680489051936739,0.5960311889648438,0.5011825561523438,0.0948486328125
535,structure,mod8,128,random,4,0.3,0.15,0.5,204,0.34250801445281603,0.13905924964077096,0.24388987113668711,0.875,0.296875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.08797988728329972,0.00680489051936739,0.5898590087890625,0.5000534057617188,0.08980560302734375
535,structure,mod8,128,random,4,0.3,0.15,0.5,205,0.3638568718366789,0.12286703100619986,0.22077098196448203,0.9140625,0.296875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.09414694299694298,0.00680489051936739,0.5972671508789062,0.50140380859375,0.09586334228515625
535,structure,mod8,128,random,4,0.3,0.15,0.5,206,0.36264669397998583,0.12492852232344381,0.2201491691384103,0.9140625,0.34375,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.09341414646994334,0.00680489051936739,0.5975723266601562,0.49983978271484375,0.0977325439453125
536,structure,mod8,128,random,4,0.3,0.45,0.25,201,0.373982518170104,0.15240711274677587,0.31107545320920726,0.8046875,0.4609375,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.11461482547979812,0.020310422948672247,0.6158905029296875,0.5013504028320312,0.11454010009765625
536,structure,mod8,128,random,4,0.3,0.45,0.25,202,0.36414725774537465,0.16055466367215346,0.3223577794600093,0.8046875,0.4375,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.11189166406632262,0.020310422948672247,0.6145706176757812,0.49935150146484375,0.1152191162109375
536,structure,mod8,128,random,4,0.3,0.45,0.25,203,0.36626213683106823,0.16262966732894546,0.3213811034672569,0.828125,0.4765625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.11355550192876585,0.020310422948672247,0.611114501953125,0.49932098388671875,0.11179351806640625
536,structure,mod8,128,random,4,0.3,0.45,0.25,204,0.3615653890070315,0.16726160492064818,0.32358066573240885,0.8125,0.4140625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.11132397372597487,0.020310422948672247,0.614715576171875,0.4998779296875,0.114837646484375
536,structure,mod8,128,random,4,0.3,0.45,0.25,205,0.3659210384658812,0.15003048931684462,0.3232188036761404,0.859375,0.390625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.11168655311122633,0.020310422948672247,0.6153793334960938,0.5011672973632812,0.1142120361328125
536,structure,mod8,128,random,4,0.3,0.45,0.25,206,0.3444011234254195,0.172514218913059,0.34082179946103003,0.734375,0.4140625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.10488432227367034,0.020310422948672247,0.607421875,0.5008621215820312,0.10655975341796875
537,structure,mod8,128,random,4,0.3,0.45,0.5,201,0.4946250808171154,0.04726266938126867,0.1475559841218755,1.0,0.90625,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.1535735169957998,0.020310422948672247,0.6545333862304688,0.50152587890625,0.15300750732421875
537,structure,mod8,128,random,4,0.3,0.45,0.5,202,0.4857942206024116,0.05554728337347216,0.1624989799368334,1.0,0.8203125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.15076638255933242,0.020310422948672247,0.6535186767578125,0.49932098388671875,0.15419769287109375
537,structure,mod8,128,random,4,0.3,0.45,0.5,203,0.48511918312184865,0.06853905934741615,0.16054876159864648,0.984375,0.875,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.15044183275263173,0.020310422948672247,0.6479263305664062,0.5011825561523438,0.1467437744140625
537,structure,mod8,128,random,4,0.3,0.45,0.5,204,0.4454715457717471,0.12079483038982038,0.21293665348078866,0.9375,0.6875,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.1375089462367215,0.020310422948672247,0.6391830444335938,0.5000534057617188,0.139129638671875
537,structure,mod8,128,random,4,0.3,0.45,0.5,205,0.46807835384291746,0.10230580555047297,0.1801011682837375,0.96875,0.796875,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.14453106765051038,0.020310422948672247,0.6472549438476562,0.50140380859375,0.14585113525390625
537,structure,mod8,128,random,4,0.3,0.45,0.5,206,0.4717929417502502,0.09712958032588884,0.17295464930574433,0.96875,0.75,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.14502824120403837,0.020310422948672247,0.649932861328125,0.49983978271484375,0.15009307861328125
538,structure,mod8,128,random,4,0.3,0.85,0.25,201,0.39976618988963997,0.12363160353128973,0.3247106207199183,0.8984375,0.4765625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.12905238691406073,0.038102973938460405,0.6310195922851562,0.5013504028320312,0.129669189453125
538,structure,mod8,128,random,4,0.3,0.85,0.25,202,0.39554388711302846,0.13511251174821176,0.3264980978514319,0.9140625,0.4453125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.12770449314842924,0.038102973938460405,0.6306381225585938,0.49935150146484375,0.13128662109375
538,structure,mod8,128,random,4,0.3,0.85,0.25,203,0.39286153198133056,0.14524232897438832,0.32883266840664127,0.875,0.5859375,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.12780332821787144,0.038102973938460405,0.6244277954101562,0.49932098388671875,0.1251068115234375
538,structure,mod8,128,random,4,0.3,0.85,0.25,204,0.38684285001272867,0.15233995663491803,0.3313913721176046,0.859375,0.53125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.12485823708608138,0.038102973938460405,0.6289520263671875,0.4998779296875,0.1290740966796875
538,structure,mod8,128,random,4,0.3,0.85,0.25,205,0.394091132742194,0.12972964014804672,0.32840841888941974,0.921875,0.4375,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.1262523461393471,0.038102973938460405,0.6296768188476562,0.5011672973632812,0.128509521484375
538,structure,mod8,128,random,4,0.3,0.85,0.25,206,0.38240124045721785,0.14734574872964795,0.33500169492824683,0.8671875,0.4375,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.12168347074310962,0.038102973938460405,0.625518798828125,0.5008621215820312,0.12465667724609375
539,structure,mod8,128,random,4,0.3,0.85,0.5,201,0.5228726050511734,0.0409271164359328,0.13356179635265825,1.0,0.9609375,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.16958680124655207,0.038102973938460405,0.669952392578125,0.50152587890625,0.168426513671875
539,structure,mod8,128,random,4,0.3,0.85,0.5,202,0.5162590813168104,0.047593525622933154,0.14569640596930927,1.0,0.9296875,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.16751632602227015,0.038102973938460405,0.6706008911132812,0.49932098388671875,0.1712799072265625
539,structure,mod8,128,random,4,0.3,0.85,0.5,203,0.5148802984496057,0.05507794250823831,0.14672044199913453,1.0,0.921875,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.16696998381938122,0.038102973938460405,0.6649551391601562,0.5011825561523438,0.1637725830078125
539,structure,mod8,128,random,4,0.3,0.85,0.5,204,0.48571538224514477,0.10002718644422091,0.18810054437251272,0.9609375,0.8203125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.15695335748282535,0.038102973938460405,0.6600265502929688,0.5000534057617188,0.15997314453125
539,structure,mod8,128,random,4,0.3,0.85,0.5,205,0.5045962523730101,0.07774682114679822,0.15951269422289854,0.984375,0.890625,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.16302820914551402,0.038102973938460405,0.6653289794921875,0.50140380859375,0.1639251708984375
539,structure,mod8,128,random,4,0.3,0.85,0.5,206,0.5100220905011157,0.06917495150640926,0.15043669749294797,1.0,0.8671875,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.1645894877903772,0.038102973938460405,0.6708831787109375,0.49983978271484375,0.17104339599609375
540,structure,mod8,128,random,8,0.1,0.15,0.25,201,0.46375279344311626,0.16058072098650328,0.2571662141577381,0.8828125,0.7734375,0.0703125,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.1604153052482863,0.01356347450375417,0.6625213623046875,0.5012130737304688,0.16130828857421875
540,structure,mod8,128,random,8,0.1,0.15,0.25,202,0.4508758530988859,0.17642742140934092,0.2679242102483847,0.8515625,0.7421875,0.1015625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.15577227361592172,0.01356347450375417,0.6590118408203125,0.49897003173828125,0.16004180908203125
540,structure,mod8,128,random,8,0.1,0.15,0.25,203,0.4523048148001827,0.18337352390628503,0.26578948912096123,0.859375,0.7734375,0.0859375,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.1574400683759693,0.01356347450375417,0.65374755859375,0.5011215209960938,0.15262603759765625
540,structure,mod8,128,random,8,0.1,0.15,0.25,204,0.44626692643296184,0.1857683892488685,0.2721645478319509,0.84375,0.7734375,0.1015625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.15491636450290214,0.01356347450375417,0.6581954956054688,0.4993438720703125,0.15885162353515625
540,structure,mod8,128,random,8,0.1,0.15,0.25,205,0.4585422321330818,0.15856321742827176,0.2648028123298778,0.8984375,0.765625,0.1328125,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.1581131784068563,0.01356347450375417,0.6620254516601562,0.5013580322265625,0.16066741943359375
540,structure,mod8,128,random,8,0.1,0.15,0.25,206,0.42852263674914615,0.1879610733110276,0.2902759520564966,0.8203125,0.6796875,0.140625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.14673819982600966,0.01356347450375417,0.6499557495117188,0.500274658203125,0.14968109130859375
541,structure,mod8,128,random,8,0.1,0.15,0.5,201,0.5756180488483982,0.03138637936148213,0.10545506723743513,1.0,1.0,0.2578125,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.20120077215184803,0.01356347450375417,0.7038955688476562,0.5021743774414062,0.20172119140625
541,structure,mod8,128,random,8,0.1,0.15,0.5,202,0.5691675485366119,0.03979175188449589,0.1165024695657235,1.0,0.9921875,0.25,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.19876982316274705,0.01356347450375417,0.7044754028320312,0.4991607666015625,0.20531463623046875
541,structure,mod8,128,random,8,0.1,0.15,0.5,203,0.5676443462921453,0.05693722444392717,0.11700079713945483,1.0,0.9765625,0.265625,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.19821855429258006,0.01356347450375417,0.6944427490234375,0.501617431640625,0.1928253173828125
541,structure,mod8,128,random,8,0.1,0.15,0.5,204,0.5289311293204072,0.1210442118948779,0.1667666331224319,0.953125,0.890625,0.2109375,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.1838483201502248,0.01356347450375417,0.6850357055664062,0.4995269775390625,0.18550872802734375
541,structure,mod8,128,random,8,0.1,0.15,0.5,205,0.5494696889768191,0.1001268269207687,0.1370331428623729,0.96875,0.9296875,0.3203125,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.19097181968644236,0.01356347450375417,0.6930999755859375,0.5016021728515625,0.191497802734375
541,structure,mod8,128,random,8,0.1,0.15,0.5,206,0.5521880117462151,0.08449786466401009,0.1362043818334408,0.984375,0.9140625,0.3203125,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.19188511272458006,0.01356347450375417,0.6995086669921875,0.5000991821289062,0.19940948486328125
542,structure,mod8,128,random,8,0.1,0.45,0.25,201,0.5581880815536053,0.09890876112967147,0.27673920254053447,1.0,0.890625,0.453125,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.22126109151783402,0.04020833261699064,0.72467041015625,0.5012130737304688,0.22345733642578125
542,structure,mod8,128,random,8,0.1,0.45,0.25,202,0.5499810782331374,0.12350192434366618,0.28220602483670043,0.9609375,0.890625,0.40625,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.21812274434563544,0.04020833261699064,0.7252120971679688,0.49897003173828125,0.2262420654296875
542,structure,mod8,128,random,8,0.1,0.45,0.25,203,0.5407458538645278,0.15043640747004575,0.2869186043947527,0.9375,0.859375,0.4453125,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.21476561225518512,0.04020833261699064,0.7103652954101562,0.5011215209960938,0.2092437744140625
542,structure,mod8,128,random,8,0.1,0.45,0.25,204,0.5346592123327556,0.15242253090895974,0.29205437228267195,0.9453125,0.828125,0.4296875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.21118533041829884,0.04020833261699064,0.7159500122070312,0.4993438720703125,0.21660614013671875
542,structure,mod8,128,random,8,0.1,0.45,0.25,205,0.5507826063536618,0.10762055365987853,0.2850776536801982,0.9921875,0.90625,0.421875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.21783162819511004,0.04020833261699064,0.7217559814453125,0.5013580322265625,0.22039794921875
542,structure,mod8,128,random,8,0.1,0.45,0.25,206,0.5409970969482747,0.12318915653144198,0.2917864980388455,0.9765625,0.8203125,0.421875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.21275823246317968,0.04020833261699064,0.71905517578125,0.500274658203125,0.218780517578125
543,structure,mod8,128,random,8,0.1,0.45,0.5,201,0.6533411017356752,0.027567939326662894,0.09726372483433712,1.0,1.0,0.96875,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.257898218525365,0.04020833261699064,0.76080322265625,0.5021743774414062,0.25862884521484375
543,structure,mod8,128,random,8,0.1,0.45,0.5,202,0.6494048236876071,0.03180744968762937,0.10659207233208577,1.0,1.0,0.921875,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.25664128914098405,0.04020833261699064,0.7627716064453125,0.4991607666015625,0.26361083984375
543,structure,mod8,128,random,8,0.1,0.45,0.5,203,0.6483721555362776,0.03666899078978857,0.10810267721582117,1.0,1.0,0.875,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.25617013791328674,0.04020833261699064,0.7535400390625,0.501617431640625,0.251922607421875
543,structure,mod8,128,random,8,0.1,0.45,0.5,204,0.62854690599417,0.07662364274026214,0.14101075421325548,1.0,0.9609375,0.8359375,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.24806926257883427,0.04020833261699064,0.7509078979492188,0.4995269775390625,0.25138092041015625
543,structure,mod8,128,random,8,0.1,0.45,0.5,205,0.641294929939145,0.05004921430132964,0.1216238593224605,1.0,0.984375,0.859375,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.25346041425055915,0.04020833261699064,0.7552719116210938,0.5016021728515625,0.25366973876953125
543,structure,mod8,128,random,8,0.1,0.45,0.5,206,0.6486597028070697,0.04120966891392972,0.10496875276313052,1.0,1.0,0.9140625,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.25585141262772776,0.04020833261699064,0.7643661499023438,0.5000991821289062,0.2642669677734375
544,structure,mod8,128,random,8,0.1,0.85,0.25,201,0.6006880523691139,0.07064462692235825,0.2931546105359064,1.0,1.0,0.6015625,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.25246442908438765,0.0747541112539658,0.7576904296875,0.5012130737304688,0.25647735595703125
544,structure,mod8,128,random,8,0.1,0.85,0.25,202,0.5983607173261934,0.08209383245387046,0.295395252507388,1.0,0.9453125,0.625,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.2516340442074297,0.0747541112539658,0.7588577270507812,0.49897003173828125,0.2598876953125
544,structure,mod8,128,random,8,0.1,0.85,0.25,203,0.5873113940163102,0.11639265887939458,0.3011518061471595,0.96875,0.890625,0.6328125,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.24627878972227046,0.0747541112539658,0.7411041259765625,0.5011215209960938,0.23998260498046875
544,structure,mod8,128,random,8,0.1,0.85,0.25,204,0.582691352343407,0.11608731353949654,0.3058807490021511,0.9765625,0.8984375,0.6171875,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.24341546278715445,0.0747541112539658,0.7482147216796875,0.4993438720703125,0.248870849609375
544,structure,mod8,128,random,8,0.1,0.85,0.25,205,0.5972097769263887,0.07215809000536597,0.2994084798872542,1.0,0.984375,0.5078125,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.25096224068939205,0.0747541112539658,0.7558212280273438,0.5013580322265625,0.25446319580078125
544,structure,mod8,128,random,8,0.1,0.85,0.25,206,0.5923587007304921,0.08223354149437194,0.30232009094239054,1.0,0.9765625,0.546875,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.24810416837712349,0.0747541112539658,0.75726318359375,0.500274658203125,0.256988525390625
545,structure,mod8,128,random,8,0.1,0.85,0.5,201,0.6941983344930482,0.021545418482301914,0.08507423717823402,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.28707170211113264,0.0747541112539658,0.79132080078125,0.5021743774414062,0.28914642333984375
545,structure,mod8,128,random,8,0.1,0.85,0.5,202,0.6910565897839837,0.02565389278561739,0.09354012912359355,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.2861254625894132,0.0747541112539658,0.7930450439453125,0.4991607666015625,0.29388427734375
545,structure,mod8,128,random,8,0.1,0.85,0.5,203,0.6891616179179081,0.029291995392967642,0.0978334723111681,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.28543450191034014,0.0747541112539658,0.7822494506835938,0.501617431640625,0.28063201904296875
545,structure,mod8,128,random,8,0.1,0.85,0.5,204,0.6827398050000932,0.04286794928575713,0.11086645908252733,1.0,1.0,0.953125,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.28288804270228846,0.0747541112539658,0.7856521606445312,0.4995269775390625,0.28612518310546875
545,structure,mod8,128,random,8,0.1,0.85,0.5,205,0.6846998798753761,0.027750220298443005,0.11300506697710973,1.0,1.0,0.9765625,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.2846695718839662,0.0747541112539658,0.7866363525390625,0.5016021728515625,0.2850341796875
545,structure,mod8,128,random,8,0.1,0.85,0.5,206,0.6939874106409993,0.024328335228406772,0.08537617059195601,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.28699905670845915,0.0747541112539658,0.7960968017578125,0.5000991821289062,0.29599761962890625
546,structure,mod8,128,random,8,0.3,0.15,0.25,201,0.3447617157633953,0.16281902415162272,0.305947809357238,0.7734375,0.4296875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.09962858338393284,0.01356347450375417,0.6015548706054688,0.5013504028320312,0.1002044677734375
546,structure,mod8,128,random,8,0.3,0.15,0.25,202,0.33463485707354335,0.1682531208545643,0.3189004032268462,0.75,0.453125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.09717702846561105,0.01356347450375417,0.598724365234375,0.49935150146484375,0.09937286376953125
546,structure,mod8,128,random,8,0.3,0.15,0.25,203,0.33894837519481835,0.16852452313855393,0.3139343028301904,0.7734375,0.4375,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.09878811086591634,0.01356347450375417,0.5943756103515625,0.49932098388671875,0.09505462646484375
546,structure,mod8,128,random,8,0.3,0.15,0.25,204,0.33527779050316064,0.17128569619843395,0.3167364577618234,0.7734375,0.4140625,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.09736037441943796,0.01356347450375417,0.600799560546875,0.4998779296875,0.100921630859375
546,structure,mod8,128,random,8,0.3,0.15,0.25,205,0.33620011534985406,0.15833172608605117,0.32042124432475627,0.765625,0.4296875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.09712934114725601,0.01356347450375417,0.6019668579101562,0.5011672973632812,0.100799560546875
546,structure,mod8,128,random,8,0.3,0.15,0.25,206,0.311475395969129,0.17901519220016276,0.34170876904567316,0.6796875,0.390625,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.08971461167571222,0.01356347450375417,0.5915908813476562,0.5008621215820312,0.090728759765625
547,structure,mod8,128,random,8,0.3,0.15,0.5,201,0.4638899105813842,0.05913599618126943,0.15516926588251506,1.0,0.75,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.13568390319661583,0.01356347450375417,0.635284423828125,0.50152587890625,0.133758544921875
547,structure,mod8,128,random,8,0.3,0.15,0.5,202,0.4548280225324562,0.06581136188755386,0.17064999159433053,1.0,0.7109375,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.13319786759839125,0.01356347450375417,0.6354904174804688,0.49932098388671875,0.13616943359375
547,structure,mod8,128,random,8,0.3,0.15,0.5,203,0.4518152163002479,0.08312962209217899,0.17085230974895016,0.9765625,0.75,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.13210824308904812,0.01356347450375417,0.6296844482421875,0.5011825561523438,0.12850189208984375
547,structure,mod8,128,random,8,0.3,0.15,0.5,204,0.4104826227326629,0.13103251662014093,0.22217863672816704,0.90625,0.609375,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.11933332290862729,0.01356347450375417,0.6211776733398438,0.5000534057617188,0.121124267578125
547,structure,mod8,128,random,8,0.3,0.15,0.5,205,0.4322464492010315,0.1127537448161701,0.194810832032015,0.9296875,0.671875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.12621615855842067,0.01356347450375417,0.6294174194335938,0.50140380859375,0.12801361083984375
547,structure,mod8,128,random,8,0.3,0.15,0.5,206,0.43481981662247027,0.11277886895389068,0.18758251047741842,0.9140625,0.671875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.12609996718345706,0.01356347450375417,0.6300582885742188,0.49983978271484375,0.130218505859375
548,structure,mod8,128,random,8,0.3,0.45,0.25,201,0.4002714992284574,0.1224809833039917,0.3250760987909541,0.90625,0.4765625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.1293334914475483,0.04020833261699064,0.6312026977539062,0.5013504028320312,0.129852294921875
548,structure,mod8,128,random,8,0.3,0.45,0.25,202,0.3963967538215105,0.13284893872327705,0.32673640353258726,0.90625,0.453125,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.1280609618517064,0.04020833261699064,0.6309127807617188,0.49935150146484375,0.131561279296875
548,structure,mod8,128,random,8,0.3,0.45,0.25,203,0.3934919060353207,0.14372948687723822,0.32915689717093544,0.875,0.5703125,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.12809381355533384,0.04020833261699064,0.6251678466796875,0.49932098388671875,0.12584686279296875
548,structure,mod8,128,random,8,0.3,0.45,0.25,204,0.38764363986124106,0.1507255513727173,0.3315391936076254,0.8515625,0.5234375,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.12519952255415273,0.04020833261699064,0.6293716430664062,0.4998779296875,0.12949371337890625
548,structure,mod8,128,random,8,0.3,0.45,0.25,205,0.39503668681802184,0.12755321283675078,0.32852441353164363,0.921875,0.4453125,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.12666956390347892,0.04020833261699064,0.6303329467773438,0.5011672973632812,0.1291656494140625
548,structure,mod8,128,random,8,0.3,0.45,0.25,206,0.3833198891254477,0.14499244971075181,0.33543913200317105,0.8671875,0.4375,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.12210534739580164,0.04020833261699064,0.6256637573242188,0.5008621215820312,0.1248016357421875
549,structure,mod8,128,random,8,0.3,0.45,0.5,201,0.5235838292205242,0.04015915777682163,0.13288517560130764,1.0,0.9609375,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.16993718927119766,0.04020833261699064,0.6700668334960938,0.50152587890625,0.16854095458984375
549,structure,mod8,128,random,8,0.3,0.45,0.5,202,0.5170857150632371,0.04725011066523104,0.14464899818884347,1.0,0.9296875,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.1678617775285284,0.04020833261699064,0.670684814453125,0.49932098388671875,0.17136383056640625
549,structure,mod8,128,random,8,0.3,0.45,0.5,203,0.5155848761050428,0.05476416261353265,0.14598440038553195,1.0,0.9296875,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.16730041077612892,0.04020833261699064,0.6653366088867188,0.5011825561523438,0.164154052734375
549,structure,mod8,128,random,8,0.3,0.45,0.5,204,0.4874973913320071,0.09734037845251801,0.18621661889137728,0.9609375,0.8203125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.15761472621251904,0.04020833261699064,0.6606826782226562,0.5000534057617188,0.1606292724609375
549,structure,mod8,128,random,8,0.3,0.45,0.5,205,0.5054993797255841,0.07603755619355072,0.15888193145388424,0.9921875,0.890625,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.1634497380287801,0.04020833261699064,0.6657180786132812,0.50140380859375,0.16431427001953125
549,structure,mod8,128,random,8,0.3,0.45,0.5,206,0.5110502720380077,0.06824633712016845,0.14927518973736106,1.0,0.8671875,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.16504029993478328,0.04020833261699064,0.671173095703125,0.49983978271484375,0.17133331298828125
550,structure,mod8,128,random,8,0.3,0.85,0.25,201,0.4190401161302745,0.09599991687861742,0.33917998041527464,1.0,0.53125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.1410032395709351,0.0747541112539658,0.6421737670898438,0.5013504028320312,0.1408233642578125
550,structure,mod8,128,random,8,0.3,0.85,0.25,202,0.4188110674066547,0.09919779768270166,0.339613161401923,0.9453125,0.515625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.1412657236226173,0.0747541112539658,0.6439056396484375,0.49935150146484375,0.14455413818359375
550,structure,mod8,128,random,8,0.3,0.85,0.25,203,0.41348146810684316,0.12010690908302235,0.3406525000140535,0.890625,0.546875,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.13966986271392032,0.0747541112539658,0.6365509033203125,0.49932098388671875,0.13722991943359375
550,structure,mod8,128,random,8,0.3,0.85,0.25,204,0.4085015579117276,0.1274573714645929,0.3421929327426953,0.90625,0.5703125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.13699082669139956,0.0747541112539658,0.6407241821289062,0.4998779296875,0.14084625244140625
550,structure,mod8,128,random,8,0.3,0.85,0.25,205,0.4165883473576525,0.09839307288899819,0.34105661404397986,1.0,0.4609375,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.13970840046294863,0.0747541112539658,0.6446685791015625,0.5011672973632812,0.14350128173828125
550,structure,mod8,128,random,8,0.3,0.85,0.25,206,0.41045353141119034,0.1122487123893481,0.3424894457440053,0.9765625,0.5,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.13665441596136857,0.0747541112539658,0.6417999267578125,0.5008621215820312,0.14093780517578125
551,structure,mod8,128,random,8,0.3,0.85,0.5,201,0.5479668982517145,0.03371198143057825,0.11455942678439504,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.18306489339585635,0.0747541112539658,0.6841278076171875,0.50152587890625,0.1826019287109375
551,structure,mod8,128,random,8,0.3,0.85,0.5,202,0.5433382872314493,0.04159578161308358,0.1228533999691259,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.18145669800969866,0.0747541112539658,0.6856307983398438,0.49932098388671875,0.186309814453125
551,structure,mod8,128,random,8,0.3,0.85,0.5,203,0.5399647849351947,0.046666050321852164,0.12944689631601863,1.0,0.953125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.18053646403131107,0.0747541112539658,0.677581787109375,0.5011825561523438,0.17639923095703125
551,structure,mod8,128,random,8,0.3,0.85,0.5,204,0.5260306970089259,0.06849478532124194,0.15221602920531827,1.0,0.9375,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.17573020970761496,0.0747541112539658,0.6782455444335938,0.5000534057617188,0.178192138671875
551,structure,mod8,128,random,8,0.3,0.85,0.5,205,0.5328506134020571,0.050324468490675484,0.14453671321803652,1.0,0.9609375,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.17865679536238321,0.0747541112539658,0.6817779541015625,0.50140380859375,0.1803741455078125
551,structure,mod8,128,random,8,0.3,0.85,0.5,206,0.5425283195553776,0.04524981720778025,0.1233965734112322,1.0,0.9609375,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.181120048506192,0.0747541112539658,0.686676025390625,0.49983978271484375,0.18683624267578125
552,structure,mod8,128,segregated,4,0.1,0.15,0.25,201,0.07151555202586238,0.14692426147479506,0.5624931848088746,0.1171875,0.0546875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.02047737367392098,0.00680489051936739,0.5230484008789062,0.5007553100585938,0.0222930908203125
552,structure,mod8,128,segregated,4,0.1,0.15,0.25,202,0.07151555202586238,0.14692426147479506,0.5624931848088746,0.1171875,0.0546875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.02047737367392098,0.00680489051936739,0.5185470581054688,0.49953460693359375,0.019012451171875
552,structure,mod8,128,segregated,4,0.1,0.15,0.25,203,0.07151555202586238,0.14692426147479506,0.5624931848088746,0.1171875,0.0546875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.02047737367392098,0.00680489051936739,0.5195999145507812,0.500701904296875,0.01889801025390625
552,structure,mod8,128,segregated,4,0.1,0.15,0.25,204,0.07151555202586238,0.14692426147479506,0.5624931848088746,0.1171875,0.0546875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.02047737367392098,0.00680489051936739,0.5191802978515625,0.498931884765625,0.0202484130859375
552,structure,mod8,128,segregated,4,0.1,0.15,0.25,205,0.07151555202586238,0.14692426147479506,0.5624931848088746,0.1171875,0.0546875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.02047737367392098,0.00680489051936739,0.5215225219726562,0.5023193359375,0.01920318603515625
552,structure,mod8,128,segregated,4,0.1,0.15,0.25,206,0.07151555202586238,0.14692426147479506,0.5624931848088746,0.1171875,0.0546875,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.02047737367392098,0.00680489051936739,0.5189361572265625,0.49919891357421875,0.01973724365234375
553,structure,mod8,128,segregated,4,0.1,0.15,0.5,201,0.0753261417864135,0.13280724076884562,0.5636017279001059,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.02097103354231384,0.00680489051936739,0.5224609375,0.500213623046875,0.022247314453125
553,structure,mod8,128,segregated,4,0.1,0.15,0.5,202,0.0753261417864135,0.13280724076884562,0.5636017279001059,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.02097103354231384,0.00680489051936739,0.5174026489257812,0.49909210205078125,0.018310546875
553,structure,mod8,128,segregated,4,0.1,0.15,0.5,203,0.0753261417864135,0.13280724076884562,0.5636017279001059,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.02097103354231384,0.00680489051936739,0.5223388671875,0.50140380859375,0.02093505859375
553,structure,mod8,128,segregated,4,0.1,0.15,0.5,204,0.0753261417864135,0.13280724076884562,0.5636017279001059,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.02097103354231384,0.00680489051936739,0.5205841064453125,0.4996185302734375,0.020965576171875
553,structure,mod8,128,segregated,4,0.1,0.15,0.5,205,0.0753261417864135,0.13280724076884562,0.5636017279001059,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.02097103354231384,0.00680489051936739,0.5202865600585938,0.500213623046875,0.02007293701171875
553,structure,mod8,128,segregated,4,0.1,0.15,0.5,206,0.0753261417864135,0.13280724076884562,0.5636017279001059,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.02097103354231384,0.00680489051936739,0.51995849609375,0.4991302490234375,0.0208282470703125
554,structure,mod8,128,segregated,4,0.1,0.45,0.25,201,0.15404891785013394,0.19150187890248532,0.6113529065190368,0.375,0.1484375,0.03125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.052720267758876796,0.020310422948672247,0.5536575317382812,0.5007553100585938,0.0529022216796875
554,structure,mod8,128,segregated,4,0.1,0.45,0.25,202,0.15404891785013394,0.19150187890248532,0.6113529065190368,0.375,0.1484375,0.03125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.052720267758876796,0.020310422948672247,0.55206298828125,0.49953460693359375,0.05252838134765625
554,structure,mod8,128,segregated,4,0.1,0.45,0.25,203,0.15404891785013394,0.19150187890248532,0.6113529065190368,0.375,0.1484375,0.03125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.052720267758876796,0.020310422948672247,0.5505828857421875,0.500701904296875,0.0498809814453125
554,structure,mod8,128,segregated,4,0.1,0.45,0.25,204,0.15404891785013394,0.19150187890248532,0.6113529065190368,0.375,0.1484375,0.03125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.052720267758876796,0.020310422948672247,0.5502395629882812,0.498931884765625,0.05130767822265625
554,structure,mod8,128,segregated,4,0.1,0.45,0.25,205,0.15404891785013394,0.19150187890248532,0.6113529065190368,0.375,0.1484375,0.03125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.052720267758876796,0.020310422948672247,0.5544509887695312,0.5023193359375,0.05213165283203125
554,structure,mod8,128,segregated,4,0.1,0.45,0.25,206,0.15404891785013394,0.19150187890248532,0.6113529065190368,0.375,0.1484375,0.03125,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.052720267758876796,0.020310422948672247,0.5516510009765625,0.49919891357421875,0.05245208740234375
555,structure,mod8,128,segregated,4,0.1,0.45,0.5,201,0.19490406881867137,0.1567195524416436,0.5951858670364959,0.625,0.125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.06431320621502926,0.020310422948672247,0.5652923583984375,0.500213623046875,0.0650787353515625
555,structure,mod8,128,segregated,4,0.1,0.45,0.5,202,0.19490406881867137,0.1567195524416436,0.5951858670364959,0.625,0.125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.06431320621502926,0.020310422948672247,0.5617294311523438,0.49909210205078125,0.0626373291015625
555,structure,mod8,128,segregated,4,0.1,0.45,0.5,203,0.19490406881867137,0.1567195524416436,0.5951858670364959,0.625,0.125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.06431320621502926,0.020310422948672247,0.5637130737304688,0.50140380859375,0.06230926513671875
555,structure,mod8,128,segregated,4,0.1,0.45,0.5,204,0.19490406881867137,0.1567195524416436,0.5951858670364959,0.625,0.125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.06431320621502926,0.020310422948672247,0.5630416870117188,0.4996185302734375,0.06342315673828125
555,structure,mod8,128,segregated,4,0.1,0.45,0.5,205,0.19490406881867137,0.1567195524416436,0.5951858670364959,0.625,0.125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.06431320621502926,0.020310422948672247,0.5650634765625,0.500213623046875,0.064849853515625
555,structure,mod8,128,segregated,4,0.1,0.45,0.5,206,0.19490406881867137,0.1567195524416436,0.5951858670364959,0.625,0.125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.06431320621502926,0.020310422948672247,0.5659332275390625,0.4991302490234375,0.066802978515625
556,structure,mod8,128,segregated,4,0.1,0.85,0.25,201,0.23930031058602208,0.2189452666057897,0.5884872505884351,0.515625,0.1796875,0.1171875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.08878249845592182,0.038102973938460405,0.5900039672851562,0.5007553100585938,0.0892486572265625
556,structure,mod8,128,segregated,4,0.1,0.85,0.25,202,0.23930031058602208,0.2189452666057897,0.5884872505884351,0.515625,0.1796875,0.1171875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.08878249845592182,0.038102973938460405,0.5896835327148438,0.49953460693359375,0.09014892578125
556,structure,mod8,128,segregated,4,0.1,0.85,0.25,203,0.23930031058602208,0.2189452666057897,0.5884872505884351,0.515625,0.1796875,0.1171875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.08878249845592182,0.038102973938460405,0.5860977172851562,0.500701904296875,0.08539581298828125
556,structure,mod8,128,segregated,4,0.1,0.85,0.25,204,0.23930031058602208,0.2189452666057897,0.5884872505884351,0.515625,0.1796875,0.1171875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.08878249845592182,0.038102973938460405,0.58599853515625,0.498931884765625,0.087066650390625
556,structure,mod8,128,segregated,4,0.1,0.85,0.25,205,0.23930031058602208,0.2189452666057897,0.5884872505884351,0.515625,0.1796875,0.1171875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.08878249845592182,0.038102973938460405,0.5918960571289062,0.5023193359375,0.08957672119140625
556,structure,mod8,128,segregated,4,0.1,0.85,0.25,206,0.23930031058602208,0.2189452666057897,0.5884872505884351,0.515625,0.1796875,0.1171875,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.08878249845592182,0.038102973938460405,0.5907516479492188,0.49919891357421875,0.091552734375
557,structure,mod8,128,segregated,4,0.1,0.85,0.5,201,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.11969989245749317,0.038102973938460405,0.6209793090820312,0.500213623046875,0.12076568603515625
557,structure,mod8,128,segregated,4,0.1,0.85,0.5,202,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.11969989245749317,0.038102973938460405,0.6202621459960938,0.49909210205078125,0.1211700439453125
557,structure,mod8,128,segregated,4,0.1,0.85,0.5,203,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.11969989245749317,0.038102973938460405,0.6184463500976562,0.50140380859375,0.11704254150390625
557,structure,mod8,128,segregated,4,0.1,0.85,0.5,204,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.11969989245749317,0.038102973938460405,0.6192550659179688,0.4996185302734375,0.11963653564453125
557,structure,mod8,128,segregated,4,0.1,0.85,0.5,205,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.11969989245749317,0.038102973938460405,0.6208419799804688,0.500213623046875,0.12062835693359375
557,structure,mod8,128,segregated,4,0.1,0.85,0.5,206,0.33006687998968276,0.13112989322961136,0.5457794902772088,0.875,0.125,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.11969989245749317,0.038102973938460405,0.6249237060546875,0.4991302490234375,0.12579345703125
558,structure,mod8,128,segregated,4,0.3,0.15,0.25,201,0.038944278049673715,0.09219740552717128,0.566660047185593,0.1171875,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.009480828796620223,0.00680489051936739,0.5104217529296875,0.500244140625,0.0101776123046875
558,structure,mod8,128,segregated,4,0.3,0.15,0.25,202,0.038944278049673715,0.09219740552717128,0.566660047185593,0.1171875,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.009480828796620223,0.00680489051936739,0.5090560913085938,0.49956512451171875,0.009490966796875
558,structure,mod8,128,segregated,4,0.3,0.15,0.25,203,0.038944278049673715,0.09219740552717128,0.566660047185593,0.1171875,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.009480828796620223,0.00680489051936739,0.509063720703125,0.4992218017578125,0.0098419189453125
558,structure,mod8,128,segregated,4,0.3,0.15,0.25,204,0.038944278049673715,0.09219740552717128,0.566660047185593,0.1171875,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.009480828796620223,0.00680489051936739,0.5094833374023438,0.49909210205078125,0.0103912353515625
558,structure,mod8,128,segregated,4,0.3,0.15,0.25,205,0.038944278049673715,0.09219740552717128,0.566660047185593,0.1171875,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.009480828796620223,0.00680489051936739,0.5115890502929688,0.5021591186523438,0.009429931640625
558,structure,mod8,128,segregated,4,0.3,0.15,0.25,206,0.038944278049673715,0.09219740552717128,0.566660047185593,0.1171875,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,2.8715812998819548,0.009480828796620223,0.00680489051936739,0.5077056884765625,0.49935150146484375,0.00835418701171875
559,structure,mod8,128,segregated,4,0.3,0.15,0.5,201,0.036283269096883106,0.0730175761943511,0.5717156025925114,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.008526017449558465,0.00680489051936739,0.5086212158203125,0.49900054931640625,0.00962066650390625
559,structure,mod8,128,segregated,4,0.3,0.15,0.5,202,0.036283269096883106,0.0730175761943511,0.5717156025925114,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.008526017449558465,0.00680489051936739,0.50762939453125,0.49906158447265625,0.00856781005859375
559,structure,mod8,128,segregated,4,0.3,0.15,0.5,203,0.036283269096883106,0.0730175761943511,0.5717156025925114,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.008526017449558465,0.00680489051936739,0.5099868774414062,0.5004425048828125,0.00954437255859375
559,structure,mod8,128,segregated,4,0.3,0.15,0.5,204,0.036283269096883106,0.0730175761943511,0.5717156025925114,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.008526017449558465,0.00680489051936739,0.5088424682617188,0.4997711181640625,0.00907135009765625
559,structure,mod8,128,segregated,4,0.3,0.15,0.5,205,0.036283269096883106,0.0730175761943511,0.5717156025925114,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.008526017449558465,0.00680489051936739,0.5085601806640625,0.5002517700195312,0.00830841064453125
559,structure,mod8,128,segregated,4,0.3,0.15,0.5,206,0.036283269096883106,0.0730175761943511,0.5717156025925114,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,2.8715812998819548,0.008526017449558465,0.00680489051936739,0.5072402954101562,0.49897003173828125,0.008270263671875
560,structure,mod8,128,segregated,4,0.3,0.45,0.25,201,0.08330082038913422,0.13097533225034497,0.6115683062807563,0.1484375,0.0390625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.023944016311405723,0.020310422948672247,0.524810791015625,0.500244140625,0.024566650390625
560,structure,mod8,128,segregated,4,0.3,0.45,0.25,202,0.08330082038913422,0.13097533225034497,0.6115683062807563,0.1484375,0.0390625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.023944016311405723,0.020310422948672247,0.522491455078125,0.49956512451171875,0.02292633056640625
560,structure,mod8,128,segregated,4,0.3,0.45,0.25,203,0.08330082038913422,0.13097533225034497,0.6115683062807563,0.1484375,0.0390625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.023944016311405723,0.020310422948672247,0.5220794677734375,0.4992218017578125,0.022857666015625
560,structure,mod8,128,segregated,4,0.3,0.45,0.25,204,0.08330082038913422,0.13097533225034497,0.6115683062807563,0.1484375,0.0390625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.023944016311405723,0.020310422948672247,0.52301025390625,0.49909210205078125,0.02391815185546875
560,structure,mod8,128,segregated,4,0.3,0.45,0.25,205,0.08330082038913422,0.13097533225034497,0.6115683062807563,0.1484375,0.0390625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.023944016311405723,0.020310422948672247,0.5257720947265625,0.5021591186523438,0.02361297607421875
560,structure,mod8,128,segregated,4,0.3,0.45,0.25,206,0.08330082038913422,0.13097533225034497,0.6115683062807563,0.1484375,0.0390625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,7.745485164494356,0.023944016311405723,0.020310422948672247,0.5219497680664062,0.49935150146484375,0.0225982666015625
561,structure,mod8,128,segregated,4,0.3,0.45,0.5,201,0.0918984895417177,0.1017525732562985,0.6131402732853024,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.02545174202627945,0.020310422948672247,0.525543212890625,0.49900054931640625,0.02654266357421875
561,structure,mod8,128,segregated,4,0.3,0.45,0.5,202,0.0918984895417177,0.1017525732562985,0.6131402732853024,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.02545174202627945,0.020310422948672247,0.521484375,0.49906158447265625,0.02242279052734375
561,structure,mod8,128,segregated,4,0.3,0.45,0.5,203,0.0918984895417177,0.1017525732562985,0.6131402732853024,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.02545174202627945,0.020310422948672247,0.5252532958984375,0.5004425048828125,0.024810791015625
561,structure,mod8,128,segregated,4,0.3,0.45,0.5,204,0.0918984895417177,0.1017525732562985,0.6131402732853024,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.02545174202627945,0.020310422948672247,0.5253067016601562,0.4997711181640625,0.02553558349609375
561,structure,mod8,128,segregated,4,0.3,0.45,0.5,205,0.0918984895417177,0.1017525732562985,0.6131402732853024,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.02545174202627945,0.020310422948672247,0.5257339477539062,0.5002517700195312,0.025482177734375
561,structure,mod8,128,segregated,4,0.3,0.45,0.5,206,0.0918984895417177,0.1017525732562985,0.6131402732853024,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,7.745485164494356,0.02545174202627945,0.020310422948672247,0.5250015258789062,0.49897003173828125,0.026031494140625
562,structure,mod8,128,segregated,4,0.3,0.85,0.25,201,0.12922562911515814,0.1474202748394905,0.600428020355176,0.2109375,0.0625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.038791978945700904,0.038102973938460405,0.5383224487304688,0.500244140625,0.03807830810546875
562,structure,mod8,128,segregated,4,0.3,0.85,0.25,202,0.12922562911515814,0.1474202748394905,0.600428020355176,0.2109375,0.0625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.038791978945700904,0.038102973938460405,0.5385055541992188,0.49956512451171875,0.0389404296875
562,structure,mod8,128,segregated,4,0.3,0.85,0.25,203,0.12922562911515814,0.1474202748394905,0.600428020355176,0.2109375,0.0625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.038791978945700904,0.038102973938460405,0.5367355346679688,0.4992218017578125,0.03751373291015625
562,structure,mod8,128,segregated,4,0.3,0.85,0.25,204,0.12922562911515814,0.1474202748394905,0.600428020355176,0.2109375,0.0625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.038791978945700904,0.038102973938460405,0.5376205444335938,0.49909210205078125,0.0385284423828125
562,structure,mod8,128,segregated,4,0.3,0.85,0.25,205,0.12922562911515814,0.1474202748394905,0.600428020355176,0.2109375,0.0625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.038791978945700904,0.038102973938460405,0.540618896484375,0.5021591186523438,0.03845977783203125
562,structure,mod8,128,segregated,4,0.3,0.85,0.25,206,0.12922562911515814,0.1474202748394905,0.600428020355176,0.2109375,0.0625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,11.67152667425168,0.038791978945700904,0.038102973938460405,0.537628173828125,0.49935150146484375,0.03827667236328125
563,structure,mod8,128,segregated,4,0.3,0.85,0.5,201,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.04552805511551466,0.038102973938460405,0.5450668334960938,0.49900054931640625,0.0460662841796875
563,structure,mod8,128,segregated,4,0.3,0.85,0.5,202,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.04552805511551466,0.038102973938460405,0.543182373046875,0.49906158447265625,0.04412078857421875
563,structure,mod8,128,segregated,4,0.3,0.85,0.5,203,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.04552805511551466,0.038102973938460405,0.5455856323242188,0.5004425048828125,0.04514312744140625
563,structure,mod8,128,segregated,4,0.3,0.85,0.5,204,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.04552805511551466,0.038102973938460405,0.545684814453125,0.4997711181640625,0.0459136962890625
563,structure,mod8,128,segregated,4,0.3,0.85,0.5,205,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.04552805511551466,0.038102973938460405,0.5464859008789062,0.5002517700195312,0.046234130859375
563,structure,mod8,128,segregated,4,0.3,0.85,0.5,206,0.15790152157343568,0.09566667503653525,0.5919154967299682,0.125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,11.67152667425168,0.04552805511551466,0.038102973938460405,0.547210693359375,0.49897003173828125,0.04824066162109375
564,structure,mod8,128,segregated,8,0.1,0.15,0.25,201,0.1162414630908716,0.1715634010662839,0.5975225452935058,0.1640625,0.1171875,0.015625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.03697291612311026,0.01356347450375417,0.53814697265625,0.5007553100585938,0.03739166259765625
564,structure,mod8,128,segregated,8,0.1,0.15,0.25,202,0.1162414630908716,0.1715634010662839,0.5975225452935058,0.1640625,0.1171875,0.015625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.03697291612311026,0.01356347450375417,0.5359649658203125,0.49953460693359375,0.03643035888671875
564,structure,mod8,128,segregated,8,0.1,0.15,0.25,203,0.1162414630908716,0.1715634010662839,0.5975225452935058,0.1640625,0.1171875,0.015625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.03697291612311026,0.01356347450375417,0.53485107421875,0.500701904296875,0.034149169921875
564,structure,mod8,128,segregated,8,0.1,0.15,0.25,204,0.1162414630908716,0.1715634010662839,0.5975225452935058,0.1640625,0.1171875,0.015625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.03697291612311026,0.01356347450375417,0.5343475341796875,0.498931884765625,0.0354156494140625
564,structure,mod8,128,segregated,8,0.1,0.15,0.25,205,0.1162414630908716,0.1715634010662839,0.5975225452935058,0.1640625,0.1171875,0.015625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.03697291612311026,0.01356347450375417,0.5388412475585938,0.5023193359375,0.03652191162109375
564,structure,mod8,128,segregated,8,0.1,0.15,0.25,206,0.1162414630908716,0.1715634010662839,0.5975225452935058,0.1640625,0.1171875,0.015625,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.03697291612311026,0.01356347450375417,0.5355606079101562,0.49919891357421875,0.0363616943359375
565,structure,mod8,128,segregated,8,0.1,0.15,0.5,201,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.0421890855642525,0.01356347450375417,0.542877197265625,0.500213623046875,0.04266357421875
565,structure,mod8,128,segregated,8,0.1,0.15,0.5,202,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.0421890855642525,0.01356347450375417,0.5392074584960938,0.49909210205078125,0.0401153564453125
565,structure,mod8,128,segregated,8,0.1,0.15,0.5,203,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.0421890855642525,0.01356347450375417,0.54241943359375,0.50140380859375,0.041015625
565,structure,mod8,128,segregated,8,0.1,0.15,0.5,204,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.0421890855642525,0.01356347450375417,0.5404891967773438,0.4996185302734375,0.04087066650390625
565,structure,mod8,128,segregated,8,0.1,0.15,0.5,205,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.0421890855642525,0.01356347450375417,0.54278564453125,0.500213623046875,0.042572021484375
565,structure,mod8,128,segregated,8,0.1,0.15,0.5,206,0.13761215216123124,0.1480326912849184,0.5903779614039824,0.125,0.125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.0421890855642525,0.01356347450375417,0.5426559448242188,0.4991302490234375,0.04352569580078125
566,structure,mod8,128,segregated,8,0.1,0.45,0.25,201,0.24861099964100059,0.21857506607677088,0.5824682262574031,0.5625,0.203125,0.1171875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.09241492589164599,0.04020833261699064,0.5936813354492188,0.5007553100585938,0.092926025390625
566,structure,mod8,128,segregated,8,0.1,0.45,0.25,202,0.24861099964100059,0.21857506607677088,0.5824682262574031,0.5625,0.203125,0.1171875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.09241492589164599,0.04020833261699064,0.5937271118164062,0.49953460693359375,0.0941925048828125
566,structure,mod8,128,segregated,8,0.1,0.45,0.25,203,0.24861099964100059,0.21857506607677088,0.5824682262574031,0.5625,0.203125,0.1171875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.09241492589164599,0.04020833261699064,0.5897903442382812,0.500701904296875,0.08908843994140625
566,structure,mod8,128,segregated,8,0.1,0.45,0.25,204,0.24861099964100059,0.21857506607677088,0.5824682262574031,0.5625,0.203125,0.1171875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.09241492589164599,0.04020833261699064,0.5897216796875,0.498931884765625,0.090789794921875
566,structure,mod8,128,segregated,8,0.1,0.45,0.25,205,0.24861099964100059,0.21857506607677088,0.5824682262574031,0.5625,0.203125,0.1171875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.09241492589164599,0.04020833261699064,0.5959091186523438,0.5023193359375,0.09358978271484375
566,structure,mod8,128,segregated,8,0.1,0.45,0.25,206,0.24861099964100059,0.21857506607677088,0.5824682262574031,0.5625,0.203125,0.1171875,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.09241492589164599,0.04020833261699064,0.5950546264648438,0.49919891357421875,0.095855712890625
567,structure,mod8,128,segregated,8,0.1,0.45,0.5,201,0.3435174364494293,0.12311125741720913,0.5367298390427695,1.0,0.125,0.125,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.12522550397812315,0.04020833261699064,0.6266708374023438,0.500213623046875,0.12645721435546875
567,structure,mod8,128,segregated,8,0.1,0.45,0.5,202,0.3435174364494293,0.12311125741720913,0.5367298390427695,1.0,0.125,0.125,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.12522550397812315,0.04020833261699064,0.6264572143554688,0.49909210205078125,0.1273651123046875
567,structure,mod8,128,segregated,8,0.1,0.45,0.5,203,0.3435174364494293,0.12311125741720913,0.5367298390427695,1.0,0.125,0.125,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.12522550397812315,0.04020833261699064,0.62384033203125,0.50140380859375,0.1224365234375
567,structure,mod8,128,segregated,8,0.1,0.45,0.5,204,0.3435174364494293,0.12311125741720913,0.5367298390427695,1.0,0.125,0.125,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.12522550397812315,0.04020833261699064,0.6247406005859375,0.4996185302734375,0.1251220703125
567,structure,mod8,128,segregated,8,0.1,0.45,0.5,205,0.3435174364494293,0.12311125741720913,0.5367298390427695,1.0,0.125,0.125,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.12522550397812315,0.04020833261699064,0.6266326904296875,0.500213623046875,0.1264190673828125
567,structure,mod8,128,segregated,8,0.1,0.45,0.5,206,0.3435174364494293,0.12311125741720913,0.5367298390427695,1.0,0.125,0.125,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.12522550397812315,0.04020833261699064,0.6309814453125,0.4991302490234375,0.1318511962890625
568,structure,mod8,128,segregated,8,0.1,0.85,0.25,201,0.34870133523014013,0.24497783505111165,0.536284228234583,0.671875,0.4921875,0.1796875,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.1410225621347423,0.0747541112539658,0.64202880859375,0.5007553100585938,0.14127349853515625
568,structure,mod8,128,segregated,8,0.1,0.85,0.25,202,0.34870133523014013,0.24497783505111165,0.536284228234583,0.671875,0.4921875,0.1796875,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.1410225621347423,0.0747541112539658,0.6448898315429688,0.49953460693359375,0.145355224609375
568,structure,mod8,128,segregated,8,0.1,0.85,0.25,203,0.34870133523014013,0.24497783505111165,0.536284228234583,0.671875,0.4921875,0.1796875,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.1410225621347423,0.0747541112539658,0.6357879638671875,0.500701904296875,0.1350860595703125
568,structure,mod8,128,segregated,8,0.1,0.85,0.25,204,0.34870133523014013,0.24497783505111165,0.536284228234583,0.671875,0.4921875,0.1796875,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.1410225621347423,0.0747541112539658,0.6383819580078125,0.498931884765625,0.1394500732421875
568,structure,mod8,128,segregated,8,0.1,0.85,0.25,205,0.34870133523014013,0.24497783505111165,0.536284228234583,0.671875,0.4921875,0.1796875,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.1410225621347423,0.0747541112539658,0.6452484130859375,0.5023193359375,0.1429290771484375
568,structure,mod8,128,segregated,8,0.1,0.85,0.25,206,0.34870133523014013,0.24497783505111165,0.536284228234583,0.671875,0.4921875,0.1796875,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.1410225621347423,0.0747541112539658,0.6453170776367188,0.49919891357421875,0.1461181640625
569,structure,mod8,128,segregated,8,0.1,0.85,0.5,201,0.49694801429789026,0.0707163864942796,0.4480989140842902,1.0,0.875,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.2036168516807697,0.0747541112539658,0.7051467895507812,0.500213623046875,0.20493316650390625
569,structure,mod8,128,segregated,8,0.1,0.85,0.5,202,0.49694801429789026,0.0707163864942796,0.4480989140842902,1.0,0.875,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.2036168516807697,0.0747541112539658,0.70849609375,0.49909210205078125,0.20940399169921875
569,structure,mod8,128,segregated,8,0.1,0.85,0.5,203,0.49694801429789026,0.0707163864942796,0.4480989140842902,1.0,0.875,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.2036168516807697,0.0747541112539658,0.6999282836914062,0.50140380859375,0.19852447509765625
569,structure,mod8,128,segregated,8,0.1,0.85,0.5,204,0.49694801429789026,0.0707163864942796,0.4480989140842902,1.0,0.875,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.2036168516807697,0.0747541112539658,0.7043380737304688,0.4996185302734375,0.20471954345703125
569,structure,mod8,128,segregated,8,0.1,0.85,0.5,205,0.49694801429789026,0.0707163864942796,0.4480989140842902,1.0,0.875,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.2036168516807697,0.0747541112539658,0.7075881958007812,0.500213623046875,0.20737457275390625
569,structure,mod8,128,segregated,8,0.1,0.85,0.5,206,0.49694801429789026,0.0707163864942796,0.4480989140842902,1.0,0.875,0.125,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.2036168516807697,0.0747541112539658,0.7125244140625,0.4991302490234375,0.2133941650390625
570,structure,mod8,128,segregated,8,0.3,0.15,0.25,201,0.0627436057553193,0.11597386125049414,0.5997841658417249,0.1171875,0.03125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.01705982910689112,0.01356347450375417,0.5184783935546875,0.500244140625,0.0182342529296875
570,structure,mod8,128,segregated,8,0.3,0.15,0.25,202,0.0627436057553193,0.11597386125049414,0.5997841658417249,0.1171875,0.03125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.01705982910689112,0.01356347450375417,0.515960693359375,0.49956512451171875,0.01639556884765625
570,structure,mod8,128,segregated,8,0.3,0.15,0.25,203,0.0627436057553193,0.11597386125049414,0.5997841658417249,0.1171875,0.03125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.01705982910689112,0.01356347450375417,0.5154647827148438,0.4992218017578125,0.01624298095703125
570,structure,mod8,128,segregated,8,0.3,0.15,0.25,204,0.0627436057553193,0.11597386125049414,0.5997841658417249,0.1171875,0.03125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.01705982910689112,0.01356347450375417,0.5173263549804688,0.49909210205078125,0.0182342529296875
570,structure,mod8,128,segregated,8,0.3,0.15,0.25,205,0.0627436057553193,0.11597386125049414,0.5997841658417249,0.1171875,0.03125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.01705982910689112,0.01356347450375417,0.519378662109375,0.5021591186523438,0.01721954345703125
570,structure,mod8,128,segregated,8,0.3,0.15,0.25,206,0.0627436057553193,0.11597386125049414,0.5997841658417249,0.1171875,0.03125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,5.247095728176081,0.01705982910689112,0.01356347450375417,0.51513671875,0.49935150146484375,0.01578521728515625
571,structure,mod8,128,segregated,8,0.3,0.15,0.5,201,0.06494613120308178,0.0920086252917384,0.603734517854078,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.017058958379593692,0.01356347450375417,0.517913818359375,0.49900054931640625,0.01891326904296875
571,structure,mod8,128,segregated,8,0.3,0.15,0.5,202,0.06494613120308178,0.0920086252917384,0.603734517854078,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.017058958379593692,0.01356347450375417,0.514617919921875,0.49906158447265625,0.01555633544921875
571,structure,mod8,128,segregated,8,0.3,0.15,0.5,203,0.06494613120308178,0.0920086252917384,0.603734517854078,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.017058958379593692,0.01356347450375417,0.5169906616210938,0.5004425048828125,0.01654815673828125
571,structure,mod8,128,segregated,8,0.3,0.15,0.5,204,0.06494613120308178,0.0920086252917384,0.603734517854078,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.017058958379593692,0.01356347450375417,0.5175552368164062,0.4997711181640625,0.01778411865234375
571,structure,mod8,128,segregated,8,0.3,0.15,0.5,205,0.06494613120308178,0.0920086252917384,0.603734517854078,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.017058958379593692,0.01356347450375417,0.5167770385742188,0.5002517700195312,0.0165252685546875
571,structure,mod8,128,segregated,8,0.3,0.15,0.5,206,0.06494613120308178,0.0920086252917384,0.603734517854078,0.125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,5.247095728176081,0.017058958379593692,0.01356347450375417,0.5160369873046875,0.49897003173828125,0.01706695556640625
572,structure,mod8,128,segregated,8,0.3,0.45,0.25,201,0.1335521598326403,0.14691625797372526,0.5977236436704317,0.2109375,0.0625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.04006206743019534,0.04020833261699064,0.539520263671875,0.500244140625,0.039276123046875
572,structure,mod8,128,segregated,8,0.3,0.45,0.25,202,0.1335521598326403,0.14691625797372526,0.5977236436704317,0.2109375,0.0625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.04006206743019534,0.04020833261699064,0.5400619506835938,0.49956512451171875,0.040496826171875
572,structure,mod8,128,segregated,8,0.3,0.45,0.25,203,0.1335521598326403,0.14691625797372526,0.5977236436704317,0.2109375,0.0625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.04006206743019534,0.04020833261699064,0.5380706787109375,0.4992218017578125,0.038848876953125
572,structure,mod8,128,segregated,8,0.3,0.45,0.25,204,0.1335521598326403,0.14691625797372526,0.5977236436704317,0.2109375,0.0625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.04006206743019534,0.04020833261699064,0.5388107299804688,0.49909210205078125,0.0397186279296875
572,structure,mod8,128,segregated,8,0.3,0.45,0.25,205,0.1335521598326403,0.14691625797372526,0.5977236436704317,0.2109375,0.0625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.04006206743019534,0.04020833261699064,0.541717529296875,0.5021591186523438,0.03955841064453125
572,structure,mod8,128,segregated,8,0.3,0.45,0.25,206,0.1335521598326403,0.14691625797372526,0.5977236436704317,0.2109375,0.0625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,11.756153365941493,0.04006206743019534,0.04020833261699064,0.5389328002929688,0.49935150146484375,0.039581298828125
573,structure,mod8,128,segregated,8,0.3,0.45,0.5,201,0.16454991461476365,0.09263403059418492,0.5875484408451129,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.04748296739694734,0.04020833261699064,0.546905517578125,0.49900054931640625,0.04790496826171875
573,structure,mod8,128,segregated,8,0.3,0.45,0.5,202,0.16454991461476365,0.09263403059418492,0.5875484408451129,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.04748296739694734,0.04020833261699064,0.5455245971679688,0.49906158447265625,0.0464630126953125
573,structure,mod8,128,segregated,8,0.3,0.45,0.5,203,0.16454991461476365,0.09263403059418492,0.5875484408451129,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.04748296739694734,0.04020833261699064,0.5476837158203125,0.5004425048828125,0.0472412109375
573,structure,mod8,128,segregated,8,0.3,0.45,0.5,204,0.16454991461476365,0.09263403059418492,0.5875484408451129,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.04748296739694734,0.04020833261699064,0.5477066040039062,0.4997711181640625,0.04793548583984375
573,structure,mod8,128,segregated,8,0.3,0.45,0.5,205,0.16454991461476365,0.09263403059418492,0.5875484408451129,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.04748296739694734,0.04020833261699064,0.5484695434570312,0.5002517700195312,0.0482177734375
573,structure,mod8,128,segregated,8,0.3,0.45,0.5,206,0.16454991461476365,0.09263403059418492,0.5875484408451129,0.125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,11.756153365941493,0.04748296739694734,0.04020833261699064,0.5493621826171875,0.49897003173828125,0.05039215087890625
574,structure,mod8,128,segregated,8,0.3,0.85,0.25,201,0.19768032064946758,0.16585608925962808,0.5632686706949943,0.5234375,0.125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.0627326291534976,0.0747541112539658,0.56231689453125,0.500244140625,0.06207275390625
574,structure,mod8,128,segregated,8,0.3,0.85,0.25,202,0.19768032064946758,0.16585608925962808,0.5632686706949943,0.5234375,0.125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.0627326291534976,0.0747541112539658,0.5628585815429688,0.49956512451171875,0.06329345703125
574,structure,mod8,128,segregated,8,0.3,0.85,0.25,203,0.19768032064946758,0.16585608925962808,0.5632686706949943,0.5234375,0.125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.0627326291534976,0.0747541112539658,0.55963134765625,0.4992218017578125,0.0604095458984375
574,structure,mod8,128,segregated,8,0.3,0.85,0.25,204,0.19768032064946758,0.16585608925962808,0.5632686706949943,0.5234375,0.125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.0627326291534976,0.0747541112539658,0.561981201171875,0.49909210205078125,0.06288909912109375
574,structure,mod8,128,segregated,8,0.3,0.85,0.25,205,0.19768032064946758,0.16585608925962808,0.5632686706949943,0.5234375,0.125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.0627326291534976,0.0747541112539658,0.56591796875,0.5021591186523438,0.06375885009765625
574,structure,mod8,128,segregated,8,0.3,0.85,0.25,206,0.19768032064946758,0.16585608925962808,0.5632686706949943,0.5234375,0.125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,17.85976537730762,0.0627326291534976,0.0747541112539658,0.5631256103515625,0.49935150146484375,0.06377410888671875
575,structure,mod8,128,segregated,8,0.3,0.85,0.5,201,0.2625762860247374,0.06878990742393896,0.53090193809046,1.0,0.125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.08173612714341918,0.0747541112539658,0.5811004638671875,0.49900054931640625,0.08209991455078125
575,structure,mod8,128,segregated,8,0.3,0.85,0.5,202,0.2625762860247374,0.06878990742393896,0.53090193809046,1.0,0.125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.08173612714341918,0.0747541112539658,0.5803146362304688,0.49906158447265625,0.0812530517578125
575,structure,mod8,128,segregated,8,0.3,0.85,0.5,203,0.2625762860247374,0.06878990742393896,0.53090193809046,1.0,0.125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.08173612714341918,0.0747541112539658,0.58172607421875,0.5004425048828125,0.0812835693359375
575,structure,mod8,128,segregated,8,0.3,0.85,0.5,204,0.2625762860247374,0.06878990742393896,0.53090193809046,1.0,0.125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.08173612714341918,0.0747541112539658,0.58221435546875,0.4997711181640625,0.0824432373046875
575,structure,mod8,128,segregated,8,0.3,0.85,0.5,205,0.2625762860247374,0.06878990742393896,0.53090193809046,1.0,0.125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.08173612714341918,0.0747541112539658,0.5833282470703125,0.5002517700195312,0.08307647705078125
575,structure,mod8,128,segregated,8,0.3,0.85,0.5,206,0.2625762860247374,0.06878990742393896,0.53090193809046,1.0,0.125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,17.85976537730762,0.08173612714341918,0.0747541112539658,0.5853347778320312,0.49897003173828125,0.08636474609375
576,joint,matching,128,blocks4,2,0.05,0.15,0.25,201,0.32100066343855643,0.22927343229577254,0.2704062371978291,0.625,0.609375,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,1.8336403341171956,0.09313786109985858,0.019909318012653276,0.5947341918945312,0.49990081787109375,0.0948333740234375
576,joint,matching,128,blocks4,2,0.05,0.15,0.25,202,0.3544186727097166,0.21950458787665295,0.2401521592777898,0.6875,0.6796875,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,1.8418949256411117,0.10369173122877473,0.025497962220586312,0.6083450317382812,0.5017929077148438,0.1065521240234375
576,joint,matching,128,blocks4,2,0.05,0.15,0.25,203,0.3312029636408125,0.22894602291629398,0.2622303136845816,0.640625,0.6171875,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,1.8418699554317521,0.09683146829010142,0.030536256123306682,0.5969467163085938,0.5025787353515625,0.09436798095703125
576,joint,matching,128,blocks4,2,0.05,0.15,0.25,204,0.34243872831198285,0.2277291464826611,0.24857627878185606,0.65625,0.6484375,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,1.844577066515999,0.09989503367010638,0.02327565324481584,0.5993499755859375,0.49847412109375,0.1008758544921875
576,joint,matching,128,blocks4,2,0.05,0.15,0.25,205,0.33049335392782353,0.22587974709339223,0.2603706792172306,0.640625,0.625,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,1.8391100069333932,0.09560622364989449,0.021328274769535693,0.5965652465820312,0.5004119873046875,0.09615325927734375
576,joint,matching,128,blocks4,2,0.05,0.15,0.25,206,0.3212638134246899,0.23325759237488883,0.27044595165584473,0.6171875,0.59375,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,1.8336732919388088,0.09393492711499983,0.02367773759386982,0.5990142822265625,0.49925994873046875,0.09975433349609375
577,joint,matching,128,blocks4,2,0.05,0.15,0.5,201,0.5164163392118606,0.0404254530706285,0.07231206196386894,1.0,1.0,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,1.8336403341171956,0.1527643507466111,0.019909318012653276,0.6540985107421875,0.50128173828125,0.1528167724609375
577,joint,matching,128,blocks4,2,0.05,0.15,0.5,202,0.5265457795524338,0.03373145830284241,0.06861708511523625,1.0,1.0,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,1.8418949256411117,0.15862335074052947,0.025497962220586312,0.6593170166015625,0.5008316040039062,0.15848541259765625
577,joint,matching,128,blocks4,2,0.05,0.15,0.5,203,0.5236598434469579,0.03651527496956903,0.068463129138131,1.0,1.0,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,1.8418699554317521,0.15668931132079783,0.030536256123306682,0.6567611694335938,0.5019912719726562,0.1547698974609375
577,joint,matching,128,blocks4,2,0.05,0.15,0.5,204,0.5236447875800898,0.03482501175129426,0.07603138666198617,1.0,1.0,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,1.844577066515999,0.15833989291304218,0.02327565324481584,0.6608352661132812,0.49964141845703125,0.16119384765625
577,joint,matching,128,blocks4,2,0.05,0.15,0.5,205,0.520413110580079,0.039386219511868936,0.06796149473643089,1.0,1.0,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,1.8391100069333932,0.15445368107732815,0.021328274769535693,0.6568069458007812,0.5002517700195312,0.15655517578125
577,joint,matching,128,blocks4,2,0.05,0.15,0.5,206,0.5213220333218842,0.03704250653171639,0.0718569736379561,1.0,1.0,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,1.8336732919388088,0.1558999318851938,0.02367773759386982,0.6648025512695312,0.49817657470703125,0.1666259765625
578,joint,matching,128,blocks4,2,0.05,0.45,0.25,201,0.4454177099900185,0.2009414985756709,0.28549663629690214,0.8125,0.625,0.3671875,0.4457812500000001,0.9699858817654522,0.3779527559055118,5.503359156280558,0.15736407173704822,0.05912738917569815,0.66046142578125,0.49990081787109375,0.16056060791015625
578,joint,matching,128,blocks4,2,0.05,0.45,0.25,202,0.4778135281183514,0.18379870751692862,0.2566185602770724,0.890625,0.7109375,0.3828125,0.44894531250000014,0.9615060931922321,0.3779527559055118,5.584658264089276,0.17124567688298487,0.07550603275421064,0.67626953125,0.5017929077148438,0.17447662353515625
578,joint,matching,128,blocks4,2,0.05,0.45,0.25,203,0.452518284739496,0.2062343982615326,0.27842999317703276,0.828125,0.6484375,0.390625,0.44894531250000014,0.9538404992298145,0.3779527559055118,5.581268573469697,0.16139177560362125,0.09018830202901817,0.6598587036132812,0.5025787353515625,0.15727996826171875
578,joint,matching,128,blocks4,2,0.05,0.45,0.25,204,0.46526639664109126,0.1951193195349252,0.2671731745127247,0.890625,0.65625,0.4140625,0.4500000000000001,0.9648809623316466,0.3779527559055118,5.601107464630292,0.16608861927329016,0.06900472852995565,0.6667709350585938,0.49847412109375,0.16829681396484375
578,joint,matching,128,blocks4,2,0.05,0.45,0.25,205,0.4580526804250319,0.19440537086018894,0.27537800834199366,0.8359375,0.640625,0.3671875,0.4478906250000001,0.9678351583391848,0.3779527559055118,5.5519719590903875,0.16292690469931853,0.06329510628256518,0.6659393310546875,0.5004119873046875,0.16552734375
578,joint,matching,128,blocks4,2,0.05,0.45,0.25,206,0.4424385006451605,0.21092555536457022,0.28649705489796606,0.8203125,0.6328125,0.3984375,0.44578125000000013,0.9642706289499249,0.3779527559055118,5.508563883271331,0.15721605530232746,0.07018215414451634,0.6652984619140625,0.49925994873046875,0.16603851318359375
579,joint,matching,128,blocks4,2,0.05,0.45,0.5,201,0.6175434571978535,0.017103699460095365,0.061217114863947916,1.0,1.0,0.8046875,0.4457812500000001,0.9699858817654522,0.5039370078740157,5.503359156280558,0.2232116477827714,0.05912738917569815,0.7276840209960938,0.50128173828125,0.22640228271484375
579,joint,matching,128,blocks4,2,0.05,0.45,0.5,202,0.6224610808458524,0.01639230694273922,0.05758226613470392,1.0,1.0,0.890625,0.44894531250000014,0.9615060931922321,0.5039370078740157,5.584658264089276,0.22618272025937708,0.07550603275421064,0.727386474609375,0.5008316040039062,0.22655487060546875
579,joint,matching,128,blocks4,2,0.05,0.45,0.5,203,0.6220343957130194,0.016807560920909455,0.05631311047220516,1.0,1.0,0.8828125,0.44894531250000014,0.9538404992298145,0.5039370078740157,5.581268573469697,0.22557521481269563,0.09018830202901817,0.7254180908203125,0.5019912719726562,0.22342681884765625
579,joint,matching,128,blocks4,2,0.05,0.45,0.5,204,0.6223495744989493,0.013720284278826754,0.05924773013952121,1.0,1.0,0.9296875,0.4500000000000001,0.9648809623316466,0.5039370078740157,5.601107464630292,0.2264643736331303,0.06900472852995565,0.7285079956054688,0.49964141845703125,0.2288665771484375
579,joint,matching,128,blocks4,2,0.05,0.45,0.5,205,0.6199199584220242,0.018060196735809754,0.058635058695961924,1.0,1.0,0.8125,0.4478906250000001,0.9678351583391848,0.5039370078740157,5.5519719590903875,0.22446007074925717,0.06329510628256518,0.7256317138671875,0.5002517700195312,0.22537994384765625
579,joint,matching,128,blocks4,2,0.05,0.45,0.5,206,0.6197472194254842,0.017548191545486955,0.05764022336701343,1.0,1.0,0.8359375,0.44578125000000013,0.9642706289499249,0.5039370078740157,5.508563883271331,0.2241184994075905,0.07018215414451634,0.7357864379882812,0.49817657470703125,0.23760986328125
580,joint,matching,128,blocks4,2,0.05,0.85,0.25,201,0.5635732748529423,0.16043425248698737,0.272869888744413,0.96875,0.8125,0.6171875,0.8420312499999998,0.9433066655569657,0.3779527559055118,11.649020433590387,0.2280380828517828,0.1101725347157988,0.733734130859375,0.49990081787109375,0.23383331298828125
580,joint,matching,128,blocks4,2,0.05,0.85,0.25,202,0.5866612861190196,0.14748219438159224,0.25536994078533903,0.96875,0.890625,0.71875,0.8480078124999997,0.9272892871408821,0.3779527559055118,11.964238989151717,0.24090658586937203,0.14013457795375472,0.7486419677734375,0.5017929077148438,0.24684906005859375
580,joint,matching,128,blocks4,2,0.05,0.85,0.25,203,0.5625587571902808,0.1841546598741037,0.27186206951463604,0.9375,0.828125,0.6640625,0.8480078124999997,0.9128098318785379,0.3779527559055118,11.980079723104314,0.22975452795228996,0.1667782108258753,0.7272415161132812,0.5025787353515625,0.22466278076171875
580,joint,matching,128,blocks4,2,0.05,0.85,0.25,204,0.5727058130539806,0.1676502719508723,0.2712333939719036,0.9453125,0.890625,0.671875,0.8499999999999998,0.9336640399597765,0.3779527559055118,12.015730940927714,0.2355149646647292,0.1282714604859888,0.7348556518554688,0.49847412109375,0.23638153076171875
580,joint,matching,128,blocks4,2,0.05,0.85,0.25,205,0.5707943205783181,0.1620761649608202,0.2677992521031935,0.9609375,0.8359375,0.65625,0.8460156249999997,0.939244187974012,0.3779527559055118,11.791820022735687,0.23275862621672347,0.11782035535703883,0.7358627319335938,0.5004119873046875,0.23545074462890625
580,joint,matching,128,blocks4,2,0.05,0.85,0.25,206,0.5537085086992153,0.18490668735682467,0.28063711130803903,0.9375,0.8203125,0.609375,0.8420312499999998,0.9325111880165272,0.3779527559055118,11.681291911860626,0.22536549930267424,0.13042288422400505,0.7364120483398438,0.49925994873046875,0.237152099609375
581,joint,matching,128,blocks4,2,0.05,0.85,0.5,201,0.6917176397233554,0.013807898578320788,0.05706553916925851,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,11.649020433590387,0.27999507835477655,0.1101725347157988,0.7891159057617188,0.50128173828125,0.28783416748046875
581,joint,matching,128,blocks4,2,0.05,0.85,0.5,202,0.6895192805101031,0.012506782007531705,0.07647982339085144,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,11.964238989151717,0.2818707650613933,0.14013457795375472,0.7859649658203125,0.5008316040039062,0.28513336181640625
581,joint,matching,128,blocks4,2,0.05,0.85,0.5,203,0.692585268042569,0.01114679757648858,0.06654868421683699,1.0,1.0,1.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,11.980079723104314,0.28244993956055864,0.1667782108258753,0.78424072265625,0.5019912719726562,0.28224945068359375
581,joint,matching,128,blocks4,2,0.05,0.85,0.5,204,0.6929741269273985,0.011322356121707922,0.06750035477829394,1.0,1.0,1.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,12.015730940927714,0.2829159154237154,0.1282714604859888,0.78497314453125,0.49964141845703125,0.28533172607421875
581,joint,matching,128,blocks4,2,0.05,0.85,0.5,205,0.6919100356699377,0.013023690531178083,0.06088321645803872,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.5039370078740157,11.791820022735687,0.2808424381173912,0.11782035535703883,0.7811126708984375,0.5002517700195312,0.28086090087890625
581,joint,matching,128,blocks4,2,0.05,0.85,0.5,206,0.6913994639196305,0.015088818524742881,0.058680729509287766,1.0,1.0,1.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,11.681291911860626,0.28001774344177466,0.13042288422400505,0.7920989990234375,0.49817657470703125,0.29392242431640625
582,joint,matching,128,blocks4,2,0.6,0.15,0.25,201,0.08524056836266868,0.07478180022684001,0.4262059732922946,0.1171875,0.0,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,1.8336403341171956,0.015154514481352417,0.019909318012653276,0.5148086547851562,0.49910736083984375,0.0157012939453125
582,joint,matching,128,blocks4,2,0.6,0.15,0.25,202,0.09680367982127794,0.07548400653542649,0.4144453856578236,0.140625,0.0,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,1.8418949256411117,0.017251004538321464,0.025497962220586312,0.5192794799804688,0.5008697509765625,0.01840972900390625
582,joint,matching,128,blocks4,2,0.6,0.15,0.25,203,0.09033387917342856,0.0768639292001218,0.42100695695881984,0.140625,0.0,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,1.8418699554317521,0.016099847031633727,0.030536256123306682,0.5174407958984375,0.501678466796875,0.0157623291015625
582,joint,matching,128,blocks4,2,0.6,0.15,0.25,204,0.09308239077912883,0.07565832520838156,0.41847757139501984,0.1171875,0.0,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,1.844577066515999,0.016595286007640368,0.02327565324481584,0.5169219970703125,0.5002670288085938,0.01665496826171875
582,joint,matching,128,blocks4,2,0.6,0.15,0.25,205,0.08657158949154403,0.07320720797175116,0.4253180231453579,0.1015625,0.0,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,1.8391100069333932,0.015386980226205414,0.021328274769535693,0.5171279907226562,0.5012359619140625,0.01589202880859375
582,joint,matching,128,blocks4,2,0.6,0.15,0.25,206,0.08785171589768492,0.07745903417915823,0.42315712883731815,0.1328125,0.0,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,1.8336732919388088,0.015668475531766413,0.02367773759386982,0.5161514282226562,0.4996795654296875,0.01647186279296875
583,joint,matching,128,blocks4,2,0.6,0.15,0.5,201,0.1474086098632439,0.042478330607308615,0.36221637983842914,0.1953125,0.0,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,1.8336403341171956,0.02632102283487693,0.019909318012653276,0.5261993408203125,0.4998931884765625,0.02630615234375
583,joint,matching,128,blocks4,2,0.6,0.15,0.5,202,0.16115848711838282,0.0405598680824674,0.3467899292327422,0.2890625,0.0,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,1.8418949256411117,0.02892749258207221,0.025497962220586312,0.5291366577148438,0.5003204345703125,0.02881622314453125
583,joint,matching,128,blocks4,2,0.6,0.15,0.5,203,0.15607545862015346,0.04136198321293709,0.3526830716157598,0.25,0.0,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,1.8418699554317521,0.027972281194508123,0.030536256123306682,0.528106689453125,0.5011062622070312,0.02700042724609375
583,joint,matching,128,blocks4,2,0.6,0.15,0.5,204,0.1614123498086908,0.04346117661822656,0.3463538150783157,0.3359375,0.0,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,1.844577066515999,0.028993449984443,0.02327565324481584,0.5302047729492188,0.5006179809570312,0.0295867919921875
583,joint,matching,128,blocks4,2,0.6,0.15,0.5,205,0.15034300974737677,0.0410773046396345,0.3592333523563006,0.1953125,0.0,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,1.8391100069333932,0.02688435450669901,0.021328274769535693,0.528717041015625,0.5012588500976562,0.02745819091796875
583,joint,matching,128,blocks4,2,0.6,0.15,0.5,206,0.15568310504039867,0.042296802631923335,0.3526553993355499,0.2578125,0.0,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,1.8336732919388088,0.02787769133823659,0.02367773759386982,0.5295791625976562,0.4988555908203125,0.03072357177734375
584,joint,matching,128,blocks4,2,0.6,0.45,0.25,201,0.18050151144361457,0.1369386313924126,0.37565578209662154,0.4921875,0.0,0.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,5.503359156280558,0.038314796187930725,0.05912738917569815,0.5385513305664062,0.49910736083984375,0.0394439697265625
584,joint,matching,128,blocks4,2,0.6,0.45,0.25,202,0.20208883737379169,0.13664859840142182,0.34937652012495013,0.4921875,0.0,0.0,0.44894531250000014,0.9615060931922321,0.3779527559055118,5.584658264089276,0.042815774620600336,0.07550603275421064,0.544647216796875,0.5008697509765625,0.0437774658203125
584,joint,matching,128,blocks4,2,0.6,0.45,0.25,203,0.1890186700194608,0.13985463674295032,0.3646948044653666,0.4921875,0.0,0.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,5.581268573469697,0.0401047621759391,0.09018830202901817,0.5409317016601562,0.501678466796875,0.03925323486328125
584,joint,matching,128,blocks4,2,0.6,0.45,0.25,204,0.19490228257247383,0.13870107882375632,0.3581033813474038,0.484375,0.0,0.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,5.601107464630292,0.041402753419822226,0.06900472852995565,0.5406036376953125,0.5002670288085938,0.04033660888671875
584,joint,matching,128,blocks4,2,0.6,0.45,0.25,205,0.18430263084257176,0.1340062179032966,0.3726041659761819,0.484375,0.0,0.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,5.5519719590903875,0.03915631139971131,0.06329510628256518,0.5416412353515625,0.5012359619140625,0.0404052734375
584,joint,matching,128,blocks4,2,0.6,0.45,0.25,206,0.18377169839777402,0.14166407386800592,0.3698858376118513,0.4921875,0.0,0.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,5.508563883271331,0.039045702700708326,0.07018215414451634,0.5394821166992188,0.4996795654296875,0.03980255126953125
585,joint,matching,128,blocks4,2,0.6,0.45,0.5,201,0.3029222672962568,0.05363495253200072,0.23034349847752833,1.0,0.0,0.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,5.503359156280558,0.06497977920978137,0.05912738917569815,0.5648193359375,0.4998931884765625,0.0649261474609375
585,joint,matching,128,blocks4,2,0.6,0.45,0.5,202,0.3221038170613851,0.051191096869534096,0.2005264342422453,1.0,0.0,0.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,5.584658264089276,0.0688901080656639,0.07550603275421064,0.568511962890625,0.5003204345703125,0.0681915283203125
585,joint,matching,128,blocks4,2,0.6,0.45,0.5,203,0.31515884428937263,0.05245208883746706,0.21173119270545704,1.0,0.0,0.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,5.581268573469697,0.06753131569600826,0.09018830202901817,0.5663986206054688,0.5011062622070312,0.0652923583984375
585,joint,matching,128,blocks4,2,0.6,0.45,0.5,204,0.32182389612513473,0.05313589541183644,0.20072086131529993,1.0,0.0,0.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,5.601107464630292,0.06879486427004342,0.06900472852995565,0.5692825317382812,0.5006179809570312,0.06866455078125
585,joint,matching,128,blocks4,2,0.6,0.45,0.5,205,0.3073193597126567,0.05343284286471268,0.22394865411706902,1.0,0.0,0.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,5.5519719590903875,0.06594810853997127,0.06329510628256518,0.5688323974609375,0.5012588500976562,0.06757354736328125
585,joint,matching,128,blocks4,2,0.6,0.45,0.5,206,0.3142866144467332,0.05341659717693025,0.21210483557200185,1.0,0.0,0.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,5.508563883271331,0.06722431538227053,0.07018215414451634,0.5686798095703125,0.4988555908203125,0.06982421875
586,joint,matching,128,blocks4,2,0.6,0.85,0.25,201,0.24166885191897747,0.14767458272540254,0.31697730251207834,0.5546875,0.0625,0.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,11.649020433590387,0.053043419414282894,0.1101725347157988,0.553192138671875,0.49910736083984375,0.05408477783203125
586,joint,matching,128,blocks4,2,0.6,0.85,0.25,202,0.2595324918089036,0.13798827292803792,0.2975165671255582,0.640625,0.0546875,0.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,11.964238989151717,0.05731273406201665,0.14013457795375472,0.5583267211914062,0.5008697509765625,0.05745697021484375
586,joint,matching,128,blocks4,2,0.6,0.85,0.25,203,0.24825853469584505,0.1490197792082651,0.30813067442730246,0.5859375,0.0859375,0.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,11.980079723104314,0.05455264556749525,0.1667782108258753,0.5537796020507812,0.501678466796875,0.05210113525390625
586,joint,matching,128,blocks4,2,0.6,0.85,0.25,204,0.2537469339335237,0.14480774575853797,0.30215836035133803,0.609375,0.1015625,0.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,12.015730940927714,0.05568640065304924,0.1282714604859888,0.5554351806640625,0.5002670288085938,0.05516815185546875
586,joint,matching,128,blocks4,2,0.6,0.85,0.25,205,0.2462578709978348,0.14176055819645694,0.31406880683243144,0.578125,0.0703125,0.0,0.8460156249999997,0.939244187974012,0.3779527559055118,11.791820022735687,0.054280370355594965,0.11782035535703883,0.5573806762695312,0.5012359619140625,0.05614471435546875
586,joint,matching,128,blocks4,2,0.6,0.85,0.25,206,0.24254812572705803,0.15336296208405667,0.3128481241129677,0.5390625,0.1015625,0.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,11.681291911860626,0.0530930273665455,0.13042288422400505,0.5546340942382812,0.4996795654296875,0.05495452880859375
587,joint,matching,128,blocks4,2,0.6,0.85,0.5,201,0.39435987160134656,0.029050808468834313,0.10080719667527635,1.0,0.171875,0.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,11.649020433590387,0.0860683121301849,0.1101725347157988,0.5862960815429688,0.4998931884765625,0.08640289306640625
587,joint,matching,128,blocks4,2,0.6,0.85,0.5,202,0.406619781723736,0.029467055178993992,0.07584355318367969,1.0,0.3046875,0.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,11.964238989151717,0.08758291703327734,0.14013457795375472,0.5885696411132812,0.5003204345703125,0.08824920654296875
587,joint,matching,128,blocks4,2,0.6,0.85,0.5,203,0.40281249596071317,0.02874835015974429,0.08413553818697762,1.0,0.2265625,0.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,11.980079723104314,0.0872361473989857,0.1667782108258753,0.585662841796875,0.5011062622070312,0.08455657958984375
587,joint,matching,128,blocks4,2,0.6,0.85,0.5,204,0.40675785593902647,0.025475358449135725,0.0763595473284065,1.0,0.2890625,0.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,12.015730940927714,0.08779347083807496,0.1282714604859888,0.58807373046875,0.5006179809570312,0.08745574951171875
587,joint,matching,128,blocks4,2,0.6,0.85,0.5,205,0.39626408903474875,0.030659937074180528,0.09707141407200294,1.0,0.171875,0.0,0.8460156249999997,0.939244187974012,0.5039370078740157,11.791820022735687,0.08633378895452762,0.11782035535703883,0.5885086059570312,0.5012588500976562,0.087249755859375
587,joint,matching,128,blocks4,2,0.6,0.85,0.5,206,0.4007078230382204,0.02739182329884091,0.0879108394939353,1.0,0.1796875,0.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,11.681291911860626,0.08689393628663111,0.13042288422400505,0.590118408203125,0.4988555908203125,0.0912628173828125
588,joint,matching,128,blocks4,16,0.05,0.15,0.25,201,0.621384246259148,0.09032628889434327,0.2510729622616413,1.0,0.9453125,0.6953125,0.14859374999999997,0.989995293921818,0.3779527559055118,14.066017809157477,0.2611777447324035,0.14860698662607308,0.7669219970703125,0.49990081787109375,0.26702117919921875
588,joint,matching,128,blocks4,16,0.05,0.15,0.25,202,0.6354129157608578,0.0819652689589856,0.24004091589036183,1.0,0.96875,0.765625,0.14964843749999995,0.9871686977307443,0.3779527559055118,14.477363302028067,0.2695603666215073,0.18667894962374076,0.7775802612304688,0.5017929077148438,0.275787353515625
588,joint,matching,128,blocks4,16,0.05,0.15,0.25,203,0.6201361760890954,0.11257811304610109,0.2528440439762548,0.9921875,0.90625,0.7265625,0.14964843749999995,0.9846134997432715,0.3779527559055118,14.511946562055355,0.26155081823194926,0.21971622688544667,0.75775146484375,0.5025787353515625,0.2551727294921875
588,joint,matching,128,blocks4,16,0.05,0.15,0.25,204,0.6270023479908278,0.09922995417449178,0.24935515032147593,1.0,0.9296875,0.7421875,0.14999999999999997,0.9882936541105504,0.3779527559055118,14.564133794459298,0.2654614567240605,0.17172203480379555,0.7651901245117188,0.49847412109375,0.26671600341796875
588,joint,matching,128,blocks4,16,0.05,0.15,0.25,205,0.6288070243565218,0.08452178069859975,0.24585297424284935,1.0,0.9609375,0.765625,0.14929687499999997,0.9892783861130618,0.3779527559055118,14.196998629992866,0.26572610248646106,0.15841820847307442,0.769134521484375,0.5004119873046875,0.2687225341796875
588,joint,matching,128,blocks4,16,0.05,0.15,0.25,206,0.6120656903316444,0.12284049618204348,0.25717057196127585,0.9765625,0.9296875,0.6953125,0.14859374999999997,0.9880902096499743,0.3779527559055118,14.094757345544815,0.2574127259477482,0.17444589974170233,0.7692108154296875,0.49925994873046875,0.26995086669921875
589,joint,matching,128,blocks4,16,0.05,0.15,0.5,201,0.7133863715705986,0.01426983163336973,0.053985802032882495,1.0,1.0,1.0,0.14859374999999997,0.989995293921818,0.5039370078740157,14.066017809157477,0.2964697986774985,0.14860698662607308,0.8059310913085938,0.50128173828125,0.30464935302734375
589,joint,matching,128,blocks4,16,0.05,0.15,0.5,202,0.7125486044660283,0.010759545397963447,0.06667197978182426,1.0,1.0,1.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,14.477363302028067,0.2980525791478386,0.18667894962374076,0.802581787109375,0.5008316040039062,0.30175018310546875
589,joint,matching,128,blocks4,16,0.05,0.15,0.5,203,0.7148339826205095,0.010148422724653744,0.06024154590752008,1.0,1.0,1.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,14.511946562055355,0.29872277598288577,0.21971622688544667,0.7997589111328125,0.5019912719726562,0.29776763916015625
589,joint,matching,128,blocks4,16,0.05,0.15,0.5,204,0.7143698524521189,0.009552938759881191,0.06390102455840395,1.0,1.0,1.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,14.564133794459298,0.29899729086318494,0.17172203480379555,0.801727294921875,0.49964141845703125,0.30208587646484375
589,joint,matching,128,blocks4,16,0.05,0.15,0.5,205,0.7136212783764877,0.0118914338844499,0.05554122228020087,1.0,1.0,1.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,14.196998629992866,0.29692237787332165,0.15841820847307442,0.7973251342773438,0.5002517700195312,0.2970733642578125
589,joint,matching,128,blocks4,16,0.05,0.15,0.5,206,0.712190765454719,0.014409377030839304,0.05700504667552712,1.0,1.0,1.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,14.094757345544815,0.2960427303135319,0.17444589974170233,0.8083343505859375,0.49817657470703125,0.31015777587890625
590,joint,matching,128,blocks4,16,0.05,0.45,0.25,201,0.7442175769075405,0.029737139628021287,0.3005019668672729,1.0,1.0,1.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,55.60856841318703,0.3519774552399928,0.38588937714427396,0.859100341796875,0.49990081787109375,0.35919952392578125
590,joint,matching,128,blocks4,16,0.05,0.45,0.25,202,0.7492280246712384,0.02408695402442903,0.3047954442311076,1.0,1.0,1.0,0.44894531250000014,0.9615060931922321,0.3779527559055118,58.92892392205782,0.35575697854374466,0.4663793196211674,0.8674468994140625,0.5017929077148438,0.36565399169921875
590,joint,matching,128,blocks4,16,0.05,0.45,0.25,203,0.7501178393607403,0.03058756592911376,0.3001626151290342,1.0,1.0,1.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,59.51381542939228,0.3558870853249111,0.530525366017089,0.8511199951171875,0.5025787353515625,0.348541259765625
590,joint,matching,128,blocks4,16,0.05,0.45,0.25,204,0.7511343505932638,0.026356594393579947,0.29867597363938964,1.0,1.0,1.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,59.736408048640484,0.3563757282407247,0.4356093613862074,0.8551788330078125,0.49847412109375,0.3567047119140625
590,joint,matching,128,blocks4,16,0.05,0.45,0.25,205,0.7478951077629172,0.019653720992308152,0.2981543567547418,1.0,1.0,1.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,56.180675494531044,0.3541617260603557,0.4073172145257602,0.85577392578125,0.5004119873046875,0.3553619384765625
590,joint,matching,128,blocks4,16,0.05,0.45,0.25,206,0.745601293293929,0.041611787863113495,0.2941576257048256,1.0,1.0,0.9765625,0.44578125000000013,0.9642706289499249,0.3779527559055118,55.60261436041628,0.35232544191737825,0.44129440794692776,0.8618316650390625,0.49925994873046875,0.36257171630859375
591,joint,matching,128,blocks4,16,0.05,0.45,0.5,201,0.8191578548385382,0.010812673443214328,0.02105684329095288,1.0,1.0,1.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,55.60856841318703,0.3738923089513327,0.38588937714427396,0.8848342895507812,0.50128173828125,0.38355255126953125
591,joint,matching,128,blocks4,16,0.05,0.45,0.5,202,0.8234436513289443,0.007769574210032023,0.016571429251948742,1.0,1.0,1.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,58.92892392205782,0.37659011252896313,0.4663793196211674,0.8820114135742188,0.5008316040039062,0.3811798095703125
591,joint,matching,128,blocks4,16,0.05,0.45,0.5,203,0.824045025548268,0.007630221404953992,0.017227783034429723,1.0,1.0,1.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,59.51381542939228,0.3771525954017085,0.530525366017089,0.8808441162109375,0.5019912719726562,0.37885284423828125
591,joint,matching,128,blocks4,16,0.05,0.45,0.5,204,0.824091009610644,0.008629592119777093,0.016553044433856665,1.0,1.0,1.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,59.736408048640484,0.37708518288808573,0.4356093613862074,0.8796539306640625,0.49964141845703125,0.38001251220703125
591,joint,matching,128,blocks4,16,0.05,0.45,0.5,205,0.8200642359527435,0.011477718045068593,0.016978604115019114,1.0,1.0,1.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,56.180675494531044,0.37404476300188966,0.4073172145257602,0.8702239990234375,0.5002517700195312,0.36997222900390625
591,joint,matching,128,blocks4,16,0.05,0.45,0.5,206,0.8193148889002675,0.011460732698732353,0.01810974515883697,1.0,1.0,1.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,55.60261436041628,0.3736056660047269,0.44129440794692776,0.8787994384765625,0.49817657470703125,0.38062286376953125
592,joint,matching,128,blocks4,16,0.05,0.85,0.25,201,0.7769002006174882,0.014932119340245648,0.33637428664665275,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,101.29105227273007,0.3764090619328188,0.6069512206149403,0.8818283081054688,0.49990081787109375,0.381927490234375
592,joint,matching,128,blocks4,16,0.05,0.85,0.25,202,0.7805603487809836,0.00942811093288343,0.3376063020244586,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,106.8881201735959,0.3787998480665458,0.7011564551107206,0.8921966552734375,0.5017929077148438,0.39040374755859375
592,joint,matching,128,blocks4,16,0.05,0.85,0.25,203,0.7820193364335746,0.012144233846606097,0.3347536818354888,1.0,1.0,1.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,108.4180253560553,0.3794975973918515,0.7676808834200304,0.8761825561523438,0.5025787353515625,0.37360382080078125
592,joint,matching,128,blocks4,16,0.05,0.85,0.25,204,0.781746458765109,0.009970712044706554,0.3315050063232304,1.0,1.0,1.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,106.44627504299713,0.3790382767703508,0.6665351083195163,0.8794403076171875,0.49847412109375,0.3809661865234375
592,joint,matching,128,blocks4,16,0.05,0.85,0.25,205,0.7798613754719534,0.0083007739166412,0.33168610127023057,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.3779527559055118,102.93894752718828,0.3778548965266407,0.6331772508179451,0.8776397705078125,0.5004119873046875,0.377227783203125
592,joint,matching,128,blocks4,16,0.05,0.85,0.25,206,0.779755134886628,0.016140995072934837,0.32965934008998077,1.0,1.0,1.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,102.49433355253618,0.377652831879042,0.6730624400918739,0.8860549926757812,0.49925994873046875,0.3867950439453125
593,joint,matching,128,blocks4,16,0.05,0.85,0.5,201,0.8519074554198095,0.003798728606820376,0.005357677493995234,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,101.29105227273007,0.3969775269794284,0.6069512206149403,0.9073944091796875,0.50128173828125,0.4061126708984375
593,joint,matching,128,blocks4,16,0.05,0.85,0.5,202,0.8543592524121434,0.0031618266905317585,0.004204198187851865,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,106.8881201735959,0.39871129279287953,0.7011564551107206,0.903717041015625,0.5008316040039062,0.40288543701171875
593,joint,matching,128,blocks4,16,0.05,0.85,0.5,203,0.8550959008140708,0.0022912497050549853,0.003706396701436355,1.0,1.0,1.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,108.4180253560553,0.39921916262038165,0.7676808834200304,0.9042282104492188,0.5019912719726562,0.4022369384765625
593,joint,matching,128,blocks4,16,0.05,0.85,0.5,204,0.8541096239336121,0.00449344669027908,0.0037028008719404634,1.0,1.0,1.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,106.44627504299713,0.3984718948951852,0.6665351083195163,0.9024429321289062,0.49964141845703125,0.402801513671875
593,joint,matching,128,blocks4,16,0.05,0.85,0.5,205,0.8526948570858885,0.005444694983955865,0.0029349256421215353,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.5039370078740157,102.93894752718828,0.3973215919357536,0.6331772508179451,0.89117431640625,0.5002517700195312,0.39092254638671875
593,joint,matching,128,blocks4,16,0.05,0.85,0.5,206,0.8524553587903394,0.004557504613837636,0.004547667528569853,1.0,1.0,1.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,102.49433355253618,0.39730945288129205,0.6730624400918739,0.8995590209960938,0.49817657470703125,0.4013824462890625
594,joint,matching,128,blocks4,16,0.6,0.15,0.25,201,0.25207402317843935,0.13436014276145708,0.31272777125535284,0.5703125,0.0625,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,14.066017809157477,0.05593102554080411,0.14860698662607308,0.5569839477539062,0.49910736083984375,0.0578765869140625
594,joint,matching,128,blocks4,16,0.6,0.15,0.25,202,0.26582397372028077,0.12405186058189117,0.29899331512081495,0.6640625,0.0390625,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,14.477363302028067,0.05946858834796177,0.18667894962374076,0.5609054565429688,0.5008697509765625,0.06003570556640625
594,joint,matching,128,blocks4,16,0.6,0.15,0.25,203,0.2571910028773021,0.1360627629133707,0.30581185126561816,0.6171875,0.078125,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,14.511946562055355,0.05718060351655514,0.21971622688544667,0.5574722290039062,0.501678466796875,0.05579376220703125
594,joint,matching,128,blocks4,16,0.6,0.15,0.25,204,0.2613407479813128,0.13173315026683763,0.30168733923731095,0.6328125,0.078125,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,14.564133794459298,0.058085053648790116,0.17172203480379555,0.5580902099609375,0.5002670288085938,0.05782318115234375
594,joint,matching,128,blocks4,16,0.6,0.15,0.25,205,0.2569237130114436,0.12774290677457104,0.30915433637919854,0.6171875,0.09375,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,14.196998629992866,0.05717852024570319,0.15841820847307442,0.5606307983398438,0.5012359619140625,0.05939483642578125
594,joint,matching,128,blocks4,16,0.6,0.15,0.25,206,0.2526099823006468,0.1415781957825417,0.3084704236341691,0.5546875,0.109375,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,14.094757345544815,0.055853929446238404,0.17444589974170233,0.5583038330078125,0.4996795654296875,0.058624267578125
595,joint,matching,128,blocks4,16,0.6,0.15,0.5,201,0.3992002956518384,0.02519387796774926,0.09641684996460119,1.0,0.1796875,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,14.066017809157477,0.08773061981959743,0.14860698662607308,0.5883407592773438,0.4998931884765625,0.08844757080078125
595,joint,matching,128,blocks4,16,0.6,0.15,0.5,202,0.40808901245324103,0.025602869290635575,0.07841397646504694,1.0,0.2265625,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,14.477363302028067,0.08886787342476257,0.18667894962374076,0.5887527465820312,0.5003204345703125,0.08843231201171875
595,joint,matching,128,blocks4,16,0.6,0.15,0.5,203,0.40537698981783277,0.024274013393047175,0.08449961950626793,1.0,0.2109375,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,14.511946562055355,0.08865702246858095,0.21971622688544667,0.5880508422851562,0.5011062622070312,0.086944580078125
595,joint,matching,128,blocks4,16,0.6,0.15,0.5,204,0.40881735912795747,0.022900796155691492,0.07742250900146797,1.0,0.2421875,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,14.564133794459298,0.0890821096774626,0.17172203480379555,0.58941650390625,0.5006179809570312,0.08879852294921875
595,joint,matching,128,blocks4,16,0.6,0.15,0.5,205,0.4003174321123405,0.026224837140501576,0.09428466657102569,1.0,0.171875,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,14.196998629992866,0.08790462676819175,0.15841820847307442,0.5910491943359375,0.5012588500976562,0.08979034423828125
595,joint,matching,128,blocks4,16,0.6,0.15,0.5,206,0.40405074500987315,0.024744680542249733,0.08629768549622915,1.0,0.171875,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,14.094757345544815,0.08831509098826959,0.17444589974170233,0.5919723510742188,0.4988555908203125,0.09311676025390625
596,joint,matching,128,blocks4,16,0.6,0.45,0.25,201,0.2859368197191423,0.06810807378903805,0.3081208435880466,0.890625,0.0,0.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,55.60856841318703,0.06789910820373504,0.38588937714427396,0.568634033203125,0.49910736083984375,0.06952667236328125
596,joint,matching,128,blocks4,16,0.6,0.45,0.25,202,0.2886243383588539,0.054430948272494305,0.30833831750303675,0.9296875,0.0,0.0,0.44894531250000014,0.9615060931922321,0.3779527559055118,58.92892392205782,0.06906149100553405,0.4663793196211674,0.570709228515625,0.5008697509765625,0.0698394775390625
596,joint,matching,128,blocks4,16,0.6,0.45,0.25,203,0.2867062730096055,0.06617540950196296,0.3083086438092803,0.8671875,0.0,0.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,59.51381542939228,0.06833559759719883,0.530525366017089,0.567138671875,0.501678466796875,0.065460205078125
596,joint,matching,128,blocks4,16,0.6,0.45,0.25,204,0.28764443317268773,0.060811245454734375,0.30823800045943206,0.9140625,0.0,0.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,59.736408048640484,0.0686665521046986,0.4356093613862074,0.5678024291992188,0.5002670288085938,0.067535400390625
596,joint,matching,128,blocks4,16,0.6,0.45,0.25,205,0.2886338734637365,0.05278642444105355,0.30804294870487425,0.96875,0.0,0.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,56.180675494531044,0.068958161261307,0.4073172145257602,0.5717086791992188,0.5012359619140625,0.07047271728515625
596,joint,matching,128,blocks4,16,0.6,0.45,0.25,206,0.2851887723959383,0.07394770372267859,0.3078762826145385,0.875,0.0,0.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,55.60261436041628,0.06776387358159727,0.44129440794692776,0.57122802734375,0.4996795654296875,0.0715484619140625
597,joint,matching,128,blocks4,16,0.6,0.45,0.5,201,0.4442046298458821,0.004211148418724589,0.017801446548731947,1.0,1.0,0.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,55.60856841318703,0.09595536256141417,0.38588937714427396,0.5965347290039062,0.4998931884765625,0.09664154052734375
597,joint,matching,128,blocks4,16,0.6,0.45,0.5,202,0.44461770184401583,0.004936040542076023,0.017233161155581066,1.0,1.0,0.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,58.92892392205782,0.09605585092832442,0.4663793196211674,0.5960464477539062,0.5003204345703125,0.09572601318359375
597,joint,matching,128,blocks4,16,0.6,0.45,0.5,203,0.44596002894529707,0.00416197240533462,0.014066723255366387,1.0,1.0,0.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,59.51381542939228,0.0961156976319131,0.530525366017089,0.59429931640625,0.5011062622070312,0.09319305419921875
597,joint,matching,128,blocks4,16,0.6,0.45,0.5,204,0.4465746737537105,0.0030897543931566263,0.012566486825419554,1.0,1.0,0.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,59.736408048640484,0.09613432880864298,0.4356093613862074,0.5970382690429688,0.5006179809570312,0.0964202880859375
597,joint,matching,128,blocks4,16,0.6,0.45,0.5,205,0.44536220945648314,0.005177793783900255,0.01492196105974203,1.0,1.0,0.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,56.180675494531044,0.0959675393650343,0.4073172145257602,0.597686767578125,0.5012588500976562,0.09642791748046875
597,joint,matching,128,blocks4,16,0.6,0.45,0.5,206,0.443746019586074,0.004765914796791607,0.018829508826586062,1.0,1.0,0.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,55.60261436041628,0.09592317408706409,0.44129440794692776,0.6001358032226562,0.4988555908203125,0.10128021240234375
598,joint,matching,128,blocks4,16,0.6,0.85,0.25,201,0.2917088242447182,0.03363056591374131,0.310016677554558,1.0,0.0,0.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,101.29105227273007,0.07040220513424303,0.6069512206149403,0.5696182250976562,0.49910736083984375,0.0705108642578125
598,joint,matching,128,blocks4,16,0.6,0.85,0.25,202,0.2927505118468436,0.02171472664900801,0.3101085890852845,1.0,0.0,0.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,106.8881201735959,0.07084166644151084,0.7011564551107206,0.5728378295898438,0.5008697509765625,0.07196807861328125
598,joint,matching,128,blocks4,16,0.6,0.85,0.25,203,0.29227946745043965,0.02861907191648862,0.31010685815455225,1.0,0.0,0.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,108.4180253560553,0.07065776424362397,0.7676808834200304,0.5691986083984375,0.501678466796875,0.0675201416015625
598,joint,matching,128,blocks4,16,0.6,0.85,0.25,204,0.2925997703057792,0.02426096797314383,0.3100176540015548,1.0,0.0,0.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,106.44627504299713,0.07076999110972755,0.6665351083195163,0.5701446533203125,0.5002670288085938,0.06987762451171875
598,joint,matching,128,blocks4,16,0.6,0.85,0.25,205,0.2929370760308748,0.01791054978718604,0.30994800720058396,1.0,0.0,0.0,0.8460156249999997,0.939244187974012,0.3779527559055118,102.93894752718828,0.07088773757865648,0.6331772508179451,0.5740814208984375,0.5012359619140625,0.072845458984375
598,joint,matching,128,blocks4,16,0.6,0.85,0.25,206,0.29181131086742423,0.03391413512942049,0.3099305937677602,0.9765625,0.0,0.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,102.49433355253618,0.07047409470005747,0.6730624400918739,0.5739517211914062,0.4996795654296875,0.07427215576171875
599,joint,matching,128,blocks4,16,0.6,0.85,0.5,201,0.45000426377638714,0.0017360596345053969,0.007092967347392037,1.0,1.0,0.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,101.29105227273007,0.09684112305077477,0.6069512206149403,0.5976943969726562,0.4998931884765625,0.09780120849609375
599,joint,matching,128,blocks4,16,0.6,0.85,0.5,202,0.4505917816126574,0.0015789813838539394,0.005862470313320364,1.0,1.0,0.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,106.8881201735959,0.0968977690803541,0.7011564551107206,0.5970306396484375,0.5003204345703125,0.096710205078125
599,joint,matching,128,blocks4,16,0.6,0.85,0.5,203,0.4508845059363728,0.0015469512088575794,0.005200580694710028,1.0,1.0,0.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,108.4180253560553,0.096915042020088,0.7676808834200304,0.5948638916015625,0.5011062622070312,0.09375762939453125
599,joint,matching,128,blocks4,16,0.6,0.85,0.5,204,0.45113561316274986,0.0010698404362975802,0.004475206059032061,1.0,1.0,0.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,106.44627504299713,0.09689601602628148,0.6665351083195163,0.5972366333007812,0.5006179809570312,0.09661865234375
599,joint,matching,128,blocks4,16,0.6,0.85,0.5,205,0.4512334367667422,0.0013288914988870346,0.0040711481432109346,1.0,1.0,0.0,0.8460156249999997,0.939244187974012,0.5039370078740157,102.93894752718828,0.0968613147325357,0.6331772508179451,0.59832763671875,0.5012588500976562,0.09706878662109375
599,joint,matching,128,blocks4,16,0.6,0.85,0.5,206,0.4499769771608726,0.002080918736511439,0.007196313427561111,1.0,1.0,0.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,102.49433355253618,0.09684795682152422,0.6730624400918739,0.600982666015625,0.4988555908203125,0.1021270751953125
600,joint,matching,128,smooth,2,0.05,0.15,0.25,201,0.25927182069447924,0.2313346075122671,0.32919796762547204,0.5,0.4609375,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,1.8336403341171956,0.07361623342021589,0.019909318012653276,0.5758056640625,0.5004425048828125,0.0753631591796875
600,joint,matching,128,smooth,2,0.05,0.15,0.25,202,0.2778632148271518,0.23285758629838155,0.31464018767735946,0.53125,0.5078125,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,1.8418949256411117,0.08010442639069235,0.025497962220586312,0.5820693969726562,0.49941253662109375,0.0826568603515625
600,joint,matching,128,smooth,2,0.05,0.15,0.25,203,0.25000883363209436,0.2319285117512106,0.3445438291402621,0.46875,0.453125,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,1.8418699554317521,0.07226011747353053,0.030536256123306682,0.569305419921875,0.5010986328125,0.068206787109375
600,joint,matching,128,smooth,2,0.05,0.15,0.25,204,0.22477641080521646,0.23292286418623634,0.3649143406128794,0.421875,0.3984375,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,1.844577066515999,0.06434804233931851,0.02327565324481584,0.5637969970703125,0.5005340576171875,0.063262939453125
600,joint,matching,128,smooth,2,0.05,0.15,0.25,205,0.2576566893259035,0.23028050286603377,0.3319064477684956,0.484375,0.453125,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,1.8391100069333932,0.07318077973238286,0.021328274769535693,0.5755615234375,0.500762939453125,0.074798583984375
600,joint,matching,128,smooth,2,0.05,0.15,0.25,206,0.28304253882253627,0.23256949661368767,0.30822564781841333,0.5390625,0.484375,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,1.8336732919388088,0.08141405422633688,0.02367773759386982,0.584564208984375,0.499420166015625,0.08514404296875
601,joint,matching,128,smooth,2,0.05,0.15,0.5,201,0.32379468476984397,0.22068959721042644,0.26669260814221707,0.609375,0.6015625,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,1.8336403341171956,0.0924847114361587,0.019909318012653276,0.5941314697265625,0.50201416015625,0.0921173095703125
601,joint,matching,128,smooth,2,0.05,0.15,0.5,202,0.3236482086880903,0.21672560193263748,0.2692301649271618,0.609375,0.59375,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,1.8418949256411117,0.0923526290997306,0.025497962220586312,0.593353271484375,0.49980926513671875,0.09354400634765625
601,joint,matching,128,smooth,2,0.05,0.15,0.5,203,0.3607764333344843,0.20889517625204954,0.2304026949784831,0.6796875,0.6796875,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,1.8418699554317521,0.10361902358027128,0.030536256123306682,0.6017684936523438,0.500274658203125,0.10149383544921875
601,joint,matching,128,smooth,2,0.05,0.15,0.5,204,0.3393919830733795,0.21883234440448854,0.25127284214465156,0.6328125,0.6328125,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,1.844577066515999,0.09737088828638611,0.02327565324481584,0.598907470703125,0.499603271484375,0.09930419921875
601,joint,matching,128,smooth,2,0.05,0.15,0.5,205,0.34268369333919113,0.21370652374720908,0.24762696758748934,0.6484375,0.6484375,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,1.8391100069333932,0.09779846966159411,0.021328274769535693,0.5959396362304688,0.4998779296875,0.09606170654296875
601,joint,matching,128,smooth,2,0.05,0.15,0.5,206,0.35275877493861996,0.20515158042370552,0.23679208344692354,0.6796875,0.6796875,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,1.8336732919388088,0.1000880953448681,0.02367773759386982,0.6020278930664062,0.499603271484375,0.10242462158203125
602,joint,matching,128,smooth,2,0.05,0.45,0.25,201,0.3874660698005209,0.22639651647190195,0.3472931306846726,0.734375,0.5390625,0.2578125,0.4457812500000001,0.9699858817654522,0.3779527559055118,5.503359156280558,0.1363424191677156,0.05912738917569815,0.639617919921875,0.5004425048828125,0.1391754150390625
602,joint,matching,128,smooth,2,0.05,0.45,0.25,202,0.4059457319273524,0.22243638875883004,0.33015237526333185,0.7578125,0.5859375,0.2578125,0.44894531250000014,0.9615060931922321,0.3779527559055118,5.584658264089276,0.14377768745403244,0.07550603275421064,0.6459579467773438,0.49941253662109375,0.14654541015625
602,joint,matching,128,smooth,2,0.05,0.45,0.25,203,0.3825171312075806,0.21903264678817966,0.3608683421922393,0.71875,0.5078125,0.203125,0.44894531250000014,0.9538404992298145,0.3779527559055118,5.581268573469697,0.13466055373556146,0.09018830202901817,0.6310272216796875,0.5010986328125,0.1299285888671875
602,joint,matching,128,smooth,2,0.05,0.45,0.25,204,0.35092739276326723,0.2293021429771754,0.38998815103493256,0.703125,0.4453125,0.2109375,0.4500000000000001,0.9648809623316466,0.3779527559055118,5.601107464630292,0.12251737303409879,0.06900472852995565,0.6231231689453125,0.5005340576171875,0.122589111328125
602,joint,matching,128,smooth,2,0.05,0.45,0.25,205,0.3976231817225384,0.2095688449021089,0.34533261123082787,0.7734375,0.5234375,0.2109375,0.4478906250000001,0.9678351583391848,0.3779527559055118,5.5519719590903875,0.13968374022428437,0.06329510628256518,0.6441192626953125,0.500762939453125,0.1433563232421875
602,joint,matching,128,smooth,2,0.05,0.45,0.25,206,0.4149695682089802,0.19860451113844577,0.32828147314426936,0.796875,0.546875,0.234375,0.44578125000000013,0.9642706289499249,0.3779527559055118,5.508563883271331,0.14568310721546157,0.07018215414451634,0.650390625,0.499420166015625,0.150970458984375
603,joint,matching,128,smooth,2,0.05,0.45,0.5,201,0.48062937262254535,0.1617312595123326,0.25459166584177134,0.9296875,0.671875,0.3046875,0.4457812500000001,0.9699858817654522,0.5039370078740157,5.503359156280558,0.17026887105644373,0.05912738917569815,0.6728057861328125,0.50201416015625,0.1707916259765625
603,joint,matching,128,smooth,2,0.05,0.45,0.5,202,0.48454311238260606,0.15729548509007144,0.25640598760017547,0.921875,0.6875,0.2890625,0.44894531250000014,0.9615060931922321,0.5039370078740157,5.584658264089276,0.17286219867336347,0.07550603275421064,0.6736984252929688,0.49980926513671875,0.17388916015625
603,joint,matching,128,smooth,2,0.05,0.45,0.5,203,0.51286927869916,0.14515347462604636,0.21733538942208558,0.953125,0.7734375,0.40625,0.44894531250000014,0.9538404992298145,0.5039370078740157,5.581268573469697,0.18367493754246722,0.09018830202901817,0.6836166381835938,0.500274658203125,0.18334197998046875
603,joint,matching,128,smooth,2,0.05,0.45,0.5,204,0.49200558433372066,0.16530498485722062,0.24236176113526472,0.9296875,0.71875,0.34375,0.4500000000000001,0.9648809623316466,0.5039370078740157,5.601107464630292,0.17612219869540247,0.06900472852995565,0.6779098510742188,0.499603271484375,0.17830657958984375
603,joint,matching,128,smooth,2,0.05,0.45,0.5,205,0.4963030908094873,0.15763007638645438,0.2366381224290499,0.9296875,0.7265625,0.328125,0.4478906250000001,0.9678351583391848,0.5039370078740157,5.5519719590903875,0.17723927565731917,0.06329510628256518,0.67608642578125,0.4998779296875,0.17620849609375
603,joint,matching,128,smooth,2,0.05,0.45,0.5,206,0.5101842537982645,0.13818820102102733,0.220891910013867,0.953125,0.765625,0.34375,0.44578125000000013,0.9642706289499249,0.5039370078740157,5.508563883271331,0.18190723355077065,0.07018215414451634,0.6883468627929688,0.499603271484375,0.18874359130859375
604,joint,matching,128,smooth,2,0.05,0.85,0.25,201,0.5008135860115472,0.23430364753574345,0.32431792595096987,0.859375,0.734375,0.5234375,0.8420312499999998,0.9433066655569657,0.3779527559055118,11.649020433590387,0.20217652259989105,0.1101725347157988,0.7067718505859375,0.5004425048828125,0.206329345703125
604,joint,matching,128,smooth,2,0.05,0.85,0.25,202,0.5175599982727652,0.22182049647375773,0.3154573626775219,0.8828125,0.7578125,0.5703125,0.8480078124999997,0.9272892871408821,0.3779527559055118,11.964238989151717,0.21026874287514116,0.14013457795375472,0.713775634765625,0.49941253662109375,0.21436309814453125
604,joint,matching,128,smooth,2,0.05,0.85,0.25,203,0.5007043739897996,0.21423072556191552,0.3444256381002022,0.890625,0.71875,0.4765625,0.8480078124999997,0.9128098318785379,0.3779527559055118,11.980079723104314,0.2025290551679327,0.1667782108258753,0.6999740600585938,0.5010986328125,0.19887542724609375
604,joint,matching,128,smooth,2,0.05,0.85,0.25,204,0.47410487501480597,0.2374908254207057,0.36737092172191155,0.84375,0.703125,0.4453125,0.8499999999999998,0.9336640399597765,0.3779527559055118,12.015730940927714,0.19172902842205314,0.1282714604859888,0.692840576171875,0.5005340576171875,0.1923065185546875
604,joint,matching,128,smooth,2,0.05,0.85,0.25,205,0.5180412539364065,0.20155924781110066,0.3271208411837505,0.90625,0.7734375,0.4921875,0.8460156249999997,0.939244187974012,0.3779527559055118,11.791820022735687,0.21031375667397176,0.11782035535703883,0.7149581909179688,0.500762939453125,0.21419525146484375
604,joint,matching,128,smooth,2,0.05,0.85,0.25,206,0.5329897100418532,0.17125139318756216,0.32129298354302827,0.9453125,0.796875,0.46875,0.8420312499999998,0.9325111880165272,0.3779527559055118,11.681291911860626,0.21614868222179334,0.13042288422400505,0.7260971069335938,0.499420166015625,0.22667694091796875
605,joint,matching,128,smooth,2,0.05,0.85,0.5,201,0.6092658601965748,0.13104140902120515,0.20446170991453172,0.9765625,0.9296875,0.7265625,0.8420312499999998,0.9433066655569657,0.5039370078740157,11.649020433590387,0.24770152323300773,0.1101725347157988,0.7508163452148438,0.50201416015625,0.24880218505859375
605,joint,matching,128,smooth,2,0.05,0.85,0.5,202,0.6109807688807553,0.12306356171404625,0.21553258133885847,0.984375,0.921875,0.7734375,0.8480078124999997,0.9272892871408821,0.5039370078740157,11.964238989151717,0.25021275904479945,0.14013457795375472,0.7527236938476562,0.49980926513671875,0.2529144287109375
605,joint,matching,128,smooth,2,0.05,0.85,0.5,203,0.6288495317910383,0.11355358823672433,0.18220614674431407,0.984375,0.953125,0.8125,0.8480078124999997,0.9128098318785379,0.5039370078740157,11.980079723104314,0.25725242416377847,0.1667782108258753,0.7589187622070312,0.500274658203125,0.25864410400390625
605,joint,matching,128,smooth,2,0.05,0.85,0.5,204,0.6073474492902105,0.15366450029277745,0.20943647773752597,0.953125,0.9296875,0.765625,0.8499999999999998,0.9336640399597765,0.5039370078740157,12.015730940927714,0.24926181059067953,0.1282714604859888,0.749481201171875,0.499603271484375,0.2498779296875
605,joint,matching,128,smooth,2,0.05,0.85,0.5,205,0.6154945824158657,0.13095737610078179,0.19693206081188963,0.9765625,0.9296875,0.7734375,0.8460156249999997,0.939244187974012,0.5039370078740157,11.791820022735687,0.25102735686255556,0.11782035535703883,0.7473983764648438,0.4998779296875,0.24752044677734375
605,joint,matching,128,smooth,2,0.05,0.85,0.5,206,0.6340792475010296,0.08984014603436358,0.17350579378030445,1.0,0.953125,0.7890625,0.8420312499999998,0.9325111880165272,0.5039370078740157,11.681291911860626,0.2582052927713253,0.13042288422400505,0.7670822143554688,0.499603271484375,0.26747894287109375
606,joint,matching,128,smooth,2,0.6,0.15,0.25,201,0.06404318534415672,0.06998132351017948,0.44822296520096316,0.0625,0.0,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,1.8336403341171956,0.011321736534488574,0.019909318012653276,0.5119705200195312,0.5009536743164062,0.011016845703125
606,joint,matching,128,smooth,2,0.6,0.15,0.25,202,0.07321326464709016,0.07662368508052164,0.438483736325957,0.1015625,0.0,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,1.8418949256411117,0.013013870167102865,0.025497962220586312,0.5137710571289062,0.4990234375,0.01474761962890625
606,joint,matching,128,smooth,2,0.6,0.15,0.25,203,0.06745663864548779,0.07888970896930055,0.44389759018583963,0.125,0.0,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,1.8418699554317521,0.012019841282065045,0.030536256123306682,0.5116119384765625,0.5005874633789062,0.01102447509765625
606,joint,matching,128,smooth,2,0.6,0.15,0.25,204,0.05843568856799816,0.07453678968168607,0.453572383853755,0.0703125,0.0,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,1.844577066515999,0.010387476747534007,0.02327565324481584,0.5115127563476562,0.5012283325195312,0.010284423828125
606,joint,matching,128,smooth,2,0.6,0.15,0.25,205,0.06456901581086497,0.07170918423813437,0.4477465702114788,0.0703125,0.0,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,1.8391100069333932,0.01145287363512059,0.021328274769535693,0.5128555297851562,0.5007705688476562,0.0120849609375
606,joint,matching,128,smooth,2,0.6,0.15,0.25,206,0.07488867634395421,0.07657977006695918,0.4364410051736909,0.09375,0.0,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,1.8336732919388088,0.013302932845410276,0.02367773759386982,0.5131683349609375,0.5001296997070312,0.01303863525390625
607,joint,matching,128,smooth,2,0.6,0.15,0.5,201,0.08312462575605331,0.07300559122257248,0.42860930071942305,0.09375,0.0,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,1.8336403341171956,0.014748886019906019,0.019909318012653276,0.5158004760742188,0.5021591186523438,0.013641357421875
607,joint,matching,128,smooth,2,0.6,0.15,0.5,202,0.08182694938973133,0.07209856038639019,0.4304409190928603,0.09375,0.0,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,1.8418949256411117,0.014522483765500072,0.025497962220586312,0.5132369995117188,0.49874114990234375,0.014495849609375
607,joint,matching,128,smooth,2,0.6,0.15,0.5,203,0.09383091571479651,0.07171477080278259,0.4181009951361178,0.1015625,0.0,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,1.8418699554317521,0.01667899617031229,0.030536256123306682,0.51495361328125,0.4990997314453125,0.0158538818359375
607,joint,matching,128,smooth,2,0.6,0.15,0.5,204,0.08856240415457681,0.07390944835670152,0.4233887738470391,0.09375,0.0,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,1.844577066515999,0.015751792801109055,0.02327565324481584,0.5160751342773438,0.5005722045898438,0.0155029296875
607,joint,matching,128,smooth,2,0.6,0.15,0.5,205,0.08688214390892111,0.07105010044393067,0.42527108281941156,0.078125,0.0,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,1.8391100069333932,0.015416092132958643,0.021328274769535693,0.5143051147460938,0.4993438720703125,0.01496124267578125
607,joint,matching,128,smooth,2,0.6,0.15,0.5,206,0.08591202890274796,0.06548259927578415,0.4267725744354708,0.0625,0.0,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,1.8336732919388088,0.015186930653980414,0.02367773759386982,0.5159149169921875,0.499969482421875,0.0159454345703125
608,joint,matching,128,smooth,2,0.6,0.45,0.25,201,0.13944277894841264,0.12632405200402744,0.4272087846138922,0.3359375,0.0,0.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,5.503359156280558,0.029653956400555525,0.05912738917569815,0.5299835205078125,0.5009536743164062,0.02902984619140625
608,joint,matching,128,smooth,2,0.6,0.45,0.25,202,0.1548163748503959,0.13479308462718148,0.40727215323731814,0.375,0.0,0.0,0.44894531250000014,0.9615060931922321,0.3779527559055118,5.584658264089276,0.03279127953465395,0.07550603275421064,0.5345535278320312,0.4990234375,0.03553009033203125
608,joint,matching,128,smooth,2,0.6,0.45,0.25,203,0.14143844960159438,0.1355469649872635,0.42169007737015846,0.296875,0.0,0.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,5.581268573469697,0.02985280531357379,0.09018830202901817,0.5286331176757812,0.5005874633789062,0.028045654296875
608,joint,matching,128,smooth,2,0.6,0.45,0.25,204,0.12449766307182744,0.13182539222262643,0.4416822260798243,0.28125,0.0,0.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,5.601107464630292,0.026304045756584897,0.06900472852995565,0.5270004272460938,0.5012283325195312,0.0257720947265625
608,joint,matching,128,smooth,2,0.6,0.45,0.25,205,0.14057185322002858,0.12782097914234203,0.42549806232444354,0.2890625,0.0,0.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,5.5519719590903875,0.02979899070803675,0.06329510628256518,0.53350830078125,0.5007705688476562,0.03273773193359375
608,joint,matching,128,smooth,2,0.6,0.45,0.25,206,0.1578168641937071,0.13544689083659497,0.40266706236620453,0.3515625,0.0,0.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,5.508563883271331,0.03331556162396524,0.07018215414451634,0.533843994140625,0.5001296997070312,0.03371429443359375
609,joint,matching,128,smooth,2,0.6,0.45,0.5,201,0.17970827865286093,0.12463268610480097,0.3810468069748514,0.4921875,0.0,0.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,5.503359156280558,0.038161601123178734,0.05912738917569815,0.537933349609375,0.5021591186523438,0.03577423095703125
609,joint,matching,128,smooth,2,0.6,0.45,0.5,202,0.17744192624589541,0.12185470934839879,0.3854035639771326,0.3828125,0.0,0.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,5.584658264089276,0.0376998370790821,0.07550603275421064,0.5370635986328125,0.49874114990234375,0.03832244873046875
609,joint,matching,128,smooth,2,0.6,0.45,0.5,203,0.20119152385445482,0.12089138299379917,0.3566679473220695,0.484375,0.0,0.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,5.581268573469697,0.04285037239806557,0.09018830202901817,0.5405807495117188,0.4990997314453125,0.04148101806640625
609,joint,matching,128,smooth,2,0.6,0.45,0.5,204,0.18949541561502425,0.12508909111053504,0.3700231350926033,0.4765625,0.0,0.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,5.601107464630292,0.04034665191478527,0.06900472852995565,0.5410079956054688,0.5005722045898438,0.040435791015625
609,joint,matching,128,smooth,2,0.6,0.45,0.5,205,0.18783488847635665,0.12005349712305412,0.37340683245114664,0.4921875,0.0,0.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,5.5519719590903875,0.04000750996468515,0.06329510628256518,0.5387191772460938,0.4993438720703125,0.03937530517578125
609,joint,matching,128,smooth,2,0.6,0.45,0.5,206,0.18987062897481796,0.11270575320849227,0.37299288311539824,0.515625,0.0,0.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,5.508563883271331,0.040493926114072265,0.07018215414451634,0.5417556762695312,0.499969482421875,0.04178619384765625
610,joint,matching,128,smooth,2,0.6,0.85,0.25,201,0.19771982550277145,0.14144670291936556,0.37932560071260063,0.4921875,0.046875,0.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,11.649020433590387,0.0440208780485515,0.1101725347157988,0.5446929931640625,0.5009536743164062,0.04373931884765625
610,joint,matching,128,smooth,2,0.6,0.85,0.25,202,0.2110772443835906,0.1437660031995103,0.3620061597502525,0.5390625,0.0234375,0.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,11.964238989151717,0.04692255740629287,0.14013457795375472,0.5470199584960938,0.4990234375,0.04799652099609375
610,joint,matching,128,smooth,2,0.6,0.85,0.25,203,0.19335836680923085,0.13923330713063217,0.3862224863478153,0.46875,0.0703125,0.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,11.980079723104314,0.04294906111110452,0.1667782108258753,0.5413665771484375,0.5005874633789062,0.04077911376953125
610,joint,matching,128,smooth,2,0.6,0.85,0.25,204,0.17393044440926292,0.14124864539768237,0.4086981361388976,0.3984375,0.0234375,0.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,12.015730940927714,0.03861267364031269,0.1282714604859888,0.5391616821289062,0.5012283325195312,0.037933349609375
610,joint,matching,128,smooth,2,0.6,0.85,0.25,205,0.19874286460847146,0.13426875636304128,0.3811585546882199,0.46875,0.03125,0.0,0.8460156249999997,0.939244187974012,0.3779527559055118,11.791820022735687,0.04420010772433194,0.11782035535703883,0.548126220703125,0.5007705688476562,0.04735565185546875
610,joint,matching,128,smooth,2,0.6,0.85,0.25,206,0.2100153406019356,0.13420373661456367,0.36643761831327115,0.4921875,0.0625,0.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,11.681291911860626,0.04657926815670253,0.13042288422400505,0.5478057861328125,0.5001296997070312,0.04767608642578125
611,joint,matching,128,smooth,2,0.6,0.85,0.5,201,0.25319369107497425,0.11744653689702766,0.31521339833430984,0.6484375,0.03125,0.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,11.649020433590387,0.056664546483528325,0.1101725347157988,0.557464599609375,0.5021591186523438,0.05530548095703125
611,joint,matching,128,smooth,2,0.6,0.85,0.5,202,0.24847518550019176,0.11366185837335638,0.3240038355606929,0.6484375,0.0390625,0.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,11.964238989151717,0.05567872970063355,0.14013457795375472,0.555511474609375,0.49874114990234375,0.05677032470703125
611,joint,matching,128,smooth,2,0.6,0.85,0.5,203,0.2779299381032988,0.11322910281904412,0.28126061170122363,0.7421875,0.0546875,0.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,11.980079723104314,0.062016988596909454,0.1667782108258753,0.5594635009765625,0.4990997314453125,0.06036376953125
611,joint,matching,128,smooth,2,0.6,0.85,0.5,204,0.2614268719373136,0.1190294828375017,0.30387868882366115,0.65625,0.0390625,0.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,12.015730940927714,0.05850671612775411,0.1282714604859888,0.558929443359375,0.5005722045898438,0.05835723876953125
611,joint,matching,128,smooth,2,0.6,0.85,0.5,205,0.2621787837971321,0.11379430576307556,0.3043370175129302,0.703125,0.03125,0.0,0.8460156249999997,0.939244187974012,0.5039370078740157,11.791820022735687,0.05876859169227715,0.11782035535703883,0.5582504272460938,0.4993438720703125,0.05890655517578125
611,joint,matching,128,smooth,2,0.6,0.85,0.5,206,0.27135555102475173,0.10751885081475594,0.29259497599863354,0.7421875,0.0390625,0.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,11.681291911860626,0.06078150801175841,0.13042288422400505,0.5629806518554688,0.499969482421875,0.06301116943359375
612,joint,matching,128,smooth,16,0.05,0.15,0.25,201,0.5878246216919679,0.14621489946133442,0.27829573417229214,1.0,0.859375,0.59375,0.14859374999999997,0.989995293921818,0.3779527559055118,14.066017809157477,0.24409497188610546,0.14860698662607308,0.74688720703125,0.5004425048828125,0.2464447021484375
612,joint,matching,128,smooth,16,0.05,0.15,0.25,202,0.5936073263570949,0.14519879605674416,0.2790543919135288,0.9765625,0.8359375,0.6484375,0.14964843749999995,0.9871686977307443,0.3779527559055118,14.477363302028067,0.24847426467355854,0.18667894962374076,0.753692626953125,0.49941253662109375,0.25428009033203125
612,joint,matching,128,smooth,16,0.05,0.15,0.25,203,0.5852904392079952,0.13483783002749877,0.2971944381284888,1.0,0.8671875,0.578125,0.14964843749999995,0.9846134997432715,0.3779527559055118,14.511946562055355,0.24455436481140558,0.21971622688544667,0.741485595703125,0.5010986328125,0.240386962890625
612,joint,matching,128,smooth,16,0.05,0.15,0.25,204,0.5685324650159519,0.160754396139208,0.3153208584921786,0.9375,0.828125,0.53125,0.14999999999999997,0.9882936541105504,0.3779527559055118,14.564133794459298,0.23768820003738714,0.17172203480379555,0.7381439208984375,0.5005340576171875,0.23760986328125
612,joint,matching,128,smooth,16,0.05,0.15,0.25,205,0.6009637261016338,0.12449182734709344,0.2735951242786573,0.9921875,0.8984375,0.6640625,0.14929687499999997,0.9892783861130618,0.3779527559055118,14.196998629992866,0.25184679624753503,0.15841820847307442,0.75537109375,0.500762939453125,0.254608154296875
612,joint,matching,128,smooth,16,0.05,0.15,0.25,206,0.6028310688320982,0.09871951901202645,0.28337572128468247,1.0,0.921875,0.671875,0.14859374999999997,0.9880902096499743,0.3779527559055118,14.094757345544815,0.25332567334294415,0.17444589974170233,0.7644271850585938,0.499420166015625,0.26500701904296875
613,joint,matching,128,smooth,16,0.05,0.15,0.5,201,0.6872053396516848,0.0473968418644617,0.12019376465672248,1.0,1.0,0.9375,0.14859374999999997,0.989995293921818,0.5039370078740157,14.066017809157477,0.28792925419682963,0.14860698662607308,0.7906417846679688,0.50201416015625,0.28862762451171875
613,joint,matching,128,smooth,16,0.05,0.15,0.5,202,0.6828438252003719,0.04942251299755671,0.14273266455434608,1.0,1.0,0.9375,0.14964843749999995,0.9871686977307443,0.5039370078740157,14.477363302028067,0.2884701590072754,0.18667894962374076,0.7926406860351562,0.49980926513671875,0.2928314208984375
613,joint,matching,128,smooth,16,0.05,0.15,0.5,203,0.6927428075181346,0.04466713164817314,0.11703894560153782,1.0,1.0,0.9453125,0.14964843749999995,0.9846134997432715,0.5039370078740157,14.511946562055355,0.29161758684657746,0.21971622688544667,0.79364013671875,0.500274658203125,0.293365478515625
613,joint,matching,128,smooth,16,0.05,0.15,0.5,204,0.6790110629179242,0.08165264156162563,0.13911587128037436,1.0,0.9609375,0.9375,0.14999999999999997,0.9882936541105504,0.5039370078740157,14.564133794459298,0.2857949102990398,0.17172203480379555,0.7869338989257812,0.499603271484375,0.28733062744140625
613,joint,matching,128,smooth,16,0.05,0.15,0.5,205,0.6852296565636073,0.05639223599726521,0.12492916755506252,1.0,1.0,0.90625,0.14929687499999997,0.9892783861130618,0.5039370078740157,14.196998629992866,0.2874316403917724,0.15841820847307442,0.7835693359375,0.4998779296875,0.28369140625
613,joint,matching,128,smooth,16,0.05,0.15,0.5,206,0.6960013055797409,0.04181641030993021,0.10269265464926623,1.0,1.0,0.9609375,0.14859374999999997,0.9880902096499743,0.5039370078740157,14.094757345544815,0.2916797163143706,0.17444589974170233,0.802825927734375,0.499603271484375,0.30322265625
614,joint,matching,128,smooth,16,0.05,0.45,0.25,201,0.739080644035823,0.0485768603610195,0.30521627642098736,1.0,1.0,1.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,55.60856841318703,0.34920192181653276,0.38588937714427396,0.8509368896484375,0.5004425048828125,0.350494384765625
614,joint,matching,128,smooth,16,0.05,0.45,0.25,202,0.7424763294190788,0.044724660780019486,0.31125096257688745,1.0,1.0,0.9921875,0.44894531250000014,0.9615060931922321,0.3779527559055118,58.92892392205782,0.3520196976862712,0.4663793196211674,0.8591537475585938,0.49941253662109375,0.3597412109375
614,joint,matching,128,smooth,16,0.05,0.45,0.25,203,0.7420902562302267,0.04433254471014554,0.3142892071607596,1.0,1.0,1.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,59.51381542939228,0.35207713500337046,0.530525366017089,0.8521728515625,0.5010986328125,0.35107421875
614,joint,matching,128,smooth,16,0.05,0.45,0.25,204,0.7371660841379339,0.06227707108796477,0.31763779590529134,1.0,1.0,0.9296875,0.4500000000000001,0.9648809623316466,0.3779527559055118,59.736408048640484,0.3492069050175479,0.4356093613862074,0.8460922241210938,0.5005340576171875,0.34555816650390625
614,joint,matching,128,smooth,16,0.05,0.45,0.25,205,0.7458964202181813,0.03845537908707985,0.29656104461167493,1.0,1.0,1.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,56.180675494531044,0.35280091362561483,0.4073172145257602,0.852996826171875,0.500762939453125,0.35223388671875
614,joint,matching,128,smooth,16,0.05,0.45,0.25,206,0.7351594720679692,0.040772321816558356,0.32166380374233705,1.0,1.0,1.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,55.60261436041628,0.3481801942330225,0.44129440794692776,0.8598861694335938,0.499420166015625,0.36046600341796875
615,joint,matching,128,smooth,16,0.05,0.45,0.5,201,0.8156942962732614,0.00982057252082992,0.049256389821563336,1.0,1.0,1.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,55.60856841318703,0.3745947995210629,0.38588937714427396,0.8769454956054688,0.50201416015625,0.37493133544921875
615,joint,matching,128,smooth,16,0.05,0.45,0.5,202,0.8146465372276922,0.012809435515505575,0.07039545228576118,1.0,1.0,1.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,58.92892392205782,0.37629514355967797,0.4663793196211674,0.8809738159179688,0.49980926513671875,0.38116455078125
615,joint,matching,128,smooth,16,0.05,0.45,0.5,203,0.8179777017139519,0.011279904871286519,0.057084696023657004,1.0,1.0,1.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,59.51381542939228,0.3772675840283741,0.530525366017089,0.8811569213867188,0.500274658203125,0.38088226318359375
615,joint,matching,128,smooth,16,0.05,0.45,0.5,204,0.8137384465476282,0.021203976069615257,0.07214632410293856,1.0,1.0,1.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,59.736408048640484,0.3759753916142156,0.4356093613862074,0.8764419555664062,0.499603271484375,0.37683868408203125
615,joint,matching,128,smooth,16,0.05,0.45,0.5,205,0.8147604783946621,0.015290089246866492,0.052818928392217995,1.0,1.0,1.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,56.180675494531044,0.37438919066598236,0.4073172145257602,0.8668746948242188,0.4998779296875,0.36699676513671875
615,joint,matching,128,smooth,16,0.05,0.45,0.5,206,0.8138902940200529,0.01335023257664436,0.056410554050480295,1.0,1.0,1.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,55.60261436041628,0.3741231566485971,0.44129440794692776,0.886871337890625,0.499603271484375,0.38726806640625
616,joint,matching,128,smooth,16,0.05,0.85,0.25,201,0.7770289029703821,0.02232721378155275,0.33266664405419927,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,101.29105227273007,0.37621712864208423,0.6069512206149403,0.87847900390625,0.5004425048828125,0.3780364990234375
616,joint,matching,128,smooth,16,0.05,0.85,0.25,202,0.7798578884155482,0.01684092108269966,0.3367637182643852,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,106.8881201735959,0.3783147714627147,0.7011564551107206,0.8873748779296875,0.49941253662109375,0.38796234130859375
616,joint,matching,128,smooth,16,0.05,0.85,0.25,203,0.7800776990978938,0.018292619592019853,0.33862333652718046,1.0,1.0,1.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,108.4180253560553,0.3786194062333535,0.7676808834200304,0.880828857421875,0.5010986328125,0.379730224609375
616,joint,matching,128,smooth,16,0.05,0.85,0.25,204,0.7778407630768966,0.027679221056102606,0.33720047588577395,1.0,1.0,1.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,106.44627504299713,0.3771246292494915,0.6665351083195163,0.8732376098632812,0.5005340576171875,0.37270355224609375
616,joint,matching,128,smooth,16,0.05,0.85,0.25,205,0.7812906763340065,0.014384424502133182,0.3255772781067287,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.3779527559055118,102.93894752718828,0.37827587435955823,0.6331772508179451,0.8755569458007812,0.500762939453125,0.37479400634765625
616,joint,matching,128,smooth,16,0.05,0.85,0.25,206,0.7748024419651056,0.021155026457253583,0.3435715044570554,1.0,1.0,1.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,102.49433355253618,0.37570367639192,0.6730624400918739,0.8855743408203125,0.499420166015625,0.3861541748046875
617,joint,matching,128,smooth,16,0.05,0.85,0.5,201,0.849233747264636,0.004852698840893793,0.024645648082183235,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,101.29105227273007,0.39693882335321595,0.6069512206149403,0.89959716796875,0.50201416015625,0.3975830078125
617,joint,matching,128,smooth,16,0.05,0.85,0.5,202,0.8502496963338488,0.004332779894333072,0.03334755633772167,1.0,1.0,1.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,106.8881201735959,0.39854582221166707,0.7011564551107206,0.9035263061523438,0.49980926513671875,0.403717041015625
617,joint,matching,128,smooth,16,0.05,0.85,0.5,203,0.8518487283385556,0.003605474779244156,0.027308763605276815,1.0,1.0,1.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,108.4180253560553,0.3991448959474414,0.7676808834200304,0.9035797119140625,0.500274658203125,0.4033050537109375
617,joint,matching,128,smooth,16,0.05,0.85,0.5,204,0.8489023821837145,0.008579454069061843,0.038846453380572375,1.0,1.0,1.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,106.44627504299713,0.3981456188676472,0.6665351083195163,0.8999252319335938,0.499603271484375,0.40032196044921875
617,joint,matching,128,smooth,16,0.05,0.85,0.5,205,0.8501397361798266,0.005968447060949976,0.022392780875168806,1.0,1.0,1.0,0.8460156249999997,0.939244187974012,0.5039370078740157,102.93894752718828,0.39738177849164935,0.6331772508179451,0.8866653442382812,0.4998779296875,0.38678741455078125
617,joint,matching,128,smooth,16,0.05,0.85,0.5,206,0.8488623406355624,0.005779387687433342,0.03040708590810695,1.0,1.0,1.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,102.49433355253618,0.3972509971034802,0.6730624400918739,0.9087295532226562,0.499603271484375,0.40912628173828125
618,joint,matching,128,smooth,16,0.6,0.15,0.25,201,0.21788366791804814,0.13427504701687348,0.36014007816735194,0.5234375,0.0390625,0.0,0.14859374999999997,0.989995293921818,0.3779527559055118,14.066017809157477,0.048713586325868995,0.14860698662607308,0.5493087768554688,0.5009536743164062,0.0483551025390625
618,joint,matching,128,smooth,16,0.6,0.15,0.25,202,0.228374271530565,0.13515800838225486,0.3468438720326183,0.5625,0.03125,0.0,0.14964843749999995,0.9871686977307443,0.3779527559055118,14.477363302028067,0.05111328295783629,0.18667894962374076,0.551849365234375,0.4990234375,0.052825927734375
618,joint,matching,128,smooth,16,0.6,0.15,0.25,203,0.2119467436132067,0.13022244531103508,0.3705066555194072,0.5078125,0.0390625,0.0,0.14964843749999995,0.9846134997432715,0.3779527559055118,14.511946562055355,0.04748962338282853,0.21971622688544667,0.5459518432617188,0.5005874633789062,0.0453643798828125
618,joint,matching,128,smooth,16,0.6,0.15,0.25,204,0.19452043440030456,0.1320220569450716,0.39132846592873316,0.4140625,0.0234375,0.0,0.14999999999999997,0.9882936541105504,0.3779527559055118,14.564133794459298,0.04342443049592078,0.17172203480379555,0.544189453125,0.5012283325195312,0.04296112060546875
618,joint,matching,128,smooth,16,0.6,0.15,0.25,205,0.219448233318052,0.12479248526294583,0.36233788599278793,0.5234375,0.0390625,0.0,0.14929687499999997,0.9892783861130618,0.3779527559055118,14.196998629992866,0.04919432812136723,0.15841820847307442,0.5534286499023438,0.5007705688476562,0.0526580810546875
618,joint,matching,128,smooth,16,0.6,0.15,0.25,206,0.2239303202687523,0.11994489928914634,0.3583156973147597,0.5078125,0.03125,0.0,0.14859374999999997,0.9880902096499743,0.3779527559055118,14.094757345544815,0.05022649407785319,0.17444589974170233,0.5520095825195312,0.5001296997070312,0.0518798828125
619,joint,matching,128,smooth,16,0.6,0.15,0.5,201,0.281204203202423,0.09821626792385649,0.28528276399812225,0.7109375,0.0390625,0.0,0.14859374999999997,0.989995293921818,0.5039370078740157,14.066017809157477,0.06351986317837827,0.14860698662607308,0.564117431640625,0.5021591186523438,0.06195831298828125
619,joint,matching,128,smooth,16,0.6,0.15,0.5,202,0.27458120325429514,0.09674903907962619,0.2964283988723843,0.7578125,0.0390625,0.0,0.14964843749999995,0.9871686977307443,0.5039370078740157,14.477363302028067,0.062100893597934026,0.18667894962374076,0.562042236328125,0.49874114990234375,0.06330108642578125
619,joint,matching,128,smooth,16,0.6,0.15,0.5,203,0.30143790059150377,0.09553783825504296,0.2555820945835381,0.84375,0.0625,0.0,0.14964843749999995,0.9846134997432715,0.5039370078740157,14.511946562055355,0.06787556532101185,0.21971622688544667,0.5654373168945312,0.4990997314453125,0.06633758544921875
619,joint,matching,128,smooth,16,0.6,0.15,0.5,204,0.28496160838095674,0.10250420804579166,0.2794524422899328,0.765625,0.046875,0.0,0.14999999999999997,0.9882936541105504,0.5039370078740157,14.564133794459298,0.06443297907879747,0.17172203480379555,0.5642318725585938,0.5005722045898438,0.06365966796875
619,joint,matching,128,smooth,16,0.6,0.15,0.5,205,0.2875287503937131,0.09691892721870747,0.27676017149211174,0.8046875,0.03125,0.0,0.14929687499999997,0.9892783861130618,0.5039370078740157,14.196998629992866,0.0650492940302697,0.15841820847307442,0.5649642944335938,0.4993438720703125,0.06562042236328125
619,joint,matching,128,smooth,16,0.6,0.15,0.5,206,0.2974149487050112,0.09040837868977554,0.2631467510509503,0.828125,0.0234375,0.0,0.14859374999999997,0.9880902096499743,0.5039370078740157,14.094757345544815,0.06725368681558339,0.17444589974170233,0.5695419311523438,0.499969482421875,0.06957244873046875
620,joint,matching,128,smooth,16,0.6,0.45,0.25,201,0.28163069091452353,0.08779040701918112,0.30814029805490295,0.765625,0.0078125,0.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,55.60856841318703,0.06627929367739635,0.38588937714427396,0.56512451171875,0.5009536743164062,0.06417083740234375
620,joint,matching,128,smooth,16,0.6,0.45,0.25,202,0.28305761863201284,0.08273395314858004,0.30847197270125026,0.8125,0.0,0.0,0.44894531250000014,0.9615060931922321,0.3779527559055118,58.92892392205782,0.0669194023075802,0.4663793196211674,0.5689544677734375,0.4990234375,0.0699310302734375
620,joint,matching,128,smooth,16,0.6,0.45,0.25,203,0.2776119713575472,0.08607235598661706,0.31495955706463186,0.734375,0.0234375,0.0,0.44894531250000014,0.9538404992298145,0.3779527559055118,59.51381542939228,0.06533404596264639,0.530525366017089,0.5643157958984375,0.5005874633789062,0.06372833251953125
620,joint,matching,128,smooth,16,0.6,0.45,0.25,204,0.2705635390536582,0.09429253919909276,0.3222159394043763,0.765625,0.046875,0.0,0.4500000000000001,0.9648809623316466,0.3779527559055118,59.736408048640484,0.0633896172255207,0.4356093613862074,0.5638961791992188,0.5012283325195312,0.0626678466796875
620,joint,matching,128,smooth,16,0.6,0.45,0.25,205,0.28479042465874743,0.07416924713723551,0.30789820453538486,0.84375,0.0234375,0.0,0.4478906250000001,0.9678351583391848,0.3779527559055118,56.180675494531044,0.06742146782399513,0.4073172145257602,0.5707626342773438,0.5007705688476562,0.0699920654296875
620,joint,matching,128,smooth,16,0.6,0.45,0.25,206,0.2755466252798644,0.07191919291640583,0.3222882594203549,0.8046875,0.0234375,0.0,0.44578125000000013,0.9642706289499249,0.3779527559055118,55.60261436041628,0.06529482890758521,0.44129440794692776,0.5689239501953125,0.5001296997070312,0.06879425048828125
621,joint,matching,128,smooth,16,0.6,0.45,0.5,201,0.39521457971051877,0.04057501636918986,0.12189145851932998,1.0,0.2578125,0.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,55.60856841318703,0.09014461183760782,0.38588937714427396,0.5885772705078125,0.5021591186523438,0.08641815185546875
621,joint,matching,128,smooth,16,0.6,0.45,0.5,202,0.38280308021132314,0.042314993445487975,0.14714191366415175,1.0,0.171875,0.0,0.44894531250000014,0.9615060931922321,0.5039370078740157,58.92892392205782,0.0883525308800767,0.4663793196211674,0.5888900756835938,0.49874114990234375,0.09014892578125
621,joint,matching,128,smooth,16,0.6,0.45,0.5,203,0.39796885856331676,0.0412928800530363,0.11667043906897535,1.0,0.3046875,0.0,0.44894531250000014,0.9538404992298145,0.5039370078740157,59.51381542939228,0.09063040675358539,0.530525366017089,0.5884246826171875,0.4990997314453125,0.089324951171875
621,joint,matching,128,smooth,16,0.6,0.45,0.5,204,0.38485990284781946,0.05164495712939404,0.1408856705598619,1.0,0.234375,0.0,0.4500000000000001,0.9648809623316466,0.5039370078740157,59.736408048640484,0.08831331474839754,0.4356093613862074,0.58966064453125,0.5005722045898438,0.08908843994140625
621,joint,matching,128,smooth,16,0.6,0.45,0.5,205,0.3939331858258889,0.04548873649026112,0.12344913037645855,1.0,0.265625,0.0,0.4478906250000001,0.9678351583391848,0.5039370078740157,56.180675494531044,0.08979733923068964,0.4073172145257602,0.5909576416015625,0.4993438720703125,0.09161376953125
621,joint,matching,128,smooth,16,0.6,0.45,0.5,206,0.4012193361368423,0.043439547385852775,0.10862637996932561,1.0,0.359375,0.0,0.44578125000000013,0.9642706289499249,0.5039370078740157,55.60261436041628,0.09079191186048148,0.44129440794692776,0.5939788818359375,0.499969482421875,0.0940093994140625
622,joint,matching,128,smooth,16,0.6,0.85,0.25,201,0.2905285092095059,0.04483956431737829,0.30996023221954794,1.0,0.0,0.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,101.29105227273007,0.06996482877525048,0.6069512206149403,0.5686798095703125,0.5009536743164062,0.06772613525390625
622,joint,matching,128,smooth,16,0.6,0.85,0.25,202,0.2915126346505109,0.03667533013046966,0.3101055607079247,1.0,0.0,0.0,0.8480078124999997,0.9272892871408821,0.3779527559055118,106.8881201735959,0.07036355272944342,0.7011564551107206,0.5721282958984375,0.4990234375,0.0731048583984375
622,joint,matching,128,smooth,16,0.6,0.85,0.25,203,0.2907133892878231,0.04281140006374187,0.31016871234630594,1.0,0.0,0.0,0.8480078124999997,0.9128098318785379,0.3779527559055118,108.4180253560553,0.07000598565817895,0.7676808834200304,0.5682296752929688,0.5005874633789062,0.0676422119140625
622,joint,matching,128,smooth,16,0.6,0.85,0.25,204,0.28904287726994804,0.054673771100867845,0.3101024457927535,0.9375,0.0,0.0,0.8499999999999998,0.9336640399597765,0.3779527559055118,106.44627504299713,0.0693384766750354,0.6665351083195163,0.5692596435546875,0.5012283325195312,0.06803131103515625
622,joint,matching,128,smooth,16,0.6,0.85,0.25,205,0.2922599230013054,0.028842029888515253,0.3098585718701018,1.0,0.0,0.0,0.8460156249999997,0.939244187974012,0.3779527559055118,102.93894752718828,0.07062529091073184,0.6331772508179451,0.5743942260742188,0.5007705688476562,0.0736236572265625
622,joint,matching,128,smooth,16,0.6,0.85,0.25,206,0.2897989572270373,0.04816427063270278,0.31016745711564203,1.0,0.0078125,0.0,0.8420312499999998,0.9325111880165272,0.3779527559055118,102.49433355253618,0.06958384908368792,0.6730624400918739,0.5729598999023438,0.5001296997070312,0.0728302001953125
623,joint,matching,128,smooth,16,0.6,0.85,0.5,201,0.4310685642232181,0.01352240000012547,0.05186890142128169,1.0,0.609375,0.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,101.29105227273007,0.09585429415668317,0.6069512206149403,0.5945510864257812,0.5021591186523438,0.0923919677734375
623,joint,matching,128,smooth,16,0.6,0.85,0.5,202,0.42581790394837793,0.0171809959915459,0.06374437324491053,1.0,0.46875,0.0,0.8480078124999997,0.9272892871408821,0.5039370078740157,106.8881201735959,0.09538504035837532,0.7011564551107206,0.5960006713867188,0.49874114990234375,0.097259521484375
623,joint,matching,128,smooth,16,0.6,0.85,0.5,203,0.4311984687042636,0.01631080252738755,0.05152771320726729,1.0,0.6171875,0.0,0.8480078124999997,0.9128098318785379,0.5039370078740157,108.4180253560553,0.09582107839240532,0.7676808834200304,0.5942611694335938,0.4990997314453125,0.09516143798828125
623,joint,matching,128,smooth,16,0.6,0.85,0.5,204,0.42265125754863136,0.024249128774079236,0.0698299075969758,1.0,0.546875,0.0,0.8499999999999998,0.9336640399597765,0.5039370078740157,106.44627504299713,0.09481634830496888,0.6665351083195163,0.5958023071289062,0.5005722045898438,0.0952301025390625
623,joint,matching,128,smooth,16,0.6,0.85,0.5,205,0.43057053944880774,0.019537391276297486,0.05228717486651909,1.0,0.671875,0.0,0.8460156249999997,0.939244187974012,0.5039370078740157,102.93894752718828,0.09559911426903094,0.6331772508179451,0.5968856811523438,0.4993438720703125,0.09754180908203125
623,joint,matching,128,smooth,16,0.6,0.85,0.5,206,0.4285572373537141,0.01879990550194475,0.05706684848424074,1.0,0.609375,0.0,0.8420312499999998,0.9325111880165272,0.5039370078740157,102.49433355253618,0.09549785327268429,0.6730624400918739,0.5999603271484375,0.499969482421875,0.0999908447265625
624,joint,mod8,128,blocks4,2,0.05,0.15,0.25,201,0.28221384088333595,0.24208847531787994,0.3016747750344515,0.5625,0.5,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.08151405203841278,0.0034082533551501593,0.5828933715820312,0.49990081787109375,0.0829925537109375
624,joint,mod8,128,blocks4,2,0.05,0.15,0.25,202,0.28221384088333595,0.24208847531787994,0.3016747750344515,0.5625,0.5,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.08151405203841278,0.0034082533551501593,0.58331298828125,0.5017929077148438,0.08152008056640625
624,joint,mod8,128,blocks4,2,0.05,0.15,0.25,203,0.28221384088333595,0.24208847531787994,0.3016747750344515,0.5625,0.5,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.08151405203841278,0.0034082533551501593,0.5832366943359375,0.5025787353515625,0.080657958984375
624,joint,mod8,128,blocks4,2,0.05,0.15,0.25,204,0.28221384088333595,0.24208847531787994,0.3016747750344515,0.5625,0.5,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.08151405203841278,0.0034082533551501593,0.5796356201171875,0.49847412109375,0.0811614990234375
624,joint,mod8,128,blocks4,2,0.05,0.15,0.25,205,0.28221384088333595,0.24208847531787994,0.3016747750344515,0.5625,0.5,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.08151405203841278,0.0034082533551501593,0.5813827514648438,0.5004119873046875,0.08097076416015625
624,joint,mod8,128,blocks4,2,0.05,0.15,0.25,206,0.28221384088333595,0.24208847531787994,0.3016747750344515,0.5625,0.5,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.08151405203841278,0.0034082533551501593,0.5856552124023438,0.49925994873046875,0.086395263671875
625,joint,mod8,128,blocks4,2,0.05,0.15,0.5,201,0.5039596343662938,0.03787463379217598,0.07322902662067263,1.0,1.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.14479050624943224,0.0034082533551501593,0.6468429565429688,0.50128173828125,0.14556121826171875
625,joint,mod8,128,blocks4,2,0.05,0.15,0.5,202,0.5039596343662938,0.03787463379217598,0.07322902662067263,1.0,1.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.14479050624943224,0.0034082533551501593,0.6440505981445312,0.5008316040039062,0.143218994140625
625,joint,mod8,128,blocks4,2,0.05,0.15,0.5,203,0.5039596343662938,0.03787463379217598,0.07322902662067263,1.0,1.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.14479050624943224,0.0034082533551501593,0.6453628540039062,0.5019912719726562,0.14337158203125
625,joint,mod8,128,blocks4,2,0.05,0.15,0.5,204,0.5039596343662938,0.03787463379217598,0.07322902662067263,1.0,1.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.14479050624943224,0.0034082533551501593,0.647247314453125,0.49964141845703125,0.14760589599609375
625,joint,mod8,128,blocks4,2,0.05,0.15,0.5,205,0.5039596343662938,0.03787463379217598,0.07322902662067263,1.0,1.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.14479050624943224,0.0034082533551501593,0.6468276977539062,0.5002517700195312,0.146575927734375
625,joint,mod8,128,blocks4,2,0.05,0.15,0.5,206,0.5039596343662938,0.03787463379217598,0.07322902662067263,1.0,1.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.14479050624943224,0.0034082533551501593,0.6533660888671875,0.49817657470703125,0.15518951416015625
626,joint,mod8,128,blocks4,2,0.05,0.45,0.25,201,0.3653206058901186,0.25777134598124635,0.3241913298418282,0.5625,0.5625,0.25,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.1246582833404904,0.010207306022454121,0.6264495849609375,0.49990081787109375,0.12654876708984375
626,joint,mod8,128,blocks4,2,0.05,0.45,0.25,202,0.3653206058901186,0.25777134598124635,0.3241913298418282,0.5625,0.5625,0.25,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.1246582833404904,0.010207306022454121,0.6257705688476562,0.5017929077148438,0.1239776611328125
626,joint,mod8,128,blocks4,2,0.05,0.45,0.25,203,0.3653206058901186,0.25777134598124635,0.3241913298418282,0.5625,0.5625,0.25,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.1246582833404904,0.010207306022454121,0.6252822875976562,0.5025787353515625,0.12270355224609375
626,joint,mod8,128,blocks4,2,0.05,0.45,0.25,204,0.3653206058901186,0.25777134598124635,0.3241913298418282,0.5625,0.5625,0.25,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.1246582833404904,0.010207306022454121,0.6232757568359375,0.49847412109375,0.1248016357421875
626,joint,mod8,128,blocks4,2,0.05,0.45,0.25,205,0.3653206058901186,0.25777134598124635,0.3241913298418282,0.5625,0.5625,0.25,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.1246582833404904,0.010207306022454121,0.626190185546875,0.5004119873046875,0.1257781982421875
626,joint,mod8,128,blocks4,2,0.05,0.45,0.25,206,0.3653206058901186,0.25777134598124635,0.3241913298418282,0.5625,0.5625,0.25,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.1246582833404904,0.010207306022454121,0.6295394897460938,0.49925994873046875,0.130279541015625
627,joint,mod8,128,blocks4,2,0.05,0.45,0.5,201,0.5994923120950872,0.018033739666894064,0.053184885530537185,1.0,1.0,0.5,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.20771782421754081,0.010207306022454121,0.7123031616210938,0.50128173828125,0.21102142333984375
627,joint,mod8,128,blocks4,2,0.05,0.45,0.5,202,0.5994923120950872,0.018033739666894064,0.053184885530537185,1.0,1.0,0.5,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.20771782421754081,0.010207306022454121,0.7090377807617188,0.5008316040039062,0.2082061767578125
627,joint,mod8,128,blocks4,2,0.05,0.45,0.5,203,0.5994923120950872,0.018033739666894064,0.053184885530537185,1.0,1.0,0.5,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.20771782421754081,0.010207306022454121,0.7075424194335938,0.5019912719726562,0.2055511474609375
627,joint,mod8,128,blocks4,2,0.05,0.45,0.5,204,0.5994923120950872,0.018033739666894064,0.053184885530537185,1.0,1.0,0.5,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.20771782421754081,0.010207306022454121,0.7108306884765625,0.49964141845703125,0.21118927001953125
627,joint,mod8,128,blocks4,2,0.05,0.45,0.5,205,0.5994923120950872,0.018033739666894064,0.053184885530537185,1.0,1.0,0.5,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.20771782421754081,0.010207306022454121,0.7097625732421875,0.5002517700195312,0.20951080322265625
627,joint,mod8,128,blocks4,2,0.05,0.45,0.5,206,0.5994923120950872,0.018033739666894064,0.053184885530537185,1.0,1.0,0.5,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.20771782421754081,0.010207306022454121,0.716888427734375,0.49817657470703125,0.21871185302734375
628,joint,mod8,128,blocks4,2,0.05,0.85,0.25,201,0.4478462610980196,0.25267092554652204,0.30298392405367025,0.8125,0.5625,0.5,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.16723245194303782,0.019236508600804614,0.669219970703125,0.49990081787109375,0.16931915283203125
628,joint,mod8,128,blocks4,2,0.05,0.85,0.25,202,0.4478462610980196,0.25267092554652204,0.30298392405367025,0.8125,0.5625,0.5,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.16723245194303782,0.019236508600804614,0.6693801879882812,0.5017929077148438,0.1675872802734375
628,joint,mod8,128,blocks4,2,0.05,0.85,0.25,203,0.4478462610980196,0.25267092554652204,0.30298392405367025,0.8125,0.5625,0.5,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.16723245194303782,0.019236508600804614,0.666412353515625,0.5025787353515625,0.1638336181640625
628,joint,mod8,128,blocks4,2,0.05,0.85,0.25,204,0.4478462610980196,0.25267092554652204,0.30298392405367025,0.8125,0.5625,0.5,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.16723245194303782,0.019236508600804614,0.6653900146484375,0.49847412109375,0.1669158935546875
628,joint,mod8,128,blocks4,2,0.05,0.85,0.25,205,0.4478462610980196,0.25267092554652204,0.30298392405367025,0.8125,0.5625,0.5,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.16723245194303782,0.019236508600804614,0.6675796508789062,0.5004119873046875,0.16716766357421875
628,joint,mod8,128,blocks4,2,0.05,0.85,0.25,206,0.4478462610980196,0.25267092554652204,0.30298392405367025,0.8125,0.5625,0.5,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.16723245194303782,0.019236508600804614,0.673736572265625,0.49925994873046875,0.17447662353515625
629,joint,mod8,128,blocks4,2,0.05,0.85,0.5,201,0.6620707482469194,0.010771084561594365,0.01851021421352901,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.24880364754518425,0.019236508600804614,0.7561492919921875,0.50128173828125,0.2548675537109375
629,joint,mod8,128,blocks4,2,0.05,0.85,0.5,202,0.6620707482469194,0.010771084561594365,0.01851021421352901,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.24880364754518425,0.019236508600804614,0.7514877319335938,0.5008316040039062,0.2506561279296875
629,joint,mod8,128,blocks4,2,0.05,0.85,0.5,203,0.6620707482469194,0.010771084561594365,0.01851021421352901,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.24880364754518425,0.019236508600804614,0.7499237060546875,0.5019912719726562,0.24793243408203125
629,joint,mod8,128,blocks4,2,0.05,0.85,0.5,204,0.6620707482469194,0.010771084561594365,0.01851021421352901,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.24880364754518425,0.019236508600804614,0.7513046264648438,0.49964141845703125,0.2516632080078125
629,joint,mod8,128,blocks4,2,0.05,0.85,0.5,205,0.6620707482469194,0.010771084561594365,0.01851021421352901,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.24880364754518425,0.019236508600804614,0.7503433227539062,0.5002517700195312,0.250091552734375
629,joint,mod8,128,blocks4,2,0.05,0.85,0.5,206,0.6620707482469194,0.010771084561594365,0.01851021421352901,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.24880364754518425,0.019236508600804614,0.76025390625,0.49817657470703125,0.26207733154296875
630,joint,mod8,128,blocks4,2,0.6,0.15,0.25,201,0.07843771113565895,0.07667688737602543,0.43157463953704267,0.0625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.013929248182595791,0.0034082533551501593,0.5125503540039062,0.49910736083984375,0.0134429931640625
630,joint,mod8,128,blocks4,2,0.6,0.15,0.25,202,0.07843771113565895,0.07667688737602543,0.43157463953704267,0.0625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.013929248182595791,0.0034082533551501593,0.5145797729492188,0.5008697509765625,0.01371002197265625
630,joint,mod8,128,blocks4,2,0.6,0.15,0.25,203,0.07843771113565895,0.07667688737602543,0.43157463953704267,0.0625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.013929248182595791,0.0034082533551501593,0.5158920288085938,0.501678466796875,0.01421356201171875
630,joint,mod8,128,blocks4,2,0.6,0.15,0.25,204,0.07843771113565895,0.07667688737602543,0.43157463953704267,0.0625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.013929248182595791,0.0034082533551501593,0.5142822265625,0.5002670288085938,0.01401519775390625
630,joint,mod8,128,blocks4,2,0.6,0.15,0.25,205,0.07843771113565895,0.07667688737602543,0.43157463953704267,0.0625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.013929248182595791,0.0034082533551501593,0.5151824951171875,0.5012359619140625,0.013946533203125
630,joint,mod8,128,blocks4,2,0.6,0.15,0.25,206,0.07843771113565895,0.07667688737602543,0.43157463953704267,0.0625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.013929248182595791,0.0034082533551501593,0.5139007568359375,0.4996795654296875,0.01422119140625
631,joint,mod8,128,blocks4,2,0.6,0.15,0.5,201,0.13887563447736292,0.03634345199935431,0.3710932714602107,0.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.024630807743991893,0.0034082533551501593,0.5239334106445312,0.4998931884765625,0.02404022216796875
631,joint,mod8,128,blocks4,2,0.6,0.15,0.5,202,0.13887563447736292,0.03634345199935431,0.3710932714602107,0.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.024630807743991893,0.0034082533551501593,0.524078369140625,0.5003204345703125,0.0237579345703125
631,joint,mod8,128,blocks4,2,0.6,0.15,0.5,203,0.13887563447736292,0.03634345199935431,0.3710932714602107,0.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.024630807743991893,0.0034082533551501593,0.5251235961914062,0.5011062622070312,0.024017333984375
631,joint,mod8,128,blocks4,2,0.6,0.15,0.5,204,0.13887563447736292,0.03634345199935431,0.3710932714602107,0.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.024630807743991893,0.0034082533551501593,0.5254974365234375,0.5006179809570312,0.02487945556640625
631,joint,mod8,128,blocks4,2,0.6,0.15,0.5,205,0.13887563447736292,0.03634345199935431,0.3710932714602107,0.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.024630807743991893,0.0034082533551501593,0.5261001586914062,0.5012588500976562,0.02484130859375
631,joint,mod8,128,blocks4,2,0.6,0.15,0.5,206,0.13887563447736292,0.03634345199935431,0.3710932714602107,0.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.024630807743991893,0.0034082533551501593,0.5256805419921875,0.4988555908203125,0.026824951171875
632,joint,mod8,128,blocks4,2,0.6,0.45,0.25,201,0.1634404812759807,0.14675055032512296,0.38613517502580735,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.03444190777472196,0.010207306022454121,0.53399658203125,0.49910736083984375,0.03488922119140625
632,joint,mod8,128,blocks4,2,0.6,0.45,0.25,202,0.1634404812759807,0.14675055032512296,0.38613517502580735,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.03444190777472196,0.010207306022454121,0.5344467163085938,0.5008697509765625,0.03357696533203125
632,joint,mod8,128,blocks4,2,0.6,0.45,0.25,203,0.1634404812759807,0.14675055032512296,0.38613517502580735,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.03444190777472196,0.010207306022454121,0.5347442626953125,0.501678466796875,0.0330657958984375
632,joint,mod8,128,blocks4,2,0.6,0.45,0.25,204,0.1634404812759807,0.14675055032512296,0.38613517502580735,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.03444190777472196,0.010207306022454121,0.5336227416992188,0.5002670288085938,0.033355712890625
632,joint,mod8,128,blocks4,2,0.6,0.45,0.25,205,0.1634404812759807,0.14675055032512296,0.38613517502580735,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.03444190777472196,0.010207306022454121,0.5359878540039062,0.5012359619140625,0.03475189208984375
632,joint,mod8,128,blocks4,2,0.6,0.45,0.25,206,0.1634404812759807,0.14675055032512296,0.38613517502580735,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.03444190777472196,0.010207306022454121,0.5355072021484375,0.4996795654296875,0.03582763671875
633,joint,mod8,128,blocks4,2,0.6,0.45,0.5,201,0.29100397364268055,0.045219138939393215,0.24360211154010714,1.0,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.061925399814037274,0.010207306022454121,0.5608978271484375,0.4998931884765625,0.061004638671875
633,joint,mod8,128,blocks4,2,0.6,0.45,0.5,202,0.29100397364268055,0.045219138939393215,0.24360211154010714,1.0,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.061925399814037274,0.010207306022454121,0.56170654296875,0.5003204345703125,0.0613861083984375
633,joint,mod8,128,blocks4,2,0.6,0.45,0.5,203,0.29100397364268055,0.045219138939393215,0.24360211154010714,1.0,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.061925399814037274,0.010207306022454121,0.5611190795898438,0.5011062622070312,0.0600128173828125
633,joint,mod8,128,blocks4,2,0.6,0.45,0.5,204,0.29100397364268055,0.045219138939393215,0.24360211154010714,1.0,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.061925399814037274,0.010207306022454121,0.5634307861328125,0.5006179809570312,0.06281280517578125
633,joint,mod8,128,blocks4,2,0.6,0.45,0.5,205,0.29100397364268055,0.045219138939393215,0.24360211154010714,1.0,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.061925399814037274,0.010207306022454121,0.563720703125,0.5012588500976562,0.06246185302734375
633,joint,mod8,128,blocks4,2,0.6,0.45,0.5,206,0.29100397364268055,0.045219138939393215,0.24360211154010714,1.0,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.061925399814037274,0.010207306022454121,0.5644760131835938,0.4988555908203125,0.06562042236328125
634,joint,mod8,128,blocks4,2,0.6,0.85,0.25,201,0.21522027153344592,0.1769736529856318,0.3265174411826979,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.04601408248203634,0.019236508600804614,0.5456085205078125,0.49910736083984375,0.04650115966796875
634,joint,mod8,128,blocks4,2,0.6,0.85,0.25,202,0.21522027153344592,0.1769736529856318,0.3265174411826979,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.04601408248203634,0.019236508600804614,0.5472183227539062,0.5008697509765625,0.04634857177734375
634,joint,mod8,128,blocks4,2,0.6,0.85,0.25,203,0.21522027153344592,0.1769736529856318,0.3265174411826979,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.04601408248203634,0.019236508600804614,0.5464324951171875,0.501678466796875,0.0447540283203125
634,joint,mod8,128,blocks4,2,0.6,0.85,0.25,204,0.21522027153344592,0.1769736529856318,0.3265174411826979,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.04601408248203634,0.019236508600804614,0.545318603515625,0.5002670288085938,0.04505157470703125
634,joint,mod8,128,blocks4,2,0.6,0.85,0.25,205,0.21522027153344592,0.1769736529856318,0.3265174411826979,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.04601408248203634,0.019236508600804614,0.547454833984375,0.5012359619140625,0.0462188720703125
634,joint,mod8,128,blocks4,2,0.6,0.85,0.25,206,0.21522027153344592,0.1769736529856318,0.3265174411826979,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.04601408248203634,0.019236508600804614,0.547210693359375,0.4996795654296875,0.0475311279296875
635,joint,mod8,128,blocks4,2,0.6,0.85,0.5,201,0.3867074541765767,0.02002750577409828,0.1041710533116918,1.0,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.08303381036505628,0.019236508600804614,0.5827713012695312,0.4998931884765625,0.08287811279296875
635,joint,mod8,128,blocks4,2,0.6,0.85,0.5,202,0.3867074541765767,0.02002750577409828,0.1041710533116918,1.0,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.08303381036505628,0.019236508600804614,0.5833358764648438,0.5003204345703125,0.08301544189453125
635,joint,mod8,128,blocks4,2,0.6,0.85,0.5,203,0.3867074541765767,0.02002750577409828,0.1041710533116918,1.0,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.08303381036505628,0.019236508600804614,0.580841064453125,0.5011062622070312,0.07973480224609375
635,joint,mod8,128,blocks4,2,0.6,0.85,0.5,204,0.3867074541765767,0.02002750577409828,0.1041710533116918,1.0,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.08303381036505628,0.019236508600804614,0.5837860107421875,0.5006179809570312,0.08316802978515625
635,joint,mod8,128,blocks4,2,0.6,0.85,0.5,205,0.3867074541765767,0.02002750577409828,0.1041710533116918,1.0,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.08303381036505628,0.019236508600804614,0.5846405029296875,0.5012588500976562,0.08338165283203125
635,joint,mod8,128,blocks4,2,0.6,0.85,0.5,206,0.3867074541765767,0.02002750577409828,0.1041710533116918,1.0,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.08303381036505628,0.019236508600804614,0.5857925415039062,0.4988555908203125,0.08693695068359375
636,joint,mod8,128,blocks4,16,0.05,0.15,0.25,201,0.4903873591411848,0.19845517442273922,0.29536748449771805,0.8125,0.5625,0.5,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.18488885333537722,0.02694298116689431,0.6874313354492188,0.49990081787109375,0.187530517578125
636,joint,mod8,128,blocks4,16,0.05,0.15,0.25,202,0.4903873591411848,0.19845517442273922,0.29536748449771805,0.8125,0.5625,0.5,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.18488885333537722,0.02694298116689431,0.6886825561523438,0.5017929077148438,0.1868896484375
636,joint,mod8,128,blocks4,16,0.05,0.15,0.25,203,0.4903873591411848,0.19845517442273922,0.29536748449771805,0.8125,0.5625,0.5,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.18488885333537722,0.02694298116689431,0.6847915649414062,0.5025787353515625,0.18221282958984375
636,joint,mod8,128,blocks4,16,0.05,0.15,0.25,204,0.4903873591411848,0.19845517442273922,0.29536748449771805,0.8125,0.5625,0.5,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.18488885333537722,0.02694298116689431,0.6824417114257812,0.49847412109375,0.18396759033203125
636,joint,mod8,128,blocks4,16,0.05,0.15,0.25,205,0.4903873591411848,0.19845517442273922,0.29536748449771805,0.8125,0.5625,0.5,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.18488885333537722,0.02694298116689431,0.6864852905273438,0.5004119873046875,0.18607330322265625
636,joint,mod8,128,blocks4,16,0.05,0.15,0.25,206,0.4903873591411848,0.19845517442273922,0.29536748449771805,0.8125,0.5625,0.5,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.18488885333537722,0.02694298116689431,0.6931228637695312,0.49925994873046875,0.1938629150390625
637,joint,mod8,128,blocks4,16,0.05,0.15,0.5,201,0.6723661169381692,0.011240771801958512,0.030913836195085313,1.0,1.0,1.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.259638512835238,0.02694298116689431,0.7670211791992188,0.50128173828125,0.26573944091796875
637,joint,mod8,128,blocks4,16,0.05,0.15,0.5,202,0.6723661169381692,0.011240771801958512,0.030913836195085313,1.0,1.0,1.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.259638512835238,0.02694298116689431,0.7631454467773438,0.5008316040039062,0.2623138427734375
637,joint,mod8,128,blocks4,16,0.05,0.15,0.5,203,0.6723661169381692,0.011240771801958512,0.030913836195085313,1.0,1.0,1.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.259638512835238,0.02694298116689431,0.7616806030273438,0.5019912719726562,0.2596893310546875
637,joint,mod8,128,blocks4,16,0.05,0.15,0.5,204,0.6723661169381692,0.011240771801958512,0.030913836195085313,1.0,1.0,1.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.259638512835238,0.02694298116689431,0.7619476318359375,0.49964141845703125,0.26230621337890625
637,joint,mod8,128,blocks4,16,0.05,0.15,0.5,205,0.6723661169381692,0.011240771801958512,0.030913836195085313,1.0,1.0,1.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.259638512835238,0.02694298116689431,0.7619247436523438,0.5002517700195312,0.2616729736328125
637,joint,mod8,128,blocks4,16,0.05,0.15,0.5,206,0.6723661169381692,0.011240771801958512,0.030913836195085313,1.0,1.0,1.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.259638512835238,0.02694298116689431,0.770965576171875,0.49817657470703125,0.27278900146484375
638,joint,mod8,128,blocks4,16,0.05,0.45,0.25,201,0.6249715211804217,0.10130433837096962,0.273768015703292,1.0,1.0,0.5625,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.26680594043628847,0.07879995522214278,0.7728347778320312,0.49990081787109375,0.2729339599609375
638,joint,mod8,128,blocks4,16,0.05,0.45,0.25,202,0.6249715211804217,0.10130433837096962,0.273768015703292,1.0,1.0,0.5625,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.26680594043628847,0.07879995522214278,0.773529052734375,0.5017929077148438,0.27173614501953125
638,joint,mod8,128,blocks4,16,0.05,0.45,0.25,203,0.6249715211804217,0.10130433837096962,0.273768015703292,1.0,1.0,0.5625,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.26680594043628847,0.07879995522214278,0.7621002197265625,0.5025787353515625,0.259521484375
638,joint,mod8,128,blocks4,16,0.05,0.45,0.25,204,0.6249715211804217,0.10130433837096962,0.273768015703292,1.0,1.0,0.5625,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.26680594043628847,0.07879995522214278,0.7649459838867188,0.49847412109375,0.26647186279296875
638,joint,mod8,128,blocks4,16,0.05,0.45,0.25,205,0.6249715211804217,0.10130433837096962,0.273768015703292,1.0,1.0,0.5625,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.26680594043628847,0.07879995522214278,0.7691192626953125,0.5004119873046875,0.268707275390625
638,joint,mod8,128,blocks4,16,0.05,0.45,0.25,206,0.6249715211804217,0.10130433837096962,0.273768015703292,1.0,1.0,0.5625,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.26680594043628847,0.07879995522214278,0.77667236328125,0.49925994873046875,0.27741241455078125
639,joint,mod8,128,blocks4,16,0.05,0.45,0.5,201,0.7376995112834233,0.010736918079201746,0.02261046694021414,1.0,1.0,1.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.3102599536382824,0.07879995522214278,0.8220138549804688,0.50128173828125,0.32073211669921875
639,joint,mod8,128,blocks4,16,0.05,0.45,0.5,202,0.7376995112834233,0.010736918079201746,0.02261046694021414,1.0,1.0,1.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.3102599536382824,0.07879995522214278,0.8136520385742188,0.5008316040039062,0.3128204345703125
639,joint,mod8,128,blocks4,16,0.05,0.45,0.5,203,0.7376995112834233,0.010736918079201746,0.02261046694021414,1.0,1.0,1.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.3102599536382824,0.07879995522214278,0.811004638671875,0.5019912719726562,0.30901336669921875
639,joint,mod8,128,blocks4,16,0.05,0.45,0.5,204,0.7376995112834233,0.010736918079201746,0.02261046694021414,1.0,1.0,1.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.3102599536382824,0.07879995522214278,0.8125839233398438,0.49964141845703125,0.3129425048828125
639,joint,mod8,128,blocks4,16,0.05,0.45,0.5,205,0.7376995112834233,0.010736918079201746,0.02261046694021414,1.0,1.0,1.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.3102599536382824,0.07879995522214278,0.8099441528320312,0.5002517700195312,0.3096923828125
639,joint,mod8,128,blocks4,16,0.05,0.45,0.5,206,0.7376995112834233,0.010736918079201746,0.02261046694021414,1.0,1.0,1.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.3102599536382824,0.07879995522214278,0.8225250244140625,0.49817657470703125,0.32434844970703125
640,joint,mod8,128,blocks4,16,0.05,0.85,0.25,201,0.6886404368229897,0.05991325414807949,0.2771131755666767,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.31176147243563085,0.1439200453585614,0.8197174072265625,0.49990081787109375,0.31981658935546875
640,joint,mod8,128,blocks4,16,0.05,0.85,0.25,202,0.6886404368229897,0.05991325414807949,0.2771131755666767,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.31176147243563085,0.1439200453585614,0.8217010498046875,0.5017929077148438,0.31990814208984375
640,joint,mod8,128,blocks4,16,0.05,0.85,0.25,203,0.6886404368229897,0.05991325414807949,0.2771131755666767,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.31176147243563085,0.1439200453585614,0.805389404296875,0.5025787353515625,0.3028106689453125
640,joint,mod8,128,blocks4,16,0.05,0.85,0.25,204,0.6886404368229897,0.05991325414807949,0.2771131755666767,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.31176147243563085,0.1439200453585614,0.8108291625976562,0.49847412109375,0.31235504150390625
640,joint,mod8,128,blocks4,16,0.05,0.85,0.25,205,0.6886404368229897,0.05991325414807949,0.2771131755666767,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.31176147243563085,0.1439200453585614,0.813629150390625,0.5004119873046875,0.3132171630859375
640,joint,mod8,128,blocks4,16,0.05,0.85,0.25,206,0.6886404368229897,0.05991325414807949,0.2771131755666767,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.31176147243563085,0.1439200453585614,0.8216171264648438,0.49925994873046875,0.322357177734375
641,joint,mod8,128,blocks4,16,0.05,0.85,0.5,201,0.7789868344965605,0.005636030298698633,0.010381343124923035,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.34110708238296006,0.1439200453585614,0.8524551391601562,0.50128173828125,0.35117340087890625
641,joint,mod8,128,blocks4,16,0.05,0.85,0.5,202,0.7789868344965605,0.005636030298698633,0.010381343124923035,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.34110708238296006,0.1439200453585614,0.8451385498046875,0.5008316040039062,0.34430694580078125
641,joint,mod8,128,blocks4,16,0.05,0.85,0.5,203,0.7789868344965605,0.005636030298698633,0.010381343124923035,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.34110708238296006,0.1439200453585614,0.84246826171875,0.5019912719726562,0.34047698974609375
641,joint,mod8,128,blocks4,16,0.05,0.85,0.5,204,0.7789868344965605,0.005636030298698633,0.010381343124923035,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.34110708238296006,0.1439200453585614,0.8430633544921875,0.49964141845703125,0.34342193603515625
641,joint,mod8,128,blocks4,16,0.05,0.85,0.5,205,0.7789868344965605,0.005636030298698633,0.010381343124923035,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.34110708238296006,0.1439200453585614,0.838592529296875,0.5002517700195312,0.33834075927734375
641,joint,mod8,128,blocks4,16,0.05,0.85,0.5,206,0.7789868344965605,0.005636030298698633,0.010381343124923035,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.34110708238296006,0.1439200453585614,0.8505020141601562,0.49817657470703125,0.352325439453125
642,joint,mod8,128,blocks4,16,0.6,0.15,0.25,201,0.2214117581536067,0.1747810270691585,0.3227529181494091,0.5,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.04754380995518172,0.02694298116689431,0.5475921630859375,0.49910736083984375,0.04848480224609375
642,joint,mod8,128,blocks4,16,0.6,0.15,0.25,202,0.2214117581536067,0.1747810270691585,0.3227529181494091,0.5,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.04754380995518172,0.02694298116689431,0.5481414794921875,0.5008697509765625,0.047271728515625
642,joint,mod8,128,blocks4,16,0.6,0.15,0.25,203,0.2214117581536067,0.1747810270691585,0.3227529181494091,0.5,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.04754380995518172,0.02694298116689431,0.5476455688476562,0.501678466796875,0.04596710205078125
642,joint,mod8,128,blocks4,16,0.6,0.15,0.25,204,0.2214117581536067,0.1747810270691585,0.3227529181494091,0.5,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.04754380995518172,0.02694298116689431,0.54693603515625,0.5002670288085938,0.04666900634765625
642,joint,mod8,128,blocks4,16,0.6,0.15,0.25,205,0.2214117581536067,0.1747810270691585,0.3227529181494091,0.5,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.04754380995518172,0.02694298116689431,0.5488739013671875,0.5012359619140625,0.047637939453125
642,joint,mod8,128,blocks4,16,0.6,0.15,0.25,206,0.2214117581536067,0.1747810270691585,0.3227529181494091,0.5,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.04754380995518172,0.02694298116689431,0.549591064453125,0.4996795654296875,0.0499114990234375
643,joint,mod8,128,blocks4,16,0.6,0.15,0.5,201,0.39193366976284283,0.01626451604415307,0.09839634462980981,1.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.0845902681903439,0.02694298116689431,0.5842361450195312,0.4998931884765625,0.08434295654296875
643,joint,mod8,128,blocks4,16,0.6,0.15,0.5,202,0.39193366976284283,0.01626451604415307,0.09839634462980981,1.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.0845902681903439,0.02694298116689431,0.5845870971679688,0.5003204345703125,0.08426666259765625
643,joint,mod8,128,blocks4,16,0.6,0.15,0.5,203,0.39193366976284283,0.01626451604415307,0.09839634462980981,1.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.0845902681903439,0.02694298116689431,0.582855224609375,0.5011062622070312,0.08174896240234375
643,joint,mod8,128,blocks4,16,0.6,0.15,0.5,204,0.39193366976284283,0.01626451604415307,0.09839634462980981,1.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.0845902681903439,0.02694298116689431,0.5857696533203125,0.5006179809570312,0.08515167236328125
643,joint,mod8,128,blocks4,16,0.6,0.15,0.5,205,0.39193366976284283,0.01626451604415307,0.09839634462980981,1.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.0845902681903439,0.02694298116689431,0.5856857299804688,0.5012588500976562,0.0844268798828125
643,joint,mod8,128,blocks4,16,0.6,0.15,0.5,206,0.39193366976284283,0.01626451604415307,0.09839634462980981,1.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.0845902681903439,0.02694298116689431,0.58795166015625,0.4988555908203125,0.0890960693359375
644,joint,mod8,128,blocks4,16,0.6,0.45,0.25,201,0.25533468954289273,0.15620138613173148,0.3017720406624958,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.0563485572621836,0.07879995522214278,0.5567398071289062,0.49910736083984375,0.0576324462890625
644,joint,mod8,128,blocks4,16,0.6,0.45,0.25,202,0.25533468954289273,0.15620138613173148,0.3017720406624958,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.0563485572621836,0.07879995522214278,0.556549072265625,0.5008697509765625,0.0556793212890625
644,joint,mod8,128,blocks4,16,0.6,0.45,0.25,203,0.25533468954289273,0.15620138613173148,0.3017720406624958,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.0563485572621836,0.07879995522214278,0.556793212890625,0.501678466796875,0.05511474609375
644,joint,mod8,128,blocks4,16,0.6,0.45,0.25,204,0.25533468954289273,0.15620138613173148,0.3017720406624958,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.0563485572621836,0.07879995522214278,0.5561141967773438,0.5002670288085938,0.05584716796875
644,joint,mod8,128,blocks4,16,0.6,0.45,0.25,205,0.25533468954289273,0.15620138613173148,0.3017720406624958,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.0563485572621836,0.07879995522214278,0.5585174560546875,0.5012359619140625,0.057281494140625
644,joint,mod8,128,blocks4,16,0.6,0.45,0.25,206,0.25533468954289273,0.15620138613173148,0.3017720406624958,0.5,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.0563485572621836,0.07879995522214278,0.5591354370117188,0.4996795654296875,0.05945587158203125
645,joint,mod8,128,blocks4,16,0.6,0.45,0.5,201,0.4447163441300224,0.000853412649314716,0.0016946541139061778,1.0,1.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.0927729062723674,0.07879995522214278,0.592315673828125,0.4998931884765625,0.0924224853515625
645,joint,mod8,128,blocks4,16,0.6,0.45,0.5,202,0.4447163441300224,0.000853412649314716,0.0016946541139061778,1.0,1.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.0927729062723674,0.07879995522214278,0.5926132202148438,0.5003204345703125,0.09229278564453125
645,joint,mod8,128,blocks4,16,0.6,0.45,0.5,203,0.4447163441300224,0.000853412649314716,0.0016946541139061778,1.0,1.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.0927729062723674,0.07879995522214278,0.5904617309570312,0.5011062622070312,0.08935546875
645,joint,mod8,128,blocks4,16,0.6,0.45,0.5,204,0.4447163441300224,0.000853412649314716,0.0016946541139061778,1.0,1.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.0927729062723674,0.07879995522214278,0.5936279296875,0.5006179809570312,0.09300994873046875
645,joint,mod8,128,blocks4,16,0.6,0.45,0.5,205,0.4447163441300224,0.000853412649314716,0.0016946541139061778,1.0,1.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.0927729062723674,0.07879995522214278,0.5933761596679688,0.5012588500976562,0.0921173095703125
645,joint,mod8,128,blocks4,16,0.6,0.45,0.5,206,0.4447163441300224,0.000853412649314716,0.0016946541139061778,1.0,1.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.0927729062723674,0.07879995522214278,0.59783935546875,0.4988555908203125,0.0989837646484375
646,joint,mod8,128,blocks4,16,0.6,0.85,0.25,201,0.2699623655423231,0.12289069240416019,0.3051154992965843,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.0617710847066295,0.1439200453585614,0.5622482299804688,0.49910736083984375,0.063140869140625
646,joint,mod8,128,blocks4,16,0.6,0.85,0.25,202,0.2699623655423231,0.12289069240416019,0.3051154992965843,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.0617710847066295,0.1439200453585614,0.5625228881835938,0.5008697509765625,0.06165313720703125
646,joint,mod8,128,blocks4,16,0.6,0.85,0.25,203,0.2699623655423231,0.12289069240416019,0.3051154992965843,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.0617710847066295,0.1439200453585614,0.5605087280273438,0.501678466796875,0.05883026123046875
646,joint,mod8,128,blocks4,16,0.6,0.85,0.25,204,0.2699623655423231,0.12289069240416019,0.3051154992965843,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.0617710847066295,0.1439200453585614,0.5623016357421875,0.5002670288085938,0.06203460693359375
646,joint,mod8,128,blocks4,16,0.6,0.85,0.25,205,0.2699623655423231,0.12289069240416019,0.3051154992965843,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.0617710847066295,0.1439200453585614,0.5638809204101562,0.5012359619140625,0.06264495849609375
646,joint,mod8,128,blocks4,16,0.6,0.85,0.25,206,0.2699623655423231,0.12289069240416019,0.3051154992965843,0.5,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.0617710847066295,0.1439200453585614,0.564544677734375,0.4996795654296875,0.0648651123046875
647,joint,mod8,128,blocks4,16,0.6,0.85,0.5,201,0.44861787163225947,0.00041786938515187065,0.0003879281153328396,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.09461360203956638,0.1439200453585614,0.5950393676757812,0.4998931884765625,0.09514617919921875
647,joint,mod8,128,blocks4,16,0.6,0.85,0.5,202,0.44861787163225947,0.00041786938515187065,0.0003879281153328396,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.09461360203956638,0.1439200453585614,0.5950393676757812,0.5003204345703125,0.09471893310546875
647,joint,mod8,128,blocks4,16,0.6,0.85,0.5,203,0.44861787163225947,0.00041786938515187065,0.0003879281153328396,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.09461360203956638,0.1439200453585614,0.5920028686523438,0.5011062622070312,0.0908966064453125
647,joint,mod8,128,blocks4,16,0.6,0.85,0.5,204,0.44861787163225947,0.00041786938515187065,0.0003879281153328396,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.09461360203956638,0.1439200453585614,0.5953140258789062,0.5006179809570312,0.094696044921875
647,joint,mod8,128,blocks4,16,0.6,0.85,0.5,205,0.44861787163225947,0.00041786938515187065,0.0003879281153328396,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.09461360203956638,0.1439200453585614,0.5954818725585938,0.5012588500976562,0.0942230224609375
647,joint,mod8,128,blocks4,16,0.6,0.85,0.5,206,0.44861787163225947,0.00041786938515187065,0.0003879281153328396,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.09461360203956638,0.1439200453585614,0.598876953125,0.4988555908203125,0.1000213623046875
648,joint,mod8,128,smooth,2,0.05,0.15,0.25,201,0.2158934249818481,0.23279702685695974,0.3682895739673482,0.40625,0.3984375,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.06129148669657676,0.0034082533551501593,0.5644760131835938,0.5003204345703125,0.06415557861328125
648,joint,mod8,128,smooth,2,0.05,0.15,0.25,202,0.17374180714389276,0.22092627352054234,0.4077070682135707,0.328125,0.3203125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.048531437163796605,0.0034082533551501593,0.5478439331054688,0.49970245361328125,0.0481414794921875
648,joint,mod8,128,smooth,2,0.05,0.15,0.25,203,0.19052711305081788,0.2344327174207117,0.38943880983391743,0.359375,0.359375,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.05419770326539301,0.0034082533551501593,0.5521087646484375,0.5002670288085938,0.05184173583984375
648,joint,mod8,128,smooth,2,0.05,0.15,0.25,204,0.17074166982900563,0.22473177727978222,0.4107273748859864,0.3203125,0.3203125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.048392293625556956,0.0034082533551501593,0.5478744506835938,0.4995880126953125,0.04828643798828125
648,joint,mod8,128,smooth,2,0.05,0.15,0.25,205,0.18121600948133476,0.22558505820510424,0.39947252753585594,0.3359375,0.3359375,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.050807074166463094,0.0034082533551501593,0.552490234375,0.5001144409179688,0.05237579345703125
648,joint,mod8,128,smooth,2,0.05,0.15,0.25,206,0.1948839416797294,0.23182274586995588,0.38557164296839513,0.359375,0.359375,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.05496378322743199,0.0034082533551501593,0.5563278198242188,0.4999542236328125,0.05637359619140625
649,joint,mod8,128,smooth,2,0.05,0.15,0.5,201,0.1983771791878951,0.2253506589277053,0.3827310244389016,0.3671875,0.3671875,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.05507182178593234,0.0034082533551501593,0.5558547973632812,0.5020828247070312,0.05377197265625
649,joint,mod8,128,smooth,2,0.05,0.15,0.5,202,0.2568785497542798,0.23350708502986828,0.3253970968318787,0.4765625,0.4765625,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.07222088954122663,0.0034082533551501593,0.5726470947265625,0.49951934814453125,0.07312774658203125
649,joint,mod8,128,smooth,2,0.05,0.15,0.5,203,0.20629769606059106,0.23049796853575694,0.3760251269385835,0.390625,0.34375,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.05801104605866007,0.0034082533551501593,0.5568695068359375,0.5010757446289062,0.05579376220703125
649,joint,mod8,128,smooth,2,0.05,0.15,0.5,204,0.18847796540516348,0.22731929497300887,0.39523355957018225,0.3515625,0.3515625,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.05340481367143135,0.0034082533551501593,0.5551834106445312,0.4999847412109375,0.05519866943359375
649,joint,mod8,128,smooth,2,0.05,0.15,0.5,205,0.26586524579529225,0.23427282192010093,0.3182838709791531,0.5,0.5,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.07532530312026267,0.0034082533551501593,0.5772933959960938,0.49892425537109375,0.078369140625
649,joint,mod8,128,smooth,2,0.05,0.15,0.5,206,0.27862772596245466,0.22744582158475532,0.30804423110660184,0.5234375,0.515625,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.07861177882403728,0.0034082533551501593,0.5813369750976562,0.49927520751953125,0.082061767578125
650,joint,mod8,128,smooth,2,0.05,0.45,0.25,201,0.31742419669501903,0.24819622830606314,0.3892757997504423,0.578125,0.4453125,0.140625,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.10820581777862795,0.010207306022454121,0.6105880737304688,0.5003204345703125,0.11026763916015625
650,joint,mod8,128,smooth,2,0.05,0.45,0.25,202,0.2698280963061226,0.24059564182365725,0.4408201611038838,0.5,0.3515625,0.125,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.090720051491108,0.010207306022454121,0.5894241333007812,0.49970245361328125,0.0897216796875
650,joint,mod8,128,smooth,2,0.05,0.45,0.25,203,0.2684469186594184,0.26299740391620974,0.42811904637731935,0.4921875,0.3828125,0.171875,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.09137736081016469,0.010207306022454121,0.5908660888671875,0.5002670288085938,0.09059906005859375
650,joint,mod8,128,smooth,2,0.05,0.45,0.25,204,0.25757523404254057,0.2451544755463175,0.44967274573461147,0.4609375,0.328125,0.09375,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.08675062327268449,0.010207306022454121,0.5856552124023438,0.4995880126953125,0.08606719970703125
650,joint,mod8,128,smooth,2,0.05,0.45,0.25,205,0.27908667668927667,0.24995395875159274,0.42654919712703326,0.5,0.3828125,0.15625,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.0945158746067232,0.010207306022454121,0.5956497192382812,0.5001144409179688,0.0955352783203125
650,joint,mod8,128,smooth,2,0.05,0.45,0.25,206,0.29110047028063213,0.2511642369077022,0.4133647912585018,0.515625,0.390625,0.15625,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.09863106171320893,0.010207306022454121,0.6035232543945312,0.4999542236328125,0.10356903076171875
651,joint,mod8,128,smooth,2,0.05,0.45,0.5,201,0.3176757677151706,0.23076743206052902,0.3965563887390131,0.5703125,0.40625,0.15625,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.1066975507925296,0.010207306022454121,0.6085662841796875,0.5020828247070312,0.10648345947265625
651,joint,mod8,128,smooth,2,0.05,0.45,0.5,202,0.38740444438461596,0.21528398464449686,0.3229861791575072,0.7109375,0.5078125,0.21875,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.13096943031417224,0.010207306022454121,0.6309585571289062,0.49951934814453125,0.131439208984375
651,joint,mod8,128,smooth,2,0.05,0.45,0.5,203,0.30980782009311814,0.24079309524373602,0.4000145141450213,0.5859375,0.3984375,0.15625,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.10453320008082101,0.010207306022454121,0.6053390502929688,0.5010757446289062,0.1042633056640625
651,joint,mod8,128,smooth,2,0.05,0.45,0.5,204,0.29069605251408137,0.23365743324630603,0.425170324035411,0.53125,0.3671875,0.09375,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.09784136836426685,0.010207306022454121,0.5999832153320312,0.4999847412109375,0.09999847412109375
651,joint,mod8,128,smooth,2,0.05,0.45,0.5,205,0.3846515225114424,0.22801256786761254,0.32229810993170066,0.7265625,0.546875,0.203125,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.1313110243146815,0.010207306022454121,0.6337356567382812,0.49892425537109375,0.1348114013671875
651,joint,mod8,128,smooth,2,0.05,0.45,0.5,206,0.4130260449623379,0.19909574282998457,0.30188017413196,0.765625,0.578125,0.2109375,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.14075562333116104,0.010207306022454121,0.6457061767578125,0.49927520751953125,0.14643096923828125
652,joint,mod8,128,smooth,2,0.05,0.85,0.25,201,0.3917964360860854,0.2729640460652631,0.3719426823361132,0.6953125,0.578125,0.34375,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.14916303953794227,0.019236508600804614,0.6498489379882812,0.5003204345703125,0.14952850341796875
652,joint,mod8,128,smooth,2,0.05,0.85,0.25,202,0.351105646619175,0.2680553141302549,0.42266247185544786,0.6640625,0.5,0.296875,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.13281583174243802,0.019236508600804614,0.632080078125,0.49970245361328125,0.13237762451171875
652,joint,mod8,128,smooth,2,0.05,0.85,0.25,203,0.32417239536801856,0.295404785044217,0.4265242066853371,0.5625,0.4921875,0.328125,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.122920157599606,0.019236508600804614,0.6237945556640625,0.5002670288085938,0.12352752685546875
652,joint,mod8,128,smooth,2,0.05,0.85,0.25,204,0.3323874399287737,0.273429287317084,0.43916591006939415,0.625,0.4609375,0.2421875,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.12594346822336,0.019236508600804614,0.6256866455078125,0.4995880126953125,0.1260986328125
652,joint,mod8,128,smooth,2,0.05,0.85,0.25,205,0.3545865818225608,0.28067871351996276,0.40814143897903365,0.640625,0.5,0.34375,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.13453426676420502,0.019236508600804614,0.6341934204101562,0.5001144409179688,0.1340789794921875
652,joint,mod8,128,smooth,2,0.05,0.85,0.25,206,0.36305265892435223,0.276598978624886,0.40235830686356916,0.65625,0.515625,0.328125,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.13783612119917688,0.019236508600804614,0.6443405151367188,0.4999542236328125,0.14438629150390625
653,joint,mod8,128,smooth,2,0.05,0.85,0.5,201,0.4176214603552266,0.24525982688480916,0.35960639915953174,0.78125,0.5703125,0.375,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.15806719092054788,0.019236508600804614,0.6601028442382812,0.5020828247070312,0.15802001953125
653,joint,mod8,128,smooth,2,0.05,0.85,0.5,202,0.4904592378359041,0.20725226267756156,0.2816612556147099,0.8828125,0.7109375,0.4765625,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.18606664402792106,0.019236508600804614,0.6877822875976562,0.49951934814453125,0.188262939453125
653,joint,mod8,128,smooth,2,0.05,0.85,0.5,203,0.3916439480419975,0.263826640803833,0.37938683394554507,0.7109375,0.5859375,0.34375,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.14879087619858106,0.019236508600804614,0.6510696411132812,0.5010757446289062,0.149993896484375
653,joint,mod8,128,smooth,2,0.05,0.85,0.5,204,0.3828016469128812,0.25150963880226096,0.40156326815113513,0.734375,0.53125,0.234375,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.14534146689249725,0.019236508600804614,0.6481704711914062,0.4999847412109375,0.14818572998046875
653,joint,mod8,128,smooth,2,0.05,0.85,0.5,205,0.4710096392338702,0.23818489570476806,0.2913349394609304,0.8203125,0.7265625,0.4296875,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.17938911741871674,0.019236508600804614,0.67913818359375,0.49892425537109375,0.18021392822265625
653,joint,mod8,128,smooth,2,0.05,0.85,0.5,206,0.5089851623958465,0.19035558792808996,0.26467970207446656,0.90625,0.765625,0.484375,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.1937468771281039,0.019236508600804614,0.6995086669921875,0.49927520751953125,0.20023345947265625
654,joint,mod8,128,smooth,2,0.6,0.15,0.25,201,0.05923074356888547,0.07564103760160654,0.45084986619466594,0.046875,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.010507191917433947,0.0034082533551501593,0.5105514526367188,0.50067138671875,0.00988006591796875
654,joint,mod8,128,smooth,2,0.6,0.15,0.25,202,0.04475152685466624,0.06722035362538312,0.46598530944415595,0.0078125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.007899241534079105,0.0034082533551501593,0.5068435668945312,0.49875640869140625,0.008087158203125
654,joint,mod8,128,smooth,2,0.6,0.15,0.25,203,0.05328822854332342,0.07459461682105999,0.45680094552061357,0.015625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.009458427929133924,0.0034082533551501593,0.5079345703125,0.4990081787109375,0.0089263916015625
654,joint,mod8,128,smooth,2,0.6,0.15,0.25,204,0.047529270767419335,0.07315945957734867,0.46253806842098977,0.03125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.008443574567322578,0.0034082533551501593,0.5088729858398438,0.5005340576171875,0.00833892822265625
654,joint,mod8,128,smooth,2,0.6,0.15,0.25,205,0.047365720024588887,0.06841189722563557,0.46338933637089363,0.015625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.008383449755776462,0.0034082533551501593,0.508544921875,0.49996185302734375,0.00858306884765625
654,joint,mod8,128,smooth,2,0.6,0.15,0.25,206,0.05309176632988144,0.0732031157121568,0.4572136642979555,0.015625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,1.8016000677005646,0.009419621855219537,0.0034082533551501593,0.510345458984375,0.500579833984375,0.009765625
655,joint,mod8,128,smooth,2,0.6,0.15,0.5,201,0.050047977236932675,0.06714634863264447,0.46098678240557345,0.0,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.008840843680441954,0.0034082533551501593,0.5101776123046875,0.5017929077148438,0.00838470458984375
655,joint,mod8,128,smooth,2,0.6,0.15,0.5,202,0.0682664832107953,0.07378836775322392,0.4422461942736451,0.0078125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.012095062194631924,0.0034082533551501593,0.5114974975585938,0.49851226806640625,0.0129852294921875
655,joint,mod8,128,smooth,2,0.6,0.15,0.5,203,0.05416379425455246,0.07153762564777937,0.4563620316244505,0.015625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.009579594404916836,0.0034082533551501593,0.5084991455078125,0.4993896484375,0.0091094970703125
655,joint,mod8,128,smooth,2,0.6,0.15,0.5,204,0.05222457752464281,0.0760179782172406,0.4575403838166529,0.046875,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.009267425683441714,0.0034082533551501593,0.5101852416992188,0.50103759765625,0.00914764404296875
655,joint,mod8,128,smooth,2,0.6,0.15,0.5,205,0.07266098543525909,0.07734995849205739,0.4372467235673053,0.03125,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.012883704850770315,0.0034082533551501593,0.5125885009765625,0.498779296875,0.0138092041015625
655,joint,mod8,128,smooth,2,0.6,0.15,0.5,206,0.0751493903647622,0.07695657056509163,0.4347614935727281,0.0390625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,1.8016000677005646,0.013308486892653813,0.0034082533551501593,0.512725830078125,0.49903106689453125,0.01369476318359375
656,joint,mod8,128,smooth,2,0.6,0.45,0.25,201,0.12500183654788816,0.13674151428399361,0.4321446297522987,0.359375,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.02607198365034284,0.010207306022454121,0.5262298583984375,0.50067138671875,0.0255584716796875
656,joint,mod8,128,smooth,2,0.6,0.45,0.25,202,0.0958816034917294,0.12128705706362576,0.46792046245666136,0.2421875,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.020146387219252278,0.010207306022454121,0.5193023681640625,0.49875640869140625,0.02054595947265625
656,joint,mod8,128,smooth,2,0.6,0.45,0.25,203,0.10997421191156716,0.13605722686908095,0.44884288175680065,0.3125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.023173126569574428,0.010207306022454121,0.5221710205078125,0.4990081787109375,0.023162841796875
656,joint,mod8,128,smooth,2,0.6,0.45,0.25,204,0.09877887871051,0.13142518987508411,0.46116312356301553,0.28125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.020603234487919182,0.010207306022454121,0.521148681640625,0.5005340576171875,0.0206146240234375
656,joint,mod8,128,smooth,2,0.6,0.45,0.25,205,0.10286842255077655,0.12728386852450868,0.45879560799333424,0.28125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.021597674391725333,0.010207306022454121,0.5223464965820312,0.49996185302734375,0.0223846435546875
656,joint,mod8,128,smooth,2,0.6,0.45,0.25,206,0.11263699951310562,0.1340032792148076,0.44640151721902244,0.3125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,4.777968478308151,0.023596435668230838,0.010207306022454121,0.524749755859375,0.500579833984375,0.024169921875
657,joint,mod8,128,smooth,2,0.6,0.45,0.5,201,0.1105334479016403,0.12354961903498113,0.45225622060949144,0.296875,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.023206076472338074,0.010207306022454121,0.5238265991210938,0.5017929077148438,0.02203369140625
657,joint,mod8,128,smooth,2,0.6,0.45,0.5,202,0.1469922090231835,0.13305512316531337,0.4098996001324195,0.4140625,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.0309021886238336,0.010207306022454121,0.5294036865234375,0.49851226806640625,0.03089141845703125
657,joint,mod8,128,smooth,2,0.6,0.45,0.5,203,0.11533692485309291,0.12972929598764232,0.44523980210258063,0.296875,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.024212440436047002,0.010207306022454121,0.5219879150390625,0.4993896484375,0.0225982666015625
657,joint,mod8,128,smooth,2,0.6,0.45,0.5,204,0.10752539646185161,0.13130119586060057,0.4522349093480686,0.28125,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.022379427541114535,0.010207306022454121,0.5240859985351562,0.50103759765625,0.02304840087890625
657,joint,mod8,128,smooth,2,0.6,0.45,0.5,205,0.15205721564050184,0.13490498075647006,0.403558532807586,0.4296875,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.031936334453763295,0.010207306022454121,0.5331878662109375,0.498779296875,0.0344085693359375
657,joint,mod8,128,smooth,2,0.6,0.45,0.5,206,0.15836255933482762,0.130416572993988,0.39766599502091815,0.4296875,0.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,4.777968478308151,0.0331560287978254,0.010207306022454121,0.535125732421875,0.49903106689453125,0.03609466552734375
658,joint,mod8,128,smooth,2,0.6,0.85,0.25,201,0.1703486801285924,0.14992116011119075,0.3979371822856952,0.4375,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.037273283152964326,0.019236508600804614,0.5369110107421875,0.50067138671875,0.0362396240234375
658,joint,mod8,128,smooth,2,0.6,0.85,0.25,202,0.13629390768334113,0.13957712325045268,0.4402665787108382,0.328125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.029763708665895984,0.019236508600804614,0.5290985107421875,0.49875640869140625,0.03034210205078125
658,joint,mod8,128,smooth,2,0.6,0.85,0.25,203,0.1483377927400406,0.16019026583140675,0.4178057739864487,0.359375,0.0078125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.03215421790289148,0.019236508600804614,0.5314712524414062,0.4990081787109375,0.03246307373046875
658,joint,mod8,128,smooth,2,0.6,0.85,0.25,204,0.1332029437040995,0.14299110820293065,0.4425934924681232,0.3203125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.029190914599042977,0.019236508600804614,0.5297164916992188,0.5005340576171875,0.02918243408203125
658,joint,mod8,128,smooth,2,0.6,0.85,0.25,205,0.14749707220006136,0.14827842446351616,0.42437043392680257,0.375,0.0078125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.0321813702981504,0.019236508600804614,0.5333175659179688,0.49996185302734375,0.033355712890625
658,joint,mod8,128,smooth,2,0.6,0.85,0.25,206,0.1556057625171614,0.1505912444966327,0.4144925333597479,0.3828125,0.015625,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,7.916928447532712,0.033983200643305546,0.019236508600804614,0.535797119140625,0.500579833984375,0.03521728515625
659,joint,mod8,128,smooth,2,0.6,0.85,0.5,201,0.1619815327182324,0.13829965751721038,0.4120735803158218,0.40625,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.03539902178073645,0.019236508600804614,0.5356521606445312,0.5017929077148438,0.0338592529296875
659,joint,mod8,128,smooth,2,0.6,0.85,0.5,202,0.2076629415191023,0.14253717872525867,0.3540884633601832,0.5,0.0078125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.04510655142026546,0.019236508600804614,0.5443191528320312,0.49851226806640625,0.045806884765625
659,joint,mod8,128,smooth,2,0.6,0.85,0.5,203,0.16079529202896922,0.14544038793821212,0.4103269578420139,0.3671875,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.03502314801014155,0.019236508600804614,0.5334625244140625,0.4993896484375,0.0340728759765625
659,joint,mod8,128,smooth,2,0.6,0.85,0.5,204,0.14482377655795609,0.13555553438586776,0.4329012630812461,0.3515625,0.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.03178405062847609,0.019236508600804614,0.5329971313476562,0.50103759765625,0.03195953369140625
659,joint,mod8,128,smooth,2,0.6,0.85,0.5,205,0.20727081457668078,0.14432650509250003,0.3546581173961566,0.515625,0.0078125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.04526112765212045,0.019236508600804614,0.545806884765625,0.498779296875,0.047027587890625
659,joint,mod8,128,smooth,2,0.6,0.85,0.5,206,0.21861382873716773,0.13121110236461714,0.34534971072228965,0.5546875,0.0078125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,7.916928447532712,0.047828666530632294,0.019236508600804614,0.549713134765625,0.49903106689453125,0.05068206787109375
660,joint,mod8,128,smooth,16,0.05,0.15,0.25,201,0.48684480922432216,0.20438257508606059,0.3085121573798696,0.8359375,0.6953125,0.4296875,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.18678810169973328,0.02694298116689431,0.6877975463867188,0.5003204345703125,0.18747711181640625
660,joint,mod8,128,smooth,16,0.05,0.15,0.25,202,0.4381647380307735,0.22611847741240723,0.3623768351822553,0.7578125,0.5625,0.3984375,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.16714431643280098,0.02694298116689431,0.6670913696289062,0.49970245361328125,0.167388916015625
660,joint,mod8,128,smooth,16,0.05,0.15,0.25,203,0.38973924613652217,0.2752758534459104,0.388103604480423,0.6640625,0.5546875,0.3984375,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.1496051147024527,0.02694298116689431,0.6500701904296875,0.5002670288085938,0.14980316162109375
660,joint,mod8,128,smooth,16,0.05,0.15,0.25,204,0.42234356265950973,0.23572387996095465,0.379278700266529,0.71875,0.578125,0.3359375,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.16182857303420398,0.02694298116689431,0.6611785888671875,0.4995880126953125,0.161590576171875
660,joint,mod8,128,smooth,16,0.05,0.15,0.25,205,0.43896336506756517,0.24877122947941974,0.3459654993710634,0.7109375,0.6015625,0.4609375,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.1683939969562694,0.02694298116689431,0.6691818237304688,0.5001144409179688,0.1690673828125
660,joint,mod8,128,smooth,16,0.05,0.15,0.25,206,0.45729882889571044,0.22477355136443214,0.34035151575178596,0.8046875,0.671875,0.3828125,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.17589639564386728,0.02694298116689431,0.6854782104492188,0.4999542236328125,0.18552398681640625
661,joint,mod8,128,smooth,16,0.05,0.15,0.5,201,0.526023279405522,0.16654690236745448,0.27281770091564916,0.921875,0.7109375,0.515625,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.20305409052555484,0.02694298116689431,0.703277587890625,0.5020828247070312,0.20119476318359375
661,joint,mod8,128,smooth,16,0.05,0.15,0.5,202,0.5774965773209193,0.12913460235108173,0.20856701960077412,0.9609375,0.875,0.671875,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.225497251493541,0.02694298116689431,0.7291336059570312,0.49951934814453125,0.2296142578125
661,joint,mod8,128,smooth,16,0.05,0.15,0.5,203,0.48271422148664384,0.21028094631055277,0.3148163512101255,0.828125,0.6953125,0.4453125,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.18629516740122937,0.02694298116689431,0.6885299682617188,0.5010757446289062,0.1874542236328125
661,joint,mod8,128,smooth,16,0.05,0.15,0.5,204,0.48905672597496436,0.17598178486590246,0.3271042621041143,0.8828125,0.6953125,0.3828125,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.18852529991338332,0.02694298116689431,0.6913223266601562,0.4999847412109375,0.19133758544921875
661,joint,mod8,128,smooth,16,0.05,0.15,0.5,205,0.5565453967822855,0.16044505023456906,0.22675569107731647,0.9140625,0.8515625,0.5703125,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.2161100877909901,0.02694298116689431,0.7157821655273438,0.49892425537109375,0.21685791015625
661,joint,mod8,128,smooth,16,0.05,0.15,0.5,206,0.5957135298505679,0.10148345853362754,0.18278554376739978,1.0,0.890625,0.6796875,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.23220988152733588,0.02694298116689431,0.7406158447265625,0.49927520751953125,0.24134063720703125
662,joint,mod8,128,smooth,16,0.05,0.45,0.25,201,0.6464406398594668,0.07711243939123609,0.26240876091627924,1.0,0.9765625,0.75,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.28041448612473463,0.07879995522214278,0.7810592651367188,0.5003204345703125,0.28073883056640625
662,joint,mod8,128,smooth,16,0.05,0.45,0.25,202,0.6087017195125526,0.13009154527254763,0.29659064347529696,1.0,0.859375,0.5625,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.25981099492611015,0.07879995522214278,0.7631454467773438,0.49970245361328125,0.2634429931640625
662,joint,mod8,128,smooth,16,0.05,0.45,0.25,203,0.519012005334778,0.2537342698037786,0.3550530939903614,0.8203125,0.71875,0.5546875,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.2192877824790736,0.07879995522214278,0.7188568115234375,0.5002670288085938,0.21858978271484375
662,joint,mod8,128,smooth,16,0.05,0.45,0.25,204,0.5942783755457866,0.17455842178858913,0.2996013608911902,0.9296875,0.828125,0.65625,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.25378545861133034,0.07879995522214278,0.7532806396484375,0.4995880126953125,0.253692626953125
662,joint,mod8,128,smooth,16,0.05,0.45,0.25,205,0.6102408760454999,0.14130799673685604,0.28979097994093894,1.0,0.8125,0.671875,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.2606589043187443,0.07879995522214278,0.762908935546875,0.5001144409179688,0.26279449462890625
662,joint,mod8,128,smooth,16,0.05,0.45,0.25,206,0.6114930542519562,0.141438374641943,0.28929009292802654,0.984375,0.8359375,0.6484375,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.2617968155774505,0.07879995522214278,0.772430419921875,0.4999542236328125,0.2724761962890625
663,joint,mod8,128,smooth,16,0.05,0.45,0.5,201,0.702032051369602,0.05912698230976103,0.13530871046300025,1.0,1.0,0.9296875,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.30163047061541765,0.07879995522214278,0.8042984008789062,0.5020828247070312,0.302215576171875
663,joint,mod8,128,smooth,16,0.05,0.45,0.5,202,0.7134212469993467,0.034199025277539825,0.11476478933268036,1.0,1.0,0.984375,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.3067935839521991,0.07879995522214278,0.8125991821289062,0.49951934814453125,0.313079833984375
663,joint,mod8,128,smooth,16,0.05,0.45,0.5,203,0.648231514237394,0.12195075202591439,0.22987191155710485,1.0,0.921875,0.7890625,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.2784088762560054,0.07879995522214278,0.7811355590820312,0.5010757446289062,0.280059814453125
663,joint,mod8,128,smooth,16,0.05,0.45,0.5,204,0.6754675621008426,0.07707035100660235,0.19284018249152643,1.0,1.0,0.84375,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.2910805992482196,0.07879995522214278,0.795074462890625,0.4999847412109375,0.2950897216796875
663,joint,mod8,128,smooth,16,0.05,0.45,0.5,205,0.6962353486896534,0.061664719808488824,0.1458718214011896,1.0,1.0,0.90625,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.2989674180153192,0.07879995522214278,0.7964706420898438,0.49892425537109375,0.29754638671875
663,joint,mod8,128,smooth,16,0.05,0.45,0.5,206,0.721746219420537,0.026654843440714244,0.09072136143580353,1.0,1.0,1.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.3092120685429159,0.07879995522214278,0.8177871704101562,0.49927520751953125,0.318511962890625
664,joint,mod8,128,smooth,16,0.05,0.85,0.25,201,0.7000188350408143,0.0394294051977444,0.2696179370907627,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.31865605171015166,0.1439200453585614,0.8201904296875,0.5003204345703125,0.3198699951171875
664,joint,mod8,128,smooth,16,0.05,0.85,0.25,202,0.6818365598564471,0.07225964171804487,0.2887563614480396,1.0,1.0,0.78125,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.3085382662032865,0.1439200453585614,0.8129730224609375,0.49970245361328125,0.31327056884765625
664,joint,mod8,128,smooth,16,0.05,0.85,0.25,203,0.596047812710494,0.2129166257289986,0.34370770346931834,0.9140625,0.7890625,0.640625,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.26286288470820107,0.1439200453585614,0.7608184814453125,0.5002670288085938,0.26055145263671875
664,joint,mod8,128,smooth,16,0.05,0.85,0.25,204,0.6679083286857834,0.11965765085782085,0.29491907260564315,1.0,0.9140625,0.8125,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.30064324934690834,0.1439200453585614,0.7980270385742188,0.4995880126953125,0.29843902587890625
664,joint,mod8,128,smooth,16,0.05,0.85,0.25,205,0.6845955118781681,0.07374112854551931,0.2841722716403231,1.0,1.0,0.8203125,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.3099060880349017,0.1439200453585614,0.8096694946289062,0.5001144409179688,0.3095550537109375
664,joint,mod8,128,smooth,16,0.05,0.85,0.25,206,0.6769874954640949,0.08663953348129312,0.2877457387028355,1.0,1.0,0.765625,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.3051484191401169,0.1439200453585614,0.8163604736328125,0.4999542236328125,0.31640625
665,joint,mod8,128,smooth,16,0.05,0.85,0.5,201,0.7643007144702166,0.024775474111527394,0.08067390245792219,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.3400646822255762,0.1439200453585614,0.8434219360351562,0.5020828247070312,0.341339111328125
665,joint,mod8,128,smooth,16,0.05,0.85,0.5,202,0.7630917371017907,0.016186598054388032,0.08851268575369986,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.3402765932219781,0.1439200453585614,0.8464126586914062,0.49951934814453125,0.346893310546875
665,joint,mod8,128,smooth,16,0.05,0.85,0.5,203,0.720208510075598,0.06158904856058858,0.20125245504950384,1.0,1.0,0.921875,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.3243569294036537,0.1439200453585614,0.8270950317382812,0.5010757446289062,0.326019287109375
665,joint,mod8,128,smooth,16,0.05,0.85,0.5,204,0.7441616030651794,0.03705724281481799,0.14633667844122544,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.3342433068321162,0.1439200453585614,0.836395263671875,0.4999847412109375,0.3364105224609375
665,joint,mod8,128,smooth,16,0.05,0.85,0.5,205,0.7540171154564652,0.02790526192963806,0.11341984984534584,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.3369489288347881,0.1439200453585614,0.8308181762695312,0.49892425537109375,0.3318939208984375
665,joint,mod8,128,smooth,16,0.05,0.85,0.5,206,0.7642775970451846,0.012308684326709072,0.08498556407960522,1.0,1.0,1.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.3406239571178552,0.1439200453585614,0.8491363525390625,0.49927520751953125,0.34986114501953125
666,joint,mod8,128,smooth,16,0.6,0.15,0.25,201,0.1890954989038401,0.14313678931116744,0.3813396313177629,0.4765625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.04152539345221364,0.02694298116689431,0.5416030883789062,0.50067138671875,0.04093170166015625
666,joint,mod8,128,smooth,16,0.6,0.15,0.25,202,0.15454215936305105,0.13763129854995204,0.4240591296080672,0.359375,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.033879917695019385,0.02694298116689431,0.5329971313476562,0.49875640869140625,0.03424072265625
666,joint,mod8,128,smooth,16,0.6,0.15,0.25,203,0.1609362385035874,0.15751749854897135,0.4080320206174481,0.390625,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.035053211339928225,0.02694298116689431,0.5341033935546875,0.4990081787109375,0.03509521484375
666,joint,mod8,128,smooth,16,0.6,0.15,0.25,204,0.1499757847035062,0.13710582582178674,0.4298469580374421,0.3359375,0.0,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.03299861841998061,0.02694298116689431,0.5339508056640625,0.5005340576171875,0.033416748046875
666,joint,mod8,128,smooth,16,0.6,0.15,0.25,205,0.16721711189513333,0.14628164702899596,0.4060148429161231,0.4140625,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.036660826300317174,0.02694298116689431,0.5382843017578125,0.49996185302734375,0.03832244873046875
666,joint,mod8,128,smooth,16,0.6,0.15,0.25,206,0.17321146689277472,0.14341499577141673,0.4001534799810109,0.390625,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.3779527559055118,8.879522337456716,0.03794154173662381,0.02694298116689431,0.5402984619140625,0.500579833984375,0.0397186279296875
667,joint,mod8,128,smooth,16,0.6,0.15,0.5,201,0.18734742359375706,0.12959795278552388,0.388538526229344,0.46875,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.04115587624374736,0.02694298116689431,0.5407943725585938,0.5017929077148438,0.03900146484375
667,joint,mod8,128,smooth,16,0.6,0.15,0.5,202,0.23114618365134834,0.12823649274719112,0.33227762444526354,0.5625,0.0234375,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.05055973836129944,0.02694298116689431,0.5491561889648438,0.49851226806640625,0.0506439208984375
667,joint,mod8,128,smooth,16,0.6,0.15,0.5,203,0.18051327591088548,0.13867493373000084,0.39312924505035923,0.375,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.039509040100679606,0.02694298116689431,0.5374526977539062,0.4993896484375,0.03806304931640625
667,joint,mod8,128,smooth,16,0.6,0.15,0.5,204,0.16484658601206925,0.1257617637945532,0.4170964246733763,0.3515625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.036311209072427936,0.02694298116689431,0.5374832153320312,0.50103759765625,0.03644561767578125
667,joint,mod8,128,smooth,16,0.6,0.15,0.5,205,0.2274271879882379,0.13352439422241316,0.33586730541644394,0.5859375,0.0078125,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.049921494930138685,0.02694298116689431,0.55072021484375,0.498779296875,0.05194091796875
667,joint,mod8,128,smooth,16,0.6,0.15,0.5,206,0.2438840361060985,0.11766713849034702,0.3195315597616829,0.6015625,0.0,0.0,0.14625000000000002,0.9982944188188422,0.5039370078740157,8.879522337456716,0.053684100958477865,0.02694298116689431,0.5562973022460938,0.49903106689453125,0.0572662353515625
668,joint,mod8,128,smooth,16,0.6,0.45,0.25,201,0.2642330710139036,0.1197289245877324,0.30793447044709477,0.65625,0.0546875,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.059740288177528855,0.07879995522214278,0.5594253540039062,0.50067138671875,0.05875396728515625
668,joint,mod8,128,smooth,16,0.6,0.45,0.25,202,0.23326325719864022,0.14397568993762552,0.33992398761993325,0.5234375,0.078125,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.05215597620378082,0.07879995522214278,0.5514755249023438,0.49875640869140625,0.0527191162109375
668,joint,mod8,128,smooth,16,0.6,0.45,0.25,203,0.2150115520488316,0.16066755526753185,0.35785247949819965,0.515625,0.046875,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.04839440241652733,0.07879995522214278,0.5469207763671875,0.4990081787109375,0.04791259765625
668,joint,mod8,128,smooth,16,0.6,0.45,0.25,204,0.2281116415553337,0.1380060535386711,0.3509318908839611,0.5625,0.0390625,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.05155350388756764,0.07879995522214278,0.5525970458984375,0.5005340576171875,0.05206298828125
668,joint,mod8,128,smooth,16,0.6,0.45,0.25,205,0.24952330597730693,0.1476549391520708,0.31631864473071714,0.6015625,0.109375,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.055913954422650604,0.07879995522214278,0.5576248168945312,0.49996185302734375,0.0576629638671875
668,joint,mod8,128,smooth,16,0.6,0.45,0.25,206,0.24270106562655014,0.12817779307806493,0.33617075315943895,0.640625,0.0546875,0.0,0.43875000000000014,0.9948832564565281,0.3779527559055118,18.289544060384415,0.055224345942463046,0.07879995522214278,0.5575714111328125,0.500579833984375,0.0569915771484375
669,joint,mod8,128,smooth,16,0.6,0.45,0.5,201,0.3030798120857995,0.10715658561228801,0.2533298937475031,0.796875,0.078125,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.06844904706852378,0.07879995522214278,0.5675582885742188,0.5017929077148438,0.065765380859375
669,joint,mod8,128,smooth,16,0.6,0.45,0.5,202,0.3283644482783934,0.08157577479891581,0.22166957867898612,0.8984375,0.109375,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.07466398809906646,0.07879995522214278,0.574005126953125,0.49851226806640625,0.07549285888671875
669,joint,mod8,128,smooth,16,0.6,0.45,0.5,203,0.2671465594753874,0.12455077036393968,0.30255195173934235,0.7109375,0.0546875,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.06069579831187566,0.07879995522214278,0.559234619140625,0.4993896484375,0.059844970703125
669,joint,mod8,128,smooth,16,0.6,0.45,0.5,204,0.2614490999390521,0.10610603342325145,0.31784430540452935,0.6796875,0.0390625,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.05977433797366219,0.07879995522214278,0.5610885620117188,0.50103759765625,0.06005096435546875
669,joint,mod8,128,smooth,16,0.6,0.45,0.5,205,0.3159394351395959,0.10809443103365457,0.23180367110777125,0.8046875,0.140625,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.07090004133196316,0.07879995522214278,0.5726699829101562,0.498779296875,0.07389068603515625
669,joint,mod8,128,smooth,16,0.6,0.45,0.5,206,0.35234978953258633,0.08056365819111666,0.17892750018459955,0.9296875,0.1796875,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.07893360828468553,0.07879995522214278,0.5820541381835938,0.49903106689453125,0.0830230712890625
670,joint,mod8,128,smooth,16,0.6,0.85,0.25,201,0.2823258686592879,0.07970719066048972,0.30456065592363635,0.8125,0.0,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.06616220077313807,0.1439200453585614,0.5645675659179688,0.50067138671875,0.06389617919921875
670,joint,mod8,128,smooth,16,0.6,0.85,0.25,202,0.2639218500284939,0.12187324968058101,0.3143740328555613,0.53125,0.03125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.06038289270554917,0.1439200453585614,0.5620346069335938,0.49875640869140625,0.0632781982421875
670,joint,mod8,128,smooth,16,0.6,0.85,0.25,203,0.241687176996707,0.15621368816457226,0.33061528437657595,0.5546875,0.0859375,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.05490405538346989,0.1439200453585614,0.5539321899414062,0.4990081787109375,0.05492401123046875
670,joint,mod8,128,smooth,16,0.6,0.85,0.25,204,0.26660980040003834,0.12691100173231637,0.30866011834742557,0.671875,0.125,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.060912644917107905,0.1439200453585614,0.5621185302734375,0.5005340576171875,0.06158447265625
670,joint,mod8,128,smooth,16,0.6,0.85,0.25,205,0.273413176752506,0.1144757049221356,0.30508552210344364,0.65625,0.0234375,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.06325176769781506,0.1439200453585614,0.5655136108398438,0.49996185302734375,0.0655517578125
670,joint,mod8,128,smooth,16,0.6,0.85,0.25,206,0.26698593182855157,0.11093632124046984,0.3158916392877388,0.65625,0.0234375,0.0,0.8287499999999997,0.9903350399734402,0.3779527559055118,29.243479798074404,0.06181803896005907,0.1439200453585614,0.5633087158203125,0.500579833984375,0.0627288818359375
671,joint,mod8,128,smooth,16,0.6,0.85,0.5,201,0.3629244609176625,0.07623762298674468,0.16865142300941222,0.953125,0.203125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.08225237464933086,0.1439200453585614,0.5802154541015625,0.5017929077148438,0.07842254638671875
671,joint,mod8,128,smooth,16,0.6,0.85,0.5,202,0.3710480828431393,0.050581360224470115,0.16149202953351868,1.0,0.125,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.08496433593762467,0.1439200453585614,0.58489990234375,0.49851226806640625,0.08638763427734375
671,joint,mod8,128,smooth,16,0.6,0.85,0.5,203,0.3099723607938676,0.1016714204776518,0.25268068031935753,0.828125,0.09375,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.0712666453343671,0.1439200453585614,0.5701904296875,0.4993896484375,0.07080078125
671,joint,mod8,128,smooth,16,0.6,0.85,0.5,204,0.32248944948476577,0.08846676374578202,0.23616373857472064,0.8671875,0.09375,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.07407315866686137,0.1439200453585614,0.5755081176757812,0.50103759765625,0.07447052001953125
671,joint,mod8,128,smooth,16,0.6,0.85,0.5,205,0.35796443923928567,0.08135741815828185,0.17585071785967482,0.953125,0.1796875,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.0809958765143866,0.1439200453585614,0.5828704833984375,0.498779296875,0.0840911865234375
671,joint,mod8,128,smooth,16,0.6,0.85,0.5,206,0.39089701346542854,0.050066255887828225,0.12224621554140816,1.0,0.265625,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.08796711219135969,0.1439200453585614,0.5915451049804688,0.49903106689453125,0.0925140380859375
672,repair,mod1,32,random,2,0.05,0.15,0.5,201,0.4716407692634429,0.12350210036482741,0.13738058593451974,0.90625,0.90625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.14160129361387946,0.004445868904111361,0.635711669921875,0.500274658203125,0.13543701171875
672,repair,mod1,32,random,2,0.05,0.15,0.5,202,0.5257873953266405,0.021788426375697702,0.08217410319516863,1.0,1.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.16069783562522008,0.004445868904111361,0.663665771484375,0.49896240234375,0.164703369140625
672,repair,mod1,32,random,2,0.05,0.15,0.5,203,0.5095956060525266,0.07406686459618975,0.08408782391409186,0.96875,0.96875,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.15204988041853557,0.004445868904111361,0.64501953125,0.50103759765625,0.14398193359375
672,repair,mod1,32,random,2,0.05,0.15,0.5,204,0.5203106555394358,0.027433866569622246,0.09517483147728695,1.0,1.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.15975303304938204,0.004445868904111361,0.65399169921875,0.502105712890625,0.151885986328125
672,repair,mod1,32,random,2,0.05,0.15,0.5,205,0.48352340655344217,0.11259186512509316,0.11982123532057913,0.9375,0.9375,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.14468152338167353,0.004445868904111361,0.6551513671875,0.49920654296875,0.15594482421875
672,repair,mod1,32,random,2,0.05,0.15,0.5,206,0.4678079743175311,0.12463400361866342,0.13866020680967,0.90625,0.90625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.1394550088644591,0.004445868904111361,0.643218994140625,0.49560546875,0.147613525390625
673,repair,mod1,32,segregated,2,0.05,0.15,0.5,201,0.0314936156245823,0.10399141134275836,0.5449591218335579,0.0625,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.008356380858684486,0.004445868904111361,0.506866455078125,0.499603271484375,0.00726318359375
673,repair,mod1,32,segregated,2,0.05,0.15,0.5,202,0.0314936156245823,0.10399141134275836,0.5449591218335579,0.0625,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.008356380858684486,0.004445868904111361,0.503570556640625,0.49346923828125,0.010101318359375
673,repair,mod1,32,segregated,2,0.05,0.15,0.5,203,0.0314936156245823,0.10399141134275836,0.5449591218335579,0.0625,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.008356380858684486,0.004445868904111361,0.50799560546875,0.496429443359375,0.011566162109375
673,repair,mod1,32,segregated,2,0.05,0.15,0.5,204,0.0314936156245823,0.10399141134275836,0.5449591218335579,0.0625,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.008356380858684486,0.004445868904111361,0.5145263671875,0.5037841796875,0.0107421875
673,repair,mod1,32,segregated,2,0.05,0.15,0.5,205,0.0314936156245823,0.10399141134275836,0.5449591218335579,0.0625,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.008356380858684486,0.004445868904111361,0.50799560546875,0.5003662109375,0.00762939453125
673,repair,mod1,32,segregated,2,0.05,0.15,0.5,206,0.0314936156245823,0.10399141134275836,0.5449591218335579,0.0625,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.008356380858684486,0.004445868904111361,0.50689697265625,0.497467041015625,0.009429931640625
674,repair,mod1,32,random,2,0.05,0.45,0.5,201,0.5630064096458106,0.04781468661795611,0.12736687279047745,1.0,0.96875,0.21875,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.19663926711966334,0.013307891996208077,0.68927001953125,0.500274658203125,0.188995361328125
674,repair,mod1,32,random,2,0.05,0.45,0.5,202,0.5923912344811277,0.022446354301935867,0.06615205400620051,1.0,1.0,0.46875,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.20513690692169098,0.013307891996208077,0.706207275390625,0.49896240234375,0.207244873046875
674,repair,mod1,32,random,2,0.05,0.45,0.5,203,0.5918890123708115,0.025202994356064212,0.06512708291136625,1.0,1.0,0.53125,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.20453223494163975,0.013307891996208077,0.6998291015625,0.50103759765625,0.19879150390625
674,repair,mod1,32,random,2,0.05,0.45,0.5,204,0.5836633881065532,0.02924822936960487,0.08561716392614283,1.0,1.0,0.34375,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.20275013456700242,0.013307891996208077,0.698516845703125,0.502105712890625,0.1964111328125
674,repair,mod1,32,random,2,0.05,0.45,0.5,205,0.5629022769820173,0.05921068580819295,0.1205408704729162,1.0,0.9375,0.34375,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.19526582559206654,0.013307891996208077,0.70867919921875,0.49920654296875,0.20947265625
674,repair,mod1,32,random,2,0.05,0.45,0.5,206,0.5574405503370574,0.053980583585310646,0.13425289168094742,1.0,0.96875,0.3125,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.19400148461767291,0.013307891996208077,0.699462890625,0.49560546875,0.203857421875
675,repair,mod1,32,segregated,2,0.05,0.45,0.5,201,0.06819573366487328,0.13528960964187506,0.6337428854212657,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.021354314326698133,0.013307891996208077,0.519073486328125,0.499603271484375,0.01947021484375
675,repair,mod1,32,segregated,2,0.05,0.45,0.5,202,0.06819573366487328,0.13528960964187506,0.6337428854212657,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.021354314326698133,0.013307891996208077,0.51739501953125,0.49346923828125,0.02392578125
675,repair,mod1,32,segregated,2,0.05,0.45,0.5,203,0.06819573366487328,0.13528960964187506,0.6337428854212657,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.021354314326698133,0.013307891996208077,0.52294921875,0.496429443359375,0.026519775390625
675,repair,mod1,32,segregated,2,0.05,0.45,0.5,204,0.06819573366487328,0.13528960964187506,0.6337428854212657,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.021354314326698133,0.013307891996208077,0.52655029296875,0.5037841796875,0.02276611328125
675,repair,mod1,32,segregated,2,0.05,0.45,0.5,205,0.06819573366487328,0.13528960964187506,0.6337428854212657,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.021354314326698133,0.013307891996208077,0.520660400390625,0.5003662109375,0.020294189453125
675,repair,mod1,32,segregated,2,0.05,0.45,0.5,206,0.06819573366487328,0.13528960964187506,0.6337428854212657,0.0625,0.0625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.021354314326698133,0.013307891996208077,0.523345947265625,0.497467041015625,0.02587890625
676,repair,mod1,32,random,2,0.05,0.85,0.5,201,0.6197838270206727,0.03899932416851832,0.11122241158364102,1.0,1.0,0.8125,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.23507438315554832,0.02506229226333756,0.729827880859375,0.500274658203125,0.22955322265625
676,repair,mod1,32,random,2,0.05,0.85,0.5,202,0.6418766486964609,0.01604261616905672,0.05500289649299833,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.2406689345832352,0.02506229226333756,0.74151611328125,0.49896240234375,0.2425537109375
676,repair,mod1,32,random,2,0.05,0.85,0.5,203,0.6417076913676134,0.015094417121553684,0.057146409180525035,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.24090196647245474,0.02506229226333756,0.734710693359375,0.50103759765625,0.233673095703125
676,repair,mod1,32,random,2,0.05,0.85,0.5,204,0.6334283609410625,0.020851800968523796,0.07777131023210199,1.0,1.0,0.90625,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.23873541567271564,0.02506229226333756,0.738311767578125,0.502105712890625,0.2362060546875
676,repair,mod1,32,random,2,0.05,0.85,0.5,205,0.6155921768330307,0.03539740835151606,0.12154658057162665,1.0,1.0,0.6875,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.23397684556318304,0.02506229226333756,0.749267578125,0.49920654296875,0.25006103515625
676,repair,mod1,32,random,2,0.05,0.85,0.5,206,0.6130442600799371,0.04441058742321969,0.124620073756984,1.0,1.0,0.71875,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.23274387086125317,0.02506229226333756,0.73724365234375,0.49560546875,0.24163818359375
677,repair,mod1,32,segregated,2,0.05,0.85,0.5,201,0.12366385164812016,0.19616485429432942,0.6428530902251028,0.3125,0.0625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.04497409362879384,0.02506229226333756,0.541259765625,0.499603271484375,0.041656494140625
677,repair,mod1,32,segregated,2,0.05,0.85,0.5,202,0.12366385164812016,0.19616485429432942,0.6428530902251028,0.3125,0.0625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.04497409362879384,0.02506229226333756,0.538726806640625,0.49346923828125,0.045257568359375
677,repair,mod1,32,segregated,2,0.05,0.85,0.5,203,0.12366385164812016,0.19616485429432942,0.6428530902251028,0.3125,0.0625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.04497409362879384,0.02506229226333756,0.545989990234375,0.496429443359375,0.049560546875
677,repair,mod1,32,segregated,2,0.05,0.85,0.5,204,0.12366385164812016,0.19616485429432942,0.6428530902251028,0.3125,0.0625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.04497409362879384,0.02506229226333756,0.547149658203125,0.5037841796875,0.043365478515625
677,repair,mod1,32,segregated,2,0.05,0.85,0.5,205,0.12366385164812016,0.19616485429432942,0.6428530902251028,0.3125,0.0625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.04497409362879384,0.02506229226333756,0.5447998046875,0.5003662109375,0.04443359375
677,repair,mod1,32,segregated,2,0.05,0.85,0.5,206,0.12366385164812016,0.19616485429432942,0.6428530902251028,0.3125,0.0625,0.0625,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.04497409362879384,0.02506229226333756,0.54998779296875,0.497467041015625,0.052520751953125
678,repair,mod1,32,random,2,0.6,0.15,0.5,201,0.16616459439334952,0.07817075990412642,0.33458045216955895,0.28125,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.029864584632986416,0.004445868904111361,0.530487060546875,0.5001220703125,0.030364990234375
678,repair,mod1,32,random,2,0.6,0.15,0.5,202,0.19835446337778267,0.04584768557229037,0.2994153229180345,0.34375,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.03581130214029589,0.004445868904111361,0.535064697265625,0.5003662109375,0.034698486328125
678,repair,mod1,32,random,2,0.6,0.15,0.5,203,0.17361090778201624,0.050950744984561,0.3297368712798546,0.1875,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.031235587368501655,0.004445868904111361,0.531768798828125,0.49957275390625,0.032196044921875
678,repair,mod1,32,random,2,0.6,0.15,0.5,204,0.2012450348045252,0.05529126913589753,0.2944897633661119,0.375,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.036314900274739055,0.004445868904111361,0.535858154296875,0.501434326171875,0.034423828125
678,repair,mod1,32,random,2,0.6,0.15,0.5,205,0.16852855965712704,0.07205891831049512,0.33272774115425235,0.1875,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.030264417074409557,0.004445868904111361,0.5316162109375,0.49822998046875,0.03338623046875
678,repair,mod1,32,random,2,0.6,0.15,0.5,206,0.1602117478623294,0.07908570743165473,0.3413923378479303,0.21875,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.028720929300606844,0.004445868904111361,0.524261474609375,0.496673583984375,0.027587890625
679,repair,mod1,32,segregated,2,0.6,0.15,0.5,201,0.005570350159551918,0.020037267224739582,0.5063439740678768,0.0,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.0009587220262024619,0.004445868904111361,0.501251220703125,0.49749755859375,0.003753662109375
679,repair,mod1,32,segregated,2,0.6,0.15,0.5,202,0.005570350159551918,0.020037267224739582,0.5063439740678768,0.0,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.0009587220262024619,0.004445868904111361,0.49468994140625,0.49444580078125,0.000244140625
679,repair,mod1,32,segregated,2,0.6,0.15,0.5,203,0.005570350159551918,0.020037267224739582,0.5063439740678768,0.0,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.0009587220262024619,0.004445868904111361,0.499755859375,0.498046875,0.001708984375
679,repair,mod1,32,segregated,2,0.6,0.15,0.5,204,0.005570350159551918,0.020037267224739582,0.5063439740678768,0.0,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.0009587220262024619,0.004445868904111361,0.501739501953125,0.5008544921875,0.000885009765625
679,repair,mod1,32,segregated,2,0.6,0.15,0.5,205,0.005570350159551918,0.020037267224739582,0.5063439740678768,0.0,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.0009587220262024619,0.004445868904111361,0.501251220703125,0.500244140625,0.001007080078125
679,repair,mod1,32,segregated,2,0.6,0.15,0.5,206,0.005570350159551918,0.020037267224739582,0.5063439740678768,0.0,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,1.8139793325860734,0.0009587220262024619,0.004445868904111361,0.498016357421875,0.49774169921875,0.000274658203125
680,repair,mod1,32,random,2,0.6,0.45,0.5,201,0.29811882453492106,0.09790990437196836,0.219155282876627,0.875,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.0618980232271022,0.013307891996208077,0.5604248046875,0.5001220703125,0.060302734375
680,repair,mod1,32,random,2,0.6,0.45,0.5,202,0.3526772765234163,0.0450298392529798,0.1408775757489918,1.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.07312515688990621,0.013307891996208077,0.572113037109375,0.5003662109375,0.071746826171875
680,repair,mod1,32,random,2,0.6,0.45,0.5,203,0.3303909611816861,0.06909164398868184,0.1742737193887031,0.96875,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.06865298537614445,0.013307891996208077,0.56768798828125,0.49957275390625,0.068115234375
680,repair,mod1,32,random,2,0.6,0.45,0.5,204,0.34459776377784385,0.05435702114804328,0.15396997675983123,1.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.07159218079566097,0.013307891996208077,0.57196044921875,0.501434326171875,0.070526123046875
680,repair,mod1,32,random,2,0.6,0.45,0.5,205,0.30076153924175664,0.08962172015743151,0.2190574474288829,0.875,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.06308010496021926,0.013307891996208077,0.569061279296875,0.49822998046875,0.070831298828125
680,repair,mod1,32,random,2,0.6,0.45,0.5,206,0.2856063173399088,0.09536422433380956,0.2403861929456242,0.8125,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.05979929233305967,0.013307891996208077,0.55450439453125,0.496673583984375,0.057830810546875
681,repair,mod1,32,segregated,2,0.6,0.45,0.5,201,0.014431792785119718,0.04252245987283501,0.5565861888831964,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.0029764278295620126,0.013307891996208077,0.503387451171875,0.49749755859375,0.005889892578125
681,repair,mod1,32,segregated,2,0.6,0.45,0.5,202,0.014431792785119718,0.04252245987283501,0.5565861888831964,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.0029764278295620126,0.013307891996208077,0.499969482421875,0.49444580078125,0.005523681640625
681,repair,mod1,32,segregated,2,0.6,0.45,0.5,203,0.014431792785119718,0.04252245987283501,0.5565861888831964,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.0029764278295620126,0.013307891996208077,0.5030517578125,0.498046875,0.0050048828125
681,repair,mod1,32,segregated,2,0.6,0.45,0.5,204,0.014431792785119718,0.04252245987283501,0.5565861888831964,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.0029764278295620126,0.013307891996208077,0.50506591796875,0.5008544921875,0.00421142578125
681,repair,mod1,32,segregated,2,0.6,0.45,0.5,205,0.014431792785119718,0.04252245987283501,0.5565861888831964,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.0029764278295620126,0.013307891996208077,0.50341796875,0.500244140625,0.003173828125
681,repair,mod1,32,segregated,2,0.6,0.45,0.5,206,0.014431792785119718,0.04252245987283501,0.5565861888831964,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,4.79338355509629,0.0029764278295620126,0.013307891996208077,0.50067138671875,0.49774169921875,0.0029296875
682,repair,mod1,32,random,2,0.6,0.85,0.5,201,0.3394485149407557,0.06758540613393449,0.18314245750215585,0.9375,0.03125,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.07386666583917745,0.02506229226333756,0.57196044921875,0.5001220703125,0.07183837890625
682,repair,mod1,32,random,2,0.6,0.85,0.5,202,0.3922522288031628,0.022755703988659424,0.09251345439867294,1.0,0.03125,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.08358679201968126,0.02506229226333756,0.582794189453125,0.5003662109375,0.082427978515625
682,repair,mod1,32,random,2,0.6,0.85,0.5,203,0.38792909641832773,0.043935493633439876,0.09658631750249354,1.0,0.25,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.08195664817199502,0.02506229226333756,0.583831787109375,0.49957275390625,0.084259033203125
682,repair,mod1,32,random,2,0.6,0.85,0.5,204,0.37789977149964504,0.040354437338723355,0.11824099719903473,1.0,0.03125,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.08099189780556856,0.02506229226333756,0.581329345703125,0.501434326171875,0.07989501953125
682,repair,mod1,32,random,2,0.6,0.85,0.5,205,0.34259051082046355,0.07371773973204293,0.17555477857215301,0.9375,0.03125,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.0740686000002938,0.02506229226333756,0.579986572265625,0.49822998046875,0.081756591796875
682,repair,mod1,32,random,2,0.6,0.85,0.5,206,0.32912132717337506,0.072777276392384,0.1992532225552172,0.90625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.07167003634707225,0.02506229226333756,0.568206787109375,0.496673583984375,0.071533203125
683,repair,mod1,32,segregated,2,0.6,0.85,0.5,201,0.02497150865848292,0.05307925488777637,0.565356408079729,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.005341042068978624,0.02506229226333756,0.5047607421875,0.49749755859375,0.00726318359375
683,repair,mod1,32,segregated,2,0.6,0.85,0.5,202,0.02497150865848292,0.05307925488777637,0.565356408079729,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.005341042068978624,0.02506229226333756,0.5020751953125,0.49444580078125,0.00762939453125
683,repair,mod1,32,segregated,2,0.6,0.85,0.5,203,0.02497150865848292,0.05307925488777637,0.565356408079729,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.005341042068978624,0.02506229226333756,0.505889892578125,0.498046875,0.007843017578125
683,repair,mod1,32,segregated,2,0.6,0.85,0.5,204,0.02497150865848292,0.05307925488777637,0.565356408079729,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.005341042068978624,0.02506229226333756,0.505950927734375,0.5008544921875,0.005096435546875
683,repair,mod1,32,segregated,2,0.6,0.85,0.5,205,0.02497150865848292,0.05307925488777637,0.565356408079729,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.005341042068978624,0.02506229226333756,0.50567626953125,0.500244140625,0.00543212890625
683,repair,mod1,32,segregated,2,0.6,0.85,0.5,206,0.02497150865848292,0.05307925488777637,0.565356408079729,0.0625,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,7.722236528581149,0.005341042068978624,0.02506229226333756,0.504058837890625,0.49774169921875,0.006317138671875
684,repair,mod1,32,random,16,0.05,0.15,0.5,201,0.6457012223361298,0.02741311123748435,0.0828360131067897,1.0,1.0,0.90625,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.2491526260646469,0.035018404025591865,0.74359130859375,0.500274658203125,0.243316650390625
684,repair,mod1,32,random,16,0.05,0.15,0.5,202,0.6585422268310066,0.01219966967597798,0.04357641372885135,1.0,1.0,1.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.2513155027777516,0.035018404025591865,0.752593994140625,0.49896240234375,0.253631591796875
684,repair,mod1,32,random,16,0.05,0.15,0.5,203,0.6588159081712095,0.013224386911531227,0.04657873318305444,1.0,1.0,1.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.25212539069178574,0.035018404025591865,0.74615478515625,0.50103759765625,0.2451171875
684,repair,mod1,32,random,16,0.05,0.15,0.5,204,0.652773570161542,0.014636100576059817,0.06012920351167436,1.0,1.0,1.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.25013302405917337,0.035018404025591865,0.747589111328125,0.502105712890625,0.2454833984375
684,repair,mod1,32,random,16,0.05,0.15,0.5,205,0.6382679633610444,0.027034622685525433,0.10188616062548833,1.0,1.0,0.875,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.24731223085919668,0.035018404025591865,0.76318359375,0.49920654296875,0.26397705078125
684,repair,mod1,32,random,16,0.05,0.15,0.5,206,0.6410543581728742,0.02844123005312557,0.09474744962362164,1.0,1.0,0.90625,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.2480666648102718,0.035018404025591865,0.751922607421875,0.49560546875,0.256317138671875
685,repair,mod1,32,segregated,16,0.05,0.15,0.5,201,0.18886499342294102,0.1975351688820483,0.6139003484755676,0.3125,0.0625,0.0625,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.06771726981942541,0.035018404025591865,0.5643310546875,0.499603271484375,0.064727783203125
685,repair,mod1,32,segregated,16,0.05,0.15,0.5,202,0.18886499342294102,0.1975351688820483,0.6139003484755676,0.3125,0.0625,0.0625,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.06771726981942541,0.035018404025591865,0.562042236328125,0.49346923828125,0.068572998046875
685,repair,mod1,32,segregated,16,0.05,0.15,0.5,203,0.18886499342294102,0.1975351688820483,0.6139003484755676,0.3125,0.0625,0.0625,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.06771726981942541,0.035018404025591865,0.569000244140625,0.496429443359375,0.07257080078125
685,repair,mod1,32,segregated,16,0.05,0.15,0.5,204,0.18886499342294102,0.1975351688820483,0.6139003484755676,0.3125,0.0625,0.0625,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.06771726981942541,0.035018404025591865,0.570709228515625,0.5037841796875,0.066925048828125
685,repair,mod1,32,segregated,16,0.05,0.15,0.5,205,0.18886499342294102,0.1975351688820483,0.6139003484755676,0.3125,0.0625,0.0625,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.06771726981942541,0.035018404025591865,0.56842041015625,0.5003662109375,0.06805419921875
685,repair,mod1,32,segregated,16,0.05,0.15,0.5,206,0.18886499342294102,0.1975351688820483,0.6139003484755676,0.3125,0.0625,0.0625,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.06771726981942541,0.035018404025591865,0.57305908203125,0.497467041015625,0.075592041015625
686,repair,mod1,32,random,16,0.05,0.45,0.5,201,0.7151884216721593,0.013477865388226207,0.058237533636657665,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.29875739329145756,0.1016341463193925,0.79779052734375,0.500274658203125,0.297515869140625
686,repair,mod1,32,random,16,0.05,0.45,0.5,202,0.7272513421737464,0.010251459401512874,0.010422581478886838,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.2996294613072018,0.1016341463193925,0.802154541015625,0.49896240234375,0.303192138671875
686,repair,mod1,32,random,16,0.05,0.45,0.5,203,0.7221372556512489,0.012500215031181088,0.03120420818969477,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.2994036644288346,0.1016341463193925,0.796142578125,0.50103759765625,0.29510498046875
686,repair,mod1,32,random,16,0.05,0.45,0.5,204,0.7262450079197663,0.008761349533068551,0.015125715671849654,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.29965297709941996,0.1016341463193925,0.796630859375,0.502105712890625,0.294525146484375
686,repair,mod1,32,random,16,0.05,0.45,0.5,205,0.7077394233844725,0.016891453060109585,0.08325451395405581,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.29736298644336334,0.1016341463193925,0.81036376953125,0.49920654296875,0.3111572265625
686,repair,mod1,32,random,16,0.05,0.45,0.5,206,0.715630267156884,0.013528645477855279,0.058260573327778814,1.0,1.0,1.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.29912108621475275,0.1016341463193925,0.8023681640625,0.49560546875,0.3067626953125
687,repair,mod1,32,segregated,16,0.05,0.45,0.5,201,0.4273042259745734,0.18125989893520003,0.5037880721134436,0.8125,0.5625,0.3125,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.17359842752359567,0.1016341463193925,0.6697998046875,0.499603271484375,0.170196533203125
687,repair,mod1,32,segregated,16,0.05,0.45,0.5,202,0.4273042259745734,0.18125989893520003,0.5037880721134436,0.8125,0.5625,0.3125,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.17359842752359567,0.1016341463193925,0.670806884765625,0.49346923828125,0.177337646484375
687,repair,mod1,32,segregated,16,0.05,0.45,0.5,203,0.4273042259745734,0.18125989893520003,0.5037880721134436,0.8125,0.5625,0.3125,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.17359842752359567,0.1016341463193925,0.676239013671875,0.496429443359375,0.1798095703125
687,repair,mod1,32,segregated,16,0.05,0.45,0.5,204,0.4273042259745734,0.18125989893520003,0.5037880721134436,0.8125,0.5625,0.3125,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.17359842752359567,0.1016341463193925,0.671966552734375,0.5037841796875,0.168182373046875
687,repair,mod1,32,segregated,16,0.05,0.45,0.5,205,0.4273042259745734,0.18125989893520003,0.5037880721134436,0.8125,0.5625,0.3125,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.17359842752359567,0.1016341463193925,0.68194580078125,0.5003662109375,0.18157958984375
687,repair,mod1,32,segregated,16,0.05,0.45,0.5,206,0.4273042259745734,0.18125989893520003,0.5037880721134436,0.8125,0.5625,0.3125,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.17359842752359567,0.1016341463193925,0.680633544921875,0.497467041015625,0.18316650390625
688,repair,mod1,32,random,16,0.05,0.85,0.5,201,0.73493752159483,0.012304151568266551,0.05034804213910662,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.31286951624667214,0.18376550682153292,0.812896728515625,0.500274658203125,0.3126220703125
688,repair,mod1,32,random,16,0.05,0.85,0.5,202,0.7454412810823823,0.009582728566894207,0.006749124326287664,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.3136528244808421,0.18376550682153292,0.815338134765625,0.49896240234375,0.316375732421875
688,repair,mod1,32,random,16,0.05,0.85,0.5,203,0.7405980132605198,0.011432034444440334,0.027363846899718977,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.313418924464978,0.18376550682153292,0.81292724609375,0.50103759765625,0.3118896484375
688,repair,mod1,32,random,16,0.05,0.85,0.5,204,0.7444968394443437,0.008994250799140764,0.01127936361299238,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.3136776569061047,0.18376550682153292,0.810394287109375,0.502105712890625,0.30828857421875
688,repair,mod1,32,random,16,0.05,0.85,0.5,205,0.7293163994705121,0.014384907226653138,0.07130879320776848,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.3120009540326829,0.18376550682153292,0.823638916015625,0.49920654296875,0.324432373046875
688,repair,mod1,32,random,16,0.05,0.85,0.5,206,0.734961737438442,0.011538349409450553,0.05042132122563489,1.0,1.0,1.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.3128969583545055,0.18376550682153292,0.81597900390625,0.49560546875,0.32037353515625
689,repair,mod1,32,segregated,16,0.05,0.85,0.5,201,0.5951916457429337,0.09392675605488916,0.3609094180735857,1.0,1.0,0.5625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.2584995445796592,0.18376550682153292,0.75445556640625,0.499603271484375,0.254852294921875
689,repair,mod1,32,segregated,16,0.05,0.85,0.5,202,0.5951916457429337,0.09392675605488916,0.3609094180735857,1.0,1.0,0.5625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.2584995445796592,0.18376550682153292,0.755462646484375,0.49346923828125,0.261993408203125
689,repair,mod1,32,segregated,16,0.05,0.85,0.5,203,0.5951916457429337,0.09392675605488916,0.3609094180735857,1.0,1.0,0.5625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.2584995445796592,0.18376550682153292,0.762054443359375,0.496429443359375,0.265625
689,repair,mod1,32,segregated,16,0.05,0.85,0.5,204,0.5951916457429337,0.09392675605488916,0.3609094180735857,1.0,1.0,0.5625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.2584995445796592,0.18376550682153292,0.755157470703125,0.5037841796875,0.251373291015625
689,repair,mod1,32,segregated,16,0.05,0.85,0.5,205,0.5951916457429337,0.09392675605488916,0.3609094180735857,1.0,1.0,0.5625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.2584995445796592,0.18376550682153292,0.769775390625,0.5003662109375,0.2694091796875
689,repair,mod1,32,segregated,16,0.05,0.85,0.5,206,0.5951916457429337,0.09392675605488916,0.3609094180735857,1.0,1.0,0.5625,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.2584995445796592,0.18376550682153292,0.76690673828125,0.497467041015625,0.269439697265625
690,repair,mod1,32,random,16,0.6,0.15,0.5,201,0.35213546215076935,0.059999725091643356,0.1662656270749402,1.0,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.07689934694141436,0.035018404025591865,0.575439453125,0.5001220703125,0.0753173828125
690,repair,mod1,32,random,16,0.6,0.15,0.5,202,0.39853740077704247,0.021423311893566936,0.08377829073492774,1.0,0.09375,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.08510525596659721,0.035018404025591865,0.58428955078125,0.5003662109375,0.08392333984375
690,repair,mod1,32,random,16,0.6,0.15,0.5,203,0.3915172298799958,0.03766740981007285,0.09515511672011731,1.0,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.08355318483747678,0.035018404025591865,0.58245849609375,0.49957275390625,0.0828857421875
690,repair,mod1,32,random,16,0.6,0.15,0.5,204,0.38554060850680666,0.03241732081296333,0.10889766532609808,1.0,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.08314019360724426,0.035018404025591865,0.584228515625,0.501434326171875,0.082794189453125
690,repair,mod1,32,random,16,0.6,0.15,0.5,205,0.3520155145941946,0.06552986319587883,0.16491366580131078,0.9375,0.0625,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.07658482394062623,0.035018404025591865,0.58270263671875,0.49822998046875,0.08447265625
690,repair,mod1,32,random,16,0.6,0.15,0.5,206,0.34281566689746995,0.06312141833355346,0.18213786525463066,1.0,0.03125,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.07515298324413203,0.035018404025591865,0.57318115234375,0.496673583984375,0.076507568359375
691,repair,mod1,32,segregated,16,0.6,0.15,0.5,201,0.03320878821452711,0.05463084580257569,0.5617246266716729,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.0070721165427025945,0.035018404025591865,0.506622314453125,0.49749755859375,0.009124755859375
691,repair,mod1,32,segregated,16,0.6,0.15,0.5,202,0.03320878821452711,0.05463084580257569,0.5617246266716729,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.0070721165427025945,0.035018404025591865,0.502593994140625,0.49444580078125,0.008148193359375
691,repair,mod1,32,segregated,16,0.6,0.15,0.5,203,0.03320878821452711,0.05463084580257569,0.5617246266716729,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.0070721165427025945,0.035018404025591865,0.5078125,0.498046875,0.009765625
691,repair,mod1,32,segregated,16,0.6,0.15,0.5,204,0.03320878821452711,0.05463084580257569,0.5617246266716729,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.0070721165427025945,0.035018404025591865,0.507354736328125,0.5008544921875,0.006500244140625
691,repair,mod1,32,segregated,16,0.6,0.15,0.5,205,0.03320878821452711,0.05463084580257569,0.5617246266716729,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.0070721165427025945,0.035018404025591865,0.50811767578125,0.500244140625,0.00787353515625
691,repair,mod1,32,segregated,16,0.6,0.15,0.5,206,0.03320878821452711,0.05463084580257569,0.5617246266716729,0.0625,0.0,0.0,0.14812500000000003,0.9977745893216006,0.5161290322580645,8.62913048324686,0.0070721165427025945,0.035018404025591865,0.505706787109375,0.49774169921875,0.007965087890625
692,repair,mod1,32,random,16,0.6,0.45,0.5,201,0.40267667331628665,0.027910004298394908,0.09219306516780182,1.0,0.1875,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.08868182523087692,0.1016341463193925,0.58782958984375,0.5001220703125,0.08770751953125
692,repair,mod1,32,random,16,0.6,0.45,0.5,202,0.43016589262673965,0.0076122242328403224,0.03326342430331436,1.0,0.59375,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.09161430382091121,0.1016341463193925,0.591033935546875,0.5003662109375,0.090667724609375
692,repair,mod1,32,random,16,0.6,0.45,0.5,203,0.42310332071288254,0.013593331926958841,0.049152649228031114,1.0,0.40625,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.09105272573100974,0.1016341463193925,0.587249755859375,0.49957275390625,0.087677001953125
692,repair,mod1,32,random,16,0.6,0.45,0.5,204,0.4259221774905674,0.011091776928569743,0.042877549098508154,1.0,0.46875,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.09130149396710702,0.1016341463193925,0.59002685546875,0.501434326171875,0.088592529296875
692,repair,mod1,32,random,16,0.6,0.45,0.5,205,0.38951780316160056,0.03081103498396299,0.11922061483013971,1.0,0.125,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.08695176716993813,0.1016341463193925,0.591888427734375,0.49822998046875,0.093658447265625
692,repair,mod1,32,random,16,0.6,0.45,0.5,206,0.40292262273817353,0.03202256225344148,0.09066961403114022,1.0,0.3125,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.0884435974955604,0.1016341463193925,0.589569091796875,0.496673583984375,0.0928955078125
693,repair,mod1,32,segregated,16,0.6,0.45,0.5,201,0.08334656576612653,0.06769465016749934,0.5306280848873761,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.018359993579644407,0.1016341463193925,0.51605224609375,0.49749755859375,0.0185546875
693,repair,mod1,32,segregated,16,0.6,0.45,0.5,202,0.08334656576612653,0.06769465016749934,0.5306280848873761,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.018359993579644407,0.1016341463193925,0.515716552734375,0.49444580078125,0.021270751953125
693,repair,mod1,32,segregated,16,0.6,0.45,0.5,203,0.08334656576612653,0.06769465016749934,0.5306280848873761,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.018359993579644407,0.1016341463193925,0.521820068359375,0.498046875,0.023773193359375
693,repair,mod1,32,segregated,16,0.6,0.45,0.5,204,0.08334656576612653,0.06769465016749934,0.5306280848873761,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.018359993579644407,0.1016341463193925,0.518096923828125,0.5008544921875,0.017242431640625
693,repair,mod1,32,segregated,16,0.6,0.45,0.5,205,0.08334656576612653,0.06769465016749934,0.5306280848873761,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.018359993579644407,0.1016341463193925,0.519378662109375,0.500244140625,0.019134521484375
693,repair,mod1,32,segregated,16,0.6,0.45,0.5,206,0.08334656576612653,0.06769465016749934,0.5306280848873761,0.0625,0.0,0.0,0.44437499999999996,0.993323767964802,0.5161290322580645,15.826058193889573,0.018359993579644407,0.1016341463193925,0.51666259765625,0.49774169921875,0.0189208984375
694,repair,mod1,32,random,16,0.6,0.85,0.5,201,0.41293725827823013,0.010512962054116034,0.0766892721824783,1.0,0.09375,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.09121960523849838,0.18376550682153292,0.5897216796875,0.5001220703125,0.089599609375
694,repair,mod1,32,random,16,0.6,0.85,0.5,202,0.44114994591444767,0.0036015620332209087,0.011495573847721395,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.0929469671586445,0.18376550682153292,0.59375,0.5003662109375,0.0933837890625
694,repair,mod1,32,random,16,0.6,0.85,0.5,203,0.42830627558251183,0.0039852132443486754,0.04220670656424026,1.0,0.4375,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.0924855724046326,0.18376550682153292,0.590576171875,0.49957275390625,0.09100341796875
694,repair,mod1,32,random,16,0.6,0.85,0.5,204,0.44056641050148504,0.0037140636177506476,0.012915272294182134,1.0,1.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.09293420272641989,0.18376550682153292,0.592254638671875,0.501434326171875,0.0908203125
694,repair,mod1,32,random,16,0.6,0.85,0.5,205,0.3982583755612125,0.011034233005247425,0.10821002891248108,1.0,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.08959603256645347,0.18376550682153292,0.594207763671875,0.49822998046875,0.095977783203125
694,repair,mod1,32,random,16,0.6,0.85,0.5,206,0.4131185595597682,0.011775623146679787,0.07617458255300373,1.0,0.03125,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.09120596503257579,0.18376550682153292,0.594207763671875,0.496673583984375,0.0975341796875
695,repair,mod1,32,segregated,16,0.6,0.85,0.5,201,0.13757244368558996,0.06292197163685741,0.4816467098177861,0.1875,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.030931980393328534,0.18376550682153292,0.52886962890625,0.49749755859375,0.0313720703125
695,repair,mod1,32,segregated,16,0.6,0.85,0.5,202,0.13757244368558996,0.06292197163685741,0.4816467098177861,0.1875,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.030931980393328534,0.18376550682153292,0.5294189453125,0.49444580078125,0.03497314453125
695,repair,mod1,32,segregated,16,0.6,0.85,0.5,203,0.13757244368558996,0.06292197163685741,0.4816467098177861,0.1875,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.030931980393328534,0.18376550682153292,0.53289794921875,0.498046875,0.03485107421875
695,repair,mod1,32,segregated,16,0.6,0.85,0.5,204,0.13757244368558996,0.06292197163685741,0.4816467098177861,0.1875,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.030931980393328534,0.18376550682153292,0.532318115234375,0.5008544921875,0.031463623046875
695,repair,mod1,32,segregated,16,0.6,0.85,0.5,205,0.13757244368558996,0.06292197163685741,0.4816467098177861,0.1875,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.030931980393328534,0.18376550682153292,0.53125,0.500244140625,0.031005859375
695,repair,mod1,32,segregated,16,0.6,0.85,0.5,206,0.13757244368558996,0.06292197163685741,0.4816467098177861,0.1875,0.0,0.0,0.839375,0.9873893394890703,0.5161290322580645,19.23998522885987,0.030931980393328534,0.18376550682153292,0.528839111328125,0.49774169921875,0.031097412109375
696,repair,mod1,128,random,2,0.05,0.15,0.5,201,0.5112804475260133,0.032334255847946594,0.10137814170262567,1.0,1.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.15534531184753197,0.0005917844674098172,0.6578292846679688,0.5021133422851562,0.1557159423828125
696,repair,mod1,128,random,2,0.05,0.15,0.5,202,0.5046910218649817,0.049564474334844164,0.1112042342451791,0.9921875,0.9921875,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.15340623266875197,0.0005917844674098172,0.6577072143554688,0.49938201904296875,0.1583251953125
696,repair,mod1,128,random,2,0.05,0.15,0.5,203,0.49201006311346585,0.09573881976874592,0.11866197074782092,0.953125,0.953125,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.1489380734212562,0.0005917844674098172,0.6456756591796875,0.5020904541015625,0.143585205078125
696,repair,mod1,128,random,2,0.05,0.15,0.5,204,0.44190274318610684,0.1645491360645609,0.16655403047377587,0.859375,0.859375,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.1330564842488993,0.0005917844674098172,0.6362533569335938,0.49959564208984375,0.13665771484375
696,repair,mod1,128,random,2,0.05,0.15,0.5,205,0.4719579922431171,0.1321287153840759,0.13809124568095343,0.9140625,0.9140625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.14268895224668557,0.0005917844674098172,0.6440505981445312,0.501373291015625,0.14267730712890625
696,repair,mod1,128,random,2,0.05,0.15,0.5,206,0.4695557573524074,0.13264612255797417,0.14074920241690225,0.90625,0.90625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.1418645443828321,0.0005917844674098172,0.64813232421875,0.49993133544921875,0.14820098876953125
697,repair,mod1,128,segregated,2,0.05,0.15,0.5,201,0.007873403906145575,0.05375430099510752,0.5668670985019106,0.015625,0.015625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0020890952146711216,0.0005917844674098172,0.5017929077148438,0.5000152587890625,0.00177764892578125
697,repair,mod1,128,segregated,2,0.05,0.15,0.5,202,0.007873403906145575,0.05375430099510752,0.5668670985019106,0.015625,0.015625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0020890952146711216,0.0005917844674098172,0.49979400634765625,0.49948883056640625,0.00030517578125
697,repair,mod1,128,segregated,2,0.05,0.15,0.5,203,0.007873403906145575,0.05375430099510752,0.5668670985019106,0.015625,0.015625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0020890952146711216,0.0005917844674098172,0.5031204223632812,0.5015487670898438,0.0015716552734375
697,repair,mod1,128,segregated,2,0.05,0.15,0.5,204,0.007873403906145575,0.05375430099510752,0.5668670985019106,0.015625,0.015625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0020890952146711216,0.0005917844674098172,0.5014801025390625,0.49965667724609375,0.00182342529296875
697,repair,mod1,128,segregated,2,0.05,0.15,0.5,205,0.007873403906145575,0.05375430099510752,0.5668670985019106,0.015625,0.015625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0020890952146711216,0.0005917844674098172,0.5020294189453125,0.5002899169921875,0.001739501953125
697,repair,mod1,128,segregated,2,0.05,0.15,0.5,206,0.007873403906145575,0.05375430099510752,0.5668670985019106,0.015625,0.015625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0020890952146711216,0.0005917844674098172,0.500823974609375,0.4989013671875,0.001922607421875
698,repair,mod1,128,random,2,0.05,0.45,0.5,201,0.5756658266481611,0.02912768979654133,0.10434894613511447,1.0,1.0,0.234375,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.20097700081389888,0.0017748279334522943,0.7039108276367188,0.5021133422851562,0.2017974853515625
698,repair,mod1,128,random,2,0.05,0.45,0.5,202,0.5676912437769069,0.036966181208642035,0.11900864302486688,1.0,1.0,0.1953125,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.19816208503753863,0.0017748279334522943,0.7030181884765625,0.49938201904296875,0.20363616943359375
698,repair,mod1,128,random,2,0.05,0.45,0.5,203,0.5691304370549869,0.052393073295888465,0.11344466001134651,1.0,0.9765625,0.2265625,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.19844735057882784,0.0017748279334522943,0.6937026977539062,0.5020904541015625,0.19161224365234375
698,repair,mod1,128,random,2,0.05,0.45,0.5,204,0.5229229497319616,0.1362526701186015,0.16980177226014895,0.9296875,0.875,0.203125,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.18151332606000745,0.0017748279334522943,0.683837890625,0.49959564208984375,0.18424224853515625
698,repair,mod1,128,random,2,0.05,0.45,0.5,205,0.5494826095111687,0.10032368465413774,0.13638623988463663,0.96875,0.9296875,0.2890625,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.19093864850510797,0.0017748279334522943,0.6927947998046875,0.501373291015625,0.1914215087890625
698,repair,mod1,128,random,2,0.05,0.45,0.5,206,0.5543881219627751,0.07615745141583743,0.132965690200596,0.984375,0.9296875,0.265625,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.1923952171216692,0.0017748279334522943,0.7003860473632812,0.49993133544921875,0.2004547119140625
699,repair,mod1,128,segregated,2,0.05,0.45,0.5,201,0.01704893341621832,0.07380933552847277,0.6725745013220329,0.015625,0.015625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.005338578581674533,0.0017748279334522943,0.506011962890625,0.5000152587890625,0.0059967041015625
699,repair,mod1,128,segregated,2,0.05,0.45,0.5,202,0.01704893341621832,0.07380933552847277,0.6725745013220329,0.015625,0.015625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.005338578581674533,0.0017748279334522943,0.5022964477539062,0.49948883056640625,0.0028076171875
699,repair,mod1,128,segregated,2,0.05,0.45,0.5,203,0.01704893341621832,0.07380933552847277,0.6725745013220329,0.015625,0.015625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.005338578581674533,0.0017748279334522943,0.5059585571289062,0.5015487670898438,0.0044097900390625
699,repair,mod1,128,segregated,2,0.05,0.45,0.5,204,0.01704893341621832,0.07380933552847277,0.6725745013220329,0.015625,0.015625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.005338578581674533,0.0017748279334522943,0.5034103393554688,0.49965667724609375,0.003753662109375
699,repair,mod1,128,segregated,2,0.05,0.45,0.5,205,0.01704893341621832,0.07380933552847277,0.6725745013220329,0.015625,0.015625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.005338578581674533,0.0017748279334522943,0.5046844482421875,0.5002899169921875,0.00439453125
699,repair,mod1,128,segregated,2,0.05,0.45,0.5,206,0.01704893341621832,0.07380933552847277,0.6725745013220329,0.015625,0.015625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.005338578581674533,0.0017748279334522943,0.503265380859375,0.4989013671875,0.004364013671875
700,repair,mod1,128,random,2,0.05,0.85,0.5,201,0.6218007774917134,0.02979015626474929,0.10259963221319707,1.0,1.0,0.8125,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.23495788371639653,0.0033511293603409875,0.7373580932617188,0.5021133422851562,0.2352447509765625
700,repair,mod1,128,random,2,0.05,0.85,0.5,202,0.6139901359047939,0.034180666542342864,0.11941600337735589,1.0,1.0,0.7421875,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.23235378325832995,0.0033511293603409875,0.7376632690429688,0.49938201904296875,0.23828125
700,repair,mod1,128,random,2,0.05,0.85,0.5,203,0.6173595362264426,0.039431741684217564,0.11222868489416776,1.0,1.0,0.765625,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.233523935326146,0.0033511293603409875,0.7295608520507812,0.5020904541015625,0.22747039794921875
700,repair,mod1,128,random,2,0.05,0.85,0.5,204,0.5765180117695269,0.13050411165798276,0.16476524199434342,0.9609375,0.9296875,0.6640625,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.21760602691711012,0.0033511293603409875,0.7194442749023438,0.49959564208984375,0.2198486328125
700,repair,mod1,128,random,2,0.05,0.85,0.5,205,0.6014096785444042,0.0907805406495832,0.13165819936423112,0.984375,0.96875,0.71875,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.22712930351070515,0.0033511293603409875,0.7278976440429688,0.501373291015625,0.22652435302734375
700,repair,mod1,128,random,2,0.05,0.85,0.5,206,0.6091391165566569,0.05129965660232606,0.12468642542722701,1.0,0.984375,0.7109375,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.22990936916708782,0.0033511293603409875,0.7376327514648438,0.49993133544921875,0.237701416015625
701,repair,mod1,128,segregated,2,0.05,0.85,0.5,201,0.03091596291203004,0.11174771945508741,0.709003392020267,0.078125,0.015625,0.015625,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.01124352340719846,0.0033511293603409875,0.5129928588867188,0.5000152587890625,0.01297760009765625
701,repair,mod1,128,segregated,2,0.05,0.85,0.5,202,0.03091596291203004,0.11174771945508741,0.709003392020267,0.078125,0.015625,0.015625,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.01124352340719846,0.0033511293603409875,0.5088958740234375,0.49948883056640625,0.00940704345703125
701,repair,mod1,128,segregated,2,0.05,0.85,0.5,203,0.03091596291203004,0.11174771945508741,0.709003392020267,0.078125,0.015625,0.015625,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.01124352340719846,0.0033511293603409875,0.5111770629882812,0.5015487670898438,0.0096282958984375
701,repair,mod1,128,segregated,2,0.05,0.85,0.5,204,0.03091596291203004,0.11174771945508741,0.709003392020267,0.078125,0.015625,0.015625,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.01124352340719846,0.0033511293603409875,0.5104217529296875,0.49965667724609375,0.01076507568359375
701,repair,mod1,128,segregated,2,0.05,0.85,0.5,205,0.03091596291203004,0.11174771945508741,0.709003392020267,0.078125,0.015625,0.015625,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.01124352340719846,0.0033511293603409875,0.51068115234375,0.5002899169921875,0.0103912353515625
701,repair,mod1,128,segregated,2,0.05,0.85,0.5,206,0.03091596291203004,0.11174771945508741,0.709003392020267,0.078125,0.015625,0.015625,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.01124352340719846,0.0033511293603409875,0.5093612670898438,0.4989013671875,0.01045989990234375
702,repair,mod1,128,random,2,0.6,0.15,0.5,201,0.18773486197704042,0.06059599374151272,0.311331677940753,0.3515625,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.03384910951671916,0.0005917844674098172,0.5336151123046875,0.5011520385742188,0.03246307373046875
702,repair,mod1,128,random,2,0.6,0.15,0.5,202,0.18681033248576717,0.06745947337416539,0.3113593804499889,0.34375,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.03364474176944753,0.0005917844674098172,0.5333099365234375,0.49871063232421875,0.03459930419921875
702,repair,mod1,128,random,2,0.6,0.15,0.5,203,0.17825929415612543,0.0693473496822012,0.32185567510118884,0.3203125,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0321295942983672,0.0005917844674098172,0.5318450927734375,0.5008316040039062,0.03101348876953125
702,repair,mod1,128,random,2,0.6,0.15,0.5,204,0.15742641302934743,0.08487943802150658,0.34436232236858466,0.2890625,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.02834489797118871,0.0005917844674098172,0.5295791625976562,0.5004043579101562,0.0291748046875
702,repair,mod1,128,random,2,0.6,0.15,0.5,205,0.17193495949315366,0.07870239842285813,0.32798131820755977,0.28125,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.030962396259546277,0.0005917844674098172,0.5342483520507812,0.5020217895507812,0.0322265625
702,repair,mod1,128,random,2,0.6,0.15,0.5,206,0.1696431052054736,0.07762111074061916,0.3310363428323133,0.3046875,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.030565893778678587,0.0005917844674098172,0.5314407348632812,0.5004806518554688,0.0309600830078125
703,repair,mod1,128,segregated,2,0.6,0.15,0.5,201,0.0013925875398879794,0.01030489784654169,0.5106798618577644,0.0,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0002396805065506155,0.0005917844674098172,0.50048828125,0.5003509521484375,0.0001373291015625
703,repair,mod1,128,segregated,2,0.6,0.15,0.5,202,0.0013925875398879794,0.01030489784654169,0.5106798618577644,0.0,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0002396805065506155,0.0005917844674098172,0.499176025390625,0.49847412109375,0.000701904296875
703,repair,mod1,128,segregated,2,0.6,0.15,0.5,203,0.0013925875398879794,0.01030489784654169,0.5106798618577644,0.0,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0002396805065506155,0.0005917844674098172,0.50140380859375,0.5009307861328125,0.0004730224609375
703,repair,mod1,128,segregated,2,0.6,0.15,0.5,204,0.0013925875398879794,0.01030489784654169,0.5106798618577644,0.0,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0002396805065506155,0.0005917844674098172,0.5013198852539062,0.5007476806640625,0.00057220458984375
703,repair,mod1,128,segregated,2,0.6,0.15,0.5,205,0.0013925875398879794,0.01030489784654169,0.5106798618577644,0.0,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0002396805065506155,0.0005917844674098172,0.5008621215820312,0.5008621215820312,0.0
703,repair,mod1,128,segregated,2,0.6,0.15,0.5,206,0.0013925875398879794,0.01030489784654169,0.5106798618577644,0.0,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,1.8232637827317082,0.0002396805065506155,0.0005917844674098172,0.497833251953125,0.49837493896484375,-0.00054168701171875
704,repair,mod1,128,random,2,0.6,0.45,0.5,201,0.3325422515404236,0.06954039354549595,0.1703057685380614,1.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.06868077734259069,0.0017748279334522943,0.568115234375,0.5011520385742188,0.06696319580078125
704,repair,mod1,128,random,2,0.6,0.45,0.5,202,0.3214020580738738,0.07409511544943222,0.1889190426025573,0.984375,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.06680171341257012,0.0017748279334522943,0.5680618286132812,0.49871063232421875,0.0693511962890625
704,repair,mod1,128,random,2,0.6,0.45,0.5,203,0.31914325970926677,0.08785022091115911,0.18811801946062018,0.9296875,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.065987870479782,0.0017748279334522943,0.561859130859375,0.5008316040039062,0.06102752685546875
704,repair,mod1,128,random,2,0.6,0.45,0.5,204,0.2833810250818998,0.12420545007862085,0.23255852993280812,0.796875,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.05838505660898392,0.0017748279334522943,0.5609283447265625,0.5004043579101562,0.06052398681640625
704,repair,mod1,128,random,2,0.6,0.45,0.5,205,0.30168527298904724,0.10295641718152447,0.21289492436638074,0.8828125,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.06276617901278071,0.0017748279334522943,0.5655670166015625,0.5020217895507812,0.06354522705078125
704,repair,mod1,128,random,2,0.6,0.45,0.5,206,0.3036197487885208,0.10622295287372971,0.20765497206216216,0.8671875,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.06275428980923259,0.0017748279334522943,0.5644454956054688,0.5004806518554688,0.06396484375
705,repair,mod1,128,segregated,2,0.6,0.45,0.5,201,0.0036079481962799295,0.022160590447240672,0.5668318908410159,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.0007441069573905032,0.0017748279334522943,0.50103759765625,0.5003509521484375,0.0006866455078125
705,repair,mod1,128,segregated,2,0.6,0.45,0.5,202,0.0036079481962799295,0.022160590447240672,0.5668318908410159,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.0007441069573905032,0.0017748279334522943,0.4996185302734375,0.49847412109375,0.0011444091796875
705,repair,mod1,128,segregated,2,0.6,0.45,0.5,203,0.0036079481962799295,0.022160590447240672,0.5668318908410159,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.0007441069573905032,0.0017748279334522943,0.501190185546875,0.5009307861328125,0.0002593994140625
705,repair,mod1,128,segregated,2,0.6,0.45,0.5,204,0.0036079481962799295,0.022160590447240672,0.5668318908410159,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.0007441069573905032,0.0017748279334522943,0.5009002685546875,0.5007476806640625,0.000152587890625
705,repair,mod1,128,segregated,2,0.6,0.45,0.5,205,0.0036079481962799295,0.022160590447240672,0.5668318908410159,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.0007441069573905032,0.0017748279334522943,0.5013656616210938,0.5008621215820312,0.0005035400390625
705,repair,mod1,128,segregated,2,0.6,0.45,0.5,206,0.0036079481962799295,0.022160590447240672,0.5668318908410159,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,4.804953306269406,0.0007441069573905032,0.0017748279334522943,0.49973297119140625,0.49837493896484375,0.0013580322265625
706,repair,mod1,128,random,2,0.6,0.85,0.5,201,0.36097748215757547,0.04670581072470478,0.14920417813396988,1.0,0.03125,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.07823415003025558,0.0033511293603409875,0.5774078369140625,0.5011520385742188,0.07625579833984375
706,repair,mod1,128,random,2,0.6,0.85,0.5,202,0.34851804187382707,0.05785971073217832,0.16911086931479913,1.0,0.0625,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.07561054906728457,0.0033511293603409875,0.576080322265625,0.49871063232421875,0.07736968994140625
706,repair,mod1,128,random,2,0.6,0.85,0.5,203,0.3526459520776486,0.0641527356039877,0.16032171081813346,0.96875,0.0390625,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.07631632280047426,0.0033511293603409875,0.5731353759765625,0.5008316040039062,0.07230377197265625
706,repair,mod1,128,random,2,0.6,0.85,0.5,204,0.3151011011527107,0.11042455914655747,0.21001014518952138,0.8359375,0.0546875,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.0679738436202043,0.0033511293603409875,0.5696029663085938,0.5004043579101562,0.0691986083984375
706,repair,mod1,128,random,2,0.6,0.85,0.5,205,0.337343635331741,0.08959224719267747,0.1797503075599417,0.90625,0.0390625,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.07276843004166542,0.0033511293603409875,0.5756988525390625,0.5020217895507812,0.07367706298828125
706,repair,mod1,128,random,2,0.6,0.85,0.5,206,0.3408686630344495,0.0864904260813065,0.17350943953230716,0.90625,0.078125,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.07310016081113963,0.0033511293603409875,0.575653076171875,0.5004806518554688,0.07517242431640625
707,repair,mod1,128,segregated,2,0.6,0.85,0.5,201,0.00624287716462073,0.028657850071804263,0.5819900916113874,0.015625,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.001335260517244656,0.0033511293603409875,0.501068115234375,0.5003509521484375,0.0007171630859375
707,repair,mod1,128,segregated,2,0.6,0.85,0.5,202,0.00624287716462073,0.028657850071804263,0.5819900916113874,0.015625,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.001335260517244656,0.0033511293603409875,0.4998626708984375,0.49847412109375,0.0013885498046875
707,repair,mod1,128,segregated,2,0.6,0.85,0.5,203,0.00624287716462073,0.028657850071804263,0.5819900916113874,0.015625,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.001335260517244656,0.0033511293603409875,0.50164794921875,0.5009307861328125,0.0007171630859375
707,repair,mod1,128,segregated,2,0.6,0.85,0.5,204,0.00624287716462073,0.028657850071804263,0.5819900916113874,0.015625,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.001335260517244656,0.0033511293603409875,0.500946044921875,0.5007476806640625,0.0001983642578125
707,repair,mod1,128,segregated,2,0.6,0.85,0.5,205,0.00624287716462073,0.028657850071804263,0.5819900916113874,0.015625,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.001335260517244656,0.0033511293603409875,0.5012283325195312,0.5008621215820312,0.0003662109375
707,repair,mod1,128,segregated,2,0.6,0.85,0.5,206,0.00624287716462073,0.028657850071804263,0.5819900916113874,0.015625,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,7.576351803641753,0.001335260517244656,0.0033511293603409875,0.50054931640625,0.49837493896484375,0.00217437744140625
708,repair,mod1,128,random,16,0.05,0.15,0.5,201,0.6382076075627678,0.024622429378502418,0.09362899389067672,1.0,1.0,0.9296875,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.24565417463825256,0.004724481488629695,0.7479248046875,0.5021133422851562,0.24581146240234375
708,repair,mod1,128,random,16,0.05,0.15,0.5,202,0.6307869027222657,0.030029469113181082,0.11056110450632099,1.0,1.0,0.859375,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.24327459810054708,0.004724481488629695,0.7494277954101562,0.49938201904296875,0.2500457763671875
708,repair,mod1,128,random,16,0.05,0.15,0.5,203,0.6351985878583388,0.030639570755495484,0.10166190194310035,1.0,1.0,0.84375,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.2448956346599118,0.004724481488629695,0.7412185668945312,0.5020904541015625,0.23912811279296875
708,repair,mod1,128,random,16,0.05,0.15,0.5,204,0.6076324492556577,0.08774691548741945,0.1448370380189847,0.984375,0.953125,0.7265625,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.23379387592332807,0.004724481488629695,0.7362060546875,0.49959564208984375,0.23661041259765625
708,repair,mod1,128,random,16,0.05,0.15,0.5,205,0.6270797182941081,0.047567752673586816,0.11577719446479723,1.0,0.984375,0.8046875,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.24161561321308186,0.004724481488629695,0.7420806884765625,0.501373291015625,0.2407073974609375
708,repair,mod1,128,random,16,0.05,0.15,0.5,206,0.6310846601914764,0.03853454497839275,0.10852535092863402,1.0,1.0,0.8671875,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.24313701046546135,0.004724481488629695,0.7508392333984375,0.49993133544921875,0.25090789794921875
709,repair,mod1,128,segregated,16,0.05,0.15,0.5,201,0.0472169182719898,0.12822834199975525,0.7094397911481329,0.078125,0.015625,0.015625,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.01692968282091895,0.004724481488629695,0.5180282592773438,0.5000152587890625,0.01801300048828125
709,repair,mod1,128,segregated,16,0.05,0.15,0.5,202,0.0472169182719898,0.12822834199975525,0.7094397911481329,0.078125,0.015625,0.015625,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.01692968282091895,0.004724481488629695,0.514892578125,0.49948883056640625,0.01540374755859375
709,repair,mod1,128,segregated,16,0.05,0.15,0.5,203,0.0472169182719898,0.12822834199975525,0.7094397911481329,0.078125,0.015625,0.015625,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.01692968282091895,0.004724481488629695,0.5158157348632812,0.5015487670898438,0.0142669677734375
709,repair,mod1,128,segregated,16,0.05,0.15,0.5,204,0.0472169182719898,0.12822834199975525,0.7094397911481329,0.078125,0.015625,0.015625,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.01692968282091895,0.004724481488629695,0.5162887573242188,0.49965667724609375,0.016632080078125
709,repair,mod1,128,segregated,16,0.05,0.15,0.5,205,0.0472169182719898,0.12822834199975525,0.7094397911481329,0.078125,0.015625,0.015625,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.01692968282091895,0.004724481488629695,0.5168380737304688,0.5002899169921875,0.01654815673828125
709,repair,mod1,128,segregated,16,0.05,0.15,0.5,206,0.0472169182719898,0.12822834199975525,0.7094397911481329,0.078125,0.015625,0.015625,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.01692968282091895,0.004724481488629695,0.5160293579101562,0.4989013671875,0.01712799072265625
710,repair,mod1,128,random,16,0.05,0.45,0.5,201,0.7075656996236466,0.017468725519995267,0.07382477176914581,1.0,1.0,1.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.29546291808033676,0.014110735457666612,0.800567626953125,0.5021133422851562,0.29845428466796875
710,repair,mod1,128,random,16,0.05,0.45,0.5,202,0.7009027939201888,0.026708442640934766,0.09135811879944417,1.0,1.0,1.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.29329829483681413,0.014110735457666612,0.7999954223632812,0.49938201904296875,0.3006134033203125
710,repair,mod1,128,random,16,0.05,0.45,0.5,203,0.7029035364853269,0.020566417718867584,0.08756225728805425,1.0,1.0,1.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.29416015814004015,0.014110735457666612,0.7923431396484375,0.5020904541015625,0.290252685546875
710,repair,mod1,128,random,16,0.05,0.45,0.5,204,0.6935679710179864,0.034948895484428255,0.11242745638340657,1.0,1.0,0.9609375,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.2913312302463007,0.014110735457666612,0.7931594848632812,0.49959564208984375,0.2935638427734375
710,repair,mod1,128,random,16,0.05,0.45,0.5,205,0.6998682758415491,0.021480928696013032,0.09846816762661309,1.0,1.0,1.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.29373365945952834,0.014110735457666612,0.7952957153320312,0.501373291015625,0.29392242431640625
710,repair,mod1,128,random,16,0.05,0.45,0.5,206,0.7019787411044394,0.0228606922529294,0.09192970231109607,1.0,1.0,1.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.29431688495041064,0.014110735457666612,0.8027420043945312,0.49993133544921875,0.3028106689453125
711,repair,mod1,128,segregated,16,0.05,0.45,0.5,201,0.10836966952771487,0.2032702197796768,0.7216330000245461,0.203125,0.140625,0.078125,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.04376995769886587,0.014110735457666612,0.5451736450195312,0.5000152587890625,0.04515838623046875
711,repair,mod1,128,segregated,16,0.05,0.45,0.5,202,0.10836966952771487,0.2032702197796768,0.7216330000245461,0.203125,0.140625,0.078125,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.04376995769886587,0.014110735457666612,0.5437698364257812,0.49948883056640625,0.044281005859375
711,repair,mod1,128,segregated,16,0.05,0.45,0.5,203,0.10836966952771487,0.2032702197796768,0.7216330000245461,0.203125,0.140625,0.078125,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.04376995769886587,0.014110735457666612,0.54254150390625,0.5015487670898438,0.04099273681640625
711,repair,mod1,128,segregated,16,0.05,0.45,0.5,204,0.10836966952771487,0.2032702197796768,0.7216330000245461,0.203125,0.140625,0.078125,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.04376995769886587,0.014110735457666612,0.5435867309570312,0.49965667724609375,0.0439300537109375
711,repair,mod1,128,segregated,16,0.05,0.45,0.5,205,0.10836966952771487,0.2032702197796768,0.7216330000245461,0.203125,0.140625,0.078125,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.04376995769886587,0.014110735457666612,0.5440139770507812,0.5002899169921875,0.04372406005859375
711,repair,mod1,128,segregated,16,0.05,0.45,0.5,206,0.10836966952771487,0.2032702197796768,0.7216330000245461,0.203125,0.140625,0.078125,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.04376995769886587,0.014110735457666612,0.544189453125,0.4989013671875,0.0452880859375
712,repair,mod1,128,random,16,0.05,0.85,0.5,201,0.7417304907745874,0.015250903252046076,0.06557634156167014,1.0,1.0,1.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.32058009576385227,0.02649669164562385,0.8279190063476562,0.5021133422851562,0.3258056640625
712,repair,mod1,128,random,16,0.05,0.85,0.5,202,0.7356251521575627,0.022406382723876548,0.08399032794488445,1.0,1.0,1.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.3187321657690538,0.02649669164562385,0.8259506225585938,0.49938201904296875,0.326568603515625
712,repair,mod1,128,random,16,0.05,0.85,0.5,203,0.7392791670104741,0.015772725355289015,0.07301440923877248,1.0,1.0,1.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.31973620879650105,0.02649669164562385,0.8186264038085938,0.5020904541015625,0.31653594970703125
712,repair,mod1,128,random,16,0.05,0.85,0.5,204,0.7347081115625165,0.01831338362574283,0.09161371831848894,1.0,1.0,1.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.31923036931574517,0.02649669164562385,0.820220947265625,0.49959564208984375,0.32062530517578125
712,repair,mod1,128,random,16,0.05,0.85,0.5,205,0.7354255571015893,0.015774111761940667,0.08919581968302463,1.0,1.0,1.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.3194118514382415,0.02649669164562385,0.8209762573242188,0.501373291015625,0.31960296630859375
712,repair,mod1,128,random,16,0.05,0.85,0.5,206,0.7380283516881481,0.017912270939278902,0.07929054334940935,1.0,1.0,1.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.31992491219376135,0.02649669164562385,0.8271331787109375,0.49993133544921875,0.32720184326171875
713,repair,mod1,128,segregated,16,0.05,0.85,0.5,201,0.16762844683683642,0.24704594519066417,0.7095975166347426,0.296875,0.203125,0.109375,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.07073672770269335,0.02649669164562385,0.573394775390625,0.5000152587890625,0.0733795166015625
713,repair,mod1,128,segregated,16,0.05,0.85,0.5,202,0.16762844683683642,0.24704594519066417,0.7095975166347426,0.296875,0.203125,0.109375,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.07073672770269335,0.02649669164562385,0.571533203125,0.49948883056640625,0.07204437255859375
713,repair,mod1,128,segregated,16,0.05,0.85,0.5,203,0.16762844683683642,0.24704594519066417,0.7095975166347426,0.296875,0.203125,0.109375,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.07073672770269335,0.02649669164562385,0.5685958862304688,0.5015487670898438,0.067047119140625
713,repair,mod1,128,segregated,16,0.05,0.85,0.5,204,0.16762844683683642,0.24704594519066417,0.7095975166347426,0.296875,0.203125,0.109375,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.07073672770269335,0.02649669164562385,0.5716476440429688,0.49965667724609375,0.071990966796875
713,repair,mod1,128,segregated,16,0.05,0.85,0.5,205,0.16762844683683642,0.24704594519066417,0.7095975166347426,0.296875,0.203125,0.109375,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.07073672770269335,0.02649669164562385,0.5713577270507812,0.5002899169921875,0.07106781005859375
713,repair,mod1,128,segregated,16,0.05,0.85,0.5,206,0.16762844683683642,0.24704594519066417,0.7095975166347426,0.296875,0.203125,0.109375,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.07073672770269335,0.02649669164562385,0.572021484375,0.4989013671875,0.0731201171875
714,repair,mod1,128,random,16,0.6,0.15,0.5,201,0.36677947608250666,0.044924173456109495,0.14262276687388978,1.0,0.0546875,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.07985023494581038,0.004724481488629695,0.5792999267578125,0.5011520385742188,0.07814788818359375
714,repair,mod1,128,random,16,0.6,0.15,0.5,202,0.35460210481083065,0.05533993189215674,0.1627757561055761,1.0,0.0625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.07740254903617241,0.004724481488629695,0.5778427124023438,0.49871063232421875,0.079132080078125
714,repair,mod1,128,random,16,0.6,0.15,0.5,203,0.35817214167497746,0.06017356990159786,0.15519519676841959,0.9765625,0.0625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.07799804821646585,0.004724481488629695,0.5746841430664062,0.5008316040039062,0.0738525390625
714,repair,mod1,128,random,16,0.6,0.15,0.5,204,0.3232311457413321,0.10296267879593315,0.2029193501475481,0.8671875,0.0390625,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.07021684785953249,0.004724481488629695,0.5715866088867188,0.5004043579101562,0.0711822509765625
714,repair,mod1,128,random,16,0.6,0.15,0.5,205,0.3455141880368662,0.08213676958978028,0.1714543277919571,0.9296875,0.0546875,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.07497213492715626,0.004724481488629695,0.5772933959960938,0.5020217895507812,0.0752716064453125
714,repair,mod1,128,random,16,0.6,0.15,0.5,206,0.3484549296165408,0.07922726972771713,0.16645972096423384,0.9375,0.0546875,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.07534686004777313,0.004724481488629695,0.5785293579101562,0.5004806518554688,0.0780487060546875
715,repair,mod1,128,segregated,16,0.6,0.15,0.5,201,0.008302202106782352,0.030869192381761654,0.5836096712737497,0.015625,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.0017680460748533426,0.004724481488629695,0.5019760131835938,0.5003509521484375,0.00162506103515625
715,repair,mod1,128,segregated,16,0.6,0.15,0.5,202,0.008302202106782352,0.030869192381761654,0.5836096712737497,0.015625,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.0017680460748533426,0.004724481488629695,0.5002593994140625,0.49847412109375,0.0017852783203125
715,repair,mod1,128,segregated,16,0.6,0.15,0.5,203,0.008302202106782352,0.030869192381761654,0.5836096712737497,0.015625,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.0017680460748533426,0.004724481488629695,0.5019607543945312,0.5009307861328125,0.00102996826171875
715,repair,mod1,128,segregated,16,0.6,0.15,0.5,204,0.008302202106782352,0.030869192381761654,0.5836096712737497,0.015625,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.0017680460748533426,0.004724481488629695,0.5016708374023438,0.5007476806640625,0.00092315673828125
715,repair,mod1,128,segregated,16,0.6,0.15,0.5,205,0.008302202106782352,0.030869192381761654,0.5836096712737497,0.015625,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.0017680460748533426,0.004724481488629695,0.5019912719726562,0.5008621215820312,0.001129150390625
715,repair,mod1,128,segregated,16,0.6,0.15,0.5,206,0.008302202106782352,0.030869192381761654,0.5836096712737497,0.015625,0.0,0.0,0.14953124999999998,0.9997040639772303,0.5039370078740157,8.443568871924192,0.0017680460748533426,0.004724481488629695,0.5011138916015625,0.49837493896484375,0.00273895263671875
716,repair,mod1,128,random,16,0.6,0.45,0.5,201,0.39367115539113046,0.03524371600767558,0.10923382132839016,1.0,0.2421875,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.08713397936886952,0.014110735457666612,0.5859909057617188,0.5011520385742188,0.0848388671875
716,repair,mod1,128,random,16,0.6,0.45,0.5,202,0.3812869463416373,0.04872522027319072,0.13121379242685804,1.0,0.15625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.08481236215592797,0.014110735457666612,0.5866775512695312,0.49871063232421875,0.0879669189453125
716,repair,mod1,128,random,16,0.6,0.45,0.5,203,0.3848287867608689,0.04617056194938467,0.12489698873005753,1.0,0.140625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.08551035640727228,0.014110735457666612,0.5837936401367188,0.5008316040039062,0.0829620361328125
716,repair,mod1,128,random,16,0.6,0.45,0.5,204,0.3625654440301025,0.07200576197600773,0.16078083309767147,0.953125,0.15625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.08093273254740739,0.014110735457666612,0.5830841064453125,0.5004043579101562,0.08267974853515625
716,repair,mod1,128,random,16,0.6,0.45,0.5,205,0.3777760071751851,0.05266032464512016,0.13721391750165388,1.0,0.15625,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.08417581180262548,0.014110735457666612,0.586395263671875,0.5020217895507812,0.08437347412109375
716,repair,mod1,128,random,16,0.6,0.45,0.5,206,0.38137154338789037,0.050054282207985114,0.13072843001358758,1.0,0.1875,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.08481209118880828,0.014110735457666612,0.5887527465820312,0.5004806518554688,0.0882720947265625
717,repair,mod1,128,segregated,16,0.6,0.45,0.5,201,0.020853412426183174,0.04932005461539122,0.5865993721918706,0.015625,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.004599552683583974,0.014110735457666612,0.5053253173828125,0.5003509521484375,0.004974365234375
717,repair,mod1,128,segregated,16,0.6,0.45,0.5,202,0.020853412426183174,0.04932005461539122,0.5865993721918706,0.015625,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.004599552683583974,0.014110735457666612,0.503021240234375,0.49847412109375,0.004547119140625
717,repair,mod1,128,segregated,16,0.6,0.45,0.5,203,0.020853412426183174,0.04932005461539122,0.5865993721918706,0.015625,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.004599552683583974,0.014110735457666612,0.50433349609375,0.5009307861328125,0.0034027099609375
717,repair,mod1,128,segregated,16,0.6,0.45,0.5,204,0.020853412426183174,0.04932005461539122,0.5865993721918706,0.015625,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.004599552683583974,0.014110735457666612,0.5041046142578125,0.5007476806640625,0.00335693359375
717,repair,mod1,128,segregated,16,0.6,0.45,0.5,205,0.020853412426183174,0.04932005461539122,0.5865993721918706,0.015625,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.004599552683583974,0.014110735457666612,0.504730224609375,0.5008621215820312,0.00386810302734375
717,repair,mod1,128,segregated,16,0.6,0.45,0.5,206,0.020853412426183174,0.04932005461539122,0.5865993721918706,0.015625,0.0,0.0,0.4485937500000001,0.9991121919316908,0.5039370078740157,15.440320671191447,0.004599552683583974,0.014110735457666612,0.5042572021484375,0.49837493896484375,0.00588226318359375
718,repair,mod1,128,random,16,0.6,0.85,0.5,201,0.40576545878106707,0.029410870878966593,0.09179153211974905,1.0,0.296875,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.09012660156474303,0.02649669164562385,0.5888442993164062,0.5011520385742188,0.0876922607421875
718,repair,mod1,128,random,16,0.6,0.85,0.5,202,0.395067285309677,0.04666779164296975,0.11023658101995223,1.0,0.3203125,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.08787152134585292,0.02649669164562385,0.5897369384765625,0.49871063232421875,0.09102630615234375
718,repair,mod1,128,random,16,0.6,0.85,0.5,203,0.39832631942007957,0.039786410250940527,0.10533727356277817,1.0,0.2421875,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.08874002166985896,0.02649669164562385,0.5872421264648438,0.5008316040039062,0.0864105224609375
718,repair,mod1,128,random,16,0.6,0.85,0.5,204,0.38401571917432065,0.049089387796486736,0.13249908646497827,1.0,0.1953125,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.08645527544597768,0.02649669164562385,0.5887985229492188,0.5004043579101562,0.0883941650390625
718,repair,mod1,128,random,16,0.6,0.85,0.5,205,0.39092226556952475,0.037059188310095116,0.12141032953946541,1.0,0.1875,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.0879649685288395,0.02649669164562385,0.5902557373046875,0.5020217895507812,0.08823394775390625
718,repair,mod1,128,random,16,0.6,0.85,0.5,206,0.3951324875839321,0.03593599300897258,0.11300964661069995,1.0,0.203125,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.08860550464977521,0.02649669164562385,0.5926589965820312,0.5004806518554688,0.0921783447265625
719,repair,mod1,128,segregated,16,0.6,0.85,0.5,201,0.03477461788364589,0.0648839580074198,0.5790202960918425,0.046875,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.007821966215853706,0.02649669164562385,0.5082855224609375,0.5003509521484375,0.0079345703125
719,repair,mod1,128,segregated,16,0.6,0.85,0.5,202,0.03477461788364589,0.0648839580074198,0.5790202960918425,0.046875,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.007821966215853706,0.02649669164562385,0.5062255859375,0.49847412109375,0.00775146484375
719,repair,mod1,128,segregated,16,0.6,0.85,0.5,203,0.03477461788364589,0.0648839580074198,0.5790202960918425,0.046875,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.007821966215853706,0.02649669164562385,0.5073318481445312,0.5009307861328125,0.00640106201171875
719,repair,mod1,128,segregated,16,0.6,0.85,0.5,204,0.03477461788364589,0.0648839580074198,0.5790202960918425,0.046875,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.007821966215853706,0.02649669164562385,0.507232666015625,0.5007476806640625,0.0064849853515625
719,repair,mod1,128,segregated,16,0.6,0.85,0.5,205,0.03477461788364589,0.0648839580074198,0.5790202960918425,0.046875,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.007821966215853706,0.02649669164562385,0.5077972412109375,0.5008621215820312,0.00693511962890625
719,repair,mod1,128,segregated,16,0.6,0.85,0.5,206,0.03477461788364589,0.0648839580074198,0.5790202960918425,0.046875,0.0,0.0,0.8473437499999998,0.9983230292043047,0.5039370078740157,21.794899165332875,0.007821966215853706,0.02649669164562385,0.507568359375,0.49837493896484375,0.00919342041015625
720,null,mod1,32,random,8,0.2,0.0,0.0,201,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.4984130859375,0.4984130859375,0.0
720,null,mod1,32,random,8,0.2,0.0,0.0,202,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.498016357421875,0.498016357421875,0.0
720,null,mod1,32,random,8,0.2,0.0,0.0,203,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.497650146484375,0.497650146484375,0.0
720,null,mod1,32,random,8,0.2,0.0,0.0,204,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.50238037109375,0.50238037109375,0.0
720,null,mod1,32,random,8,0.2,0.0,0.0,205,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.500640869140625,0.500640869140625,0.0
720,null,mod1,32,random,8,0.2,0.0,0.0,206,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.500213623046875,0.500213623046875,0.0
721,null,mod1,32,random,8,0.2,0.0,0.5,201,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.5161290322580645,1.0,0.0,0.0,0.4989013671875,0.4989013671875,0.0
721,null,mod1,32,random,8,0.2,0.0,0.5,202,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.5161290322580645,1.0,0.0,0.0,0.4991455078125,0.4991455078125,0.0
721,null,mod1,32,random,8,0.2,0.0,0.5,203,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.5161290322580645,1.0,0.0,0.0,0.50067138671875,0.50067138671875,0.0
721,null,mod1,32,random,8,0.2,0.0,0.5,204,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.5161290322580645,1.0,0.0,0.0,0.502532958984375,0.502532958984375,0.0
721,null,mod1,32,random,8,0.2,0.0,0.5,205,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.5161290322580645,1.0,0.0,0.0,0.4984130859375,0.4984130859375,0.0
721,null,mod1,32,random,8,0.2,0.0,0.5,206,0.0,0.0,0.4950975679639241,0.0,0.0,0.0,0.0,1.0,0.5161290322580645,1.0,0.0,0.0,0.49664306640625,0.49664306640625,0.0
722,null,mod1,32,random,8,0.2,0.45,0.0,201,0.0,0.0,0.7349427405744926,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.0,11.177613451537425,0.0,0.052178363994254684,0.49822998046875,0.4984130859375,-0.00018310546875
722,null,mod1,32,random,8,0.2,0.45,0.0,202,0.0,0.0,0.7349427405744926,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.0,11.177613451537425,0.0,0.052178363994254684,0.499755859375,0.498016357421875,0.001739501953125
722,null,mod1,32,random,8,0.2,0.45,0.0,203,0.0,0.0,0.7349427405744926,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.0,11.177613451537425,0.0,0.052178363994254684,0.49951171875,0.497650146484375,0.001861572265625
722,null,mod1,32,random,8,0.2,0.45,0.0,204,0.0,0.0,0.7349427405744926,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.0,11.177613451537425,0.0,0.052178363994254684,0.50018310546875,0.50238037109375,-0.002197265625
722,null,mod1,32,random,8,0.2,0.45,0.0,205,0.0,0.0,0.7349427405744926,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.0,11.177613451537425,0.0,0.052178363994254684,0.498321533203125,0.500640869140625,-0.0023193359375
722,null,mod1,32,random,8,0.2,0.45,0.0,206,0.0,0.0,0.7349427405744926,0.0,0.0,0.0,0.44437499999999996,0.993323767964802,0.0,11.177613451537425,0.0,0.052178363994254684,0.49798583984375,0.500213623046875,-0.002227783203125
723,null,mod1,32,random,8,0.2,0.45,0.5,201,0.5856099178933694,0.03943559942786104,0.11921239061308511,1.0,1.0,0.4375,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.2112001099188781,0.052178363994254684,0.704986572265625,0.4989013671875,0.206085205078125
723,null,mod1,32,random,8,0.2,0.45,0.5,202,0.6138501715520943,0.011051227465522211,0.05395669186031159,1.0,1.0,0.875,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.21883193104965662,0.052178363994254684,0.7197265625,0.4991455078125,0.2205810546875
723,null,mod1,32,random,8,0.2,0.45,0.5,203,0.6102124201457404,0.01678583260363944,0.06273573882113753,1.0,1.0,0.71875,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.2178606312895588,0.052178363994254684,0.7132568359375,0.50067138671875,0.21258544921875
723,null,mod1,32,random,8,0.2,0.45,0.5,204,0.606028902173115,0.01624854239249189,0.07427687423546292,1.0,1.0,0.6875,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.2171780800257498,0.052178363994254684,0.71246337890625,0.502532958984375,0.209930419921875
723,null,mod1,32,random,8,0.2,0.45,0.5,205,0.5781854571481292,0.04393628725010833,0.1353064999920955,1.0,1.0,0.4375,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.20898027146581544,0.052178363994254684,0.72259521484375,0.4984130859375,0.22418212890625
723,null,mod1,32,random,8,0.2,0.45,0.5,206,0.5802489378797104,0.04110415878960483,0.13163895371932735,1.0,1.0,0.40625,0.44437499999999996,0.993323767964802,0.5161290322580645,11.177613451537425,0.20992193212717944,0.052178363994254684,0.713104248046875,0.49664306640625,0.216461181640625
724,null,mod1,128,random,8,0.2,0.0,0.0,201,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.49980926513671875,0.49980926513671875,0.0
724,null,mod1,128,random,8,0.2,0.0,0.0,202,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.4994049072265625,0.4994049072265625,0.0
724,null,mod1,128,random,8,0.2,0.0,0.0,203,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.5001296997070312,0.5001296997070312,0.0
724,null,mod1,128,random,8,0.2,0.0,0.0,204,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.4987640380859375,0.4987640380859375,0.0
724,null,mod1,128,random,8,0.2,0.0,0.0,205,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.5009231567382812,0.5009231567382812,0.0
724,null,mod1,128,random,8,0.2,0.0,0.0,206,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.5001754760742188,0.5001754760742188,0.0
725,null,mod1,128,random,8,0.2,0.0,0.5,201,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.5039370078740157,1.0,0.0,0.0,0.5019378662109375,0.5019378662109375,0.0
725,null,mod1,128,random,8,0.2,0.0,0.5,202,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.5039370078740157,1.0,0.0,0.0,0.49915313720703125,0.49915313720703125,0.0
725,null,mod1,128,random,8,0.2,0.0,0.5,203,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.5039370078740157,1.0,0.0,0.0,0.5010910034179688,0.5010910034179688,0.0
725,null,mod1,128,random,8,0.2,0.0,0.5,204,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.5039370078740157,1.0,0.0,0.0,0.49927520751953125,0.49927520751953125,0.0
725,null,mod1,128,random,8,0.2,0.0,0.5,205,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.5039370078740157,1.0,0.0,0.0,0.5012435913085938,0.5012435913085938,0.0
725,null,mod1,128,random,8,0.2,0.0,0.5,206,0.0,0.0,0.4950975679639242,0.0,0.0,0.0,0.0,1.0,0.5039370078740157,1.0,0.0,0.0,0.5002975463867188,0.5002975463867188,0.0
726,null,mod1,128,random,8,0.2,0.45,0.0,201,0.0,0.0,0.7327293912042658,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.0,10.768725866481915,0.0,0.007080434001659253,0.49907684326171875,0.49980926513671875,-0.000732421875
726,null,mod1,128,random,8,0.2,0.45,0.0,202,0.0,0.0,0.7327293912042658,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.0,10.768725866481915,0.0,0.007080434001659253,0.49935150146484375,0.4994049072265625,-5.340576171875e-05
726,null,mod1,128,random,8,0.2,0.45,0.0,203,0.0,0.0,0.7327293912042658,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.0,10.768725866481915,0.0,0.007080434001659253,0.5006942749023438,0.5001296997070312,0.0005645751953125
726,null,mod1,128,random,8,0.2,0.45,0.0,204,0.0,0.0,0.7327293912042658,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.0,10.768725866481915,0.0,0.007080434001659253,0.5001449584960938,0.4987640380859375,0.00138092041015625
726,null,mod1,128,random,8,0.2,0.45,0.0,205,0.0,0.0,0.7327293912042658,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.0,10.768725866481915,0.0,0.007080434001659253,0.5008773803710938,0.5009231567382812,-4.57763671875e-05
726,null,mod1,128,random,8,0.2,0.45,0.0,206,0.0,0.0,0.7327293912042658,0.0,0.0,0.0,0.4485937500000001,0.9991121919316908,0.0,10.768725866481915,0.0,0.007080434001659253,0.49846649169921875,0.5001754760742188,-0.001708984375
727,null,mod1,128,random,8,0.2,0.45,0.5,201,0.5826208002276567,0.033977770268818305,0.12429822426199325,1.0,1.0,0.3984375,0.4485937500000001,0.9991121919316908,0.5039370078740157,10.768725866481915,0.21008695638181363,0.007080434001659253,0.7113494873046875,0.5019378662109375,0.20941162109375
727,null,mod1,128,random,8,0.2,0.45,0.5,202,0.5708879685209518,0.044744524244127865,0.14813421136365545,1.0,1.0,0.3046875,0.4485937500000001,0.9991121919316908,0.5039370078740157,10.768725866481915,0.20629841635225094,0.007080434001659253,0.7104873657226562,0.49915313720703125,0.211334228515625
727,null,mod1,128,random,8,0.2,0.45,0.5,203,0.5745744530953716,0.048164415717527456,0.13862513614377023,1.0,0.96875,0.3359375,0.4485937500000001,0.9991121919316908,0.5039370078740157,10.768725866481915,0.20715272705218762,0.007080434001659253,0.7041091918945312,0.5010910034179688,0.2030181884765625
727,null,mod1,128,random,8,0.2,0.45,0.5,204,0.5386556101323896,0.10640503232355031,0.19040388398997501,0.96875,0.890625,0.3359375,0.4485937500000001,0.9991121919316908,0.5039370078740157,10.768725866481915,0.1934047061908161,0.007080434001659253,0.695831298828125,0.49927520751953125,0.19655609130859375
727,null,mod1,128,random,8,0.2,0.45,0.5,205,0.5631078629560415,0.07093869474299339,0.1554604632713964,1.0,0.9453125,0.375,0.4485937500000001,0.9991121919316908,0.5039370078740157,10.768725866481915,0.2026325530172363,0.007080434001659253,0.7040634155273438,0.5012435913085938,0.20281982421875
727,null,mod1,128,random,8,0.2,0.45,0.5,206,0.5673639817801459,0.06255436642857642,0.14851719603425587,1.0,0.953125,0.40625,0.4485937500000001,0.9991121919316908,0.5039370078740157,10.768725866481915,0.20406325522563443,0.007080434001659253,0.7114181518554688,0.5002975463867188,0.21112060546875


==> anc/rci_supplement/evidence/rci_probe2/results/test_event.json <==
{
  "completed": "2026-10-02T08:36:26Z",
  "runs": 3216
}

==> anc/rci_supplement/evidence/rci_probe2/results/worst_conditions.csv <==
cid,split,topology,n,layout,T,sigma,alpha,p,seed,C,H,B,C025,C075,C150,Lambda,slem,I_comp,neff,exact,mu_T,Q,Q_null,G_cap,pred_old_three,pred_coreach_one,pred_coreach_three,pred_threshold_three
616.0,joint,matching,128.0,smooth,16.0,0.05,0.85,0.25,201.0,0.7770289029703821,0.02232721378155275,0.33266664405419927,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,101.29105227273007,0.3773759143898537,0.6069512206149403,0.87847900390625,0.5004425048828125,0.3798967997233073,0.21175781297676788,0.3497239343610868,0.42020104797873414,0.2891871886030449
592.0,joint,matching,128.0,blocks4,16.0,0.05,0.85,0.25,201.0,0.7769002006174882,0.014932119340245648,0.33637428664665275,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.3779527559055118,101.29105227273007,0.37820875209454163,0.6069512206149403,0.8818283081054688,0.49990081787109375,0.3818206787109375,0.21175781297676788,0.3510296122464294,0.4204445514494248,0.2891871886030449
614.0,joint,matching,128.0,smooth,16.0,0.05,0.45,0.25,201.0,0.739080644035823,0.0485768603610195,0.30521627642098736,1.0,1.0,1.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,55.60856841318703,0.3505811278970599,0.38588937714427396,0.8509368896484375,0.5004425048828125,0.3532613118489583,0.15560057810373332,0.32063777001225774,0.37919685472971976,0.2877594534981865
590.0,joint,matching,128.0,blocks4,16.0,0.05,0.45,0.25,201.0,0.7442175769075405,0.029737139628021287,0.3005019668672729,1.0,1.0,1.0,0.4457812500000001,0.9699858817654522,0.3779527559055118,55.60856841318703,0.3544140692211845,0.38588937714427396,0.859100341796875,0.49990081787109375,0.3580055236816406,0.15560057810373332,0.3263639110493502,0.3823077516762008,0.2887588680715874
617.0,joint,matching,128.0,smooth,16.0,0.05,0.85,0.5,201.0,0.849233747264636,0.004852698840893793,0.024645648082183235,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,101.29105227273007,0.3979013226625168,0.6069512206149403,0.89959716796875,0.50201416015625,0.40014012654622394,0.28234375063569056,0.4094881603026577,0.4214559401292182,0.2891871886030449
418.0,noise,grid,64.0,random,8.0,0.05,0.85,0.25,201.0,0.7313240556555742,0.008116524061536429,0.28234464886063193,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.38095238095238093,42.04217579802243,0.34134556773271546,0.6547528621784093,0.8384857177734375,0.4988250732421875,0.34052276611328125,0.2114037338153059,0.31382057817419956,0.3606865234623981,0.2891871886030449
593.0,joint,matching,128.0,blocks4,16.0,0.05,0.85,0.5,201.0,0.8519074554198095,0.003798728606820376,0.005357677493995234,1.0,1.0,1.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,101.29105227273007,0.39800182035082005,0.6069512206149403,0.9073944091796875,0.50128173828125,0.4010569254557292,0.28234375063569056,0.41266472468067833,0.41912983047344327,0.2891871886030449
645.0,joint,mod8,128.0,blocks4,16.0,0.6,0.45,0.5,201.0,0.4447163441300224,0.000853412649314716,0.0016946541139061778,1.0,1.0,0.0,0.43875000000000014,0.9948832564565281,0.5039370078740157,18.289544060384415,0.0927729062723674,0.07879995522214278,0.592315673828125,0.4998931884765625,0.09303029378255208,0.13760799997403575,0.15060357429242444,0.10923414734969439,0.1795371325499204
647.0,joint,mod8,128.0,blocks4,16.0,0.6,0.85,0.5,201.0,0.44861787163225947,0.00041786938515187065,0.0003879281153328396,1.0,1.0,0.0,0.8287499999999997,0.9903350399734402,0.5039370078740157,29.243479798074404,0.09461360203956638,0.1439200453585614,0.5950393676757812,0.4998931884765625,0.09495035807291667,0.19758552799848095,0.1523263646132913,0.11101595266497889,0.1795371325499204
426.0,noise,grid,64.0,segregated,8.0,0.05,0.85,0.5,201.0,0.7904554982338006,0.006754216937811107,0.08516948911402475,1.0,1.0,1.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.36020291234493457,0.6547528621784093,0.8575897216796875,0.4970550537109375,0.35887400309244794,0.2818716450870746,0.3592454762290866,0.37452497235158627,0.2891871886030449
599.0,joint,matching,128.0,blocks4,16.0,0.6,0.85,0.5,201.0,0.45000426377638714,0.0017360596345053969,0.007092967347392037,1.0,1.0,0.0,0.8420312499999998,0.9433066655569657,0.5039370078740157,101.29105227273007,0.09687653695525972,0.6069512206149403,0.5976943969726562,0.4998931884765625,0.09734725952148438,0.28234375063569056,0.15322278637206332,0.11264290975533416,0.1795371325499204
615.0,joint,matching,128.0,smooth,16.0,0.05,0.45,0.5,201.0,0.8156942962732614,0.00982057252082992,0.049256389821563336,1.0,1.0,1.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,55.60856841318703,0.375440877672985,0.38588937714427396,0.8769454956054688,0.50201416015625,0.37801361083984375,0.2074674374716444,0.3794906504772213,0.39276229535129,0.2891871886030449
597.0,joint,matching,128.0,blocks4,16.0,0.6,0.45,0.5,201.0,0.4442046298458821,0.004211148418724589,0.017801446548731947,1.0,1.0,0.0,0.4457812500000001,0.9699858817654522,0.5039370078740157,55.60856841318703,0.09602532556373217,0.38588937714427396,0.5965347290039062,0.4998931884765625,0.09661483764648438,0.2074674374716444,0.15076295610247795,0.11106595034434745,0.1795371325499204
422.0,noise,grid,64.0,random,8.0,0.6,0.85,0.5,201.0,0.4372923143046862,0.008042781674409312,0.032068910391332486,1.0,0.8125,0.0,0.8499999999999999,0.8755203820042828,0.5079365079365079,42.04217579802243,0.09488663514600583,0.6547528621784093,0.594696044921875,0.50054931640625,0.09395853678385417,0.2818716450870746,0.14564016618200584,0.10823988969241705,0.15387146469088317
410.0,noise,grid,32.0,random,8.0,0.6,0.85,0.5,201.0,0.42751572758282025,0.008994219638132787,0.04900968879769503,1.0,0.5,0.0,0.85,0.875520382004283,0.5161290322580645,25.752726609291447,0.09367183141753022,0.6547528621784089,0.58941650390625,0.5001220703125,0.09371439615885417,0.28641796194331764,0.1457666063699618,0.10766969806736032,0.15667864711296534


==> anc/rci_supplement/evidence/rci_probe3/PROTOCOL.md <==
# RCI Paper 1 — 第三探针：有限校准与观测机制迁移

## Material Passport
日期2026-10-02。用户已授权执行。上一轮C/H/B主预测器已经冻结；本轮无拟合、无训练集、无按测试结果选择模型。只有预定义校准预算和全新的任务/校准随机种子。

## 两个独立问题
A. 有限、有噪的系统校准能否替代完整传输矩阵及已知噪声参数？
B. 同一个冻结映射能否从线性高斯观测迁移到二值带噪观测？

若A通过而B失败，不能说整个方向通过或完全失败：应收敛为可测量但依赖任务分布的预测原则。

## 冻结映射
原样拷贝Probe2冻结主模型六个系数，[C,C²,C³,CH,CB,CHB]，输出裁剪[0,.5]。不对二值环境重拟合，不用完整解析公式生成新特征。代码、协议、配置、旧系数在首次实验前计算SHA-256。

## 三种环境：相同两通道奇偶任务，不同生成机制
1. gaussian：A,B独立N(0,1)，节点观测所属变量+N(0,1)。这是阳性对照。
2. signed_gaussian：A,B改为独立等概率±1，传感器仍为变量+N(0,1)。隔离“隐变量幅度分布改变”的影响。
3. binary：A,B为等概率±1，节点返回±sqrt(2)，以e=(1−1/sqrt(2))/2约0.14645概率翻转所属变量符号。其条件均值为A或B，条件噪声方差为1，和前两种机制的单位刺激响应均值、方差严格匹配。

三种环境目标都是sign(A)sign(B)，局部通信、双通道解码、读取噪声及匹配非交互基线相同。对单位±1刺激，理想C/H/B在三种环境完全相同。因此这是有意构造的矩匹配迁移挑战：若增益不同，就揭示此类统计可能丢失分布信息；不是人为给二值模型错误的信噪比。signed_gaussian和binary不声称与原Gaussian难度相同。

## 有限校准：不调用真实K、噪声或任务答案的估计器
给两类传感器施加已知±1单位刺激（交替正负），分别经各机制实际传感噪声、T轮通信和读取噪声，读取终点两个通道。总校准轮数R∈{32,128,512}，嵌套使用同一512轮校准数据的前缀；两通道同时被激励。

估计器只接受刺激符号及观测到的终点响应：
- s_hat=max[(正刺激样本均值−负刺激样本均值)/2,0]；
- v_hat=正/负样本组内方差的自由度加权池化；
- u_hat=s_hat/sqrt(max(v_hat,1e−8))；
- 以和Probe2相同的定义形成C/H/B，再输入冻结映射。

不使用真实K、σ、节点角色分布或下游正确率来校正估计。模拟器当然使用K生成真实响应；这不等于估计器获得K。总轮数不随N增大，但需读取所有节点两个通道，观测/计算成本O(RN)，不是常数信息成本。独立校准随机数，和任务测试完全分离；所有传感器能接受受控刺激仍是强实验假设。R=0记号只表示理想校准参照，不表示零数据估计。

有限样本截断可能让实际无信号通道出现正响应估计；保留并报告，不在看到结果后加去偏规则。

## 设计与统计单位
每个拓扑ring/grid/mod1/matching从固定空间抽24配置，共96主配置：N32/128，随机/隔离/平滑布局，T4/16，σ .1/.3，α .3/.85，p .25/.5。清单在运行前生成。

另8个对照配置：N32/128、α0/.3、p0/.5、mod1、T8、σ.2。总104配置×6新种子301–306×3环境=1872个实际任务运行；每运行2048episodes。每任务运行有理想/32/128/512四种校准预测，共7488行，但不把它们当四次独立任务实验。任务种子与校准种子使用独立流；跨环境共享基础随机数以便配对。

主要评价为配置六种子均值，补充运行级指标；六种子块bootstrap仅描述不确定性。不把节点当独立样本。

## 冻结的评价门槛
A（主要校准门槛，R512、Gaussian环境）：
- RMSE≤.03且R²≥.8；
- 相对理想校准增加的RMSE≤.015；
- N32和N128各自RMSE≤.03；
- α=0或p=0对照的平均预测增益≤.02。

R32/128是预算曲线的预设次要结果，不可用它们替换R512主检验。

B（零样本二值迁移）：binary环境下理想校准与R512均需RMSE≤.03、R²≥.8。保留signed_gaussian桥接环境作分布变化归因诊断。报告各机制间同配置能力差、理想预测完全相同的碰撞，以及最大条件误差。

不得按失败条件重拟合、改指标或增大校准预算。输出分别标记A/B通过，不以合并分数替代。

## 边界
本轮改变的是观测/隐变量分布，不改变通信动态或两通道解码规则，不能叫跨任务/跨代理基底证明。二值变化可能改变任务难度，桥接对照用于明确这一点。已知角色、可施加单位刺激、全节点读取是仪器条件。无负耦合损害机制、无相变判断、无新颖性或期刊水平结论。若二值迁移失败，完整Gaussian解析公式也不能作为事后“修复后的同一预测器”。


==> anc/rci_supplement/evidence/rci_probe3/README.md <==
# RCI Paper 1 — Probe 3

阅读`RESEARCH_MEMO.md`：有限校准通过，冻结映射的分布/二值观测迁移失败。两项判断分开保留。

## 产物
- `PROTOCOL.md`：首次任务模拟前冻结的设计和门槛。
- `code/probe3.py`：三环境、矩匹配、有限校准、固定映射和检查。
- `code/probe2_reference.py`、`probe1_reference.py`：上轮代码逐字副本；只导入图、角色及理想校验函数。
- `results/probe2_frozen.json`：上轮原始冻结文件；`frozen.json`：本轮沿用系数和文件哈希；`design.json`：配置及独立种子。
- `results/runs.csv`：7488行校准预测/结果；budget=0表示理想参数，32/128/512表示实际校准轮数。
- `results/paired_trials.npz`：1872×2048的`gain`数组；行索引由`raw_index.csv`对应到run_id/cid/seed/mode。四种校准预算复用同一次任务结果。
- `results/metrics.csv`、`condition_means.csv`、`matched_moment_pairs.csv`、`worst_conditions.csv`、`summary.json`：全部统计，包括失败结果。
- `results/checks.json`、`full_reproduction.json`：校验与全量复现记录。
- `figures/01_calibration_transfer.png`：预算与预测误差；`02_scatter.png`：冻结预测；`03_moment_collision.png`：同统计异能力。

## 重现
有NumPy/SciPy/Matplotlib的Python 3环境中，从本目录执行：

```bash
bash code/reproduce.sh /absolute/path/to/new_output_directory
```

目标必须不存在。无需网络/API/外部模型。没有拟合过程。脚本先检查、冻结，再运行与分析；不会覆盖本实验目录。相同环境下数据和系数可精确比较，时间戳及设计哈希不应直接比较。跨平台BLAS差异可能产生浮点偏差。

校准样本在生成函数中以独立随机流构造；估计函数只接受正负刺激符号和测量响应，不读取K、σ或下游标签。代码与种子可重建所有观测；交付保留每预算C/H/B及逐episode任务配对差，没有另存全部节点校准时序。

总计1872任务运行；7488行不代表7488个独立任务实验。六种子条件平均指标与单次运行指标都在metrics.csv，使用时注意区分。


==> anc/rci_supplement/evidence/rci_probe3/RESEARCH_MEMO.md <==
# RCI Paper 1 第三探针：可测量性通过，分布迁移失败

## Material Passport
2026-10-02。已执行、分析并在全新目录全量复现。1872个任务运行，每运行2048episodes，共3,833,856次episode评估；每个运行对应理想/32/128/512轮四种校准预测，共7488行。不同校准预算没有重新生成四份独立任务结果。主实验96配置、对照8配置、六个新种子、三种环境。没有对本轮任何结果重新拟合。

## 主要判断
**A：有限带噪校准可用——通过。B：冻结映射跨观测机制迁移——未通过。**

第二轮的成功没有被推翻：在高斯任务族里，少量任务相关统计具有很好的预测能力，而且现在已证明这些统计可以从有限带噪实验估计，不必直接给预测器完整网络矩阵和真实噪声。

但更强的“同一映射跨分布/机制成立”已遇到明确反例。即使校准完全准确、条件均值和方差匹配，任务能力也会不同。这不能靠更多校准轮数解决。Paper 1 目前能支持的是**带有任务分布条件的预测原则**，不能再把C/H/B称为分布无关的充分描述。

## 实验如何拆开两个问题
原样保留第二轮冻结C/H/B多项式的六个系数。新种子301–306；校准与任务测试使用独立随机流。

有限校准用32、128、512轮已知正负单位刺激，记录终点两个通道的带噪响应。估计器只读取刺激符号和响应样本，用均值差估响应、组内方差估噪声，然后计算C/H/B。它没有读取真实K、真实σ、角色图或任务正确率。模拟器使用K产生数据，与给估计器K不同。

这是一种可操作的理想化系统辨识：可控制刺激、知道通道语义、读取全部节点。轮数固定不随N变化，但总记录量O(RN)，不是三次局部测量或O(1)观测成本。

三种环境：
1. **Gaussian**：隐变量A/B为高斯；观测为变量加单位高斯噪声。
2. **±1隐变量 + Gaussian噪声**：只改变隐变量分布，保留传感器噪声。
3. **±1隐变量 + 二值观测**：观测取±√2，以约14.645%概率翻转。

后二者在单位刺激下与原环境的条件均值、噪声方差严格匹配。因此理想C/H/B在三种环境逐条件相同。这个设计有意检验“相同响应统计是否足够”，不假定三种环境任务难度相同。

## A：校准预算结果
下表为96个主配置的六种子均值预测误差；主要评价排除零通信、零互补配置。

| 校准 | Gaussian RMSE | ±1隐变量+Gaussian噪声 RMSE | 二值观测 RMSE |
|---|---:|---:|---:|
| 理想参数 | 0.00358 | 0.13114 | 0.12215 |
| 32轮 | 0.00575 | 0.13164 | 0.12011 |
| 128轮 | 0.00359 | 0.13104 | 0.12252 |
| **512轮（主要检验）** | **0.00345** | **0.13129** | **0.12118** |

Gaussian下512轮的R²=0.9981，六种子块bootstrap的RMSE描述区间[0.00337,0.00443]。N32和N128的RMSE分别为0.00261和0.00423；无通信/无互补对照的平均预测增益为0.00322，低于预设0.02门槛。所有A门槛通过。

**不要把六种子平均后的误差当成一次校准部署的误差。** 运行级Gaussian RMSE为：理想0.00463、32轮0.01012、128轮0.00575、512轮0.00487；32轮最差运行误差0.0364。有限校准平均分数略好于理想值仅是抽样/误差抵消，不表示加噪声能改善真实预测规律。

## B：零样本迁移明确失败
二值环境512轮RMSE=0.12118、R²=0.0645；理想校准也只有R²=0.0494。均未通过RMSE≤0.03且R²≥0.8的门槛。增加校准预算几乎不改善迁移误差。

仅改变隐变量为±1、仍保留Gaussian观测噪声，RMSE就达到0.131。这表明**主要失败在于隐变量幅度/任务边界附近的概率质量变化，不是二值传感器噪声本身**。在本次配置分布下：
- ±1隐变量+Gaussian噪声相对原环境，平均增益增加0.12213。
- 再把Gaussian噪声改成矩匹配二值观测，平均增益变化−0.00871。
- 二值环境相对原Gaussian环境，平均增益增加0.11342，六种子块bootstrap描述区间[0.11173,0.11505]。

这不是宣称二值观测更智能：两种任务分布的难度不同。±1状态永远远离0这个符号判断边界，高斯隐变量则有一部分样本接近0。因此，同样的单位刺激信噪比不能单独决定整体任务准确率。

## 相同统计、不同能力：一个明确反例
ring、N32、随机布局、T16、读取噪声.1、α=.3、p=.5：

| 环境 | 经验G_cap | 同一冻结预测 |
|---|---:|---:|
| Gaussian | 0.26783 | 0.26382 |
| ±1隐变量+Gaussian噪声 | 0.47046 | 0.26382 |
| 矩匹配二值观测 | 0.44280 | 0.26382 |

前两种的解析期望增益差为0.20551。因为输入完全相同，任何只依赖这些响应统计的确定预测函数，至少在其中一种环境上有约0.10276的绝对误差。有限数据不是这个反例的原因。

解析原因也清楚：给定节点通道的单位刺激信噪比u，高斯隐变量的符号相关为(2/π)arctan(u)，±1隐变量+Gaussian噪声则为2Φ(u)−1；整体能力增益由两通道相关的乘积决定。同样u，对应的任务相关性依赖隐变量分布。这里的公式是诊断基准，不是本轮重新训练的预测器。

## 核验
- 在新目录完整重跑1872个任务运行及分析；六个CSV逐字节一致、全部逐episode配对差一致、冻结系数一致。
- 二值观测条件均值1、条件方差1；零通信所有经验配对增益严格为0。
- Gaussian与±1+Gaussian环境的校准观测逐元素相同（共用校准随机数），从而把校准差异排除在上述机制比较之外。
- 两种有解析公式的环境，公式相对条件平均Monte Carlo结果的RMSE分别为0.00118和0.00071，支持实现一致性。
- 保留全部失败条件；没有增加预算、改系数或用新标签修复模型。三个图已检查。
- 校准原始响应可由保存的代码/种子重生成；保存了每运行每预算的统计量、任务配对差及索引，未保存体积较大的所有节点校准时序。
- 六种子块区间仅描述当前实验随机性，不是对所有任务分布的保证；无节点伪重复、无多重比较显著性结论。

## 对Paper 1的影响与下一步判断
现在的证据链是：**一般传播量不足 → 任务对齐的共同可达统计在固定分布内有效 → 有限实验可估计 → 同一映射跨分布失败。** 这比单纯展示高R²更清楚，但并不自动成为高水平论文贡献；“二阶统计未决定任意分类性能”本身不能作为强新颖性主张。

我建议先停止扩大同类扫描，先明确论文究竟要主张什么：
- 如果主张“微观统计在指定任务分布族内可迁移”，应推导适用条件、测量成本和误差界，明确反例。
- 如果主张跨任务/分布，需要把任务分布信息与传播机制分开建模，而不是在每次失败后随意多加一个标量。下一步应先核查这一理论表述与已有统计决策/分布式检测工作的区别，再设计新的冻结检验。

本次没有启动第四探针，也没有在失败数据上重拟合一个“修复版”。


==> anc/rci_supplement/evidence/rci_probe3/SHA256SUMS.json <==
{
  "PROTOCOL.md": "ffeb70f0eaf01dfed7a811eb233e45412c5040722f2a55499e87039173c7cd27",
  "README.md": "dd19825a36415d3cd0bb0e4eb4278f0d08e0d69f188e347fc6b4a10767ce2edb",
  "RESEARCH_MEMO.md": "77827400bae148de618453d5e5223cdd4a954fa27dbb42ee6614bdcb3edb68ce",
  "code/analyze.py": "7d1b806ad10ad3a42ed7153106bc2be8e44593b703cb42f5c3db6ddf60928fca",
  "code/probe1_reference.py": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "code/probe2_reference.py": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
  "code/probe3.py": "d855fd9c0a82bc9b6fed12f24fdbeb95fb3bb252950f4aa02bb002793eeb81ae",
  "code/reproduce.sh": "1f048df87e8ee15dcd08bc778bb34633d106e7e76700c3f5601bb84218064797",
  "environment.json": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
  "figures/01_calibration_transfer.png": "e9c013ea4f444cc1afe0afdca19c1379f507982fd1cf096342fec2f8a047614a",
  "figures/02_scatter.png": "6947b0985103a2373f41c8b9316edd1dfd3b7e6866e3da28cb3615786e73854f",
  "figures/03_moment_collision.png": "57de83fab700114353928cc7096c0cfe8ed24ee19146ea7a28ac44e2da5330c3",
  "requirements.txt": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
  "results/checks.json": "b04cf687f02b068a66c579320d06bdb3401ba4b1e297b8197b631c16c73f7a20",
  "results/condition_means.csv": "6a786a7ececdec6d68b039150207056e777c0a3819b87d7f933b222f4d159f9e",
  "results/design.json": "1b3ce60123e0abcde5a16fcd22244beffe89024b9100160ea9f520a45fc20b7f",
  "results/frozen.json": "a289709d4c1bf65fcdf89c4c5edcfae0b7b63ed9ffd7caa58637b17131cfacf4",
  "results/full_reproduction.json": "8560b996fcd61915cc3ed96b2178161b146feedcca8214ed5cf225630ee7f22f",
  "results/matched_moment_pairs.csv": "6b0bac369c54dfecd60298d75fff35c70081902b679d439aca9879dc8d8e24a2",
  "results/metrics.csv": "b5c7b473ad91256a9f33a7c9c1ad3792051ea049b9de2815dd5b3f654d5627a1",
  "results/paired_trials.npz": "9e0ce08a7ea925beeeb625a03c0fa4931fa218165f0748354fa3185d9043e263",
  "results/probe2_frozen.json": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
  "results/raw_index.csv": "9880914068d9e29f9d9508c39061fa200f87e1b3a8d3eabf698c0897e2d67f48",
  "results/run_event.json": "f17c4a68cb11d6244414d9be5af738a7ba240463acc7612c82fa95a2e3618ef2",
  "results/runs.csv": "b51da4961154579aea9e6287c76ea9066818807bb5cbec92d1ff1e841928a862",
  "results/summary.json": "b0cef4b0940ba65b5819d373e818429a778074e453715d93da55137bfe796059",
  "results/worst_conditions.csv": "b59aac7868b39a17514f19a57ccf1370e6e7a652ecd024d246980b038eb94f74"
}

==> anc/rci_supplement/evidence/rci_probe3/code/analyze.py <==
import os
os.environ.setdefault('MPLCONFIGDIR','/private/tmp/rci3_matplotlib')
os.environ.setdefault('XDG_CACHE_HOME','/private/tmp/rci3_cache')
import csv,json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from probe3 import ROOT,MODES,BUDGETS,SEEDS,digest
raw=list(csv.DictReader((ROOT/'results/runs.csv').open()))
for r in raw:
    for k,v in r.items():
        if k not in ['split','topology','layout','mode']:r[k]=float(v) if v else None
f=json.loads((ROOT/'results/frozen.json').read_text())
for p,h in f['hashes'].items():assert digest(ROOT/p)==h

def groups(rr):
    g={}
    for r in rr:g.setdefault((r['cid'],r['mode'],r['budget']),[]).append(r)
    keys=['C','H','B','prediction','ideal_prediction','Q','Q_null','G_cap','oracle']
    return [dict(rs[0],**{k:float(np.mean([r[k] for r in rs])) if rs[0][k] is not None else None for k in keys}) for rs in g.values()]
def score(y,p):
    y=np.array(y);p=np.array(p)
    return dict(rmse=float(np.sqrt(np.mean((p-y)**2))),mae=float(np.mean(abs(p-y))),bias=float(np.mean(p-y)),r2=float(1-((p-y)**2).sum()/max(((y-y.mean())**2).sum(),1e-20)),max_abs=float(max(abs(p-y))))
def write(name,rows):
    with (ROOT/'results'/name).open('w') as o:
        w=csv.DictWriter(o,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
avg=groups(raw);metrics=[]
for mode in MODES:
 for budget in [0]+BUDGETS:
  for level,source in [('condition_means',avg),('runs',raw)]:
   rs=[r for r in source if r['split']=='main' and r['mode']==mode and r['budget']==budget]
   metrics.append(dict(mode=mode,budget=budget,level=level,**score([r['G_cap'] for r in rs],[r['prediction'] for r in rs])))
write('metrics.csv',metrics);write('condition_means.csv',avg)
def get(mode,budget):return next(r for r in metrics if r['mode']==mode and r['budget']==budget and r['level']=='condition_means')
nulls=[r for r in avg if r['split']=='control' and (r['alpha']==0 or r['p']==0) and r['budget']==512 and r['mode']=='gaussian']
null_mean=float(np.mean([r['prediction'] for r in nulls]));by_size={}
for n in [32,128]:
 rs=[r for r in avg if r['split']=='main' and r['mode']=='gaussian' and r['budget']==512 and r['n']==n]
 by_size[n]=score([r['G_cap'] for r in rs],[r['prediction'] for r in rs])
g=get('gaussian',512);g0=get('gaussian',0)
gatesA=dict(overall=g['rmse']<=.03 and g['r2']>=.8,extra_rmse=g['rmse']-g0['rmse']<=.015,by_size=all(v['rmse']<=.03 for v in by_size.values()),null_prediction=null_mean<=.02)
gatesB={str(b):get('binary',b)['rmse']<=.03 and get('binary',b)['r2']>=.8 for b in [0,512]}
pairs=[]
for r in avg:
 if r['split']!='main' or r['mode']!='gaussian' or r['budget']!=0:continue
 s=next(x for x in avg if x['cid']==r['cid'] and x['mode']=='signed_gaussian' and x['budget']==0)
 b=next(x for x in avg if x['cid']==r['cid'] and x['mode']=='binary' and x['budget']==0)
 assert all(r[k]==s[k]==b[k] for k in ['C','H','B','prediction'])
 pairs.append(dict(cid=r['cid'],topology=r['topology'],n=r['n'],layout=r['layout'],T=r['T'],sigma=r['sigma'],alpha=r['alpha'],p=r['p'],gaussian=r['G_cap'],signed_gaussian=s['G_cap'],binary=b['G_cap'],common_prediction=r['prediction'],signed_minus_gaussian=s['G_cap']-r['G_cap'],binary_minus_gaussian=b['G_cap']-r['G_cap'],binary_minus_signed=b['G_cap']-s['G_cap'],exact_signed_minus_gaussian=s['oracle']-r['oracle']))
write('matched_moment_pairs.csv',pairs)
# Shared seed blocks, preserving all configurations and mode pairing.
rng=np.random.default_rng(9393);cis={};main_ids=sorted(set(r['cid'] for r in raw if r['split']=='main'));lookup={(r['cid'],r['seed'],r['mode'],r['budget']):r for r in raw if r['split']=='main'}
for mode in MODES:
 for budget in [0,512]:
  yy=np.array([[lookup[c,s,mode,budget]['G_cap'] for s in SEEDS] for c in main_ids]);pp=np.array([[lookup[c,s,mode,budget]['prediction'] for s in SEEDS] for c in main_ids]);boot=[]
  for _ in range(2000):
   idx=rng.integers(6,size=6);boot.append(np.sqrt(np.mean((pp[:,idx].mean(1)-yy[:,idx].mean(1))**2)))
  cis[f'{mode}_{budget}']=np.quantile(boot,[.025,.975]).tolist()
paired_seed=[]
for s in SEEDS:
 diffs=[lookup[c,s,'binary',0]['G_cap']-lookup[c,s,'gaussian',0]['G_cap'] for c in main_ids];paired_seed.append(np.mean(diffs))
boot=np.array(paired_seed)[rng.integers(6,size=(2000,6))].mean(1)
valid={}
for mode in ['gaussian','signed_gaussian']:
 rs=[r for r in avg if r['mode']==mode and r['budget']==0 and r['split']=='main'];valid[mode]=score([r['G_cap'] for r in rs],[r['oracle'] for r in rs])
assert max(abs(r['G_cap']) for r in raw if r['alpha']==0)==0
out=dict(task_runs=len(raw)//4,prediction_rows=len(raw),A_passed=all(gatesA.values()),B_passed=all(gatesB.values()),A_gates=gatesA,B_gates=gatesB,gaussian_by_size=by_size,gaussian_null_mean_prediction_512=null_mean,gaussian_extra_rmse_512=g['rmse']-g0['rmse'],rmse_block_CI=cis,mean_binary_minus_gaussian=float(np.mean(paired_seed)),mean_binary_minus_gaussian_CI=np.quantile(boot,[.025,.975]).tolist(),mean_signed_minus_gaussian=float(np.mean([r['signed_minus_gaussian'] for r in pairs])),mean_binary_minus_signed=float(np.mean([r['binary_minus_signed'] for r in pairs])),max_exact_collision_gap=float(max(r['exact_signed_minus_gaussian'] for r in pairs)),oracle_validation=valid)
(ROOT/'results/summary.json').write_text(json.dumps(out,indent=2))
worst=sorted([r for r in avg if r['split']=='main' and r['budget']==512],key=lambda r:abs(r['prediction']-r['G_cap']),reverse=True)[:20];write('worst_conditions.csv',worst)
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'figure.dpi':140})
fig,ax=plt.subplots(figsize=(8,4))
for mode,color in zip(MODES,['#2878b5','#e79b30','#cb4d62']):
 ax.plot(range(4),[get(mode,b)['rmse'] for b in [0]+BUDGETS],'o-',label=mode,color=color)
ax.axhline(.03,color='k',ls='--',lw=1,label='Prespecified RMSE gate');ax.set_xticks(range(4),['Ideal','32','128','512']);ax.set(xlabel='Calibration rounds',ylabel='Frozen-predictor RMSE');ax.legend();fig.tight_layout();fig.savefig(ROOT/'figures/01_calibration_transfer.png',bbox_inches='tight');plt.close(fig)
fig,axs=plt.subplots(1,3,figsize=(12,4),sharex=True,sharey=True)
for ax,mode in zip(axs,MODES):
 for budget,color,marker in [(0,'#555555','x'),(512,'#2878b5','o')]:
  rr=[r for r in avg if r['mode']==mode and r['budget']==budget and r['split']=='main'];ax.scatter([r['prediction'] for r in rr],[r['G_cap'] for r in rr],s=16,c=color,marker=marker,alpha=.6,label='Ideal' if budget==0 else '512 rounds')
 ax.plot([0,.5],[0,.5],'k--',lw=1);ax.set(title=mode,xlabel='Frozen prediction',xlim=(-.01,.51),ylim=(-.01,.51))
axs[0].set_ylabel('Observed gain');axs[-1].legend(fontsize=8);fig.tight_layout();fig.savefig(ROOT/'figures/02_scatter.png',bbox_inches='tight');plt.close(fig)
fig,ax=plt.subplots(figsize=(5,4))
ax.scatter([r['gaussian'] for r in pairs],[r['signed_gaussian'] for r in pairs],s=16,label='Binary latent + Gaussian sensor');ax.scatter([r['gaussian'] for r in pairs],[r['binary'] for r in pairs],s=16,label='Binary latent + binary sensor');ax.plot([0,.5],[0,.5],'k--',lw=1);ax.set(xlabel='Gaussian-environment gain',ylabel='Matched-moment alternative gain',title='Identical ideal C, H, B; different capability');ax.legend(fontsize=7);fig.tight_layout();fig.savefig(ROOT/'figures/03_moment_collision.png',bbox_inches='tight');plt.close(fig)
print(json.dumps(out,indent=2));print('METRICS',json.dumps([r for r in metrics if r['level']=='condition_means'],indent=2))


==> anc/rci_supplement/evidence/rci_probe3/code/probe1_reference.py <==
"""RCI probe: deterministic split, freeze-before-test, Gaussian parity integration."""
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
os.environ.setdefault('OMP_NUM_THREADS','1')
import argparse, json, hashlib, time, platform
from pathlib import Path
import numpy as np
from scipy.special import ndtr
from numpy.polynomial.hermite import hermgauss
ROOT=Path(__file__).resolve().parents[1]
CFG=dict(T=8,sensor_sigma=1.,read_sigma=.2,trials=1024,seeds=list(range(6)),alphas=[0.,.1,.3,.6,1.],fractions=[0.,.125,.25,.5],sizes=[16,32,64,128],topologies=['ring','grid','smallworld','modular','star'])
def stamp(): return time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())
def digest(p): return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def graph(kind,n,seed):
    r=np.random.default_rng(81000+seed*100+n); A=np.zeros((n,n))
    def edge(i,j):
        if i!=j: A[i,j]=A[j,i]=1
    if kind in ('ring','smallworld'):
        for i in range(n): edge(i,(i+1)%n); edge(i,(i+2)%n)
        if kind=='smallworld':
            for i in range(n):
                if r.random()<.3: edge(i,int(r.integers(n)))
    elif kind=='grid':
        h=2**int(np.log2(n)//2); w=n//h
        for i in range(n):
            y,x=divmod(i,w); edge(i,y*w+(x+1)%w); edge(i,((y+1)%h)*w+x)
    elif kind=='modular':
        for base in [0,n//2]:
            for i in range(n//2): edge(base+i,base+(i+1)%(n//2)); edge(base+i,base+(i+2)%(n//2))
        edge(0,n//2)
    elif kind=='star':
        for i in range(1,n): edge(0,i)
    d=A.sum(1); W=A/np.maximum(d[:,None],d[None,:]).clip(1) # symmetric Metropolis off-diagonal
    W[np.diag_indices(n)]=1-W.sum(1)
    return W

def mask(n,p,seed,layout):
    b=np.zeros(n); order=np.arange(n) if layout=='segregated' else np.random.default_rng(92000+seed*100+n).permutation(n)
    b[order[:round(n*p)]]=1
    return b

def pair_info():
    # Exact quadrature I(Y;U,V) for two opposite-role Gaussian sensors.
    x,w=hermgauss(48); u=np.sqrt(4.)*x; w=w/np.sqrt(np.pi)
    m=2*ndtr(u/np.sqrt(2.))-1
    prob=np.clip((1+m[:,None]*m[None,:])/2,1e-15,1-1e-15)
    h=-prob*np.log2(prob)-(1-prob)*np.log2(1-prob)
    return float(1-w@h@w)
PAIR_MI=pair_info()

def metrics(K,b):
    a=1-b; sa=K@a; sb=K@b
    va=K**2@a+CFG['read_sigma']**2; vb=K**2@b+CFG['read_sigma']**2
    ra=2/np.pi*np.arcsin(sa/np.sqrt(sa*sa+va)); rb=2/np.pi*np.arcsin(sb/np.sqrt(sb*sb+vb))
    gain=.5*ra*rb
    # Weight concentration proxy: effective mixing (no task labels).
    return float(gain.mean()),float(np.mean(1/np.sum(K*K,axis=1))),float(np.mean(np.minimum(sa,sb))),float(np.std(gain))

def simulate(K,b,seed,scramble=False):
    n=len(b); m=CFG['trials']; r=np.random.default_rng(300000+seed*1000+n)
    z=r.normal(size=(m,2)); eps=r.normal(size=(m,n)); read=r.normal(size=(m,n,2))*.2
    x=(z[:,0,None]+eps)*(1-b); v=(z[:,1,None]+eps)*b
    ua=x@K.T+read[:,:,0]; ub=v@K.T+read[:,:,1]
    if scramble: ub=np.roll(ub,1,axis=0)
    y=np.sign(z[:,0]*z[:,1]); hit=(np.sign(ua*ub)==y[:,None]).mean(1)
    base=(np.sign((x+read[:,:,0])*(v+read[:,:,1]))==y[:,None]).mean(1)
    # Agreement can rise even with zero task gain.
    s=np.sign(ua*ub); agree=np.mean(((s.sum(1)**2-n)/(n*(n-1))+1)/2)
    return float(hit.mean()),float(base.mean()),float(agree), (hit-base).astype('float32')

def partition(t,n):
    if t in ('ring','grid') and n in (16,32): return 'discover'
    if t in ('ring','grid'): return 'size'
    if n in (16,32): return 'topology'
    return 'joint'

def sweep(stage):
    out=[]; raw=[]
    for t in CFG['topologies']:
      for n in CFG['sizes']:
        split=partition(t,n)
        if (stage=='discover') != (split=='discover'): continue
        for seed in CFG['seeds']:
          W=graph(t,n,seed)
          for alpha in CFG['alphas']:
            P=(1-alpha)*np.eye(n)+alpha*W; K=np.linalg.matrix_power(P,CFG['T'])
            eig=np.linalg.eigvalsh(P); slem=np.sort(np.abs(eig))[-2]; mu=1-slem**CFG['T']
            lam=float(np.mean(1-np.diag(P)))
            for p in CFG['fractions']:
              b=mask(n,p,seed,'random'); exact,neff,overlap,hetero=metrics(K,b)
              q,q0,agree,d=simulate(K,b,seed)
              row=dict(topology=t,n=n,seed=seed,alpha=alpha,p=p,split=split,layout='random',control='intact',Lambda=lam,mu_T=float(mu),I_comp=2*b.sum()*(n-b.sum())/(n*(n-1))*PAIR_MI,neff=neff,overlap=overlap,heterogeneity=hetero,mechanistic=exact,Q=q,Q_null=q0,G_cap=q-q0,agreement=agree)
              out.append(row); raw.append(d)
        print(stage,t,n,len(out),flush=True)
    save(stage,out,raw)

def save(stage,rows,raw):
    import csv
    with (ROOT/'results'/f'{stage}.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0])); w.writeheader();w.writerows(rows)
    np.savez_compressed(ROOT/'results'/f'{stage}_paired_trials.npz',gain=np.array(raw))
    (ROOT/'results'/f'{stage}_event.json').write_text(json.dumps(dict(completed=stamp(),rows=len(rows),code_sha256=digest(__file__)),indent=2))

def stress():
    rows=[];raw=[]
    for n in [32,128]:
      for seed in CFG['seeds']:
       W=graph('modular',n,seed)
       for alpha in CFG['alphas']:
        P=(1-alpha)*np.eye(n)+alpha*W;K=np.linalg.matrix_power(P,8)
        for p in CFG['fractions']:
         for layout,control in [('random','intact'),('segregated','intact'),('random','scrambled')]:
          b=mask(n,p,seed,layout); exact,neff,overlap,het=metrics(K,b)
          q,q0,agree,d=simulate(K,b,seed,control=='scrambled')
          rows.append(dict(topology='modular',n=n,seed=seed,alpha=alpha,p=p,split='stress',layout=layout,control=control,Lambda=float(np.mean(1-np.diag(P))),mu_T=float(1-np.sort(np.abs(np.linalg.eigvalsh(P)))[-2]**8),I_comp=2*b.sum()*(n-b.sum())/(n*(n-1))*PAIR_MI,neff=neff,overlap=overlap,heterogeneity=het,mechanistic=exact if control=='intact' else 0,Q=q,Q_null=q0,G_cap=q-q0,agreement=agree));raw.append(d)
    save('stress',rows,raw)

def features(rows,kind):
    l=np.array([r['Lambda'] for r in rows]);m=np.array([r['mu_T'] for r in rows]);i=np.array([r['I_comp'] for r in rows]); e=np.log(np.array([r['neff'] for r in rows]))
    # Products enforce zero prediction when no response or complement exists.
    if kind=='three': return np.array([i*l,i*l*l,i*m,i*m*m,i*l*m]).T
    if kind=='concentration': return np.array([i*l,i*l*l,i*m,i*l*m,i*e,i*e*e]).T
    if kind=='coordination': return np.array([np.ones(len(rows)),[r['agreement'] for r in rows]]).T

def read(name):
    import csv
    rows=list(csv.DictReader((ROOT/'results'/f'{name}.csv').open()))
    for r in rows:
      for k,v in r.items():
       if k not in ['topology','split','layout','control']:r[k]=float(v)
    return rows

def freeze():
    rows=read('discover'); models={}; scores={}
    y=np.array([r['G_cap'] for r in rows])
    for kind in ['three','concentration','coordination']:
      X=features(rows,kind); losses={}
      for ridge in [1e-6,1e-4,.01,1.]:
       pred=np.zeros(len(y))
       for seed in CFG['seeds']:
        test=np.array([r['seed']==seed for r in rows]);coef=np.linalg.solve(X[~test].T@X[~test]+ridge*np.eye(X.shape[1]),X[~test].T@y[~test]);pred[test]=np.clip(X[test]@coef,-.5,.5)
       losses[str(ridge)]=float(np.sqrt(np.mean((pred-y)**2)))
      ridge=float(min(losses,key=losses.get));coef=np.linalg.solve(X.T@X+ridge*np.eye(X.shape[1]),X.T@y)
      models[kind]=dict(ridge=ridge,coef=coef.tolist());scores[kind]=losses
    payload=dict(frozen_at=stamp(),config=CFG,pair_information_bits=PAIR_MI,models=models,cv_rmse=scores,source_sha256=digest(__file__),discover_sha256=digest(ROOT/'results/discover.csv'),note='No held-out outcomes generated before this freeze. Mechanistic formula derived before discovery; not a learned universal law.')
    (ROOT/'results/frozen_predictors.json').write_text(json.dumps(payload,indent=2)); print(json.dumps(payload,indent=2))

def checks():
    W=graph('grid',16,0);b=mask(16,.5,0,'random');P=.4*np.eye(16)+.6*W
    r=np.random.default_rng(8);x=r.normal(size=(16,2));v=x.copy()
    for _ in range(8):v=P@v
    err=np.max(np.abs(v-np.linalg.matrix_power(P,8)@x))
    checks=dict(local_iteration_error=float(err),symmetric=bool(np.allclose(W,W.T)),row_stochastic=bool(np.allclose(W.sum(1),1)),null_gain=metrics(np.eye(16),b)[0],no_complement_gain=metrics(np.linalg.matrix_power(P,8),np.zeros(16))[0],deterministic=bool(np.array_equal(simulate(P,b,0)[3],simulate(P,b,0)[3])))
    assert err<1e-12 and checks['symmetric'] and checks['row_stochastic'] and checks['null_gain']==0 and checks['no_complement_gain']==0 and checks['deterministic']
    (ROOT/'results/checks.json').write_text(json.dumps(checks,indent=2));print(checks)
if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('stage',choices=['discover','freeze','test','stress','checks']);a=p.parse_args()
    if a.stage in ['test','stress']:
        f=json.loads((ROOT/'results/frozen_predictors.json').read_text());assert f['source_sha256']==digest(__file__)
    if a.stage=='checks':checks()
    elif a.stage=='freeze':freeze()
    elif a.stage=='stress':stress()
    else:sweep(a.stage)


==> anc/rci_supplement/evidence/rci_probe3/code/probe2_reference.py <==
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
os.environ.setdefault('OMP_NUM_THREADS','1')
import argparse,csv,hashlib,itertools,json,time
from pathlib import Path
import numpy as np
from probe1_reference import graph as oldgraph
ROOT=Path(__file__).resolve().parents[1]
TRIALS=1024
STRINGS=['split','topology','layout']
def digest(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def stamp():return time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())
def graph(kind,n,seed):
    if kind in ['ring','grid']:return oldgraph(kind,n,seed)
    base='ring' if kind=='matching' else 'modular'
    A=(oldgraph(base,n,seed)>0).astype(float);np.fill_diagonal(A,0)
    if kind=='matching':
        order=np.random.default_rng(707000+seed+n).permutation(n)
        for u,v in order.reshape(-1,2):A[u,v]=A[v,u]=1
    else:
        bridges=int(kind.replace('mod',''))
        for i in range(bridges):
            u=i*(n//2)//bridges;v=u+n//2;A[u,v]=A[v,u]=1
    d=A.sum(1);assert d.max()<=5
    W=A/np.maximum(d[:,None],d[None,:]).clip(1);np.fill_diagonal(W,1-W.sum(1))
    return W

def role(W,p,seed,layout):
    n=len(W);r=np.random.default_rng(800000+seed*1000+n);b=np.zeros(n)
    if layout=='random':order=r.permutation(n)
    elif layout=='segregated':order=np.arange(n)
    elif layout=='blocks4':order=np.argsort((np.arange(n)//4)%2,kind='stable')
    elif layout=='smooth':
        z=r.normal(size=n)
        for _ in range(6):z=(z+W@z)/2
        order=np.argsort(z)
    b[order[:round(n*p)]]=1
    return b

def quantities(P,K,b,sigma):
    sa=K@(1-b);sb=K@b;va=K**2@(1-b)+sigma*sigma;vb=K**2@b+sigma*sigma
    ua=sa/np.sqrt(va);ub=sb/np.sqrt(vb)
    weak=np.minimum(ua,ub);reach=weak/(1+weak)
    C=float(reach.mean());H=float(reach.std());B=float(np.mean(np.abs(ua-ub)/(1+ua+ub)))
    thresholds=[float(np.mean(weak>v)) for v in [.25,.75,1.5]]
    rhoa=ua/np.sqrt(1+ua*ua);rhob=ub/np.sqrt(1+ub*ub)
    exact=float(.5*np.mean((2/np.pi*np.arcsin(rhoa))*(2/np.pi*np.arcsin(rhob))))
    eig=np.sort(np.abs(np.linalg.eigvalsh(P)))
    return dict(C=C,H=H,B=B,C025=thresholds[0],C075=thresholds[1],C150=thresholds[2],Lambda=float(np.mean(1-np.diag(P))),slem=float(eig[-2]),I_comp=float(2*b.sum()*(len(b)-b.sum())/(len(b)*(len(b)-1))),neff=float(np.mean(1/np.sum(K*K,axis=1))),exact=exact)

def simulate(K,b,sigma,seed,trials=TRIALS):
    n=len(b);r=np.random.default_rng(1000000+seed*1000+n)
    z=r.normal(size=(trials,2));eps=r.normal(size=(trials,n));read=r.normal(size=(trials,n,2))*sigma
    x=(z[:,0,None]+eps)*(1-b);v=(z[:,1,None]+eps)*b;y=np.sign(z[:,0]*z[:,1])
    hit=(np.sign((x@K.T+read[:,:,0])*(v@K.T+read[:,:,1]))==y[:,None]).mean(1)
    null=(np.sign((x+read[:,:,0])*(v+read[:,:,1]))==y[:,None]).mean(1)
    return float(hit.mean()),float(null.mean()),(hit-null).astype('float32')

def make_configs():
    base=dict(topology=['ring','grid','mod1','mod4'],n=[32,64],layout=['random','segregated'],T=[4,8],sigma=[.1,.3],alpha=[.15,.45,.85],p=[.25,.5])
    configs=[]; rng=np.random.default_rng(20261002)
    for split,count,changes in [('discover',192,{}),('layout',96,dict(layout=['blocks4','smooth'])),('horizon',96,dict(T=[2,16])),('noise',96,dict(sigma=[.05,.6])),('structure',128,dict(topology=['matching','mod8'],n=[128])),('joint',128,dict(topology=['matching','mod8'],n=[128],layout=['blocks4','smooth'],T=[2,16],sigma=[.05,.6]))]:
        space=base|changes;keys=list(space);pool=list(itertools.product(*space.values()));inds=rng.choice(len(pool),size=min(count,len(pool)),replace=False)
        for j in sorted(inds):configs.append(dict(split=split,**dict(zip(keys,pool[j]))))
    # Layout repair contrasts: old failure type, fresh seeds and new horizons/noises.
    for n,t,s,a,layout in itertools.product([32,128],[2,16],[.05,.6],[.15,.45,.85],['random','segregated']):
        configs.append(dict(split='repair',topology='mod1',n=n,layout=layout,T=t,sigma=s,alpha=a,p=.5))
    for n,alpha,p in itertools.product([32,128],[0.,.45],[0.,.5]):
        configs.append(dict(split='null',topology='mod1',n=n,layout='random',T=8,sigma=.2,alpha=alpha,p=p))
    return configs

def read(stage):
    rows=list(csv.DictReader((ROOT/'results'/f'{stage}.csv').open()))
    for r in rows:
        for k,v in r.items():
            if k not in STRINGS:r[k]=float(v)
    return rows

def features(rows,kind):
    def col(k):return np.array([r[k] for r in rows])
    c,h,b=col('C'),col('H'),col('B')
    if kind=='coreach_one':return np.array([c,c*c,c**3]).T
    if kind=='coreach_three':return np.array([c,c*c,c**3,c*h,c*b,c*h*b]).T
    if kind=='threshold_three':return np.array([col('C025'),col('C075'),col('C150')]).T
    l,m,i=col('Lambda'),col('mu_T'),col('I_comp')
    return np.array([i*l,i*l*l,i*m,i*m*m,i*l*m]).T

KINDS=['old_three','coreach_one','coreach_three','threshold_three']
def sweep(stage):
    manifest=json.loads((ROOT/'results/design.json').read_text());rows=[];raw=[]
    selected=[(j,c) for j,c in enumerate(manifest['conditions']) if (c['split']=='discover')==(stage=='discover')]
    seeds=range(101,107) if stage=='discover' else range(201,207)
    for index,(cid,c) in enumerate(selected):
        for seed in seeds:
            W=graph(c['topology'],c['n'],seed);P=(1-c['alpha'])*np.eye(c['n'])+c['alpha']*W;K=np.linalg.matrix_power(P,c['T']);b=role(W,c['p'],seed,c['layout'])
            v=quantities(P,K,b,c['sigma']);v['mu_T']=1-v['slem']**c['T'];q,q0,d=simulate(K,b,c['sigma'],seed)
            rows.append(dict(cid=cid,**c,seed=seed,**v,Q=q,Q_null=q0,G_cap=q-q0));raw.append(d)
        if index%32==0:print(stage,index+1,'/',len(selected),flush=True)
    with (ROOT/'results'/f'{stage}.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
    np.savez_compressed(ROOT/'results'/f'{stage}_paired_trials.npz',gain=np.array(raw))
    (ROOT/'results'/f'{stage}_event.json').write_text(json.dumps(dict(completed=stamp(),runs=len(rows)),indent=2))

def freeze():
    assert not (ROOT/'results/test.csv').exists()
    rr=read('discover');y=np.array([r['G_cap'] for r in rr]);models={}
    for kind in KINDS:
        X=features(rr,kind);loss={}
        # Hold whole graph-layout groups out in discovery, not only episodes.
        folds=[(t,layout) for t in ['ring','grid','mod1','mod4'] for layout in ['random','segregated']]
        for ridge in [1e-6,1e-4,.01,1.]:
            pred=np.empty(len(y))
            for t,layout in folds:
                test=np.array([r['topology']==t and r['layout']==layout for r in rr]);train=~test
                coef=np.linalg.solve(X[train].T@X[train]+ridge*np.eye(X.shape[1]),X[train].T@y[train]);pred[test]=np.clip(X[test]@coef,0,.5)
            loss[str(ridge)]=float(np.sqrt(np.mean((pred-y)**2)))
        ridge=float(min(loss,key=loss.get));coef=np.linalg.solve(X.T@X+ridge*np.eye(X.shape[1]),X.T@y)
        models[kind]=dict(coef=coef.tolist(),ridge=ridge,cv_rmse=loss)
    frozen=dict(time=stamp(),models=models,primary='coreach_three',source_sha=digest(__file__),reference_sha=digest(ROOT/'code/probe1_reference.py'),design_sha=digest(ROOT/'results/design.json'),protocol_sha=digest(ROOT/'PROTOCOL.md'),discover_sha=digest(ROOT/'results/discover.csv'))
    (ROOT/'results/frozen.json').write_text(json.dumps(frozen,indent=2));print(json.dumps(frozen,indent=2))

def checks():
    errors=[]
    for kind in ['ring','grid','mod1','mod4','mod8','matching']:
        W=graph(kind,32,17);assert np.all(W>=-1e-12) and np.allclose(W,W.T) and np.allclose(W.sum(1),1)
        P=.55*np.eye(32)+.45*W;K=np.linalg.matrix_power(P,8);x=np.random.default_rng(2).normal(size=(32,2));v=x.copy()
        for _ in range(8):v=P@v
        errors.append(float(np.max(abs(v-K@x))))
    b=role(W,.5,17,'smooth');zero=quantities(np.eye(32),np.eye(32),b,.3)
    assert zero['C']==0 and zero['exact']==0
    b=np.zeros(32);v=quantities(P,K,b,.3);assert v['C']==0 and v['exact']==0
    (ROOT/'results/checks.json').write_text(json.dumps(dict(local_errors=errors,null_exact=True,no_complement_exact=True),indent=2))

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('stage',choices=['init','checks','discover','freeze','test']);args=p.parse_args()
    if args.stage=='init':
        assert not (ROOT/'results/design.json').exists()
        (ROOT/'results/design.json').write_text(json.dumps(dict(created=stamp(),trials=TRIALS,train_seeds=list(range(101,107)),test_seeds=list(range(201,207)),conditions=make_configs()),indent=2))
    elif args.stage=='checks':checks()
    elif args.stage=='freeze':freeze()
    else:
        if args.stage=='test':
            f=json.loads((ROOT/'results/frozen.json').read_text())
            for k,p in [('source_sha',__file__),('reference_sha',ROOT/'code/probe1_reference.py'),('design_sha',ROOT/'results/design.json'),('protocol_sha',ROOT/'PROTOCOL.md'),('discover_sha',ROOT/'results/discover.csv')]:assert f[k]==digest(p)
        sweep(args.stage)


==> anc/rci_supplement/evidence/rci_probe3/code/probe3.py <==
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
os.environ.setdefault('OMP_NUM_THREADS','1')
import csv,json,itertools,time,hashlib,argparse
from pathlib import Path
import numpy as np
from scipy.special import ndtr
from probe2_reference import graph,role,quantities
ROOT=Path(__file__).resolve().parents[1]
MODES=['gaussian','signed_gaussian','binary'];BUDGETS=[32,128,512];SEEDS=list(range(301,307));TRIALS=2048
FLIP=(1-1/np.sqrt(2))/2

def stamp():return time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())
def digest(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def scalars(ua,ub):
    w=np.minimum(ua,ub);c=w/(1+w)
    return dict(C=float(c.mean()),H=float(c.std()),B=float(np.mean(np.abs(ua-ub)/(1+ua+ub))))
def predict(v,coef):
    c,h,b=v['C'],v['H'],v['B'];return float(np.clip(np.array([c,c*c,c**3,c*h,c*b,c*h*b])@coef,0,.5))

def task(K,b,sigma,seed,mode,trials=TRIALS):
    n=len(b);rng=np.random.default_rng(3000000+seed*1000+n)
    base=rng.normal(size=(trials,2));eps=rng.normal(size=(trials,n));read=rng.normal(size=(trials,n,2))*sigma
    z=base if mode=='gaussian' else np.sign(base)
    if mode=='binary':
        flips=np.where(rng.random((trials,n))<FLIP,-1.,1.)
        raw_a=np.sqrt(2)*z[:,0,None]*flips;raw_b=np.sqrt(2)*z[:,1,None]*flips
    else:raw_a=z[:,0,None]+eps;raw_b=z[:,1,None]+eps
    x=raw_a*(1-b);v=raw_b*b;y=np.sign(z[:,0]*z[:,1])
    hit=(np.sign((x@K.T+read[:,:,0])*(v@K.T+read[:,:,1]))==y[:,None]).mean(1)
    null=(np.sign((x+read[:,:,0])*(v+read[:,:,1]))==y[:,None]).mean(1)
    return float(hit.mean()),float(null.mean()),(hit-null).astype('float32')

def acquire_calibration(K,b,sigma,seed,mode):
    # Controlled +/- unit drives, no task labels; measurement noise included.
    n=len(b);r=np.random.default_rng(6000000+seed*1000+n);count=max(BUDGETS)
    signs=np.tile([1.,-1.],count//2);eps=r.normal(size=(count,n));read=r.normal(size=(count,n,2))*sigma
    if mode=='binary':raw=np.sqrt(2)*signs[:,None]*np.where(r.random((count,n))<FLIP,-1.,1.)
    else:raw=signs[:,None]+eps
    measured=np.stack([(raw*(1-b))@K.T,(raw*b)@K.T],axis=2)+read
    return signs,measured

def estimate(signs,measured):
    # Receives only known controlled drive signs and observed responses.
    plus=measured[signs>0];minus=measured[signs<0]
    response=np.maximum((plus.mean(0)-minus.mean(0))/2,0)
    variance=((len(plus)-1)*plus.var(0,ddof=1)+(len(minus)-1)*minus.var(0,ddof=1))/(len(signs)-2)
    snr=response/np.sqrt(np.maximum(variance,1e-8))
    return scalars(snr[:,0],snr[:,1])

def configs():
    rng=np.random.default_rng(20261003);out=[]
    for t in ['ring','grid','mod1','matching']:
        space=list(itertools.product([32,128],['random','segregated','smooth'],[4,16],[.1,.3],[.3,.85],[.25,.5]))
        for i in sorted(rng.choice(len(space),24,replace=False)):
            n,l,T,s,a,p=space[i];out.append(dict(split='main',topology=t,n=n,layout=l,T=T,sigma=s,alpha=a,p=p))
    for n,a,p in itertools.product([32,128],[0.,.3],[0.,.5]):out.append(dict(split='control',topology='mod1',n=n,layout='random',T=8,sigma=.2,alpha=a,p=p))
    return out

def init():
    assert not (ROOT/'results/design.json').exists()
    d=dict(created=stamp(),conditions=configs(),modes=MODES,budgets=BUDGETS,seeds=SEEDS,trials=TRIALS,flip=FLIP)
    (ROOT/'results/design.json').write_text(json.dumps(d,indent=2))
    coef=json.loads((ROOT/'results/probe2_frozen.json').read_text())['models']['coreach_three']['coef']
    files=['code/probe3.py','code/probe2_reference.py','code/probe1_reference.py','PROTOCOL.md','results/probe2_frozen.json','results/design.json']
    (ROOT/'results/frozen.json').write_text(json.dumps(dict(frozen=stamp(),coef=coef,hashes={p:digest(ROOT/p) for p in files},note='No fitting or outcome-based selection; exact Probe 2 primary coefficients.'),indent=2))

def run():
    f=json.loads((ROOT/'results/frozen.json').read_text())
    for p,h in f['hashes'].items():assert digest(ROOT/p)==h
    cs=json.loads((ROOT/'results/design.json').read_text())['conditions'];rows=[];raw=[];meta=[]
    for cid,c in enumerate(cs):
        for seed in SEEDS:
            W=graph(c['topology'],c['n'],seed);P=(1-c['alpha'])*np.eye(c['n'])+c['alpha']*W;K=np.linalg.matrix_power(P,c['T']);b=role(W,c['p'],seed,c['layout'])
            sa=K@(1-b);sb=K@b;va=K**2@(1-b)+c['sigma']**2;vb=K**2@b+c['sigma']**2
            ua=sa/np.sqrt(va);ub=sb/np.sqrt(vb);ideal=scalars(ua,ub)
            for mode in MODES:
                q,q0,delta=task(K,b,c['sigma'],seed,mode);rid=len(raw);raw.append(delta);meta.append(dict(run_id=rid,cid=cid,seed=seed,mode=mode))
                oracle=quantities(P,K,b,c['sigma'])['exact'] if mode=='gaussian' else float(.5*np.mean((2*ndtr(ua)-1)*(2*ndtr(ub)-1))) if mode=='signed_gaussian' else None
                signs,measured=acquire_calibration(K,b,c['sigma'],seed,mode)
                for budget in [0]+BUDGETS:
                    v=ideal if budget==0 else estimate(signs[:budget],measured[:budget])
                    rows.append(dict(run_id=rid,cid=cid,**c,seed=seed,mode=mode,budget=budget,**v,prediction=predict(v,f['coef']),ideal_prediction=predict(ideal,f['coef']),Q=q,Q_null=q0,G_cap=q-q0,oracle=oracle if oracle is not None else ''))
        if cid%16==0:print('conditions',cid+1,'/',len(cs),flush=True)
    for name,rr in [('runs.csv',rows),('raw_index.csv',meta)]:
        with (ROOT/'results'/name).open('w') as out:
            w=csv.DictWriter(out,fieldnames=list(rr[0]));w.writeheader();w.writerows(rr)
    np.savez_compressed(ROOT/'results/paired_trials.npz',gain=np.array(raw))
    (ROOT/'results/run_event.json').write_text(json.dumps(dict(completed=stamp(),task_runs=len(raw),prediction_rows=len(rows)),indent=2))

def checks():
    r=np.random.default_rng(77);z=r.normal(size=(512,8,2));s=np.tile([1.,-1.],256);v=estimate(s,2*s[:,None,None]+z)
    assert all(np.isfinite(list(v.values())))
    mean=np.sqrt(2)*(1-2*FLIP);var=2-mean**2
    assert abs(mean-1)<1e-12 and abs(var-1)<1e-12
    W=graph('matching',32,1);b=role(W,.5,1,'random');q,q0,d=task(np.eye(32),b,.2,1,'binary',128);assert np.all(d==0)
    P=.7*np.eye(32)+.3*W;K=np.linalg.matrix_power(P,8)
    a,x=acquire_calibration(K,b,.2,1,'gaussian');aa,xx=acquire_calibration(K,b,.2,1,'signed_gaussian');assert np.array_equal(x,xx)
    (ROOT/'results/checks.json').write_text(json.dumps(dict(binary_conditional_mean=mean,binary_conditional_variance=var,zero_interaction_exact=True,gaussian_bridge_calibration_identical=True,calibration_no_task_labels=True),indent=2))
if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('stage',choices=['init','run','checks']);a=p.parse_args();{'init':init,'run':run,'checks':checks}[a.stage]()


==> anc/rci_supplement/evidence/rci_probe3/code/reproduce.sh <==
#!/usr/bin/env bash
set -euo pipefail
if [ "$#" -ne 1 ]; then echo 'Usage: bash reproduce.sh NEW_DIRECTORY'; exit 2; fi
src="$(cd "$(dirname "$0")/.." && pwd)"
dst="$1"
if [ -e "$dst" ]; then echo 'Choose a new destination.'; exit 2; fi
mkdir -p "$dst/code" "$dst/results" "$dst/figures"
cp "$src/code/probe3.py" "$src/code/probe2_reference.py" "$src/code/probe1_reference.py" "$src/code/analyze.py" "$dst/code/"
cp "$src/PROTOCOL.md" "$dst/"
cp "$src/results/probe2_frozen.json" "$dst/results/"
export OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1
export MPLCONFIGDIR="${TMPDIR:-/tmp}/rci3_matplotlib" XDG_CACHE_HOME="${TMPDIR:-/tmp}/rci3_cache"
python3 "$dst/code/probe3.py" checks
python3 "$dst/code/probe3.py" init
python3 "$dst/code/probe3.py" run
python3 "$dst/code/analyze.py"


==> anc/rci_supplement/evidence/rci_probe3/environment.json <==
{
  "python": "3.13.0",
  "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O",
  "packages": {
    "numpy": "2.2.6",
    "scipy": "1.17.1",
    "matplotlib": "3.10.6"
  },
  "threads": 1
}

==> anc/rci_supplement/evidence/rci_probe3/requirements.txt <==
numpy==2.2.6
scipy==1.17.1
matplotlib==3.10.6


==> anc/rci_supplement/evidence/rci_probe3/results/checks.json <==
{
  "binary_conditional_mean": 1.0,
  "binary_conditional_variance": 1.0,
  "zero_interaction_exact": true,
  "gaussian_bridge_calibration_identical": true,
  "calibration_no_task_labels": true
}

==> anc/rci_supplement/evidence/rci_probe3/results/condition_means.csv <==
run_id,cid,split,topology,n,layout,T,sigma,alpha,p,seed,mode,budget,C,H,B,prediction,ideal_prediction,Q,Q_null,G_cap,oracle
0.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.5547108900974306,0.07817664346089921,0.2706693981446992,0.21738242621400805,0.21738242621400805,0.7194417317708334,0.49945068359375,0.21999104817708334,0.2175554132244272
0.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5378759437720482,0.08723380984069502,0.30395080305195776,0.21259230993439374,0.21738242621400805,0.7194417317708334,0.49945068359375,0.21999104817708334,0.2175554132244272
0.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.5530732730065767,0.08389230339360935,0.27721904201003505,0.21785094100708813,0.21738242621400805,0.7194417317708334,0.49945068359375,0.21999104817708334,0.2175554132244272
0.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.5521779880195187,0.0763082817735175,0.2760908306840082,0.2164383033200732,0.21738242621400805,0.7194417317708334,0.49945068359375,0.21999104817708334,0.2175554132244272
1.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.5547108900974306,0.07817664346089921,0.2706693981446992,0.21738242621400805,0.21738242621400805,0.8865381876627604,0.4998982747395833,0.38663991292317706,0.3859074170989148
1.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5378759437720482,0.08723380984069502,0.30395080305195776,0.21259230993439374,0.21738242621400805,0.8865381876627604,0.4998982747395833,0.38663991292317706,0.3859074170989148
1.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.5530732730065767,0.08389230339360935,0.27721904201003505,0.21785094100708813,0.21738242621400805,0.8865381876627604,0.4998982747395833,0.38663991292317706,0.3859074170989148
1.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.5521779880195187,0.0763082817735175,0.2760908306840082,0.2164383033200732,0.21738242621400805,0.8865381876627604,0.4998982747395833,0.38663991292317706,0.3859074170989148
2.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,binary,0.0,0.5547108900974306,0.07817664346089921,0.2706693981446992,0.21738242621400805,0.21738242621400805,0.8658192952473959,0.5005620320638021,0.36525726318359375,
2.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,binary,32.0,0.5398875200353097,0.10877612771941432,0.29293466027174686,0.2132341880337524,0.21738242621400805,0.8658192952473959,0.5005620320638021,0.36525726318359375,
2.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,binary,128.0,0.5417180536074963,0.08842122109062744,0.2897587963974864,0.21233994736740777,0.21738242621400805,0.8658192952473959,0.5005620320638021,0.36525726318359375,
2.0,0.0,main,ring,32.0,random,4.0,0.1,0.85,0.25,301.0,binary,512.0,0.550375902846482,0.07878266985931877,0.2833726989290819,0.2166723894474285,0.21738242621400805,0.8658192952473959,0.5005620320638021,0.36525726318359375,
18.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.3501579907385984,0.1481285633313509,0.3113295133102846,0.10544165597024613,0.10544165597024613,0.6029942830403646,0.4999338785807292,0.10306040445963542,0.10227926460588276
18.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.3383802429534264,0.14988985806638827,0.3307428841480958,0.10254545404147904,0.10544165597024613,0.6029942830403646,0.4999338785807292,0.10306040445963542,0.10227926460588276
18.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.3458641804801277,0.1520776851022723,0.3203317144871011,0.104706786284205,0.10544165597024613,0.6029942830403646,0.4999338785807292,0.10306040445963542,0.10227926460588276
18.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.34787028368052425,0.1498502238513558,0.3143011357697985,0.10475246115530058,0.10544165597024613,0.6029942830403646,0.4999338785807292,0.10306040445963542,0.10227926460588276
19.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.3501579907385984,0.1481285633313509,0.3113295133102846,0.10544165597024613,0.10544165597024613,0.6893361409505209,0.49968210856119794,0.1896540323893229,0.18851292591833477
19.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.3383802429534264,0.14988985806638827,0.3307428841480958,0.10254545404147904,0.10544165597024613,0.6893361409505209,0.49968210856119794,0.1896540323893229,0.18851292591833477
19.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.3458641804801277,0.1520776851022723,0.3203317144871011,0.104706786284205,0.10544165597024613,0.6893361409505209,0.49968210856119794,0.1896540323893229,0.18851292591833477
19.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.34787028368052425,0.1498502238513558,0.3143011357697985,0.10475246115530058,0.10544165597024613,0.6893361409505209,0.49968210856119794,0.1896540323893229,0.18851292591833477
20.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,binary,0.0,0.3501579907385984,0.1481285633313509,0.3113295133102846,0.10544165597024613,0.10544165597024613,0.685638427734375,0.5005620320638021,0.1850763956705729,
20.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,binary,32.0,0.3433021068531454,0.16175412899841526,0.32454817463946123,0.10476232878167574,0.10544165597024613,0.685638427734375,0.5005620320638021,0.1850763956705729,
20.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,binary,128.0,0.3419517969079327,0.15338895562304722,0.3213549942649234,0.10304312637796796,0.10544165597024613,0.685638427734375,0.5005620320638021,0.1850763956705729,
20.0,1.0,main,ring,32.0,random,4.0,0.3,0.3,0.25,301.0,binary,512.0,0.3469977869454632,0.1501693098916419,0.31893138753599576,0.10499200884463744,0.10544165597024613,0.685638427734375,0.5005620320638021,0.1850763956705729,
36.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.672018270267936,0.010426428526897957,0.05736429070295765,0.2638216194684326,0.2638216194684326,0.7672602335611979,0.49942779541015625,0.2678324381510417,0.2646443306022997
36.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.6645764283218113,0.026654112012509987,0.08574774933976183,0.26306163118205733,0.2638216194684326,0.7672602335611979,0.49942779541015625,0.2678324381510417,0.2646443306022997
36.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.6714504152504746,0.016421177910413674,0.06575619347119742,0.26483043270396106,0.2638216194684326,0.7672602335611979,0.49942779541015625,0.2678324381510417,0.2646443306022997
36.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.6720449807767078,0.011896156105000541,0.057547375404279344,0.2638120347177196,0.2638216194684326,0.7672602335611979,0.49942779541015625,0.2678324381510417,0.2646443306022997
37.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.672018270267936,0.010426428526897957,0.05736429070295765,0.2638216194684326,0.2638216194684326,0.9700775146484375,0.49962107340494794,0.47045644124348956,0.4701568846539295
37.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.6645764283218113,0.026654112012509987,0.08574774933976183,0.26306163118205733,0.2638216194684326,0.9700775146484375,0.49962107340494794,0.47045644124348956,0.4701568846539295
37.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.6714504152504746,0.016421177910413674,0.06575619347119742,0.26483043270396106,0.2638216194684326,0.9700775146484375,0.49962107340494794,0.47045644124348956,0.4701568846539295
37.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.6720449807767078,0.011896156105000541,0.057547375404279344,0.2638120347177196,0.2638216194684326,0.9700775146484375,0.49962107340494794,0.47045644124348956,0.4701568846539295
38.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,binary,0.0,0.672018270267936,0.010426428526897957,0.05736429070295765,0.2638216194684326,0.2638216194684326,0.9426396687825521,0.4998423258463542,0.44279734293619794,
38.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,binary,32.0,0.6560198827487601,0.02858251190202422,0.1176313504874897,0.26256098961720603,0.2638216194684326,0.9426396687825521,0.4998423258463542,0.44279734293619794,
38.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,binary,128.0,0.6695012755592248,0.019680001617584864,0.06356503418611327,0.2627213993393527,0.2638216194684326,0.9426396687825521,0.4998423258463542,0.44279734293619794,
38.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.6722580955804555,0.013991359132982648,0.06159470526524891,0.26472857856643967,0.2638216194684326,0.9426396687825521,0.4998423258463542,0.44279734293619794,
54.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.41038865777653255,0.09095453365104478,0.3256273662444424,0.13576553297777666,0.13576553297777666,0.6347808837890625,0.4999338785807292,0.13484700520833334,0.13384986499845433
54.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.39105375554692845,0.11095914460668754,0.3539669086175869,0.13057836083234434,0.13576553297777666,0.6347808837890625,0.4999338785807292,0.13484700520833334,0.13384986499845433
54.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.4053753146351367,0.10074557822965262,0.3348910786011132,0.13492661728736757,0.13576553297777666,0.6347808837890625,0.4999338785807292,0.13484700520833334,0.13384986499845433
54.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.4070820672797661,0.09255201739914953,0.3311185080593811,0.13478127318461805,0.13576553297777666,0.6347808837890625,0.4999338785807292,0.13484700520833334,0.13384986499845433
55.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.41038865777653255,0.09095453365104478,0.3256273662444424,0.13576553297777666,0.13576553297777666,0.7442448933919271,0.49968210856119794,0.24456278483072916,0.244187771001396
55.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.39105375554692845,0.11095914460668754,0.3539669086175869,0.13057836083234434,0.13576553297777666,0.7442448933919271,0.49968210856119794,0.24456278483072916,0.244187771001396
55.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.4053753146351367,0.10074557822965262,0.3348910786011132,0.13492661728736757,0.13576553297777666,0.7442448933919271,0.49968210856119794,0.24456278483072916,0.244187771001396
55.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.4070820672797661,0.09255201739914953,0.3311185080593811,0.13478127318461805,0.13576553297777666,0.7442448933919271,0.49968210856119794,0.24456278483072916,0.244187771001396
56.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.41038865777653255,0.09095453365104478,0.3256273662444424,0.13576553297777666,0.13576553297777666,0.7417144775390625,0.5005620320638021,0.2411524454752604,
56.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.39551693284390166,0.12303251716403013,0.3443562090528612,0.13243893791669714,0.13576553297777666,0.7417144775390625,0.5005620320638021,0.2411524454752604,
56.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.39936105972448793,0.10276788918286232,0.3395284997068146,0.13235698175420044,0.13576553297777666,0.7417144775390625,0.5005620320638021,0.2411524454752604,
56.0,3.0,main,ring,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.4069366774296915,0.09416742296388599,0.33473541990081696,0.13532822671448297,0.13576553297777666,0.7417144775390625,0.5005620320638021,0.2411524454752604,
72.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.14172879688812212,0.17797352226468013,0.5241598349483962,0.040455703671782146,0.040455703671782146,0.5400034586588541,0.49943288167317706,0.040570576985677086,0.04042761949164142
72.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.1590321906351137,0.18304409023310683,0.5122477984834637,0.046258699055374136,0.040455703671782146,0.5400034586588541,0.49943288167317706,0.040570576985677086,0.04042761949164142
72.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.15281948905217366,0.17581575049093331,0.5167536283928783,0.043898737597585086,0.040455703671782146,0.5400034586588541,0.49943288167317706,0.040570576985677086,0.04042761949164142
72.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.14769571819684255,0.174364312968337,0.5195889334965105,0.04216668892138244,0.040455703671782146,0.5400034586588541,0.49943288167317706,0.040570576985677086,0.04042761949164142
73.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.14172879688812212,0.17797352226468013,0.5241598349483962,0.040455703671782146,0.040455703671782146,0.5734049479166666,0.49945322672526044,0.07395172119140625,0.07379434557101504
73.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.1590321906351137,0.18304409023310683,0.5122477984834637,0.046258699055374136,0.040455703671782146,0.5734049479166666,0.49945322672526044,0.07395172119140625,0.07379434557101504
73.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.15281948905217366,0.17581575049093331,0.5167536283928783,0.043898737597585086,0.040455703671782146,0.5734049479166666,0.49945322672526044,0.07395172119140625,0.07379434557101504
73.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.14769571819684255,0.174364312968337,0.5195889334965105,0.04216668892138244,0.040455703671782146,0.5734049479166666,0.49945322672526044,0.07395172119140625,0.07379434557101504
74.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,0.0,0.14172879688812212,0.17797352226468013,0.5241598349483962,0.040455703671782146,0.040455703671782146,0.5704574584960938,0.4997202555338542,0.07073720296223958,
74.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,32.0,0.16078277914997813,0.18394092378491203,0.5154439282156521,0.04722310328360111,0.040455703671782146,0.5704574584960938,0.4997202555338542,0.07073720296223958,
74.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,128.0,0.15259698859724108,0.17518231402310722,0.5164998656949561,0.04377999597499362,0.040455703671782146,0.5704574584960938,0.4997202555338542,0.07073720296223958,
74.0,4.0,main,ring,32.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,512.0,0.14967943258602748,0.176245526203785,0.5206043618920501,0.04301469432466485,0.040455703671782146,0.5704574584960938,0.4997202555338542,0.07073720296223958,
90.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.4668053624647936,0.17467402006120333,0.3767550928290438,0.1842427942975082,0.1842427942975082,0.6811930338541666,0.49964141845703125,0.1815516153971354,0.18019883799762562
90.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.4564849526976152,0.184265625212462,0.38620093294853847,0.18018981246258062,0.1842427942975082,0.6811930338541666,0.49964141845703125,0.1815516153971354,0.18019883799762562
90.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.46390883238514186,0.18415253972611698,0.37641889006679224,0.18308779510278103,0.1842427942975082,0.6811930338541666,0.49964141845703125,0.1815516153971354,0.18019883799762562
90.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.466044470133334,0.1771134144943727,0.3754154669050789,0.18370230206980512,0.1842427942975082,0.6811930338541666,0.49964141845703125,0.1815516153971354,0.18019883799762562
91.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.4668053624647936,0.17467402006120333,0.3767550928290438,0.1842427942975082,0.1842427942975082,0.8116048177083334,0.49986012776692706,0.31174468994140625,0.31117404726697345
91.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.4564849526976152,0.184265625212462,0.38620093294853847,0.18018981246258062,0.1842427942975082,0.8116048177083334,0.49986012776692706,0.31174468994140625,0.31117404726697345
91.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.46390883238514186,0.18415253972611698,0.37641889006679224,0.18308779510278103,0.1842427942975082,0.8116048177083334,0.49986012776692706,0.31174468994140625,0.31117404726697345
91.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.466044470133334,0.1771134144943727,0.3754154669050789,0.18370230206980512,0.1842427942975082,0.8116048177083334,0.49986012776692706,0.31174468994140625,0.31117404726697345
92.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,0.0,0.4668053624647936,0.17467402006120333,0.3767550928290438,0.1842427942975082,0.1842427942975082,0.8009185791015625,0.5003306070963541,0.3005879720052083,
92.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,32.0,0.45852873244564596,0.18744040549861063,0.3986531045140597,0.1841951711719929,0.1842427942975082,0.8009185791015625,0.5003306070963541,0.3005879720052083,
92.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,128.0,0.46153540229362794,0.1853602312538519,0.3803738313413843,0.18239574331002018,0.1842427942975082,0.8009185791015625,0.5003306070963541,0.3005879720052083,
92.0,5.0,main,ring,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.4660494949290635,0.17748156641329324,0.37959163459194917,0.18452076355888836,0.1842427942975082,0.8009185791015625,0.5003306070963541,0.3005879720052083,
108.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.5662034408666465,0.14873331034134216,0.33279547388330655,0.24327570468862889,0.24327570468862889,0.7382125854492188,0.4992218017578125,0.23899078369140625,0.23679574938471412
108.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5541558044289671,0.17215013533198867,0.3357002907531828,0.23696707384897897,0.24327570468862889,0.7382125854492188,0.4992218017578125,0.23899078369140625,0.23679574938471412
108.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.5624787215267456,0.1553984491161499,0.33568714881929207,0.24164514378692617,0.24327570468862889,0.7382125854492188,0.4992218017578125,0.23899078369140625,0.23679574938471412
108.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.5628676691287814,0.14954588560873,0.3373104289004021,0.2418083981650896,0.24327570468862889,0.7382125854492188,0.4992218017578125,0.23899078369140625,0.23679574938471412
109.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.5662034408666465,0.14873331034134216,0.33279547388330655,0.24327570468862889,0.24327570468862889,0.8881861368815104,0.49923451741536456,0.3889516194661458,0.3882235423583063
109.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5541558044289671,0.17215013533198867,0.3357002907531828,0.23696707384897897,0.24327570468862889,0.8881861368815104,0.49923451741536456,0.3889516194661458,0.3882235423583063
109.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.5624787215267456,0.1553984491161499,0.33568714881929207,0.24164514378692617,0.24327570468862889,0.8881861368815104,0.49923451741536456,0.3889516194661458,0.3882235423583063
109.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.5628676691287814,0.14954588560873,0.3373104289004021,0.2418083981650896,0.24327570468862889,0.8881861368815104,0.49923451741536456,0.3889516194661458,0.3882235423583063
110.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,0.0,0.5662034408666465,0.14873331034134216,0.33279547388330655,0.24327570468862889,0.24327570468862889,0.8814137776692709,0.4997202555338542,0.3816935221354167,
110.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,32.0,0.5662559847231116,0.17304562519907574,0.3301409629287872,0.24504065000446584,0.24327570468862889,0.8814137776692709,0.4997202555338542,0.3816935221354167,
110.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,128.0,0.5676685237581423,0.1579934558749753,0.32203338460007647,0.24277983758825283,0.24327570468862889,0.8814137776692709,0.4997202555338542,0.3816935221354167,
110.0,6.0,main,ring,32.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,512.0,0.569739318058255,0.15082857663208102,0.3304037540624638,0.24561529591209108,0.24327570468862889,0.8814137776692709,0.4997202555338542,0.3816935221354167,
126.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.2730786870172255,0.21477835235446327,0.44156457079353834,0.08900963965027799,0.08900963965027799,0.5869878133138021,0.49943288167317706,0.087554931640625,0.08739578098970936
126.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.2746307980264881,0.2177461124960494,0.4439100309837863,0.09030722919040511,0.08900963965027799,0.5869878133138021,0.49943288167317706,0.087554931640625,0.08739578098970936
126.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.27603748529802735,0.2139599725877123,0.4412624148806328,0.09031503037392818,0.08900963965027799,0.5869878133138021,0.49943288167317706,0.087554931640625,0.08739578098970936
126.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.27342954285564736,0.213103479072819,0.441293456027539,0.08904278076925172,0.08900963965027799,0.5869878133138021,0.49943288167317706,0.087554931640625,0.08739578098970936
127.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.2730786870172255,0.21477835235446327,0.44156457079353834,0.08900963965027799,0.08900963965027799,0.6613922119140625,0.49945322672526044,0.1619389851888021,0.16100872115920972
127.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.2746307980264881,0.2177461124960494,0.4439100309837863,0.09030722919040511,0.08900963965027799,0.6613922119140625,0.49945322672526044,0.1619389851888021,0.16100872115920972
127.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.27603748529802735,0.2139599725877123,0.4412624148806328,0.09031503037392818,0.08900963965027799,0.6613922119140625,0.49945322672526044,0.1619389851888021,0.16100872115920972
127.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.27342954285564736,0.213103479072819,0.441293456027539,0.08904278076925172,0.08900963965027799,0.6613922119140625,0.49945322672526044,0.1619389851888021,0.16100872115920972
128.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.2730786870172255,0.21477835235446327,0.44156457079353834,0.08900963965027799,0.08900963965027799,0.6576385498046875,0.4997202555338542,0.15791829427083334,
128.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.28028529415976305,0.21989545816462416,0.44071577348498986,0.09278964841165617,0.08900963965027799,0.6576385498046875,0.4997202555338542,0.15791829427083334,
128.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.277963131304834,0.21535570570466092,0.43778915469609564,0.09089698202252755,0.08900963965027799,0.6576385498046875,0.4997202555338542,0.15791829427083334,
128.0,7.0,main,ring,32.0,segregated,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.2771112078613498,0.215391632836895,0.44070781617596655,0.09083568808054648,0.08900963965027799,0.6576385498046875,0.4997202555338542,0.15791829427083334,
144.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.27771559061489554,0.2360646612783099,0.44024331282548185,0.09261824616576664,0.09261824616576664,0.5933583577473959,0.4993998209635417,0.09395853678385417,0.09419546449458865
144.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.2866246443934995,0.23487266291846257,0.4407110962325473,0.09670910756061718,0.09261824616576664,0.5933583577473959,0.4993998209635417,0.09395853678385417,0.09419546449458865
144.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.28997637127848636,0.2306521818835685,0.4328060410409222,0.09707354916487765,0.09261824616576664,0.5933583577473959,0.4993998209635417,0.09395853678385417,0.09419546449458865
144.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.28299224929099104,0.2341638191642129,0.4361825270836969,0.09438180519908007,0.09261824616576664,0.5933583577473959,0.4993998209635417,0.09395853678385417,0.09419546449458865
145.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.27771559061489554,0.2360646612783099,0.44024331282548185,0.09261824616576664,0.09261824616576664,0.6740442911783854,0.4995218912760417,0.17452239990234375,0.17381067033402922
145.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.2866246443934995,0.23487266291846257,0.4407110962325473,0.09670910756061718,0.09261824616576664,0.6740442911783854,0.4995218912760417,0.17452239990234375,0.17381067033402922
145.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.28997637127848636,0.2306521818835685,0.4328060410409222,0.09707354916487765,0.09261824616576664,0.6740442911783854,0.4995218912760417,0.17452239990234375,0.17381067033402922
145.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.28299224929099104,0.2341638191642129,0.4361825270836969,0.09438180519908007,0.09261824616576664,0.6740442911783854,0.4995218912760417,0.17452239990234375,0.17381067033402922
146.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,0.0,0.27771559061489554,0.2360646612783099,0.44024331282548185,0.09261824616576664,0.09261824616576664,0.6558710734049479,0.5008519490559896,0.15501912434895834,
146.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,32.0,0.2850749591273543,0.23168773669064713,0.44672541334868976,0.09688544119482252,0.09261824616576664,0.6558710734049479,0.5008519490559896,0.15501912434895834,
146.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,128.0,0.28624634053006076,0.22726114020954816,0.43722160702867624,0.09583812457386524,0.09261824616576664,0.6558710734049479,0.5008519490559896,0.15501912434895834,
146.0,8.0,main,ring,32.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,512.0,0.2834042803264707,0.23431381193200795,0.4377427710423536,0.09498433863140311,0.09261824616576664,0.6558710734049479,0.5008519490559896,0.15501912434895834,
162.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.40504975493018924,0.24307668125642837,0.39044949000932766,0.15437483520279474,0.15437483520279474,0.6550877888997396,0.4993998209635417,0.1556879679361979,0.155477207890625
162.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.40862809025393276,0.24507903352051497,0.39519718694490624,0.15712698563190908,0.15437483520279474,0.6550877888997396,0.4993998209635417,0.1556879679361979,0.155477207890625
162.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.4118216885671491,0.24236299976894607,0.38497147437548235,0.1571811216174619,0.15437483520279474,0.6550877888997396,0.4993998209635417,0.1556879679361979,0.155477207890625
162.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.40774282066170947,0.24277964406919605,0.3876024964464622,0.1552987931614533,0.15437483520279474,0.6550877888997396,0.4993998209635417,0.1556879679361979,0.155477207890625
163.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.40504975493018924,0.24307668125642837,0.39044949000932766,0.15437483520279474,0.15437483520279474,0.7756067911783854,0.4995218912760417,0.27608489990234375,0.2752525470896915
163.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.40862809025393276,0.24507903352051497,0.39519718694490624,0.15712698563190908,0.15437483520279474,0.7756067911783854,0.4995218912760417,0.27608489990234375,0.2752525470896915
163.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.4118216885671491,0.24236299976894607,0.38497147437548235,0.1571811216174619,0.15437483520279474,0.7756067911783854,0.4995218912760417,0.27608489990234375,0.2752525470896915
163.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.40774282066170947,0.24277964406919605,0.3876024964464622,0.1552987931614533,0.15437483520279474,0.7756067911783854,0.4995218912760417,0.27608489990234375,0.2752525470896915
164.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,binary,0.0,0.40504975493018924,0.24307668125642837,0.39044949000932766,0.15437483520279474,0.15437483520279474,0.7623469034830729,0.5008519490559896,0.2614949544270833,
164.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,binary,32.0,0.408170548318195,0.2427856262160788,0.394574004436775,0.15673667190482732,0.15437483520279474,0.7623469034830729,0.5008519490559896,0.2614949544270833,
164.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,binary,128.0,0.40866423445552247,0.23923324908728805,0.3887423435037265,0.15581135099547602,0.15437483520279474,0.7623469034830729,0.5008519490559896,0.2614949544270833,
164.0,9.0,main,ring,32.0,smooth,4.0,0.1,0.85,0.25,301.0,binary,512.0,0.4081336707345784,0.24260793637441488,0.389750241887257,0.15608373612464863,0.15437483520279474,0.7623469034830729,0.5008519490559896,0.2614949544270833,
180.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.5527922094328129,0.10810078206279315,0.274859667643182,0.21988126484654824,0.21988126484654824,0.7182998657226562,0.4995880126953125,0.21871185302734375,0.21844327806424832
180.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.5557085019181246,0.11853534489835939,0.2811453174991101,0.22338306280314066,0.21988126484654824,0.7182998657226562,0.4995880126953125,0.21871185302734375,0.21844327806424832
180.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.5536911712198586,0.10738339302803464,0.2761663789701124,0.22062746053172258,0.21988126484654824,0.7182998657226562,0.4995880126953125,0.21871185302734375,0.21844327806424832
180.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.5530020900518039,0.10824641517017931,0.27290392812340963,0.21973714165750988,0.21988126484654824,0.7182998657226562,0.4995880126953125,0.21871185302734375,0.21844327806424832
181.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.5527922094328129,0.10810078206279315,0.274859667643182,0.21988126484654824,0.21988126484654824,0.8813196818033854,0.49965159098307294,0.3816680908203125,0.38162655588289857
181.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.5557085019181246,0.11853534489835939,0.2811453174991101,0.22338306280314066,0.21988126484654824,0.8813196818033854,0.49965159098307294,0.3816680908203125,0.38162655588289857
181.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.5536911712198586,0.10738339302803464,0.2761663789701124,0.22062746053172258,0.21988126484654824,0.8813196818033854,0.49965159098307294,0.3816680908203125,0.38162655588289857
181.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.5530020900518039,0.10824641517017931,0.27290392812340963,0.21973714165750988,0.21988126484654824,0.8813196818033854,0.49965159098307294,0.3816680908203125,0.38162655588289857
182.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,binary,0.0,0.5527922094328129,0.10810078206279315,0.274859667643182,0.21988126484654824,0.21988126484654824,0.8667068481445312,0.5014928181966146,0.3652140299479167,
182.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,binary,32.0,0.5452429420744632,0.11940768575699647,0.2978585723767034,0.21950973683451647,0.21988126484654824,0.8667068481445312,0.5014928181966146,0.3652140299479167,
182.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,binary,128.0,0.5514203241464696,0.1075510949537946,0.2771552221504534,0.21920630872334837,0.21988126484654824,0.8667068481445312,0.5014928181966146,0.3652140299479167,
182.0,10.0,main,ring,32.0,smooth,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.5543358635746332,0.10925905995727266,0.27485892486335906,0.2212377504877603,0.21988126484654824,0.8667068481445312,0.5014928181966146,0.3652140299479167,
198.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.5840272100323328,0.11671033384750144,0.3221384269210418,0.2521654275478243,0.2521654275478243,0.7470601399739584,0.4993998209635417,0.24766031901041666,0.2464437339315985
198.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5868564333159688,0.12342629018300248,0.32308036121250727,0.25539423735868966,0.2521654275478243,0.7470601399739584,0.4993998209635417,0.24766031901041666,0.2464437339315985
198.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.586001162401688,0.11925647405598216,0.3193324468133179,0.25343869180023537,0.2521654275478243,0.7470601399739584,0.4993998209635417,0.24766031901041666,0.2464437339315985
198.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.5856340054811058,0.11909477412008233,0.3173852972667019,0.2526359844889174,0.2521654275478243,0.7470601399739584,0.4993998209635417,0.24766031901041666,0.2464437339315985
199.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.5840272100323328,0.11671033384750144,0.3221384269210418,0.2521654275478243,0.2521654275478243,0.9063313802083334,0.4995218912760417,0.4068094889322917,0.4058666903637689
199.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5868564333159688,0.12342629018300248,0.32308036121250727,0.25539423735868966,0.2521654275478243,0.9063313802083334,0.4995218912760417,0.4068094889322917,0.4058666903637689
199.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.586001162401688,0.11925647405598216,0.3193324468133179,0.25343869180023537,0.2521654275478243,0.9063313802083334,0.4995218912760417,0.4068094889322917,0.4058666903637689
199.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.5856340054811058,0.11909477412008233,0.3173852972667019,0.2526359844889174,0.2521654275478243,0.9063313802083334,0.4995218912760417,0.4068094889322917,0.4058666903637689
200.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,0.0,0.5840272100323328,0.11671033384750144,0.3221384269210418,0.2521654275478243,0.2521654275478243,0.8987019856770834,0.5008519490559896,0.39785003662109375,
200.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,32.0,0.5877540529552931,0.11966530262931137,0.32376257085598764,0.2559188423377376,0.2521654275478243,0.8987019856770834,0.5008519490559896,0.39785003662109375,
200.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,128.0,0.5826479526322027,0.12038698103954482,0.32093866932088705,0.25111360843508906,0.2521654275478243,0.8987019856770834,0.5008519490559896,0.39785003662109375,
200.0,11.0,main,ring,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,512.0,0.5865673495008042,0.1195252378190328,0.3201567925404807,0.2539268540577876,0.2521654275478243,0.8987019856770834,0.5008519490559896,0.39785003662109375,
216.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.39996226180700384,0.14183069270740029,0.3501248381074816,0.13672563620562853,0.13672563620562853,0.6328506469726562,0.49971771240234375,0.1331329345703125,0.13362603177988205
216.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.38933233704027465,0.15620458040541205,0.36461670579412847,0.13409763260265298,0.13672563620562853,0.6328506469726562,0.49971771240234375,0.1331329345703125,0.13362603177988205
216.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.3980041805311522,0.1475193510344954,0.35276955852707625,0.13644024879878527,0.13672563620562853,0.6328506469726562,0.49971771240234375,0.1331329345703125,0.13362603177988205
216.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.3996635469631686,0.14573686644354647,0.3491425243304827,0.1366666050504113,0.13672563620562853,0.6328506469726562,0.49971771240234375,0.1331329345703125,0.13362603177988205
217.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.39996226180700384,0.14183069270740029,0.3501248381074816,0.13672563620562853,0.13672563620562853,0.7433751424153646,0.49921925862630206,0.2441558837890625,0.2436252165878439
217.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.38933233704027465,0.15620458040541205,0.36461670579412847,0.13409763260265298,0.13672563620562853,0.7433751424153646,0.49921925862630206,0.2441558837890625,0.2436252165878439
217.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.3980041805311522,0.1475193510344954,0.35276955852707625,0.13644024879878527,0.13672563620562853,0.7433751424153646,0.49921925862630206,0.2441558837890625,0.2436252165878439
217.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.3996635469631686,0.14573686644354647,0.3491425243304827,0.1366666050504113,0.13672563620562853,0.7433751424153646,0.49921925862630206,0.2441558837890625,0.2436252165878439
218.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,0.0,0.39996226180700384,0.14183069270740029,0.3501248381074816,0.13672563620562853,0.13672563620562853,0.7410761515299479,0.5008519490559896,0.24022420247395834,
218.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,32.0,0.39077272760596077,0.15438513482585903,0.36428543431964017,0.13483627143757537,0.13672563620562853,0.7410761515299479,0.5008519490559896,0.24022420247395834,
218.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,128.0,0.39477993675624323,0.14701965685963034,0.3562667974622189,0.13512708590376568,0.13672563620562853,0.7410761515299479,0.5008519490559896,0.24022420247395834,
218.0,12.0,main,ring,32.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,512.0,0.4000703661848566,0.1457512768280045,0.3514507658118576,0.13725302106989912,0.13672563620562853,0.7410761515299479,0.5008519490559896,0.24022420247395834,
234.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.5402436653049502,0.12196193747879915,0.27878769910972684,0.21120389105842305,0.21120389105842305,0.7115592956542969,0.5000108083089193,0.2115484873453776,0.21112941215894457
234.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5417813274526758,0.13220768701180174,0.2832308908079692,0.21386630732472542,0.21120389105842305,0.7115592956542969,0.5000108083089193,0.2115484873453776,0.21112941215894457
234.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.540098161302175,0.12329468160901709,0.28078932808600504,0.21158145283228835,0.21120389105842305,0.7115592956542969,0.5000108083089193,0.2115484873453776,0.21112941215894457
234.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.5391935997117501,0.12275495393403445,0.28039467533339785,0.21084872832332524,0.21120389105842305,0.7115592956542969,0.5000108083089193,0.2115484873453776,0.21112941215894457
235.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.5402436653049502,0.12196193747879915,0.27878769910972684,0.21120389105842305,0.21120389105842305,0.8748455047607422,0.4999879201253255,0.3748575846354167,0.37456765608355974
235.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5417813274526758,0.13220768701180174,0.2832308908079692,0.21386630732472542,0.21120389105842305,0.8748455047607422,0.4999879201253255,0.3748575846354167,0.37456765608355974
235.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.540098161302175,0.12329468160901709,0.28078932808600504,0.21158145283228835,0.21120389105842305,0.8748455047607422,0.4999879201253255,0.3748575846354167,0.37456765608355974
235.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.5391935997117501,0.12275495393403445,0.28039467533339785,0.21084872832332524,0.21120389105842305,0.8748455047607422,0.4999879201253255,0.3748575846354167,0.37456765608355974
236.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,binary,0.0,0.5402436653049502,0.12196193747879915,0.27878769910972684,0.21120389105842305,0.21120389105842305,0.8561687469482422,0.5009759267171224,0.3551928202311198,
236.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,binary,32.0,0.53769160734889,0.13091545477969704,0.2974942256087118,0.21384872060143137,0.21120389105842305,0.8561687469482422,0.5009759267171224,0.3551928202311198,
236.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,binary,128.0,0.5372245481619274,0.12635390103771527,0.2852835014084349,0.21069979810686493,0.21120389105842305,0.8561687469482422,0.5009759267171224,0.3551928202311198,
236.0,13.0,main,ring,128.0,random,4.0,0.1,0.85,0.25,301.0,binary,512.0,0.5408905422214568,0.12286629972737524,0.2813436319467864,0.2122701108259758,0.21120389105842305,0.8561687469482422,0.5009759267171224,0.3551928202311198,
252.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.6323312617429621,0.04644784153760623,0.11648874792372793,0.2442004716195433,0.2442004716195433,0.7458572387695312,0.4999167124430339,0.2459405263264974,0.2459218104194745
252.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.6323594439503234,0.0556879924675869,0.13176152271397393,0.2472333484913544,0.2442004716195433,0.7458572387695312,0.4999167124430339,0.2459405263264974,0.2459218104194745
252.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.6307366578618688,0.04988130702302725,0.12363250454305119,0.24429121247861996,0.2442004716195433,0.7458572387695312,0.4999167124430339,0.2459405263264974,0.2459218104194745
252.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.6312784338536321,0.046931043409247704,0.11996288896000008,0.24408925641595466,0.2442004716195433,0.7458572387695312,0.4999167124430339,0.2459405263264974,0.2459218104194745
253.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.6323312617429621,0.04644784153760623,0.11648874792372793,0.2442004716195433,0.2442004716195433,0.9433390299479166,0.4998728434244792,0.4434661865234375,0.4433579458426387
253.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.6323594439503234,0.0556879924675869,0.13176152271397393,0.2472333484913544,0.2442004716195433,0.9433390299479166,0.4998728434244792,0.4434661865234375,0.4433579458426387
253.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.6307366578618688,0.04988130702302725,0.12363250454305119,0.24429121247861996,0.2442004716195433,0.9433390299479166,0.4998728434244792,0.4434661865234375,0.4433579458426387
253.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.6312784338536321,0.046931043409247704,0.11996288896000008,0.24408925641595466,0.2442004716195433,0.9433390299479166,0.4998728434244792,0.4434661865234375,0.4433579458426387
254.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,binary,0.0,0.6323312617429621,0.04644784153760623,0.11648874792372793,0.2442004716195433,0.2442004716195433,0.9146149953206381,0.5006605784098307,0.4139544169108073,
254.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,binary,32.0,0.6291892602699817,0.062369512281872486,0.1488992565265997,0.24828394185456107,0.2442004716195433,0.9146149953206381,0.5006605784098307,0.4139544169108073,
254.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,binary,128.0,0.6288127565212119,0.055080443069661124,0.126625768796671,0.243549722553929,0.2442004716195433,0.9146149953206381,0.5006605784098307,0.4139544169108073,
254.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,binary,512.0,0.6325425989289777,0.04872464396527467,0.11984919021571111,0.2450314077008977,0.2442004716195433,0.9146149953206381,0.5006605784098307,0.4139544169108073,
270.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.6515848072588488,0.037973299237722614,0.10563807304545103,0.25688336975010306,0.25688336975010306,0.7582289377848307,0.4999167124430339,0.2583122253417969,0.2582534292556428
270.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.6513381108567896,0.04744878292538022,0.12286797897061204,0.2600837929918282,0.25688336975010306,0.7582289377848307,0.4999167124430339,0.2583122253417969,0.2582534292556428
270.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.6496169210035128,0.04135710339257334,0.11394734505293928,0.25689448907850426,0.25688336975010306,0.7582289377848307,0.4999167124430339,0.2583122253417969,0.2582534292556428
270.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.6505015857037408,0.038679235287213065,0.10916688938034362,0.25674042161805716,0.25688336975010306,0.7582289377848307,0.4999167124430339,0.2583122253417969,0.2582534292556428
271.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.6515848072588488,0.037973299237722614,0.10563807304545103,0.25688336975010306,0.25688336975010306,0.9579054514567057,0.4998728434244792,0.45803260803222656,0.45795998480722977
271.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.6513381108567896,0.04744878292538022,0.12286797897061204,0.2600837929918282,0.25688336975010306,0.9579054514567057,0.4998728434244792,0.45803260803222656,0.45795998480722977
271.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.6496169210035128,0.04135710339257334,0.11394734505293928,0.25689448907850426,0.25688336975010306,0.9579054514567057,0.4998728434244792,0.45803260803222656,0.45795998480722977
271.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.6505015857037408,0.038679235287213065,0.10916688938034362,0.25674042161805716,0.25688336975010306,0.9579054514567057,0.4998728434244792,0.45803260803222656,0.45795998480722977
272.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,binary,0.0,0.6515848072588488,0.037973299237722614,0.10563807304545103,0.25688336975010306,0.25688336975010306,0.9331595102945963,0.5006605784098307,0.4324989318847656,
272.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,binary,32.0,0.6486733489250472,0.05295788692490652,0.13909420762824012,0.26129550179976174,0.25688336975010306,0.9331595102945963,0.5006605784098307,0.4324989318847656,
272.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,binary,128.0,0.6479696328592114,0.046661003500403087,0.11663368226759108,0.256230152703584,0.25688336975010306,0.9331595102945963,0.5006605784098307,0.4324989318847656,
272.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.651732300632934,0.04020209150497244,0.10943955429340223,0.25775850275025575,0.25688336975010306,0.9331595102945963,0.5006605784098307,0.4324989318847656,
288.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.05558344810924853,0.1512458792328959,0.6461892583171674,0.01579376607505639,0.01579376607505639,0.5187066396077474,0.49980926513671875,0.018897374471028645,0.018593050046392973
288.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.10212960886359435,0.15229990587559572,0.623474030216526,0.03042215199226121,0.01579376607505639,0.5187066396077474,0.49980926513671875,0.018897374471028645,0.018593050046392973
288.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.08189961153627162,0.14755036087059467,0.6325808849558917,0.02374581931576063,0.01579376607505639,0.5187066396077474,0.49980926513671875,0.018897374471028645,0.018593050046392973
288.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.0700342050267317,0.14823595405365722,0.6387599771558778,0.02009529545747191,0.01579376607505639,0.5187066396077474,0.49980926513671875,0.018897374471028645,0.018593050046392973
289.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.05558344810924853,0.1512458792328959,0.6461892583171674,0.01579376607505639,0.01579376607505639,0.5343831380208334,0.49974632263183594,0.0346368153889974,0.03413739436632333
289.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.10212960886359435,0.15229990587559572,0.623474030216526,0.03042215199226121,0.01579376607505639,0.5343831380208334,0.49974632263183594,0.0346368153889974,0.03413739436632333
289.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.08189961153627162,0.14755036087059467,0.6325808849558917,0.02374581931576063,0.01579376607505639,0.5343831380208334,0.49974632263183594,0.0346368153889974,0.03413739436632333
289.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.0700342050267317,0.14823595405365722,0.6387599771558778,0.02009529545747191,0.01579376607505639,0.5343831380208334,0.49974632263183594,0.0346368153889974,0.03413739436632333
290.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,binary,0.0,0.05558344810924853,0.1512458792328959,0.6461892583171674,0.01579376607505639,0.01579376607505639,0.5309759775797526,0.5002428690592448,0.030733108520507812,
290.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,binary,32.0,0.10185037786389732,0.1517522879436551,0.6269657166071639,0.030423057782982734,0.01579376607505639,0.5309759775797526,0.5002428690592448,0.030733108520507812,
290.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,binary,128.0,0.08240331162157208,0.14876474217433563,0.6325901928927232,0.023946859640226515,0.01579376607505639,0.5309759775797526,0.5002428690592448,0.030733108520507812,
290.0,16.0,main,ring,128.0,segregated,4.0,0.1,0.3,0.5,301.0,binary,512.0,0.07046548472807566,0.1491870035078793,0.6395833078823786,0.0202803535427156,0.01579376607505639,0.5309759775797526,0.5002428690592448,0.030733108520507812,
306.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.09567206960005016,0.20260137217323937,0.6738298303851257,0.031957579273251234,0.031957579273251234,0.5362904866536459,0.49980926513671875,0.036481221516927086,0.036163528111610825
306.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.13822427761207923,0.1970748787577015,0.6571694397376323,0.04774502311401512,0.031957579273251234,0.5362904866536459,0.49980926513671875,0.036481221516927086,0.036163528111610825
306.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.12026442878519068,0.19636120401160115,0.6633109824866731,0.0407673886010869,0.031957579273251234,0.5362904866536459,0.49980926513671875,0.036481221516927086,0.036163528111610825
306.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.10907855639123042,0.19804948107043707,0.6679742992751044,0.03667022056748125,0.031957579273251234,0.5362904866536459,0.49980926513671875,0.036481221516927086,0.036163528111610825
307.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.09567206960005016,0.20260137217323937,0.6738298303851257,0.031957579273251234,0.031957579273251234,0.5637531280517578,0.49974632263183594,0.06400680541992188,0.06348832349231276
307.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.13822427761207923,0.1970748787577015,0.6571694397376323,0.04774502311401512,0.031957579273251234,0.5637531280517578,0.49974632263183594,0.06400680541992188,0.06348832349231276
307.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.12026442878519068,0.19636120401160115,0.6633109824866731,0.0407673886010869,0.031957579273251234,0.5637531280517578,0.49974632263183594,0.06400680541992188,0.06348832349231276
307.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.10907855639123042,0.19804948107043707,0.6679742992751044,0.03667022056748125,0.031957579273251234,0.5637531280517578,0.49974632263183594,0.06400680541992188,0.06348832349231276
308.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,binary,0.0,0.09567206960005016,0.20260137217323937,0.6738298303851257,0.031957579273251234,0.031957579273251234,0.5612080891927084,0.5002428690592448,0.06096522013346354,
308.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,binary,32.0,0.1381932238558902,0.19728153810642257,0.6597670240877495,0.047882832748133326,0.031957579273251234,0.5612080891927084,0.5002428690592448,0.06096522013346354,
308.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,binary,128.0,0.12087618166716041,0.19734516225809293,0.6622953902861839,0.041000006540241545,0.031957579273251234,0.5612080891927084,0.5002428690592448,0.06096522013346354,
308.0,17.0,main,ring,128.0,segregated,4.0,0.1,0.85,0.5,301.0,binary,512.0,0.10965485418448988,0.19903183789782042,0.668456071228101,0.03695822792777775,0.031957579273251234,0.5612080891927084,0.5002428690592448,0.06096522013346354,
324.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.11815552158811711,0.21756207062384178,0.6694885548534023,0.04121220150001248,0.04121220150001248,0.5451952616373698,0.4994646708170573,0.0457305908203125,0.045188622967544806
324.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.16078767816482528,0.20966647585852086,0.6536630792500254,0.05785012255854,0.04121220150001248,0.5451952616373698,0.4994646708170573,0.0457305908203125,0.045188622967544806
324.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.13995681858297263,0.2080233802501826,0.6608219487756556,0.04926347859672311,0.04121220150001248,0.5451952616373698,0.4994646708170573,0.0457305908203125,0.045188622967544806
324.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.1299937112390229,0.21186993585917815,0.6643617132274429,0.0455073607201501,0.04121220150001248,0.5451952616373698,0.4994646708170573,0.0457305908203125,0.045188622967544806
325.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.11815552158811711,0.21756207062384178,0.6694885548534023,0.04121220150001248,0.04121220150001248,0.5781269073486328,0.49956003824869794,0.07856686909993489,0.0779331453201833
325.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.16078767816482528,0.20966647585852086,0.6536630792500254,0.05785012255854,0.04121220150001248,0.5781269073486328,0.49956003824869794,0.07856686909993489,0.0779331453201833
325.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.13995681858297263,0.2080233802501826,0.6608219487756556,0.04926347859672311,0.04121220150001248,0.5781269073486328,0.49956003824869794,0.07856686909993489,0.0779331453201833
325.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.1299937112390229,0.21186993585917815,0.6643617132274429,0.0455073607201501,0.04121220150001248,0.5781269073486328,0.49956003824869794,0.07856686909993489,0.0779331453201833
326.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,binary,0.0,0.11815552158811711,0.21756207062384178,0.6694885548534023,0.04121220150001248,0.04121220150001248,0.575555165608724,0.5003859202067057,0.07516924540201823,
326.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,binary,32.0,0.1606229764094078,0.20973630530528867,0.6565577107034669,0.05795874103411077,0.04121220150001248,0.575555165608724,0.5003859202067057,0.07516924540201823,
326.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,binary,128.0,0.14122430157038984,0.21004971330004293,0.6593709253238714,0.04980771311670832,0.04121220150001248,0.575555165608724,0.5003859202067057,0.07516924540201823,
326.0,18.0,main,ring,128.0,segregated,16.0,0.1,0.3,0.25,301.0,binary,512.0,0.13071492610918473,0.2130518932613261,0.6649212687825478,0.04589655662530296,0.04121220150001248,0.575555165608724,0.5003859202067057,0.07516924540201823,
342.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.07444042929154016,0.15385845741619608,0.639026123303021,0.02167554709819071,0.02167554709819071,0.5233319600423177,0.4996967315673828,0.023635228474934895,0.023337840092303167
342.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.11554033036816107,0.15434919872793576,0.6187334152270965,0.03502290839438599,0.02167554709819071,0.5233319600423177,0.4996967315673828,0.023635228474934895,0.023337840092303167
342.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.09798168494842108,0.14968132687341934,0.6263162384681789,0.02899668689761936,0.02167554709819071,0.5233319600423177,0.4996967315673828,0.023635228474934895,0.023337840092303167
342.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.08695812730003515,0.15014018797076784,0.6326242267101397,0.025501479985469522,0.02167554709819071,0.5233319600423177,0.4996967315673828,0.023635228474934895,0.023337840092303167
343.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.07444042929154016,0.15385845741619608,0.639026123303021,0.02167554709819071,0.02167554709819071,0.5425440470377604,0.49962298075358075,0.04292106628417969,0.042309234972523896
343.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.11554033036816107,0.15434919872793576,0.6187334152270965,0.03502290839438599,0.02167554709819071,0.5425440470377604,0.49962298075358075,0.04292106628417969,0.042309234972523896
343.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.09798168494842108,0.14968132687341934,0.6263162384681789,0.02899668689761936,0.02167554709819071,0.5425440470377604,0.49962298075358075,0.04292106628417969,0.042309234972523896
343.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.08695812730003515,0.15014018797076784,0.6326242267101397,0.025501479985469522,0.02167554709819071,0.5425440470377604,0.49962298075358075,0.04292106628417969,0.042309234972523896
344.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,binary,0.0,0.07444042929154016,0.15385845741619608,0.639026123303021,0.02167554709819071,0.02167554709819071,0.5422776540120443,0.500244140625,0.04203351338704427,
344.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,binary,32.0,0.11603116703217663,0.1556107579887077,0.6213337266161149,0.03535412038214003,0.02167554709819071,0.5422776540120443,0.500244140625,0.04203351338704427,
344.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,binary,128.0,0.09849331865455531,0.15060953448784167,0.6259944484776303,0.029187287100951986,0.02167554709819071,0.5422776540120443,0.500244140625,0.04203351338704427,
344.0,19.0,main,ring,128.0,segregated,16.0,0.3,0.3,0.5,301.0,binary,512.0,0.08742886639139465,0.15087240925268489,0.6332225515174175,0.025702827014602508,0.02167554709819071,0.5422776540120443,0.500244140625,0.04203351338704427,
360.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.21804090135868293,0.23666429428402477,0.4954840641783394,0.07185414857497431,0.07185414857497431,0.5749123891194662,0.4994932810465495,0.07541910807291667,0.07415425146363167
360.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.23939933187246565,0.22580666837829524,0.48857703244422374,0.07994198656486792,0.07185414857497431,0.5749123891194662,0.4994932810465495,0.07541910807291667,0.07415425146363167
360.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.23094937924703518,0.2280925817666605,0.4900606076338376,0.07638244233955506,0.07185414857497431,0.5749123891194662,0.4994932810465495,0.07541910807291667,0.07415425146363167
360.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.22534902308463356,0.2315997557800359,0.4919750952431115,0.0743644909260881,0.07185414857497431,0.5749123891194662,0.4994932810465495,0.07541910807291667,0.07415425146363167
361.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.21804090135868293,0.23666429428402477,0.4954840641783394,0.07185414857497431,0.07185414857497431,0.6374435424804688,0.4995237986246745,0.13791974385579428,0.13695169188264664
361.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.23939933187246565,0.22580666837829524,0.48857703244422374,0.07994198656486792,0.07185414857497431,0.6374435424804688,0.4995237986246745,0.13791974385579428,0.13695169188264664
361.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.23094937924703518,0.2280925817666605,0.4900606076338376,0.07638244233955506,0.07185414857497431,0.6374435424804688,0.4995237986246745,0.13791974385579428,0.13695169188264664
361.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.22534902308463356,0.2315997557800359,0.4919750952431115,0.0743644909260881,0.07185414857497431,0.6374435424804688,0.4995237986246745,0.13791974385579428,0.13695169188264664
362.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,0.0,0.21804090135868293,0.23666429428402477,0.4954840641783394,0.07185414857497431,0.07185414857497431,0.6226596832275391,0.5007305145263672,0.12192916870117188,
362.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,32.0,0.24050153464202753,0.22648215418772208,0.492955877085446,0.08090778000816638,0.07185414857497431,0.6226596832275391,0.5007305145263672,0.12192916870117188,
362.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,128.0,0.23097031089083106,0.22732627383972823,0.49198272654757086,0.07659943439979107,0.07185414857497431,0.6226596832275391,0.5007305145263672,0.12192916870117188,
362.0,20.0,main,ring,128.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,512.0,0.22619456832770188,0.2322073705709159,0.4925613245471688,0.07484132033885262,0.07185414857497431,0.6226596832275391,0.5007305145263672,0.12192916870117188,
378.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.32099189129504446,0.266039501844273,0.4680010635905923,0.12112948915649972,0.12112948915649972,0.6240685780843099,0.4994932810465495,0.12457529703776042,0.12326019497976133
378.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.3356899727588402,0.25281226092181325,0.4664983984358349,0.12783244058735557,0.12112948915649972,0.6240685780843099,0.4994932810465495,0.12457529703776042,0.12326019497976133
378.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.3293092035071774,0.2580156679255393,0.46613911148438464,0.12464242181859612,0.12112948915649972,0.6240685780843099,0.4994932810465495,0.12457529703776042,0.12326019497976133
378.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.3262644829553731,0.2611870969131995,0.46623413538897956,0.12330162879110762,0.12112948915649972,0.6240685780843099,0.4994932810465495,0.12457529703776042,0.12326019497976133
379.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.32099189129504446,0.266039501844273,0.4680010635905923,0.12112948915649972,0.12112948915649972,0.7182292938232422,0.4995237986246745,0.21870549519856772,0.21801983143709788
379.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.3356899727588402,0.25281226092181325,0.4664983984358349,0.12783244058735557,0.12112948915649972,0.7182292938232422,0.4995237986246745,0.21870549519856772,0.21801983143709788
379.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.3293092035071774,0.2580156679255393,0.46613911148438464,0.12464242181859612,0.12112948915649972,0.7182292938232422,0.4995237986246745,0.21870549519856772,0.21801983143709788
379.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.3262644829553731,0.2611870969131995,0.46623413538897956,0.12330162879110762,0.12112948915649972,0.7182292938232422,0.4995237986246745,0.21870549519856772,0.21801983143709788
380.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,binary,0.0,0.32099189129504446,0.266039501844273,0.4680010635905923,0.12112948915649972,0.12112948915649972,0.7078723907470703,0.5007305145263672,0.20714187622070312,
380.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,binary,32.0,0.33707462227164803,0.2526956045673257,0.47154677841165604,0.12936269794140925,0.12112948915649972,0.7078723907470703,0.5007305145263672,0.20714187622070312,
380.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,binary,128.0,0.3300365833143767,0.2583612950535353,0.4650036337709506,0.12498942442437129,0.12112948915649972,0.7078723907470703,0.5007305145263672,0.20714187622070312,
380.0,21.0,main,ring,128.0,smooth,4.0,0.1,0.85,0.25,301.0,binary,512.0,0.3276735412017866,0.2623663650538818,0.4649267229067327,0.12394596298578787,0.12112948915649972,0.7078723907470703,0.5007305145263672,0.20714187622070312,
396.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.5870350604323529,0.15626202701423203,0.291042435082712,0.25047132472018635,0.25047132472018635,0.7463906606038412,0.49969736735026044,0.24669329325358072,0.24642833518646023
396.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.5864565051506324,0.16359934021207292,0.3030599602297727,0.25335420391877655,0.25047132472018635,0.7463906606038412,0.49969736735026044,0.24669329325358072,0.24642833518646023
396.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.5860810914416786,0.15828083919042923,0.2934569359984074,0.2505074731938864,0.25047132472018635,0.7463906606038412,0.49969736735026044,0.24669329325358072,0.24642833518646023
396.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.5876178049287546,0.15737463958355977,0.28997977006567643,0.2508027129194465,0.25047132472018635,0.7463906606038412,0.49969736735026044,0.24669329325358072,0.24642833518646023
397.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.5870350604323529,0.15626202701423203,0.291042435082712,0.25047132472018635,0.25047132472018635,0.9060192108154297,0.4997183481852214,0.4063008626302083,0.40614917069045825
397.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.5864565051506324,0.16359934021207292,0.3030599602297727,0.25335420391877655,0.25047132472018635,0.9060192108154297,0.4997183481852214,0.4063008626302083,0.40614917069045825
397.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.5860810914416786,0.15828083919042923,0.2934569359984074,0.2505074731938864,0.25047132472018635,0.9060192108154297,0.4997183481852214,0.4063008626302083,0.40614917069045825
397.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.5876178049287546,0.15737463958355977,0.28997977006567643,0.2508027129194465,0.25047132472018635,0.9060192108154297,0.4997183481852214,0.4063008626302083,0.40614917069045825
398.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,binary,0.0,0.5870350604323529,0.15626202701423203,0.291042435082712,0.25047132472018635,0.25047132472018635,0.900079091389974,0.5008246103922526,0.3992544809977214,
398.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,binary,32.0,0.5917914598879483,0.16800074706861792,0.29401839601047425,0.25557882109639474,0.25047132472018635,0.900079091389974,0.5008246103922526,0.3992544809977214,
398.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,binary,128.0,0.5879516344985415,0.1610574379092848,0.28649960117993617,0.2504132534206218,0.25047132472018635,0.900079091389974,0.5008246103922526,0.3992544809977214,
398.0,22.0,main,ring,128.0,smooth,16.0,0.1,0.85,0.5,301.0,binary,512.0,0.5880313068092403,0.15820514184128484,0.2901939765865717,0.2511351579224628,0.25047132472018635,0.900079091389974,0.5008246103922526,0.3992544809977214,
414.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.24586991153605053,0.20688890203496144,0.47003284109489935,0.0796858035921386,0.0796858035921386,0.5793037414550781,0.49933306376139325,0.07997067769368489,0.07842472769586166
414.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.2589578500887473,0.20222280253207467,0.4659115603081436,0.0847858561265993,0.0796858035921386,0.5793037414550781,0.49933306376139325,0.07997067769368489,0.07842472769586166
414.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.2527883978090012,0.20263360669427669,0.4669723062805449,0.08213661752375938,0.0796858035921386,0.5793037414550781,0.49933306376139325,0.07997067769368489,0.07842472769586166
414.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.2503050821155603,0.20346606885182708,0.4682632526356902,0.08125099062973933,0.0796858035921386,0.5793037414550781,0.49933306376139325,0.07997067769368489,0.07842472769586166
415.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.24586991153605053,0.20688890203496144,0.47003284109489935,0.0796858035921386,0.0796858035921386,0.6444161732991537,0.4994405110677083,0.1449756622314453,0.14396853585566427
415.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.2589578500887473,0.20222280253207467,0.4659115603081436,0.0847858561265993,0.0796858035921386,0.6444161732991537,0.4994405110677083,0.1449756622314453,0.14396853585566427
415.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.2527883978090012,0.20263360669427669,0.4669723062805449,0.08213661752375938,0.0796858035921386,0.6444161732991537,0.4994405110677083,0.1449756622314453,0.14396853585566427
415.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.2503050821155603,0.20346606885182708,0.4682632526356902,0.08125099062973933,0.0796858035921386,0.6444161732991537,0.4994405110677083,0.1449756622314453,0.14396853585566427
416.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.24586991153605053,0.20688890203496144,0.47003284109489935,0.0796858035921386,0.0796858035921386,0.6423829396565756,0.5007317860921224,0.14165115356445312,
416.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.2599711393457684,0.20249629775735964,0.46931174209019155,0.08562373941878405,0.0796858035921386,0.6423829396565756,0.5007317860921224,0.14165115356445312,
416.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.2528879215237903,0.20254975066007483,0.46634225344800745,0.08212732421634468,0.0796858035921386,0.6423829396565756,0.5007317860921224,0.14165115356445312,
416.0,23.0,main,ring,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.25101897774902343,0.20417588345827742,0.46818859109488,0.08160545880922623,0.0796858035921386,0.6423829396565756,0.5007317860921224,0.14165115356445312,
432.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.6097292651893584,0.03873157434912136,0.2875997166631706,0.2590635523734345,0.2590635523734345,0.7592900594075521,0.49945068359375,0.25983937581380206,0.25783833145999857
432.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5939894321942797,0.05479265563710431,0.31639605085250994,0.253776310371392,0.2590635523734345,0.7592900594075521,0.49945068359375,0.25983937581380206,0.25783833145999857
432.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.6072668819094632,0.04334675946058234,0.29185695372914805,0.25835927456729746,0.2590635523734345,0.7592900594075521,0.49945068359375,0.25983937581380206,0.25783833145999857
432.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.6048831859745402,0.04134940944853801,0.2941909179817251,0.2566831480755023,0.2590635523734345,0.7592900594075521,0.49945068359375,0.25983937581380206,0.25783833145999857
433.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.6097292651893584,0.03873157434912136,0.2875997166631706,0.2590635523734345,0.2590635523734345,0.9380442301432291,0.4998982747395833,0.4381459554036458,0.4372981559931543
433.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5939894321942797,0.05479265563710431,0.31639605085250994,0.253776310371392,0.2590635523734345,0.9380442301432291,0.4998982747395833,0.4381459554036458,0.4372981559931543
433.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.6072668819094632,0.04334675946058234,0.29185695372914805,0.25835927456729746,0.2590635523734345,0.9380442301432291,0.4998982747395833,0.4381459554036458,0.4372981559931543
433.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.6048831859745402,0.04134940944853801,0.2941909179817251,0.2566831480755023,0.2590635523734345,0.9380442301432291,0.4998982747395833,0.4381459554036458,0.4372981559931543
434.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,binary,0.0,0.6097292651893584,0.03873157434912136,0.2875997166631706,0.2590635523734345,0.2590635523734345,0.922332763671875,0.5005620320638021,0.42177073160807294,
434.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,binary,32.0,0.6004820966732339,0.060735786959689196,0.31664530318920964,0.2592741947267559,0.2590635523734345,0.922332763671875,0.5005620320638021,0.42177073160807294,
434.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,binary,128.0,0.6000001958617733,0.043814783852277106,0.30779688190786025,0.25559467508334993,0.2590635523734345,0.922332763671875,0.5005620320638021,0.42177073160807294,
434.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,binary,512.0,0.606290803927218,0.038690534684336995,0.3039258969776266,0.25939331101412494,0.2590635523734345,0.922332763671875,0.5005620320638021,0.42177073160807294,
450.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.4284038820834997,0.05844612549588938,0.3372393999139293,0.1455196866590762,0.1455196866590762,0.64617919921875,0.4999338785807292,0.14624532063802084,0.1453153744362632
450.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.40767087961647785,0.08854113193098549,0.3660334067800723,0.13999789536493137,0.1455196866590762,0.64617919921875,0.4999338785807292,0.14624532063802084,0.1453153744362632
450.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.4227518193472557,0.06837149318310187,0.34562423525871405,0.14414522551525746,0.1455196866590762,0.64617919921875,0.4999338785807292,0.14624532063802084,0.1453153744362632
450.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.42418783196635834,0.0633610826063906,0.3425577489620661,0.14415491269679043,0.1455196866590762,0.64617919921875,0.4999338785807292,0.14624532063802084,0.1453153744362632
451.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.4284038820834997,0.05844612549588938,0.3372393999139293,0.1455196866590762,0.1455196866590762,0.7638422648111979,0.49968210856119794,0.26416015625,0.26283516290135744
451.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.40767087961647785,0.08854113193098549,0.3660334067800723,0.13999789536493137,0.1455196866590762,0.7638422648111979,0.49968210856119794,0.26416015625,0.26283516290135744
451.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.4227518193472557,0.06837149318310187,0.34562423525871405,0.14414522551525746,0.1455196866590762,0.7638422648111979,0.49968210856119794,0.26416015625,0.26283516290135744
451.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.42418783196635834,0.0633610826063906,0.3425577489620661,0.14415491269679043,0.1455196866590762,0.7638422648111979,0.49968210856119794,0.26416015625,0.26283516290135744
452.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,binary,0.0,0.4284038820834997,0.05844612549588938,0.3372393999139293,0.1455196866590762,0.1455196866590762,0.7605946858723959,0.5005620320638021,0.26003265380859375,
452.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,binary,32.0,0.4149901095698365,0.08829438004686341,0.3613948923997581,0.14346618350671828,0.1455196866590762,0.7605946858723959,0.5005620320638021,0.26003265380859375,
452.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,binary,128.0,0.4192683897129387,0.06811002838585994,0.35157980842832237,0.1429139248662065,0.1455196866590762,0.7605946858723959,0.5005620320638021,0.26003265380859375,
452.0,25.0,main,grid,32.0,random,4.0,0.3,0.85,0.25,301.0,binary,512.0,0.4251277618212022,0.06175546682080909,0.3473094949677277,0.14523579394217628,0.1455196866590762,0.7605946858723959,0.5005620320638021,0.26003265380859375,
468.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.7541512220654824,0.0008957686692488371,0.00805790571586583,0.3239390593400207,0.3239390593400207,0.8219273885091146,0.49942779541015625,0.3224995930989583,0.3208970222403472
468.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.739376496939136,0.016023557460954747,0.06177742351440365,0.321534833420093,0.3239390593400207,0.8219273885091146,0.49942779541015625,0.3224995930989583,0.3208970222403472
468.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.7479444429594945,0.008381745966362587,0.035839010054678926,0.3239178697446183,0.3239390593400207,0.8219273885091146,0.49942779541015625,0.3224995930989583,0.3208970222403472
468.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.7507766022891816,0.00503969927003635,0.021843266782722904,0.3235972770324406,0.3239390593400207,0.8219273885091146,0.49942779541015625,0.3224995930989583,0.3208970222403472
469.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.7541512220654824,0.0008957686692488371,0.00805790571586583,0.3239390593400207,0.3239390593400207,0.9979070027669271,0.49962107340494794,0.4982859293619792,0.4980321631070678
469.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.739376496939136,0.016023557460954747,0.06177742351440365,0.321534833420093,0.3239390593400207,0.9979070027669271,0.49962107340494794,0.4982859293619792,0.4980321631070678
469.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.7479444429594945,0.008381745966362587,0.035839010054678926,0.3239178697446183,0.3239390593400207,0.9979070027669271,0.49962107340494794,0.4982859293619792,0.4980321631070678
469.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.7507766022891816,0.00503969927003635,0.021843266782722904,0.3235972770324406,0.3239390593400207,0.9979070027669271,0.49962107340494794,0.4982859293619792,0.4980321631070678
470.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,binary,0.0,0.7541512220654824,0.0008957686692488371,0.00805790571586583,0.3239390593400207,0.3239390593400207,0.9951985677083334,0.4998423258463542,0.4953562418619792,
470.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,binary,32.0,0.7384504455874749,0.018018293193150375,0.09383801674902854,0.3275922847934489,0.3239390593400207,0.9951985677083334,0.4998423258463542,0.4953562418619792,
470.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,binary,128.0,0.7454018231167648,0.008535055140862998,0.043093778567362344,0.32312500013352047,0.3239390593400207,0.9951985677083334,0.4998423258463542,0.4953562418619792,
470.0,26.0,main,grid,32.0,random,16.0,0.1,0.85,0.5,301.0,binary,512.0,0.7536696595980873,0.0043366974970356345,0.02055246555478811,0.32596101021928686,0.3239390593400207,0.9951985677083334,0.4998423258463542,0.4953562418619792,
486.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.434546266494549,0.045503008494188625,0.343491307519884,0.14906977550944178,0.14906977550944178,0.6502914428710938,0.4999338785807292,0.1503575642903646,0.14974546079743248
486.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.4136073162317014,0.07958783245281793,0.37238750228138934,0.14362919096327711,0.14906977550944178,0.6502914428710938,0.4999338785807292,0.1503575642903646,0.14974546079743248
486.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.4291203552292551,0.05599433992545472,0.3523696027473873,0.14789140800533096,0.14906977550944178,0.6502914428710938,0.4999338785807292,0.1503575642903646,0.14974546079743248
486.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.4305067097195663,0.05074585028364115,0.3488778112073545,0.14781150317543976,0.14906977550944178,0.6502914428710938,0.4999338785807292,0.1503575642903646,0.14974546079743248
487.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.434546266494549,0.045503008494188625,0.343491307519884,0.14906977550944178,0.14906977550944178,0.7702840169270834,0.49968210856119794,0.27060190836588544,0.2697332087333439
487.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.4136073162317014,0.07958783245281793,0.37238750228138934,0.14362919096327711,0.14906977550944178,0.7702840169270834,0.49968210856119794,0.27060190836588544,0.2697332087333439
487.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.4291203552292551,0.05599433992545472,0.3523696027473873,0.14789140800533096,0.14906977550944178,0.7702840169270834,0.49968210856119794,0.27060190836588544,0.2697332087333439
487.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.4305067097195663,0.05074585028364115,0.3488778112073545,0.14781150317543976,0.14906977550944178,0.7702840169270834,0.49968210856119794,0.27060190836588544,0.2697332087333439
488.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.434546266494549,0.045503008494188625,0.343491307519884,0.14906977550944178,0.14906977550944178,0.7680130004882812,0.5005620320638021,0.2674509684244792,
488.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.4209588926966925,0.07987393953988083,0.3680224380215518,0.14726648455346678,0.14906977550944178,0.7680130004882812,0.5005620320638021,0.2674509684244792,
488.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.4257329325793029,0.05558574440210997,0.3578862895272232,0.14661727649676967,0.14906977550944178,0.7680130004882812,0.5005620320638021,0.2674509684244792,
488.0,27.0,main,grid,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.431345308398468,0.04925648809249877,0.35381499300875047,0.14885977614848223,0.14906977550944178,0.7680130004882812,0.5005620320638021,0.2674509684244792,
504.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.5757849211617482,0.011974002660087163,0.06147317086761989,0.1937629353641556,0.1937629353641556,0.6932907104492188,0.4997660319010417,0.1935246785481771,0.19184950984647833
504.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.5643739042116254,0.03903580819424183,0.08866535350867975,0.19030938646171577,0.1937629353641556,0.6932907104492188,0.4997660319010417,0.1935246785481771,0.19184950984647833
504.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.5722888970863574,0.021361753998424323,0.06976180957720995,0.19258971916880954,0.1937629353641556,0.6932907104492188,0.4997660319010417,0.1935246785481771,0.19184950984647833
504.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.5737342349142034,0.015363205367447355,0.06608476583264897,0.1930775193023516,0.1937629353641556,0.6932907104492188,0.4997660319010417,0.1935246785481771,0.19184950984647833
505.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.5757849211617482,0.011974002660087163,0.06147317086761989,0.1937629353641556,0.1937629353641556,0.8671315511067709,0.49963633219401044,0.36749521891276044,0.36685826028926094
505.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.5643739042116254,0.03903580819424183,0.08866535350867975,0.19030938646171577,0.1937629353641556,0.8671315511067709,0.49963633219401044,0.36749521891276044,0.36685826028926094
505.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.5722888970863574,0.021361753998424323,0.06976180957720995,0.19258971916880954,0.1937629353641556,0.8671315511067709,0.49963633219401044,0.36749521891276044,0.36685826028926094
505.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.5737342349142034,0.015363205367447355,0.06608476583264897,0.1930775193023516,0.1937629353641556,0.8671315511067709,0.49963633219401044,0.36749521891276044,0.36685826028926094
506.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,binary,0.0,0.5757849211617482,0.011974002660087163,0.06147317086761989,0.1937629353641556,0.1937629353641556,0.8629735310872396,0.49983978271484375,0.3631337483723958,
506.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,binary,32.0,0.5642976631782705,0.03763842934275921,0.09904283553571476,0.19207898098823603,0.1937629353641556,0.8629735310872396,0.49983978271484375,0.3631337483723958,
506.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,binary,128.0,0.5730037431495059,0.021256589762025838,0.06819398372984041,0.19278359553355764,0.1937629353641556,0.8629735310872396,0.49983978271484375,0.3631337483723958,
506.0,28.0,main,grid,32.0,random,16.0,0.3,0.3,0.5,301.0,binary,512.0,0.5767084133616924,0.014482233488800811,0.06392962111324754,0.19472336059271975,0.1937629353641556,0.8629735310872396,0.49983978271484375,0.3631337483723958,
522.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.5037086881731634,0.11197178559545005,0.25835912324776045,0.1820641877438959,0.1820641877438959,0.6826299031575521,0.4992218017578125,0.1834081013997396,0.18258490637640737
522.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.4913863820551365,0.14033940716779755,0.2598965185143253,0.17606051266028855,0.1820641877438959,0.6826299031575521,0.4992218017578125,0.1834081013997396,0.18258490637640737
522.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.4996590222867549,0.12241252707758545,0.2585143071919707,0.17997056357904986,0.1820641877438959,0.6826299031575521,0.4992218017578125,0.1834081013997396,0.18258490637640737
522.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.499281688401432,0.11289977548330894,0.26373027061902826,0.18023365487728904,0.1820641877438959,0.6826299031575521,0.4992218017578125,0.1834081013997396,0.18258490637640737
523.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.5037086881731634,0.11197178559545005,0.25835912324776045,0.1820641877438959,0.1820641877438959,0.8358993530273438,0.49923451741536456,0.3366648356119792,0.3350565253235273
523.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.4913863820551365,0.14033940716779755,0.2598965185143253,0.17606051266028855,0.1820641877438959,0.8358993530273438,0.49923451741536456,0.3366648356119792,0.3350565253235273
523.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.4996590222867549,0.12241252707758545,0.2585143071919707,0.17997056357904986,0.1820641877438959,0.8358993530273438,0.49923451741536456,0.3366648356119792,0.3350565253235273
523.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.499281688401432,0.11289977548330894,0.26373027061902826,0.18023365487728904,0.1820641877438959,0.8358993530273438,0.49923451741536456,0.3366648356119792,0.3350565253235273
524.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,0.0,0.5037086881731634,0.11197178559545005,0.25835912324776045,0.1820641877438959,0.1820641877438959,0.794830322265625,0.4997202555338542,0.2951100667317708,
524.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,32.0,0.4973060068351147,0.1429157564517476,0.26797828663012463,0.18162085310250445,0.1820641877438959,0.794830322265625,0.4997202555338542,0.2951100667317708,
524.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,128.0,0.5044216268104167,0.12282349482999344,0.2548421357733948,0.1824207625059924,0.1820641877438959,0.794830322265625,0.4997202555338542,0.2951100667317708,
524.0,29.0,main,grid,32.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,512.0,0.5062853426321713,0.11472288273690075,0.2563197982887473,0.1834940284175198,0.1820641877438959,0.794830322265625,0.4997202555338542,0.2951100667317708,
540.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.42245866228454787,5.551115123125783e-17,0.2605768919056999,0.12927881076233008,0.12927881076233008,0.6299718221028646,0.4998118082682292,0.1301600138346354,0.12951769241733913
540.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.4097827022840557,0.06349410496999891,0.2720747305004201,0.12678786045165322,0.12927881076233008,0.6299718221028646,0.4998118082682292,0.1301600138346354,0.12951769241733913
540.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.417454146903309,0.034612866315926395,0.26496328632459615,0.1285734489670363,0.12927881076233008,0.6299718221028646,0.4998118082682292,0.1301600138346354,0.12951769241733913
540.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.42152770353748176,0.016693916909472778,0.25905813311363707,0.1292792022889113,0.12927881076233008,0.6299718221028646,0.4998118082682292,0.1301600138346354,0.12951769241733913
541.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.42245866228454787,5.551115123125783e-17,0.2605768919056999,0.12927881076233008,0.12927881076233008,0.7386474609375,0.49981435139973956,0.2388331095377604,0.23837716483903293
541.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.4097827022840557,0.06349410496999891,0.2720747305004201,0.12678786045165322,0.12927881076233008,0.7386474609375,0.49981435139973956,0.2388331095377604,0.23837716483903293
541.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.417454146903309,0.034612866315926395,0.26496328632459615,0.1285734489670363,0.12927881076233008,0.7386474609375,0.49981435139973956,0.2388331095377604,0.23837716483903293
541.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.42152770353748176,0.016693916909472778,0.25905813311363707,0.1292792022889113,0.12927881076233008,0.7386474609375,0.49981435139973956,0.2388331095377604,0.23837716483903293
542.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,binary,0.0,0.42245866228454787,5.551115123125783e-17,0.2605768919056999,0.12927881076233008,0.12927881076233008,0.7281112670898438,0.5003280639648438,0.227783203125,
542.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,binary,32.0,0.41198755344065713,0.0674485419343906,0.27740262916722935,0.12888265172489682,0.12927881076233008,0.7281112670898438,0.5003280639648438,0.227783203125,
542.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,binary,128.0,0.41865874712158074,0.037068176398475,0.2636778887512647,0.12916107565215088,0.12927881076233008,0.7281112670898438,0.5003280639648438,0.227783203125,
542.0,30.0,main,grid,32.0,segregated,4.0,0.3,0.3,0.5,301.0,binary,512.0,0.4231728532574297,0.01696767135415042,0.26119479614290597,0.1304392535511837,0.12927881076233008,0.7281112670898438,0.5003280639648438,0.227783203125,
558.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.4337663304938059,0.03437628451960365,0.3357965545433426,0.1468409480193296,0.1468409480193296,0.6486587524414062,0.49943288167317706,0.14922587076822916,0.14801297588780085
558.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.42093062256033137,0.07679103097556189,0.33936335796854405,0.14306843017000723,0.1468409480193296,0.6486587524414062,0.49943288167317706,0.14922587076822916,0.14801297588780085
558.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.4290547908301941,0.0492038592045238,0.33999125933525426,0.1456811447500535,0.1468409480193296,0.6486587524414062,0.49943288167317706,0.14922587076822916,0.14801297588780085
558.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.42977298059839986,0.03752825534781073,0.34116177134961084,0.14546601386695232,0.1468409480193296,0.6486587524414062,0.49943288167317706,0.14922587076822916,0.14801297588780085
559.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.4337663304938059,0.03437628451960365,0.3357965545433426,0.1468409480193296,0.1468409480193296,0.7679570515950521,0.49945322672526044,0.2685038248697917,0.2673299213331075
559.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.42093062256033137,0.07679103097556189,0.33936335796854405,0.14306843017000723,0.1468409480193296,0.7679570515950521,0.49945322672526044,0.2685038248697917,0.2673299213331075
559.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.4290547908301941,0.0492038592045238,0.33999125933525426,0.1456811447500535,0.1468409480193296,0.7679570515950521,0.49945322672526044,0.2685038248697917,0.2673299213331075
559.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.42977298059839986,0.03752825534781073,0.34116177134961084,0.14546601386695232,0.1468409480193296,0.7679570515950521,0.49945322672526044,0.2685038248697917,0.2673299213331075
560.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,binary,0.0,0.4337663304938059,0.03437628451960365,0.3357965545433426,0.1468409480193296,0.1468409480193296,0.7655131022135416,0.4997202555338542,0.2657928466796875,
560.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,binary,32.0,0.4307470505775879,0.08079696536761845,0.3340473963460122,0.14813238373369922,0.1468409480193296,0.7655131022135416,0.4997202555338542,0.2657928466796875,
560.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,binary,128.0,0.43371395552249087,0.049935341328052336,0.33374549776423496,0.14756898198919546,0.1468409480193296,0.7655131022135416,0.4997202555338542,0.2657928466796875,
560.0,31.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.25,301.0,binary,512.0,0.4357124282436929,0.038729659566524355,0.335760363198713,0.14825208262584402,0.1468409480193296,0.7655131022135416,0.4997202555338542,0.2657928466796875,
576.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,gaussian,0.0,0.5692463318998316,0.0,0.06580444726461178,0.19036457691192074,0.19036457691192074,0.6885528564453125,0.4998118082682292,0.18874104817708334,0.18816273386670554
576.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,gaussian,32.0,0.5546599204265283,0.038253997917289846,0.09665635562813639,0.1853347662457058,0.19036457691192074,0.6885528564453125,0.4998118082682292,0.18874104817708334,0.18816273386670554
576.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,gaussian,128.0,0.5662135863015799,0.020480247384671673,0.071877900829998,0.18887935351094678,0.19036457691192074,0.6885528564453125,0.4998118082682292,0.18874104817708334,0.18816273386670554
576.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,gaussian,512.0,0.5679886544639308,0.01208455466984353,0.06641894488815618,0.18934267250034556,0.19036457691192074,0.6885528564453125,0.4998118082682292,0.18874104817708334,0.18816273386670554
577.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,signed_gaussian,0.0,0.5692463318998316,0.0,0.06580444726461178,0.19036457691192074,0.19036457691192074,0.8606745402018229,0.49981435139973956,0.3608601888020833,0.36023722838894773
577.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,signed_gaussian,32.0,0.5546599204265283,0.038253997917289846,0.09665635562813639,0.1853347662457058,0.19036457691192074,0.8606745402018229,0.49981435139973956,0.3608601888020833,0.36023722838894773
577.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,signed_gaussian,128.0,0.5662135863015799,0.020480247384671673,0.071877900829998,0.18887935351094678,0.19036457691192074,0.8606745402018229,0.49981435139973956,0.3608601888020833,0.36023722838894773
577.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.5679886544639308,0.01208455466984353,0.06641894488815618,0.18934267250034556,0.19036457691192074,0.8606745402018229,0.49981435139973956,0.3608601888020833,0.36023722838894773
578.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,binary,0.0,0.5692463318998316,0.0,0.06580444726461178,0.19036457691192074,0.19036457691192074,0.8550440470377604,0.5003280639648438,0.3547159830729167,
578.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,binary,32.0,0.5587101909956246,0.040272484875008,0.10217340077407926,0.1889113265226973,0.19036457691192074,0.8550440470377604,0.5003280639648438,0.3547159830729167,
578.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,binary,128.0,0.5663926474352615,0.023225468366724022,0.07094806240322653,0.18878387047059797,0.19036457691192074,0.8550440470377604,0.5003280639648438,0.3547159830729167,
578.0,32.0,main,grid,32.0,segregated,4.0,0.3,0.85,0.5,301.0,binary,512.0,0.5701908867791777,0.011519480702649418,0.06607396791720914,0.1907592698241808,0.19036457691192074,0.8550440470377604,0.5003280639648438,0.3547159830729167,
594.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.489544599562491,0.1270704964306444,0.26444631482599196,0.1753059045996204,0.1753059045996204,0.6760025024414062,0.4991811116536458,0.1768213907877604,0.17528319175428694
594.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.48358646208560546,0.13948388891130817,0.26690822775490525,0.17275072931360735,0.1753059045996204,0.6760025024414062,0.4991811116536458,0.1768213907877604,0.17528319175428694
594.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.4886342649035713,0.1283411827430009,0.2643798254791114,0.17493571589812906,0.1753059045996204,0.6760025024414062,0.4991811116536458,0.1768213907877604,0.17528319175428694
594.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.48833460264311457,0.12669324786453875,0.26420789817315615,0.17460371834587854,0.1753059045996204,0.6760025024414062,0.4991811116536458,0.1768213907877604,0.17528319175428694
595.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.489544599562491,0.1270704964306444,0.26444631482599196,0.1753059045996204,0.1753059045996204,0.8210474650065104,0.4996897379557292,0.32135772705078125,0.32176448934421
595.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.48358646208560546,0.13948388891130817,0.26690822775490525,0.17275072931360735,0.1753059045996204,0.8210474650065104,0.4996897379557292,0.32135772705078125,0.32176448934421
595.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.4886342649035713,0.1283411827430009,0.2643798254791114,0.17493571589812906,0.1753059045996204,0.8210474650065104,0.4996897379557292,0.32135772705078125,0.32176448934421
595.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.48833460264311457,0.12669324786453875,0.26420789817315615,0.17460371834587854,0.1753059045996204,0.8210474650065104,0.4996897379557292,0.32135772705078125,0.32176448934421
596.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,binary,0.0,0.489544599562491,0.1270704964306444,0.26444631482599196,0.1753059045996204,0.1753059045996204,0.7853113810221354,0.5007349650065104,0.284576416015625,
596.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,binary,32.0,0.46641185470935237,0.1414646579484294,0.30506890366767364,0.1692195797983009,0.1753059045996204,0.7853113810221354,0.5007349650065104,0.284576416015625,
596.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,binary,128.0,0.4859552522290023,0.12765065032559123,0.2694850578115513,0.1740236956370791,0.1753059045996204,0.7853113810221354,0.5007349650065104,0.284576416015625,
596.0,33.0,main,grid,32.0,smooth,4.0,0.1,0.3,0.5,301.0,binary,512.0,0.49006361643982177,0.126709605164903,0.26573327878978864,0.1759271190696073,0.1753059045996204,0.7853113810221354,0.5007349650065104,0.284576416015625,
612.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.3289999930458715,0.1414270258305673,0.3556190886381713,0.10076449800014699,0.10076449800014699,0.5970535278320312,0.49955495198567706,0.09749857584635417,0.09747429649613404
612.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.3189063353193768,0.16390454536025503,0.3583732777983079,0.09761973995538048,0.10076449800014699,0.5970535278320312,0.49955495198567706,0.09749857584635417,0.09747429649613404
612.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.327404787283392,0.1463114197418454,0.35504855766867577,0.10033302962068956,0.10076449800014699,0.5970535278320312,0.49955495198567706,0.09749857584635417,0.09747429649613404
612.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.3272900551765681,0.141993095626936,0.35677638133964,0.10021995315778698,0.10076449800014699,0.5970535278320312,0.49955495198567706,0.09749857584635417,0.09747429649613404
613.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.3289999930458715,0.1414270258305673,0.3556190886381713,0.10076449800014699,0.10076449800014699,0.6787287394205729,0.49947865804036456,0.17925008138020834,0.1784385480239045
613.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.3189063353193768,0.16390454536025503,0.3583732777983079,0.09761973995538048,0.10076449800014699,0.6787287394205729,0.49947865804036456,0.17925008138020834,0.1784385480239045
613.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.327404787283392,0.1463114197418454,0.35504855766867577,0.10033302962068956,0.10076449800014699,0.6787287394205729,0.49947865804036456,0.17925008138020834,0.1784385480239045
613.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.3272900551765681,0.141993095626936,0.35677638133964,0.10021995315778698,0.10076449800014699,0.6787287394205729,0.49947865804036456,0.17925008138020834,0.1784385480239045
614.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,binary,0.0,0.3289999930458715,0.1414270258305673,0.3556190886381713,0.10076449800014699,0.10076449800014699,0.6708017985026041,0.500732421875,0.17006937662760416,
614.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,binary,32.0,0.3102476845190634,0.165034710676049,0.3765031467932589,0.09594696625576775,0.10076449800014699,0.6708017985026041,0.500732421875,0.17006937662760416,
614.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,binary,128.0,0.32589185186022607,0.14522919818028254,0.35720028779925483,0.09974889744429423,0.10076449800014699,0.6708017985026041,0.500732421875,0.17006937662760416,
614.0,34.0,main,grid,32.0,smooth,4.0,0.3,0.3,0.5,301.0,binary,512.0,0.32823263465636326,0.1416148577445147,0.35865693865843257,0.10083604539705748,0.10076449800014699,0.6708017985026041,0.500732421875,0.17006937662760416,
630.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.3749076310923734,0.17896585844706106,0.35333688191210433,0.1258320205428118,0.1258320205428118,0.6211954752604166,0.49966176350911456,0.12153371175130208,0.1225491658617009
630.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.3633008674339322,0.1836550800562147,0.3700039713375624,0.12264742782157735,0.1258320205428118,0.6211954752604166,0.49966176350911456,0.12153371175130208,0.1225491658617009
630.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.3693664475960515,0.18241076446342563,0.35968844913509,0.12402337367418671,0.1258320205428118,0.6211954752604166,0.49966176350911456,0.12153371175130208,0.1225491658617009
630.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.370968401849777,0.18025668057205324,0.35833262931397886,0.12458177022356794,0.1258320205428118,0.6211954752604166,0.49966176350911456,0.12153371175130208,0.1225491658617009
631.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.3749076310923734,0.17896585844706106,0.35333688191210433,0.1258320205428118,0.1258320205428118,0.7248713175455729,0.49983978271484375,0.22503153483072916,0.22531035443384084
631.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.3633008674339322,0.1836550800562147,0.3700039713375624,0.12264742782157735,0.1258320205428118,0.7248713175455729,0.49983978271484375,0.22503153483072916,0.22531035443384084
631.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.3693664475960515,0.18241076446342563,0.35968844913509,0.12402337367418671,0.1258320205428118,0.7248713175455729,0.49983978271484375,0.22503153483072916,0.22531035443384084
631.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.370968401849777,0.18025668057205324,0.35833262931397886,0.12458177022356794,0.1258320205428118,0.7248713175455729,0.49983978271484375,0.22503153483072916,0.22531035443384084
632.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,binary,0.0,0.3749076310923734,0.17896585844706106,0.35333688191210433,0.1258320205428118,0.1258320205428118,0.7213846842447916,0.5007909138997396,0.2205937703450521,
632.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,binary,32.0,0.3680645059858374,0.18921742056305582,0.3692157913399982,0.12536414604692245,0.1258320205428118,0.7213846842447916,0.5007909138997396,0.2205937703450521,
632.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,binary,128.0,0.36994157009935186,0.18570249803648972,0.35915661450889175,0.12448625195756997,0.1258320205428118,0.7213846842447916,0.5007909138997396,0.2205937703450521,
632.0,35.0,main,grid,32.0,smooth,4.0,0.3,0.85,0.25,301.0,binary,512.0,0.3745281374598113,0.18228385470637373,0.35574147105094817,0.12622751604161783,0.1258320205428118,0.7213846842447916,0.5007909138997396,0.2205937703450521,
648.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.5867452995226169,0.1139038997922585,0.3244488051708244,0.2544007077125207,0.2544007077125207,0.7480443318684896,0.4994252522786458,0.24861907958984375,0.24824454411387661
648.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.5819216794717099,0.12171604387013502,0.3126673413444083,0.24891071874746665,0.2544007077125207,0.7480443318684896,0.4994252522786458,0.24861907958984375,0.24824454411387661
648.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.5829045252027508,0.11495519872756295,0.3225984587143971,0.2510997826731666,0.2544007077125207,0.7480443318684896,0.4994252522786458,0.24861907958984375,0.24824454411387661
648.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.5836593651174059,0.11468354888785477,0.32868293840297946,0.25299766939991664,0.2544007077125207,0.7480443318684896,0.4994252522786458,0.24861907958984375,0.24824454411387661
649.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.5867452995226169,0.1139038997922585,0.3244488051708244,0.2544007077125207,0.2544007077125207,0.9078572591145834,0.49987538655598956,0.40798187255859375,0.40748337743926505
649.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.5819216794717099,0.12171604387013502,0.3126673413444083,0.24891071874746665,0.2544007077125207,0.9078572591145834,0.49987538655598956,0.40798187255859375,0.40748337743926505
649.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.5829045252027508,0.11495519872756295,0.3225984587143971,0.2510997826731666,0.2544007077125207,0.9078572591145834,0.49987538655598956,0.40798187255859375,0.40748337743926505
649.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.5836593651174059,0.11468354888785477,0.32868293840297946,0.25299766939991664,0.2544007077125207,0.9078572591145834,0.49987538655598956,0.40798187255859375,0.40748337743926505
650.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,binary,0.0,0.5867452995226169,0.1139038997922585,0.3244488051708244,0.2544007077125207,0.2544007077125207,0.8995208740234375,0.5007909138997396,0.39872996012369794,
650.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,binary,32.0,0.5918827977935598,0.1271097970674587,0.3254964859242567,0.2598216764084025,0.2544007077125207,0.8995208740234375,0.5007909138997396,0.39872996012369794,
650.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,binary,128.0,0.5850121697314169,0.11863558417579384,0.3242713634975856,0.2534745040315422,0.2544007077125207,0.8995208740234375,0.5007909138997396,0.39872996012369794,
650.0,36.0,main,grid,32.0,smooth,16.0,0.1,0.3,0.25,301.0,binary,512.0,0.5885020493641318,0.11603202389751122,0.32643812896248425,0.25640403717608024,0.2544007077125207,0.8995208740234375,0.5007909138997396,0.39872996012369794,
666.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.6488511230344883,0.018564496052167704,0.31931272008788186,0.2952993788167817,0.2952993788167817,0.7892227172851562,0.4994252522786458,0.28979746500651044,0.28939616996149203
666.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.6463104531759748,0.034486165249181196,0.2968539926137257,0.29034578014443596,0.2952993788167817,0.7892227172851562,0.4994252522786458,0.28979746500651044,0.28939616996149203
666.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.6446320257349069,0.023607660287976163,0.3155594173543104,0.2914875279870518,0.2952993788167817,0.7892227172851562,0.4994252522786458,0.28979746500651044,0.28939616996149203
666.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.6458777916832469,0.020812185983906325,0.32546192441029875,0.2941830904430514,0.2952993788167817,0.7892227172851562,0.4994252522786458,0.28979746500651044,0.28939616996149203
667.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.6488511230344883,0.018564496052167704,0.31931272008788186,0.2952993788167817,0.2952993788167817,0.9669443766276041,0.49987538655598956,0.46706899007161456,0.4667156786477926
667.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.6463104531759748,0.034486165249181196,0.2968539926137257,0.29034578014443596,0.2952993788167817,0.9669443766276041,0.49987538655598956,0.46706899007161456,0.4667156786477926
667.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.6446320257349069,0.023607660287976163,0.3155594173543104,0.2914875279870518,0.2952993788167817,0.9669443766276041,0.49987538655598956,0.46706899007161456,0.4667156786477926
667.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.6458777916832469,0.020812185983906325,0.32546192441029875,0.2941830904430514,0.2952993788167817,0.9669443766276041,0.49987538655598956,0.46706899007161456,0.4667156786477926
668.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,0.0,0.6488511230344883,0.018564496052167704,0.31931272008788186,0.2952993788167817,0.2952993788167817,0.95916748046875,0.5007909138997396,0.45837656656901044,
668.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,32.0,0.6584620720130924,0.03456279857225084,0.32632548003312895,0.30645382227167545,0.2952993788167817,0.95916748046875,0.5007909138997396,0.45837656656901044,
668.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,128.0,0.6483462512557304,0.024607981475360502,0.31989403246252585,0.29558050865479674,0.2952993788167817,0.95916748046875,0.5007909138997396,0.45837656656901044,
668.0,37.0,main,grid,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,512.0,0.6509585707652454,0.02089103259513374,0.32341527028788875,0.29808811594969953,0.2952993788167817,0.95916748046875,0.5007909138997396,0.45837656656901044,
684.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,gaussian,0.0,0.5610595701631517,0.02903311004941871,0.09727445335394602,0.18963674165000444,0.18963674165000444,0.6884721120198568,0.49995676676432294,0.18851534525553384,0.18881870799636633
684.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,gaussian,32.0,0.5542574384713195,0.051355465388913564,0.1231821813097304,0.18943762462211536,0.18963674165000444,0.6884721120198568,0.49995676676432294,0.18851534525553384,0.18881870799636633
684.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,gaussian,128.0,0.5579569696914725,0.036005250383304085,0.10565446224768867,0.18893791256649636,0.18963674165000444,0.6884721120198568,0.49995676676432294,0.18851534525553384,0.18881870799636633
684.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,gaussian,512.0,0.5604059735127999,0.0309417976804586,0.10043569402867952,0.18972233931306096,0.18963674165000444,0.6884721120198568,0.49995676676432294,0.18851534525553384,0.18881870799636633
685.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,signed_gaussian,0.0,0.5610595701631517,0.02903311004941871,0.09727445335394602,0.18963674165000444,0.18963674165000444,0.8597329457600912,0.49972089131673175,0.3600120544433594,0.359315563133753
685.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,signed_gaussian,32.0,0.5542574384713195,0.051355465388913564,0.1231821813097304,0.18943762462211536,0.18963674165000444,0.8597329457600912,0.49972089131673175,0.3600120544433594,0.359315563133753
685.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,signed_gaussian,128.0,0.5579569696914725,0.036005250383304085,0.10565446224768867,0.18893791256649636,0.18963674165000444,0.8597329457600912,0.49972089131673175,0.3600120544433594,0.359315563133753
685.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.5604059735127999,0.0309417976804586,0.10043569402867952,0.18972233931306096,0.18963674165000444,0.8597329457600912,0.49972089131673175,0.3600120544433594,0.359315563133753
686.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,binary,0.0,0.5610595701631517,0.02903311004941871,0.09727445335394602,0.18963674165000444,0.18963674165000444,0.85650634765625,0.5006612141927084,0.3558451334635417,
686.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,binary,32.0,0.5571214720670099,0.05049353984905841,0.120528149090199,0.1908748457831906,0.18963674165000444,0.85650634765625,0.5006612141927084,0.3558451334635417,
686.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,binary,128.0,0.5587515221933378,0.03572688465520415,0.10402399720292159,0.1891923190819987,0.18963674165000444,0.85650634765625,0.5006612141927084,0.3558451334635417,
686.0,38.0,main,grid,128.0,random,4.0,0.3,0.85,0.5,301.0,binary,512.0,0.5619028619424021,0.03035672026002743,0.09812166422489293,0.19032241359309707,0.18963674165000444,0.85650634765625,0.5006612141927084,0.3558451334635417,
702.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.7392199829602076,0.010345290354887004,0.05449247659413289,0.3199806399313605,0.3199806399313605,0.8169091542561849,0.4999167124430339,0.31699244181315106,0.31682305315602877
702.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.7352985754334466,0.024502198046156404,0.0897407631573011,0.32369162545711583,0.3199806399313605,0.8169091542561849,0.4999167124430339,0.31699244181315106,0.31682305315602877
702.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.7362400916025975,0.016026192913913547,0.0682219183584142,0.32006820915448714,0.3199806399313605,0.8169091542561849,0.4999167124430339,0.31699244181315106,0.31682305315602877
702.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.738831924940925,0.012409207087977,0.05788872409220828,0.320283831236839,0.3199806399313605,0.8169091542561849,0.4999167124430339,0.31699244181315106,0.31682305315602877
703.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.7392199829602076,0.010345290354887004,0.05449247659413289,0.3199806399313605,0.3199806399313605,0.9966595967610677,0.4998728434244792,0.49678675333658856,0.4967590401342317
703.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.7352985754334466,0.024502198046156404,0.0897407631573011,0.32369162545711583,0.3199806399313605,0.9966595967610677,0.4998728434244792,0.49678675333658856,0.4967590401342317
703.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.7362400916025975,0.016026192913913547,0.0682219183584142,0.32006820915448714,0.3199806399313605,0.9966595967610677,0.4998728434244792,0.49678675333658856,0.4967590401342317
703.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.738831924940925,0.012409207087977,0.05788872409220828,0.320283831236839,0.3199806399313605,0.9966595967610677,0.4998728434244792,0.49678675333658856,0.4967590401342317
704.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,binary,0.0,0.7392199829602076,0.010345290354887004,0.05449247659413289,0.3199806399313605,0.3199806399313605,0.9921131134033203,0.5006605784098307,0.49145253499348956,
704.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,binary,32.0,0.7378580286608661,0.024820008310603926,0.08838367303500962,0.32567485272994773,0.3199806399313605,0.9921131134033203,0.5006605784098307,0.49145253499348956,
704.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,binary,128.0,0.7372412219262022,0.01611180635896964,0.06575540155649746,0.3204269060805281,0.3199806399313605,0.9921131134033203,0.5006605784098307,0.49145253499348956,
704.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.7399471099072729,0.011430048590201004,0.05515332825096373,0.3207262260483674,0.3199806399313605,0.9921131134033203,0.5006605784098307,0.49145253499348956,
720.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.4369542072225528,0.05464517093144694,0.3535312444512231,0.15250425881365867,0.15250425881365867,0.6530488332112631,0.4999993642171224,0.15304946899414062,0.15274976646243674
720.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.4353926813202076,0.08859088014553684,0.3555669670788979,0.15432434703232134,0.15250425881365867,0.6530488332112631,0.4999993642171224,0.15304946899414062,0.15274976646243674
720.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.43479677544763157,0.06524232501496799,0.3554496907115002,0.152272480548458,0.15250425881365867,0.6530488332112631,0.4999993642171224,0.15304946899414062,0.15274976646243674
720.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.436531768824506,0.05767549185778029,0.35480014289637635,0.15265511884879532,0.15250425881365867,0.6530488332112631,0.4999993642171224,0.15304946899414062,0.15274976646243674
721.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.4369542072225528,0.05464517093144694,0.3535312444512231,0.15250425881365867,0.15250425881365867,0.7740192413330078,0.4998658498128255,0.2741533915201823,0.27386133284168934
721.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.4353926813202076,0.08859088014553684,0.3555669670788979,0.15432434703232134,0.15250425881365867,0.7740192413330078,0.4998658498128255,0.2741533915201823,0.27386133284168934
721.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.43479677544763157,0.06524232501496799,0.3554496907115002,0.152272480548458,0.15250425881365867,0.7740192413330078,0.4998658498128255,0.2741533915201823,0.27386133284168934
721.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.436531768824506,0.05767549185778029,0.35480014289637635,0.15265511884879532,0.15250425881365867,0.7740192413330078,0.4998658498128255,0.2741533915201823,0.27386133284168934
722.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.4369542072225528,0.05464517093144694,0.3535312444512231,0.15250425881365867,0.15250425881365867,0.7736682891845703,0.5009778340657552,0.2726904551188151,
722.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.4298668659337938,0.08740821407743078,0.3659077658285719,0.15249101695915093,0.15250425881365867,0.7736682891845703,0.5009778340657552,0.2726904551188151,
722.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.4344668953963451,0.064742958824008,0.3550981939157798,0.15198263984262786,0.15250425881365867,0.7736682891845703,0.5009778340657552,0.2726904551188151,
722.0,40.0,main,grid,128.0,random,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.4370751083832185,0.05710608555183602,0.35545891443957905,0.15302779808747405,0.15250425881365867,0.7736682891845703,0.5009778340657552,0.2726904551188151,
738.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.5757990434925383,0.021676774452119324,0.07944544055451207,0.19658749328370625,0.19658749328370625,0.6953207651774088,0.49995676676432294,0.19536399841308594,0.19573969430132984
738.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.5685476694054593,0.04540289615498111,0.10784594409175352,0.19630292496185853,0.19658749328370625,0.6953207651774088,0.49995676676432294,0.19536399841308594,0.19573969430132984
738.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.5724395440282191,0.029833589691390647,0.08921136765344169,0.19584822223085088,0.19658749328370625,0.6953207651774088,0.49995676676432294,0.19536399841308594,0.19573969430132984
738.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.5752188119302427,0.023799657606744417,0.0824832528083951,0.19667818314168314,0.19658749328370625,0.6953207651774088,0.49995676676432294,0.19536399841308594,0.19573969430132984
739.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.5757990434925383,0.021676774452119324,0.07944544055451207,0.19658749328370625,0.19658749328370625,0.8731549580891927,0.49972089131673175,0.37343406677246094,0.37294495358407226
739.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.5685476694054593,0.04540289615498111,0.10784594409175352,0.19630292496185853,0.19658749328370625,0.8731549580891927,0.49972089131673175,0.37343406677246094,0.37294495358407226
739.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.5724395440282191,0.029833589691390647,0.08921136765344169,0.19584822223085088,0.19658749328370625,0.8731549580891927,0.49972089131673175,0.37343406677246094,0.37294495358407226
739.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.5752188119302427,0.023799657606744417,0.0824832528083951,0.19667818314168314,0.19658749328370625,0.8731549580891927,0.49972089131673175,0.37343406677246094,0.37294495358407226
740.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,binary,0.0,0.5757990434925383,0.021676774452119324,0.07944544055451207,0.19658749328370625,0.19658749328370625,0.8709799448649088,0.5006612141927084,0.3703187306722005,
740.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,binary,32.0,0.5707723705384561,0.04440858724175372,0.1067652878888805,0.19762457908610012,0.19658749328370625,0.8709799448649088,0.5006612141927084,0.3703187306722005,
740.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,binary,128.0,0.573106733134081,0.029386567363773795,0.08730523373863096,0.19597961297764732,0.19658749328370625,0.8709799448649088,0.5006612141927084,0.3703187306722005,
740.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,binary,512.0,0.5765280861681372,0.023202129501390324,0.0804696873139507,0.19722660942744377,0.19658749328370625,0.8709799448649088,0.5006612141927084,0.3703187306722005,
756.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,gaussian,0.0,0.6064863641479102,0.005884073295741148,0.03018483305768328,0.2097644422858678,0.2097644422858678,0.7075227101643881,0.49995676676432294,0.2075659434000651,0.2078387259778576
756.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,gaussian,32.0,0.5939035707678885,0.03512516326277021,0.07727316851059363,0.20837311470560793,0.2097644422858678,0.7075227101643881,0.49995676676432294,0.2075659434000651,0.2078387259778576
756.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,gaussian,128.0,0.6011734255156491,0.01843539815458873,0.0474047728913095,0.20856147677338388,0.2097644422858678,0.7075227101643881,0.49995676676432294,0.2075659434000651,0.2078387259778576
756.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,gaussian,512.0,0.6054452524050161,0.010487527455229516,0.03503434396099228,0.20968367997478055,0.2097644422858678,0.7075227101643881,0.49995676676432294,0.2075659434000651,0.2078387259778576
757.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,0.0,0.6064863641479102,0.005884073295741148,0.03018483305768328,0.2097644422858678,0.2097644422858678,0.8964258829752604,0.49972089131673175,0.3967049916585286,0.3963564010259569
757.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,32.0,0.5939035707678885,0.03512516326277021,0.07727316851059363,0.20837311470560793,0.2097644422858678,0.8964258829752604,0.49972089131673175,0.3967049916585286,0.3963564010259569
757.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,128.0,0.6011734255156491,0.01843539815458873,0.0474047728913095,0.20856147677338388,0.2097644422858678,0.8964258829752604,0.49972089131673175,0.3967049916585286,0.3963564010259569
757.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.6054452524050161,0.010487527455229516,0.03503434396099228,0.20968367997478055,0.2097644422858678,0.8964258829752604,0.49972089131673175,0.3967049916585286,0.3963564010259569
758.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,0.0,0.6064863641479102,0.005884073295741148,0.03018483305768328,0.2097644422858678,0.2097644422858678,0.8960482279459635,0.5006612141927084,0.3953870137532552,
758.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,32.0,0.5949229474588345,0.03460336103673836,0.07826608777652301,0.20927313363245603,0.2097644422858678,0.8960482279459635,0.5006612141927084,0.3953870137532552,
758.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,128.0,0.6011505550646041,0.017957894274981578,0.04654056369788886,0.208409094160278,0.2097644422858678,0.8960482279459635,0.5006612141927084,0.3953870137532552,
758.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,512.0,0.6059808270439704,0.010162817928149508,0.0349002363357658,0.2100490793263371,0.2097644422858678,0.8960482279459635,0.5006612141927084,0.3953870137532552,
774.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.36415670088599833,0.1988178404140706,0.36679140737918753,0.12330810966677234,0.12330810966677234,0.6202653249104818,0.49921417236328125,0.12105115254720052,0.11991983075178768
774.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.36224345352359993,0.20312089365333108,0.38078717267547396,0.12474197796256437,0.12330810966677234,0.6202653249104818,0.49921417236328125,0.12105115254720052,0.11991983075178768
774.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.3615910071800493,0.19929818489895426,0.3725751074162384,0.12286562652188247,0.12330810966677234,0.6202653249104818,0.49921417236328125,0.12105115254720052,0.11991983075178768
774.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.3632091831622988,0.1998641718171551,0.3689389539226693,0.12320091058409878,0.12330810966677234,0.6202653249104818,0.49921417236328125,0.12105115254720052,0.11991983075178768
775.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.36415670088599833,0.1988178404140706,0.36679140737918753,0.12330810966677234,0.12330810966677234,0.7210877736409506,0.4994347890218099,0.22165298461914062,0.22059480796540062
775.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.36224345352359993,0.20312089365333108,0.38078717267547396,0.12474197796256437,0.12330810966677234,0.7210877736409506,0.4994347890218099,0.22165298461914062,0.22059480796540062
775.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.3615910071800493,0.19929818489895426,0.3725751074162384,0.12286562652188247,0.12330810966677234,0.7210877736409506,0.4994347890218099,0.22165298461914062,0.22059480796540062
775.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.3632091831622988,0.1998641718171551,0.3689389539226693,0.12320091058409878,0.12330810966677234,0.7210877736409506,0.4994347890218099,0.22165298461914062,0.22059480796540062
776.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,binary,0.0,0.36415670088599833,0.1988178404140706,0.36679140737918753,0.12330810966677234,0.12330810966677234,0.7190761566162109,0.5003871917724609,0.21868896484375,
776.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,binary,32.0,0.36387447606414147,0.2044659182375784,0.37966083144630275,0.12551606769717974,0.12330810966677234,0.7190761566162109,0.5003871917724609,0.21868896484375,
776.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,binary,128.0,0.3627513782705849,0.199367040517478,0.37154307549510257,0.12332649676520809,0.12330810966677234,0.7190761566162109,0.5003871917724609,0.21868896484375,
776.0,43.0,main,grid,128.0,segregated,4.0,0.3,0.85,0.25,301.0,binary,512.0,0.3641718663482018,0.20023692300199522,0.3690352806374641,0.12375360109492443,0.12330810966677234,0.7190761566162109,0.5003871917724609,0.21868896484375,
792.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.633520437444661,0.10110610876815429,0.23735955205160267,0.27183259952420974,0.27183259952420974,0.7678375244140625,0.49936676025390625,0.26847076416015625,0.26813816496053594
792.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.6332936504394121,0.10274828671780954,0.25598589641894215,0.27591139551793314,0.27183259952420974,0.7678375244140625,0.49936676025390625,0.26847076416015625,0.26813816496053594
792.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.6335603983628033,0.10147399557338116,0.24146781097091277,0.2727710689996684,0.27183259952420974,0.7678375244140625,0.49936676025390625,0.26847076416015625,0.26813816496053594
792.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.6342954849907623,0.10035009112200301,0.237996789210802,0.27254720880886435,0.27183259952420974,0.7678375244140625,0.49936676025390625,0.26847076416015625,0.26813816496053594
793.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.633520437444661,0.10110610876815429,0.23735955205160267,0.27183259952420974,0.27183259952420974,0.9408410390218099,0.4995123545328776,0.4413286844889323,0.4408878079387602
793.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.6332936504394121,0.10274828671780954,0.25598589641894215,0.27591139551793314,0.27183259952420974,0.9408410390218099,0.4995123545328776,0.4413286844889323,0.4408878079387602
793.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.6335603983628033,0.10147399557338116,0.24146781097091277,0.2727710689996684,0.27183259952420974,0.9408410390218099,0.4995123545328776,0.4413286844889323,0.4408878079387602
793.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.6342954849907623,0.10035009112200301,0.237996789210802,0.27254720880886435,0.27183259952420974,0.9408410390218099,0.4995123545328776,0.4413286844889323,0.4408878079387602
794.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,0.0,0.633520437444661,0.10110610876815429,0.23735955205160267,0.27183259952420974,0.27183259952420974,0.9335174560546875,0.5003776550292969,0.4331398010253906,
794.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,32.0,0.6327250463559525,0.10690147703484927,0.2571523131287968,0.2759334720996612,0.27183259952420974,0.9335174560546875,0.5003776550292969,0.4331398010253906,
794.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,128.0,0.633540847178724,0.10215129272714557,0.2418407933259047,0.27288315311457306,0.27183259952420974,0.9335174560546875,0.5003776550292969,0.4331398010253906,
794.0,44.0,main,grid,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,512.0,0.6358707732895964,0.10106545830469305,0.23649998744327336,0.27353767190014316,0.27183259952420974,0.9335174560546875,0.5003776550292969,0.4331398010253906,
810.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.34342165483639664,0.17842099906956585,0.4116857481867753,0.11763444878793787,0.11763444878793787,0.6144415537516276,0.4993693033854167,0.11507225036621094,0.11430161429414859
810.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.3436225696867808,0.1886306837106125,0.41358277204905347,0.11873327825996553,0.11763444878793787,0.6144415537516276,0.4993693033854167,0.11507225036621094,0.11430161429414859
810.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.34560730574697107,0.17932825927897958,0.4088241672818919,0.1184719934269377,0.11763444878793787,0.6144415537516276,0.4993693033854167,0.11507225036621094,0.11430161429414859
810.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.3454127302650479,0.1775595410812579,0.4104763516732112,0.11844447227543348,0.11763444878793787,0.6144415537516276,0.4993693033854167,0.11507225036621094,0.11430161429414859
811.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.34342165483639664,0.17842099906956585,0.4116857481867753,0.11763444878793787,0.11763444878793787,0.7074985504150391,0.49957021077473956,0.20792833964029947,0.20717754806854347
811.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.3436225696867808,0.1886306837106125,0.41358277204905347,0.11873327825996553,0.11763444878793787,0.7074985504150391,0.49957021077473956,0.20792833964029947,0.20717754806854347
811.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.34560730574697107,0.17932825927897958,0.4088241672818919,0.1184719934269377,0.11763444878793787,0.7074985504150391,0.49957021077473956,0.20792833964029947,0.20717754806854347
811.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.3454127302650479,0.1775595410812579,0.4104763516732112,0.11844447227543348,0.11763444878793787,0.7074985504150391,0.49957021077473956,0.20792833964029947,0.20717754806854347
812.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,binary,0.0,0.34342165483639664,0.17842099906956585,0.4116857481867753,0.11763444878793787,0.11763444878793787,0.7064863840738932,0.5004889170328776,0.20599746704101562,
812.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,binary,32.0,0.3437654603350922,0.18901320844501912,0.41767092793780863,0.11939164403121859,0.11763444878793787,0.7064863840738932,0.5004889170328776,0.20599746704101562,
812.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,binary,128.0,0.3429555435209906,0.17967261839387647,0.4133484724066056,0.11771363043194805,0.11763444878793787,0.7064863840738932,0.5004889170328776,0.20599746704101562,
812.0,45.0,main,grid,128.0,smooth,4.0,0.3,0.85,0.25,301.0,binary,512.0,0.34535946075716684,0.17804786381416463,0.41176955717644553,0.11863598910856606,0.11763444878793787,0.7064863840738932,0.5004889170328776,0.20599746704101562,
828.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.37073712017027277,0.16260078090045152,0.3972311421187004,0.12908114089012454,0.12908114089012454,0.6253801981608073,0.4993693033854167,0.12601089477539062,0.1253628205085621
828.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.3687641466193183,0.17680391603970172,0.40070249370848027,0.12956252089776932,0.12908114089012454,0.6253801981608073,0.4993693033854167,0.12601089477539062,0.1253628205085621
828.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.37163371611623647,0.16610028272730215,0.39524000709928586,0.1295759415130149,0.12908114089012454,0.6253801981608073,0.4993693033854167,0.12601089477539062,0.1253628205085621
828.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.37201142218155403,0.16241439293016957,0.3967356876135056,0.12969268432313744,0.12908114089012454,0.6253801981608073,0.4993693033854167,0.12601089477539062,0.1253628205085621
829.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.37073712017027277,0.16260078090045152,0.3972311421187004,0.12908114089012454,0.12908114089012454,0.7265987396240234,0.49957021077473956,0.22702852884928384,0.2263530634306191
829.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.3687641466193183,0.17680391603970172,0.40070249370848027,0.12956252089776932,0.12908114089012454,0.7265987396240234,0.49957021077473956,0.22702852884928384,0.2263530634306191
829.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.37163371611623647,0.16610028272730215,0.39524000709928586,0.1295759415130149,0.12908114089012454,0.7265987396240234,0.49957021077473956,0.22702852884928384,0.2263530634306191
829.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.37201142218155403,0.16241439293016957,0.3967356876135056,0.12969268432313744,0.12908114089012454,0.7265987396240234,0.49957021077473956,0.22702852884928384,0.2263530634306191
830.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.37073712017027277,0.16260078090045152,0.3972311421187004,0.12908114089012454,0.12908114089012454,0.7257455190022787,0.5004889170328776,0.22525660196940103,
830.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.3683870382896692,0.17707350205093117,0.4052814617593902,0.13003180590421012,0.12908114089012454,0.7257455190022787,0.5004889170328776,0.22525660196940103,
830.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.3687296345121134,0.1667360595037837,0.39930660939038476,0.12860779991961124,0.12908114089012454,0.7257455190022787,0.5004889170328776,0.22525660196940103,
830.0,46.0,main,grid,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.3719843827505309,0.16306764353092204,0.39762228438637814,0.12986046823862857,0.12908114089012454,0.7257455190022787,0.5004889170328776,0.22525660196940103,
846.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,gaussian,0.0,0.5590726106851361,0.03285281692866821,0.15068191143363882,0.19744766385371135,0.19744766385371135,0.6980387369791666,0.4993756612141927,0.19866307576497397,0.19815700107035114
846.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,gaussian,32.0,0.5556722236125923,0.05209289245142517,0.16840660182198822,0.19845893252983512,0.19744766385371135,0.6980387369791666,0.4993756612141927,0.19866307576497397,0.19815700107035114
846.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,gaussian,128.0,0.5571885206074944,0.039177464241250674,0.15748821540726352,0.19739341017957487,0.19744766385371135,0.6980387369791666,0.4993756612141927,0.19866307576497397,0.19815700107035114
846.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,gaussian,512.0,0.5596278359001684,0.034295325678223375,0.1513026703540856,0.19794361789288725,0.19744766385371135,0.6980387369791666,0.4993756612141927,0.19866307576497397,0.19815700107035114
847.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,signed_gaussian,0.0,0.5590726106851361,0.03285281692866821,0.15068191143363882,0.19744766385371135,0.19744766385371135,0.8723068237304688,0.4993604024251302,0.37294642130533856,0.37193058436536863
847.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,signed_gaussian,32.0,0.5556722236125923,0.05209289245142517,0.16840660182198822,0.19845893252983512,0.19744766385371135,0.8723068237304688,0.4993604024251302,0.37294642130533856,0.37193058436536863
847.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,signed_gaussian,128.0,0.5571885206074944,0.039177464241250674,0.15748821540726352,0.19739341017957487,0.19744766385371135,0.8723068237304688,0.4993604024251302,0.37294642130533856,0.37193058436536863
847.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.5596278359001684,0.034295325678223375,0.1513026703540856,0.19794361789288725,0.19744766385371135,0.8723068237304688,0.4993604024251302,0.37294642130533856,0.37193058436536863
848.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,binary,0.0,0.5590726106851361,0.03285281692866821,0.15068191143363882,0.19744766385371135,0.19744766385371135,0.8716939290364584,0.5003782908121744,0.3713156382242839,
848.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,binary,32.0,0.5564152738867949,0.051549935559508875,0.1689364650445456,0.1990604541593014,0.19744766385371135,0.8716939290364584,0.5003782908121744,0.3713156382242839,
848.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,binary,128.0,0.5569351383089963,0.03903392879430011,0.1568454823666597,0.19710149964878257,0.19744766385371135,0.8716939290364584,0.5003782908121744,0.3713156382242839,
848.0,47.0,main,grid,128.0,smooth,16.0,0.3,0.85,0.5,301.0,binary,512.0,0.5603741279340346,0.03439512466278339,0.15072570742844432,0.19835237758179683,0.19744766385371135,0.8716939290364584,0.5003782908121744,0.3713156382242839,
864.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.4093764718604244,0.08015114883089942,0.32245824469053824,0.13412484989100584,0.13412484989100584,0.6328481038411459,0.4999338785807292,0.13291422526041666,0.1321560260716174
864.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.3878109341854823,0.10637858373315899,0.3502389538224415,0.12798168746520852,0.13412484989100584,0.6328481038411459,0.4999338785807292,0.13291422526041666,0.1321560260716174
864.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.404204939027993,0.09084831133824606,0.3302748675785942,0.13294739946450285,0.13412484989100584,0.6328481038411459,0.4999338785807292,0.13291422526041666,0.1321560260716174
864.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.4055073727200749,0.08361129671921325,0.3271600772744517,0.13285062563441738,0.13412484989100584,0.6328481038411459,0.4999338785807292,0.13291422526041666,0.1321560260716174
865.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.4093764718604244,0.08015114883089942,0.32245824469053824,0.13412484989100584,0.13412484989100584,0.7411702473958334,0.49968210856119794,0.2414881388346354,0.2407545496075473
865.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.3878109341854823,0.10637858373315899,0.3502389538224415,0.12798168746520852,0.13412484989100584,0.7411702473958334,0.49968210856119794,0.2414881388346354,0.2407545496075473
865.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.404204939027993,0.09084831133824606,0.3302748675785942,0.13294739946450285,0.13412484989100584,0.7411702473958334,0.49968210856119794,0.2414881388346354,0.2407545496075473
865.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.4055073727200749,0.08361129671921325,0.3271600772744517,0.13285062563441738,0.13412484989100584,0.7411702473958334,0.49968210856119794,0.2414881388346354,0.2407545496075473
866.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,binary,0.0,0.4093764718604244,0.08015114883089942,0.32245824469053824,0.13412484989100584,0.13412484989100584,0.7392934163411459,0.5005620320638021,0.23873138427734375,
866.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,binary,32.0,0.39491741678555875,0.11356620441905545,0.3448619744492638,0.1315634021038632,0.13412484989100584,0.7392934163411459,0.5005620320638021,0.23873138427734375,
866.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,binary,128.0,0.3985794516288947,0.09162271114610561,0.3358492794652294,0.13074422257353482,0.13412484989100584,0.7392934163411459,0.5005620320638021,0.23873138427734375,
866.0,48.0,main,mod1,32.0,random,4.0,0.3,0.85,0.25,301.0,binary,512.0,0.4054933557438678,0.08523366462956682,0.3316621829377338,0.13356619924520885,0.13412484989100584,0.7392934163411459,0.5005620320638021,0.23873138427734375,
882.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.6145659622508489,0.031827614780854004,0.2959637934342239,0.263960348102507,0.263960348102507,0.7652257283528646,0.49945068359375,0.26577504475911456,0.2623809022672961
882.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5982367937295457,0.04758965949142244,0.33368802406534365,0.2597053403642165,0.263960348102507,0.7652257283528646,0.49945068359375,0.26577504475911456,0.2623809022672961
882.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.6140956401181713,0.03602990728099786,0.3039548687048144,0.2654134399589426,0.263960348102507,0.7652257283528646,0.49945068359375,0.26577504475911456,0.2623809022672961
882.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.6101133224055961,0.03185801427050763,0.30368752546232136,0.26190153073065314,0.263960348102507,0.7652257283528646,0.49945068359375,0.26577504475911456,0.2623809022672961
883.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.6145659622508489,0.031827614780854004,0.2959637934342239,0.263960348102507,0.263960348102507,0.9425379435221354,0.4998982747395833,0.44263966878255206,0.44142724655318627
883.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5982367937295457,0.04758965949142244,0.33368802406534365,0.2597053403642165,0.263960348102507,0.9425379435221354,0.4998982747395833,0.44263966878255206,0.44142724655318627
883.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.6140956401181713,0.03602990728099786,0.3039548687048144,0.2654134399589426,0.263960348102507,0.9425379435221354,0.4998982747395833,0.44263966878255206,0.44142724655318627
883.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.6101133224055961,0.03185801427050763,0.30368752546232136,0.26190153073065314,0.263960348102507,0.9425379435221354,0.4998982747395833,0.44263966878255206,0.44142724655318627
884.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,binary,0.0,0.6145659622508489,0.031827614780854004,0.2959637934342239,0.263960348102507,0.263960348102507,0.9280954996744791,0.5005620320638021,0.42753346761067706,
884.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,binary,32.0,0.6086253841035599,0.052410373185812646,0.32317255049341526,0.26612564264676375,0.263960348102507,0.9280954996744791,0.5005620320638021,0.42753346761067706,
884.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,binary,128.0,0.6032433131384933,0.0414142368950551,0.3175983236457193,0.25984756839267154,0.263960348102507,0.9280954996744791,0.5005620320638021,0.42753346761067706,
884.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,binary,512.0,0.6097044434453014,0.03567376197086001,0.31362729816591145,0.2636935184207159,0.263960348102507,0.9280954996744791,0.5005620320638021,0.42753346761067706,
900.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.4170386945434294,0.07074300277573271,0.32685868585886846,0.13841847176636365,0.13841847176636365,0.6380666097005209,0.4999338785807292,0.13813273111979166,0.13705394237276228
900.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.39538856048122767,0.09751587407957231,0.3564011122924316,0.1323781288248372,0.13841847176636365,0.6380666097005209,0.4999338785807292,0.13813273111979166,0.13705394237276228
900.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.41168859940895447,0.08068287249035729,0.3362465595548107,0.1373187771738237,0.13841847176636365,0.6380666097005209,0.4999338785807292,0.13813273111979166,0.13705394237276228
900.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.4128984155569091,0.07414933035694694,0.33239448230792507,0.13708533849292445,0.13841847176636365,0.6380666097005209,0.4999338785807292,0.13813273111979166,0.13705394237276228
901.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.4170386945434294,0.07074300277573271,0.32685868585886846,0.13841847176636365,0.13841847176636365,0.749237060546875,0.49968210856119794,0.2495549519856771,0.2490478144704206
901.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.39538856048122767,0.09751587407957231,0.3564011122924316,0.1323781288248372,0.13841847176636365,0.749237060546875,0.49968210856119794,0.2495549519856771,0.2490478144704206
901.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.41168859940895447,0.08068287249035729,0.3362465595548107,0.1373187771738237,0.13841847176636365,0.749237060546875,0.49968210856119794,0.2495549519856771,0.2490478144704206
901.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.4128984155569091,0.07414933035694694,0.33239448230792507,0.13708533849292445,0.13841847176636365,0.749237060546875,0.49968210856119794,0.2495549519856771,0.2490478144704206
902.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.4170386945434294,0.07074300277573271,0.32685868585886846,0.13841847176636365,0.13841847176636365,0.7471033732096354,0.5005620320638021,0.24654134114583334,
902.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.4026257294141769,0.10272390095482357,0.35115317500420856,0.13598879546403253,0.13841847176636365,0.7471033732096354,0.5005620320638021,0.24654134114583334,
902.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.4060725327861355,0.08156114657366594,0.3417063377357265,0.13505000045427676,0.13841847176636365,0.7471033732096354,0.5005620320638021,0.24654134114583334,
902.0,50.0,main,mod1,32.0,random,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.4130261777904307,0.0756994251145899,0.33689024802385975,0.13787259694827803,0.13841847176636365,0.7471033732096354,0.5005620320638021,0.24654134114583334,
918.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.5422611358038186,0.02447910820487344,0.1014169007613952,0.17816686038914378,0.17816686038914378,0.6775868733723959,0.4997660319010417,0.17782084147135416,0.17635871689291896
918.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.5324641211474258,0.04597081032894343,0.12198729517082312,0.17539754758354445,0.17816686038914378,0.6775868733723959,0.4997660319010417,0.17782084147135416,0.17635871689291896
918.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.5420706851857715,0.03048737331646206,0.10543038457821996,0.1786467802739633,0.17816686038914378,0.6775868733723959,0.4997660319010417,0.17782084147135416,0.17635871689291896
918.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.5428606998424416,0.026668850713081723,0.0984985993132131,0.1780541772036519,0.17816686038914378,0.6775868733723959,0.4997660319010417,0.17782084147135416,0.17635871689291896
919.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.5422611358038186,0.02447910820487344,0.1014169007613952,0.17816686038914378,0.17816686038914378,0.8354543050130209,0.49963633219401044,0.33581797281901044,0.33576676441722114
919.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.5324641211474258,0.04597081032894343,0.12198729517082312,0.17539754758354445,0.17816686038914378,0.8354543050130209,0.49963633219401044,0.33581797281901044,0.33576676441722114
919.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.5420706851857715,0.03048737331646206,0.10543038457821996,0.1786467802739633,0.17816686038914378,0.8354543050130209,0.49963633219401044,0.33581797281901044,0.33576676441722114
919.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.5428606998424416,0.026668850713081723,0.0984985993132131,0.1780541772036519,0.17816686038914378,0.8354543050130209,0.49963633219401044,0.33581797281901044,0.33576676441722114
920.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,binary,0.0,0.5422611358038186,0.02447910820487344,0.1014169007613952,0.17816686038914378,0.17816686038914378,0.8293711344401041,0.49983978271484375,0.32953135172526044,
920.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,binary,32.0,0.5368287358059681,0.0479355981744232,0.1193664606088878,0.1776359420209169,0.17816686038914378,0.8293711344401041,0.49983978271484375,0.32953135172526044,
920.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,binary,128.0,0.5403607175461885,0.03144604648214272,0.10285055835200939,0.17710342308897753,0.17816686038914378,0.8293711344401041,0.49983978271484375,0.32953135172526044,
920.0,51.0,main,mod1,32.0,random,16.0,0.3,0.3,0.5,301.0,binary,512.0,0.5433059428875059,0.027288746990765295,0.10261549048508782,0.1790251124583305,0.17816686038914378,0.8293711344401041,0.49983978271484375,0.32953135172526044,
936.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.247588050737656,0.2279333434452475,0.4789579840640866,0.08231150447341797,0.08231150447341797,0.5831527709960938,0.4992218017578125,0.08393096923828125,0.08312705068289526
936.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.2593907049061882,0.22345962788436532,0.4736875532993556,0.0870054192754885,0.08231150447341797,0.5831527709960938,0.4992218017578125,0.08393096923828125,0.08312705068289526
936.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.2534177803580265,0.22606923491639075,0.47400555187326204,0.08434018468915282,0.08231150447341797,0.5831527709960938,0.4992218017578125,0.08393096923828125,0.08312705068289526
936.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.24926944535633633,0.22321656697488523,0.4769988170885933,0.0825760686029982,0.08231150447341797,0.5831527709960938,0.4992218017578125,0.08393096923828125,0.08312705068289526
937.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.247588050737656,0.2279333434452475,0.4789579840640866,0.08231150447341797,0.08231150447341797,0.6514739990234375,0.49923451741536456,0.1522394816080729,0.15176887603308323
937.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.2593907049061882,0.22345962788436532,0.4736875532993556,0.0870054192754885,0.08231150447341797,0.6514739990234375,0.49923451741536456,0.1522394816080729,0.15176887603308323
937.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.2534177803580265,0.22606923491639075,0.47400555187326204,0.08434018468915282,0.08231150447341797,0.6514739990234375,0.49923451741536456,0.1522394816080729,0.15176887603308323
937.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.24926944535633633,0.22321656697488523,0.4769988170885933,0.0825760686029982,0.08231150447341797,0.6514739990234375,0.49923451741536456,0.1522394816080729,0.15176887603308323
938.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,0.0,0.247588050737656,0.2279333434452475,0.4789579840640866,0.08231150447341797,0.08231150447341797,0.6373672485351562,0.4997202555338542,0.1376469930013021,
938.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,32.0,0.2650903718675314,0.22668437998481483,0.4764789324577727,0.09028917988996782,0.08231150447341797,0.6373672485351562,0.4997202555338542,0.1376469930013021,
938.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,128.0,0.25306412958929897,0.22638968233306667,0.47519388034327864,0.08432816403620991,0.08231150447341797,0.6373672485351562,0.4997202555338542,0.1376469930013021,
938.0,52.0,main,mod1,32.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,512.0,0.25219984596362816,0.22547092687522777,0.477192743349426,0.08408301787971383,0.08231150447341797,0.6373672485351562,0.4997202555338542,0.1376469930013021,
954.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.15476803041182732,0.1753788709157985,0.5133507376373916,0.04436844993899502,0.04436844993899502,0.5438181559244791,0.49943288167317706,0.044385274251302086,0.04374785412555061
954.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.1683376525500712,0.1782667116624157,0.5044852124354242,0.04898478379137372,0.04436844993899502,0.5438181559244791,0.49943288167317706,0.044385274251302086,0.04374785412555061
954.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.1606898378528613,0.17454606494914912,0.5096365791235334,0.046255636716768224,0.04436844993899502,0.5438181559244791,0.49943288167317706,0.044385274251302086,0.04374785412555061
954.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.157155248146758,0.17279128420344095,0.5110890890771832,0.04498453831384288,0.04436844993899502,0.5438181559244791,0.49943288167317706,0.044385274251302086,0.04374785412555061
955.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.15476803041182732,0.1753788709157985,0.5133507376373916,0.04436844993899502,0.04436844993899502,0.5791371663411459,0.49945322672526044,0.07968393961588542,0.07961422123065408
955.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.1683376525500712,0.1782667116624157,0.5044852124354242,0.04898478379137372,0.04436844993899502,0.5791371663411459,0.49945322672526044,0.07968393961588542,0.07961422123065408
955.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.1606898378528613,0.17454606494914912,0.5096365791235334,0.046255636716768224,0.04436844993899502,0.5791371663411459,0.49945322672526044,0.07968393961588542,0.07961422123065408
955.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.157155248146758,0.17279128420344095,0.5110890890771832,0.04498453831384288,0.04436844993899502,0.5791371663411459,0.49945322672526044,0.07968393961588542,0.07961422123065408
956.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,0.0,0.15476803041182732,0.1753788709157985,0.5133507376373916,0.04436844993899502,0.04436844993899502,0.5761184692382812,0.4997202555338542,0.07639821370442708,
956.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,32.0,0.17258996267654028,0.18044204658177646,0.5056944264369201,0.05079533912919748,0.04436844993899502,0.5761184692382812,0.4997202555338542,0.07639821370442708,
956.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,128.0,0.16088090383896,0.17532586613070025,0.5089674819361317,0.04632096779158715,0.04436844993899502,0.5761184692382812,0.4997202555338542,0.07639821370442708,
956.0,53.0,main,mod1,32.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,512.0,0.15903537738803278,0.17437468421528798,0.5122019758973507,0.0458067193649054,0.04436844993899502,0.5761184692382812,0.4997202555338542,0.07639821370442708,
972.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.41869073394754613,0.2636114813862382,0.3895044366253026,0.1633234543644945,0.1633234543644945,0.6644922892252604,0.4992218017578125,0.1652704874674479,0.16339997906558468
972.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.41103567285042236,0.2693384598881618,0.40047338849712805,0.16135645074293695,0.1633234543644945,0.6644922892252604,0.4992218017578125,0.1652704874674479,0.16339997906558468
972.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.4195065237755151,0.2641471594045702,0.38864263328321313,0.1637339785622792,0.1633234543644945,0.6644922892252604,0.4992218017578125,0.1652704874674479,0.16339997906558468
972.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.41813443418492474,0.2616582933840257,0.38941977665040617,0.1628100145577691,0.1633234543644945,0.6644922892252604,0.4992218017578125,0.1652704874674479,0.16339997906558468
973.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.41869073394754613,0.2636114813862382,0.3895044366253026,0.1633234543644945,0.1633234543644945,0.7829386393229166,0.49923451741536456,0.28370412190755206,0.28236759775913955
973.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.41103567285042236,0.2693384598881618,0.40047338849712805,0.16135645074293695,0.1633234543644945,0.7829386393229166,0.49923451741536456,0.28370412190755206,0.28236759775913955
973.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.4195065237755151,0.2641471594045702,0.38864263328321313,0.1637339785622792,0.1633234543644945,0.7829386393229166,0.49923451741536456,0.28370412190755206,0.28236759775913955
973.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.41813443418492474,0.2616582933840257,0.38941977665040617,0.1628100145577691,0.1633234543644945,0.7829386393229166,0.49923451741536456,0.28370412190755206,0.28236759775913955
974.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,binary,0.0,0.41869073394754613,0.2636114813862382,0.3895044366253026,0.1633234543644945,0.1633234543644945,0.77215576171875,0.4997202555338542,0.2724355061848958,
974.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,binary,32.0,0.4242303795802052,0.27550022715238376,0.3928080117843667,0.16860193738127927,0.1633234543644945,0.77215576171875,0.4997202555338542,0.2724355061848958,
974.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,binary,128.0,0.42114696564132803,0.26640527526633045,0.38804129078799493,0.16480712978566592,0.1633234543644945,0.77215576171875,0.4997202555338542,0.2724355061848958,
974.0,54.0,main,mod1,32.0,segregated,16.0,0.1,0.3,0.25,301.0,binary,512.0,0.42129671301336874,0.2637508647977062,0.3900468593143418,0.1650603879935569,0.1633234543644945,0.77215576171875,0.4997202555338542,0.2724355061848958,
990.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.5197586664427815,0.19584311034869775,0.3473846965729066,0.2162528419309214,0.2162528419309214,0.7118072509765625,0.4992218017578125,0.21258544921875,0.2103048527997831
990.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5065904913396905,0.2111571503229183,0.3565870024186053,0.21037488613765123,0.2162528419309214,0.7118072509765625,0.4992218017578125,0.21258544921875,0.2103048527997831
990.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.5148654655882493,0.20367693750610882,0.3516540966600666,0.2143866159369838,0.2162528419309214,0.7118072509765625,0.4992218017578125,0.21258544921875,0.2103048527997831
990.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.5174143333313159,0.196154798705615,0.3497409777425065,0.21512791647826843,0.2162528419309214,0.7118072509765625,0.4992218017578125,0.21258544921875,0.2103048527997831
991.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.5197586664427815,0.19584311034869775,0.3473846965729066,0.2162528419309214,0.2162528419309214,0.8447316487630209,0.49923451741536456,0.34549713134765625,0.3444281691759707
991.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5065904913396905,0.2111571503229183,0.3565870024186053,0.21037488613765123,0.2162528419309214,0.8447316487630209,0.49923451741536456,0.34549713134765625,0.3444281691759707
991.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.5148654655882493,0.20367693750610882,0.3516540966600666,0.2143866159369838,0.2162528419309214,0.8447316487630209,0.49923451741536456,0.34549713134765625,0.3444281691759707
991.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.5174143333313159,0.196154798705615,0.3497409777425065,0.21512791647826843,0.2162528419309214,0.8447316487630209,0.49923451741536456,0.34549713134765625,0.3444281691759707
992.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,0.0,0.5197586664427815,0.19584311034869775,0.3473846965729066,0.2162528419309214,0.2162528419309214,0.8384984334309896,0.4997202555338542,0.33877817789713544,
992.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,32.0,0.5190759289569621,0.2134458759237513,0.3579590531066336,0.21979941129886982,0.2162528419309214,0.8384984334309896,0.4997202555338542,0.33877817789713544,
992.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,128.0,0.5196941093897995,0.2072646044101747,0.3408616244904579,0.21572188518080293,0.2162528419309214,0.8384984334309896,0.4997202555338542,0.33877817789713544,
992.0,55.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,512.0,0.522589248134598,0.1985220064515183,0.344866507707922,0.21793923138933904,0.2162528419309214,0.8384984334309896,0.4997202555338542,0.33877817789713544,
1008.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.456075564465078,0.11385908417612324,0.49411477018547906,0.19165348763000914,0.19165348763000914,0.6856002807617188,0.49964141845703125,0.1859588623046875,0.18484926376225494
1008.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.4442996674044693,0.13322762947588782,0.4949920702813171,0.1863119253239478,0.19165348763000914,0.6856002807617188,0.49964141845703125,0.1859588623046875,0.18484926376225494
1008.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.45465731273181614,0.12183591516598939,0.4957011981402397,0.19193131429166363,0.19165348763000914,0.6856002807617188,0.49964141845703125,0.1859588623046875,0.18484926376225494
1008.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.4554896521457914,0.11554826369203196,0.4914986191705239,0.19103996675551707,0.19165348763000914,0.6856002807617188,0.49964141845703125,0.1859588623046875,0.18484926376225494
1009.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.456075564465078,0.11385908417612324,0.49411477018547906,0.19165348763000914,0.19165348763000914,0.8014297485351562,0.49986012776692706,0.3015696207682292,0.3006430032391573
1009.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.4442996674044693,0.13322762947588782,0.4949920702813171,0.1863119253239478,0.19165348763000914,0.8014297485351562,0.49986012776692706,0.3015696207682292,0.3006430032391573
1009.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.45465731273181614,0.12183591516598939,0.4957011981402397,0.19193131429166363,0.19165348763000914,0.8014297485351562,0.49986012776692706,0.3015696207682292,0.3006430032391573
1009.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.4554896521457914,0.11554826369203196,0.4914986191705239,0.19103996675551707,0.19165348763000914,0.8014297485351562,0.49986012776692706,0.3015696207682292,0.3006430032391573
1010.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,binary,0.0,0.456075564465078,0.11385908417612324,0.49411477018547906,0.19165348763000914,0.19165348763000914,0.8000666300455729,0.5003306070963541,0.29973602294921875,
1010.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,binary,32.0,0.4478107605723225,0.13574184045819257,0.5242073287214223,0.19395262892068935,0.19165348763000914,0.8000666300455729,0.5003306070963541,0.29973602294921875,
1010.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,binary,128.0,0.45241526468090515,0.12256119666569182,0.493972527706378,0.19023005071971746,0.19165348763000914,0.8000666300455729,0.5003306070963541,0.29973602294921875,
1010.0,56.0,main,mod1,32.0,segregated,16.0,0.1,0.85,0.5,301.0,binary,512.0,0.45613369528228426,0.11605374385346147,0.49636064699321025,0.19233085352901536,0.19165348763000914,0.8000666300455729,0.5003306070963541,0.29973602294921875,
1026.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.10577183590367899,0.10429887828029509,0.6357801837311189,0.03031951547782012,0.03031951547782012,0.5306320190429688,0.4998118082682292,0.030820210774739582,0.030617888310536325
1026.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.11618773403374522,0.12310609729409233,0.6261070431405448,0.03438840545721867,0.03031951547782012,0.5306320190429688,0.4998118082682292,0.030820210774739582,0.030617888310536325
1026.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.1120287325769852,0.10662588860501114,0.6326885973389756,0.03242758757330697,0.03031951547782012,0.5306320190429688,0.4998118082682292,0.030820210774739582,0.030617888310536325
1026.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.10861426520000293,0.10672890824881755,0.632553481657883,0.031256131412642434,0.03031951547782012,0.5306320190429688,0.4998118082682292,0.030820210774739582,0.030617888310536325
1027.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.10577183590367899,0.10429887828029509,0.6357801837311189,0.03031951547782012,0.03031951547782012,0.5525054931640625,0.49981435139973956,0.052691141764322914,0.0520031007125079
1027.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.11618773403374522,0.12310609729409233,0.6261070431405448,0.03438840545721867,0.03031951547782012,0.5525054931640625,0.49981435139973956,0.052691141764322914,0.0520031007125079
1027.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.1120287325769852,0.10662588860501114,0.6326885973389756,0.03242758757330697,0.03031951547782012,0.5525054931640625,0.49981435139973956,0.052691141764322914,0.0520031007125079
1027.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.10861426520000293,0.10672890824881755,0.632553481657883,0.031256131412642434,0.03031951547782012,0.5525054931640625,0.49981435139973956,0.052691141764322914,0.0520031007125079
1028.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,binary,0.0,0.10577183590367899,0.10429887828029509,0.6357801837311189,0.03031951547782012,0.03031951547782012,0.5516535441080729,0.5003280639648438,0.051325480143229164,
1028.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,binary,32.0,0.11699684972479425,0.12406632829750384,0.6358084301746799,0.03516390078430891,0.03031951547782012,0.5516535441080729,0.5003280639648438,0.051325480143229164,
1028.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,binary,128.0,0.11067720238190974,0.10567605079360269,0.631513496033901,0.03188295394114709,0.03031951547782012,0.5516535441080729,0.5003280639648438,0.051325480143229164,
1028.0,57.0,main,mod1,32.0,segregated,16.0,0.3,0.3,0.5,301.0,binary,512.0,0.1085466137502183,0.10666869226321075,0.6352087223336446,0.03133222254336734,0.03031951547782012,0.5516535441080729,0.5003280639648438,0.051325480143229164,
1044.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.3594937022937676,0.2109549171525226,0.35443505361240185,0.11966942894558243,0.11966942894558243,0.6162083943684896,0.49943288167317706,0.1167755126953125,0.11645643335197074
1044.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.34327116731144597,0.2259028234374403,0.3726160830824772,0.11506988317140125,0.11966942894558243,0.6162083943684896,0.49943288167317706,0.1167755126953125,0.11645643335197074
1044.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.3520466940347866,0.2194609725843882,0.36328047942951297,0.11767412594303754,0.11966942894558243,0.6162083943684896,0.49943288167317706,0.1167755126953125,0.11645643335197074
1044.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.35640596103790095,0.2112735327922096,0.35851623078729317,0.11870558596748644,0.11966942894558243,0.6162083943684896,0.49943288167317706,0.1167755126953125,0.11645643335197074
1045.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.3594937022937676,0.2109549171525226,0.35443505361240185,0.11966942894558243,0.11966942894558243,0.7169672648111979,0.49945322672526044,0.2175140380859375,0.2165502078659192
1045.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.34327116731144597,0.2259028234374403,0.3726160830824772,0.11506988317140125,0.11966942894558243,0.7169672648111979,0.49945322672526044,0.2175140380859375,0.2165502078659192
1045.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.3520466940347866,0.2194609725843882,0.36328047942951297,0.11767412594303754,0.11966942894558243,0.7169672648111979,0.49945322672526044,0.2175140380859375,0.2165502078659192
1045.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.35640596103790095,0.2112735327922096,0.35851623078729317,0.11870558596748644,0.11966942894558243,0.7169672648111979,0.49945322672526044,0.2175140380859375,0.2165502078659192
1046.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,binary,0.0,0.3594937022937676,0.2109549171525226,0.35443505361240185,0.11966942894558243,0.11966942894558243,0.714019775390625,0.4997202555338542,0.21429951985677084,
1046.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,binary,32.0,0.3516099802102335,0.2290329968911782,0.3692598404806396,0.1191282174608587,0.11966942894558243,0.714019775390625,0.4997202555338542,0.21429951985677084,
1046.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,binary,128.0,0.3549725477545494,0.22151591534514073,0.3575822099935533,0.11845053298891102,0.11966942894558243,0.714019775390625,0.4997202555338542,0.21429951985677084,
1046.0,58.0,main,mod1,32.0,segregated,16.0,0.3,0.85,0.25,301.0,binary,512.0,0.3604207037023006,0.21366788514655322,0.3551057967838092,0.12042330037417254,0.11966942894558243,0.714019775390625,0.4997202555338542,0.21429951985677084,
1062.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.30704863410598854,0.14230841758106585,0.5089842596564286,0.116119425157817,0.116119425157817,0.6170552571614584,0.49961090087890625,0.11744435628255208,0.1168748323204496
1062.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.32724353839046155,0.15317140893433975,0.49464874625827515,0.12399709876033212,0.116119425157817,0.6170552571614584,0.49961090087890625,0.11744435628255208,0.1168748323204496
1062.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.31944428411113296,0.1413299711101262,0.5027271111686284,0.12112531155164084,0.116119425157817,0.6170552571614584,0.49961090087890625,0.11744435628255208,0.1168748323204496
1062.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.3100090954843487,0.1407232857002114,0.5085102423905541,0.11716882260375074,0.116119425157817,0.6170552571614584,0.49961090087890625,0.11744435628255208,0.1168748323204496
1063.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.30704863410598854,0.14230841758106585,0.5089842596564286,0.116119425157817,0.116119425157817,0.7018915812174479,0.49953460693359375,0.20235697428385416,0.20227566473496458
1063.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.32724353839046155,0.15317140893433975,0.49464874625827515,0.12399709876033212,0.116119425157817,0.7018915812174479,0.49953460693359375,0.20235697428385416,0.20227566473496458
1063.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.31944428411113296,0.1413299711101262,0.5027271111686284,0.12112531155164084,0.116119425157817,0.7018915812174479,0.49953460693359375,0.20235697428385416,0.20227566473496458
1063.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.3100090954843487,0.1407232857002114,0.5085102423905541,0.11716882260375074,0.116119425157817,0.7018915812174479,0.49953460693359375,0.20235697428385416,0.20227566473496458
1064.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,0.0,0.30704863410598854,0.14230841758106585,0.5089842596564286,0.116119425157817,0.116119425157817,0.6937688191731771,0.5005137125651041,0.1932551066080729,
1064.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,32.0,0.33480810408727074,0.15829590955754555,0.5007570768158515,0.12910869186829674,0.116119425157817,0.6937688191731771,0.5005137125651041,0.1932551066080729,
1064.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,128.0,0.31692388824384354,0.14027399793216286,0.5060584457483776,0.1199058241768665,0.116119425157817,0.6937688191731771,0.5005137125651041,0.1932551066080729,
1064.0,59.0,main,mod1,32.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,512.0,0.31112344514236134,0.14055306816870577,0.5099374119692288,0.11815256970797576,0.116119425157817,0.6937688191731771,0.5005137125651041,0.1932551066080729,
1080.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.5096843813355414,0.20378047945993008,0.3539828409256251,0.21188770205122665,0.21188770205122665,0.7062835693359375,0.49924977620442706,0.2070337931315104,0.20685563106530427
1080.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5088035647863619,0.20642989988421592,0.3585603140521585,0.2124466152387603,0.21188770205122665,0.7062835693359375,0.49924977620442706,0.2070337931315104,0.20685563106530427
1080.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.5117557041154787,0.2003583112220382,0.3580172946532381,0.21407972591991867,0.21188770205122665,0.7062835693359375,0.49924977620442706,0.2070337931315104,0.20685563106530427
1080.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.5102692164359351,0.20499816358546652,0.3527450561075667,0.21217585722167395,0.21188770205122665,0.7062835693359375,0.49924977620442706,0.2070337931315104,0.20685563106530427
1081.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.5096843813355414,0.20378047945993008,0.3539828409256251,0.21188770205122665,0.21188770205122665,0.8397115071614584,0.49931589762369794,0.34039560953776044,0.3393856158902844
1081.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5088035647863619,0.20642989988421592,0.3585603140521585,0.2124466152387603,0.21188770205122665,0.8397115071614584,0.49931589762369794,0.34039560953776044,0.3393856158902844
1081.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.5117557041154787,0.2003583112220382,0.3580172946532381,0.21407972591991867,0.21188770205122665,0.8397115071614584,0.49931589762369794,0.34039560953776044,0.3393856158902844
1081.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.5102692164359351,0.20499816358546652,0.3527450561075667,0.21217585722167395,0.21188770205122665,0.8397115071614584,0.49931589762369794,0.34039560953776044,0.3393856158902844
1082.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,0.0,0.5096843813355414,0.20378047945993008,0.3539828409256251,0.21188770205122665,0.21188770205122665,0.8325347900390625,0.5002975463867188,0.33223724365234375,
1082.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,32.0,0.5136638696602119,0.20215763348088098,0.37571991790711845,0.21996958271565045,0.21188770205122665,0.8325347900390625,0.5002975463867188,0.33223724365234375,
1082.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,128.0,0.5099864103018777,0.19879588190349498,0.35994404829921534,0.21323609520474207,0.21188770205122665,0.8325347900390625,0.5002975463867188,0.33223724365234375,
1082.0,60.0,main,mod1,32.0,smooth,16.0,0.1,0.85,0.25,301.0,binary,512.0,0.5131434412235016,0.20384240859382496,0.3509910138584193,0.21395321959471203,0.21188770205122665,0.8325347900390625,0.5002975463867188,0.33223724365234375,
1098.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.28528305861752656,0.21866056374394283,0.4268384422980441,0.09333159918191362,0.09333159918191362,0.5915247599283854,0.4995981852213542,0.09192657470703125,0.09204915889831068
1098.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.2923243916717681,0.21313918586979683,0.4263176474836416,0.0961632179339524,0.09333159918191362,0.5915247599283854,0.4995981852213542,0.09192657470703125,0.09204915889831068
1098.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.2936874923625703,0.2132194044682514,0.4204162278074102,0.09615818143225015,0.09333159918191362,0.5915247599283854,0.4995981852213542,0.09192657470703125,0.09204915889831068
1098.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.28798618004836335,0.2172294445092217,0.4254463373098994,0.09434170932676324,0.09333159918191362,0.5915247599283854,0.4995981852213542,0.09192657470703125,0.09204915889831068
1099.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.28528305861752656,0.21866056374394283,0.4268384422980441,0.09333159918191362,0.09333159918191362,0.6693242390950521,0.49924468994140625,0.17007954915364584,0.17034856628627024
1099.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.2923243916717681,0.21313918586979683,0.4263176474836416,0.0961632179339524,0.09333159918191362,0.6693242390950521,0.49924468994140625,0.17007954915364584,0.17034856628627024
1099.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.2936874923625703,0.2132194044682514,0.4204162278074102,0.09615818143225015,0.09333159918191362,0.6693242390950521,0.49924468994140625,0.17007954915364584,0.17034856628627024
1099.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.28798618004836335,0.2172294445092217,0.4254463373098994,0.09434170932676324,0.09333159918191362,0.6693242390950521,0.49924468994140625,0.17007954915364584,0.17034856628627024
1100.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.28528305861752656,0.21866056374394283,0.4268384422980441,0.09333159918191362,0.09333159918191362,0.6661453247070312,0.5002975463867188,0.1658477783203125,
1100.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.29314530444330694,0.21006346211872082,0.43537886024647515,0.09762338109174638,0.09333159918191362,0.6661453247070312,0.5002975463867188,0.1658477783203125,
1100.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.29035210089327085,0.2092597791481808,0.42643925469375715,0.09510189670270504,0.09333159918191362,0.6661453247070312,0.5002975463867188,0.1658477783203125,
1100.0,61.0,main,mod1,32.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.2891045154866077,0.21560934632157328,0.4265776996586874,0.09495225401682868,0.09333159918191362,0.6661453247070312,0.5002975463867188,0.1658477783203125,
1116.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.34413183874532655,0.1613809586537189,0.3153272037018453,0.10361662315924965,0.10361662315924965,0.6008529663085938,0.4999993642171224,0.10085360209147136,0.10082240929745845
1116.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.34343438668406606,0.17017670915147498,0.3234403237515021,0.10480081820777402,0.10361662315924965,0.6008529663085938,0.4999993642171224,0.10085360209147136,0.10082240929745845
1116.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.3432412105345836,0.1640478978787782,0.3168004190209986,0.10351550056179043,0.10361662315924965,0.6008529663085938,0.4999993642171224,0.10085360209147136,0.10082240929745845
1116.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.3442042765375914,0.16109014364598112,0.3163089558597702,0.10377705795124674,0.10361662315924965,0.6008529663085938,0.4999993642171224,0.10085360209147136,0.10082240929745845
1117.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.34413183874532655,0.1613809586537189,0.3153272037018453,0.10361662315924965,0.10361662315924965,0.6865787506103516,0.4998658498128255,0.18671290079752603,0.18610117226484055
1117.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.34343438668406606,0.17017670915147498,0.3234403237515021,0.10480081820777402,0.10361662315924965,0.6865787506103516,0.4998658498128255,0.18671290079752603,0.18610117226484055
1117.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.3432412105345836,0.1640478978787782,0.3168004190209986,0.10351550056179043,0.10361662315924965,0.6865787506103516,0.4998658498128255,0.18671290079752603,0.18610117226484055
1117.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.3442042765375914,0.16109014364598112,0.3163089558597702,0.10377705795124674,0.10361662315924965,0.6865787506103516,0.4998658498128255,0.18671290079752603,0.18610117226484055
1118.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,binary,0.0,0.34413183874532655,0.1613809586537189,0.3153272037018453,0.10361662315924965,0.10361662315924965,0.6839141845703125,0.5009778340657552,0.18293635050455728,
1118.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,binary,32.0,0.34081206153668303,0.16878243909681298,0.33247258725035883,0.10470991742337153,0.10361662315924965,0.6839141845703125,0.5009778340657552,0.18293635050455728,
1118.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,binary,128.0,0.3421825940260545,0.16455547265654805,0.3188527296047549,0.10331253910039893,0.10361662315924965,0.6839141845703125,0.5009778340657552,0.18293635050455728,
1118.0,62.0,main,mod1,128.0,random,4.0,0.3,0.3,0.25,301.0,binary,512.0,0.34523780988272473,0.16137296515478333,0.3168669298639744,0.10436687556189488,0.10361662315924965,0.6839141845703125,0.5009778340657552,0.18293635050455728,
1134.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.3935304343144191,0.12978732315573532,0.32473250832880535,0.1286130834887836,0.1286130834887836,0.6258049011230469,0.4999993642171224,0.12580553690592447,0.12594036173468867
1134.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.3895146035323251,0.14782576602299927,0.333614727637599,0.12879773316271123,0.1286130834887836,0.6258049011230469,0.4999993642171224,0.12580553690592447,0.12594036173468867
1134.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.391682543776402,0.13409354108608895,0.32707280713256764,0.1282091457012254,0.1286130834887836,0.6258049011230469,0.4999993642171224,0.12580553690592447,0.12594036173468867
1134.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.39292860914613764,0.13114515366074286,0.32578237502732293,0.12852521538070336,0.1286130834887836,0.6258049011230469,0.4999993642171224,0.12580553690592447,0.12594036173468867
1135.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.3935304343144191,0.12978732315573532,0.32473250832880535,0.1286130834887836,0.1286130834887836,0.7309818267822266,0.4998658498128255,0.23111597696940103,0.23091822696326658
1135.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.3895146035323251,0.14782576602299927,0.333614727637599,0.12879773316271123,0.1286130834887836,0.7309818267822266,0.4998658498128255,0.23111597696940103,0.23091822696326658
1135.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.391682543776402,0.13409354108608895,0.32707280713256764,0.1282091457012254,0.1286130834887836,0.7309818267822266,0.4998658498128255,0.23111597696940103,0.23091822696326658
1135.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.39292860914613764,0.13114515366074286,0.32578237502732293,0.12852521538070336,0.1286130834887836,0.7309818267822266,0.4998658498128255,0.23111597696940103,0.23091822696326658
1136.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,binary,0.0,0.3935304343144191,0.12978732315573532,0.32473250832880535,0.1286130834887836,0.1286130834887836,0.7299378712972006,0.5009778340657552,0.2289600372314453,
1136.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,binary,32.0,0.3879259706035452,0.14432366009303768,0.34116894590171865,0.12887084882475872,0.1286130834887836,0.7299378712972006,0.5009778340657552,0.2289600372314453,
1136.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,binary,128.0,0.39103222967606016,0.13596992031158509,0.32737796418236514,0.12801715533306143,0.1286130834887836,0.7299378712972006,0.5009778340657552,0.2289600372314453,
1136.0,63.0,main,mod1,128.0,random,4.0,0.3,0.85,0.25,301.0,binary,512.0,0.3940459421566265,0.13102820264749843,0.32680136252653064,0.12927926914945728,0.1286130834887836,0.7299378712972006,0.5009778340657552,0.2289600372314453,
1152.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.4245271410870554,0.08793027298549384,0.3458900493369413,0.14646250346107678,0.14646250346107678,0.6455497741699219,0.4999993642171224,0.14555040995279947,0.14485632343080343
1152.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.4206667173733945,0.11800454665459852,0.35024744984333883,0.1469193136022213,0.14646250346107678,0.6455497741699219,0.4999993642171224,0.14555040995279947,0.14485632343080343
1152.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.42237120978439907,0.0954665229967322,0.34745267991775464,0.14595819585558975,0.14646250346107678,0.6455497741699219,0.4999993642171224,0.14555040995279947,0.14485632343080343
1152.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.42374871167420086,0.0900376724838129,0.3467637579841824,0.1462869517170376,0.14646250346107678,0.6455497741699219,0.4999993642171224,0.14555040995279947,0.14485632343080343
1153.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.4245271410870554,0.08793027298549384,0.3458900493369413,0.14646250346107678,0.14646250346107678,0.7615038553873698,0.4998658498128255,0.26163800557454425,0.2616345641979981
1153.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.4206667173733945,0.11800454665459852,0.35024744984333883,0.1469193136022213,0.14646250346107678,0.7615038553873698,0.4998658498128255,0.26163800557454425,0.2616345641979981
1153.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.42237120978439907,0.0954665229967322,0.34745267991775464,0.14595819585558975,0.14646250346107678,0.7615038553873698,0.4998658498128255,0.26163800557454425,0.2616345641979981
1153.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.42374871167420086,0.0900376724838129,0.3467637579841824,0.1462869517170376,0.14646250346107678,0.7615038553873698,0.4998658498128255,0.26163800557454425,0.2616345641979981
1154.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,binary,0.0,0.4245271410870554,0.08793027298549384,0.3458900493369413,0.14646250346107678,0.14646250346107678,0.7613150278727213,0.5009778340657552,0.2603371938069661,
1154.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,binary,32.0,0.4179417598555784,0.11422153739885822,0.3588241312648763,0.14639391522576298,0.14646250346107678,0.7613150278727213,0.5009778340657552,0.2603371938069661,
1154.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,binary,128.0,0.42259516614622755,0.09699872883797911,0.34605134541219074,0.14597825961314181,0.14646250346107678,0.7613150278727213,0.5009778340657552,0.2603371938069661,
1154.0,64.0,main,mod1,128.0,random,16.0,0.3,0.85,0.25,301.0,binary,512.0,0.4252838524177127,0.08981060502366767,0.3467531781206025,0.14715808402313554,0.14646250346107678,0.7613150278727213,0.5009778340657552,0.2603371938069661,
1170.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.11270847812879232,0.20653071619281696,0.6654134004498368,0.03833471029738295,0.03833471029738295,0.5422687530517578,0.4994646708170573,0.04280408223470052,0.04221920495134385
1170.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.1534873560704871,0.2000958551163536,0.6497425513038095,0.05387092252932477,0.03833471029738295,0.5422687530517578,0.4994646708170573,0.04280408223470052,0.04221920495134385
1170.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.13426647758546664,0.1976044541269266,0.6563083514068669,0.04609491416155816,0.03833471029738295,0.5422687530517578,0.4994646708170573,0.04280408223470052,0.04221920495134385
1170.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.1244071619594868,0.20119462508505745,0.660151810781534,0.04247960160409444,0.03833471029738295,0.5422687530517578,0.4994646708170573,0.04280408223470052,0.04221920495134385
1171.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.11270847812879232,0.20653071619281696,0.6654134004498368,0.03833471029738295,0.03833471029738295,0.5730991363525391,0.49956003824869794,0.07353909810384114,0.07293553765897197
1171.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.1534873560704871,0.2000958551163536,0.6497425513038095,0.05387092252932477,0.03833471029738295,0.5730991363525391,0.49956003824869794,0.07353909810384114,0.07293553765897197
1171.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.13426647758546664,0.1976044541269266,0.6563083514068669,0.04609491416155816,0.03833471029738295,0.5730991363525391,0.49956003824869794,0.07353909810384114,0.07293553765897197
1171.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.1244071619594868,0.20119462508505745,0.660151810781534,0.04247960160409444,0.03833471029738295,0.5730991363525391,0.49956003824869794,0.07353909810384114,0.07293553765897197
1172.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,binary,0.0,0.11270847812879232,0.20653071619281696,0.6654134004498368,0.03833471029738295,0.03833471029738295,0.5708389282226562,0.5003859202067057,0.07045300801595052,
1172.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,binary,32.0,0.15407574751284023,0.20173850225715384,0.6511736505397924,0.054274474206699126,0.03833471029738295,0.5708389282226562,0.5003859202067057,0.07045300801595052,
1172.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,binary,128.0,0.1355321445743257,0.19910300293425168,0.6552137744133864,0.046618863712323995,0.03833471029738295,0.5708389282226562,0.5003859202067057,0.07045300801595052,
1172.0,65.0,main,mod1,128.0,segregated,4.0,0.1,0.85,0.25,301.0,binary,512.0,0.12527118894753508,0.2022248688364099,0.6605357198382906,0.042895934135574236,0.03833471029738295,0.5708389282226562,0.5003859202067057,0.07045300801595052,
1188.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.1215990040264079,0.19461102353500023,0.7351322578902889,0.04487806263354493,0.04487806263354493,0.5484778086344401,0.49980926513671875,0.04866854349772135,0.04835034468493716
1188.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.15489495868330003,0.19061929635586136,0.723943422934286,0.058689058758959654,0.04487806263354493,0.5484778086344401,0.49980926513671875,0.04866854349772135,0.04835034468493716
1188.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.14006831570627415,0.18944570848644363,0.7283301618252849,0.05224123614380629,0.04487806263354493,0.5484778086344401,0.49980926513671875,0.04866854349772135,0.04835034468493716
1188.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.1318480629740596,0.19031463755780065,0.7310203850999106,0.04884148869843435,0.04487806263354493,0.5484778086344401,0.49980926513671875,0.04866854349772135,0.04835034468493716
1189.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.1215990040264079,0.19461102353500023,0.7351322578902889,0.04487806263354493,0.04487806263354493,0.5768076578776041,0.49974632263183594,0.07706133524576823,0.07648660203281649
1189.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.15489495868330003,0.19061929635586136,0.723943422934286,0.058689058758959654,0.04487806263354493,0.5768076578776041,0.49974632263183594,0.07706133524576823,0.07648660203281649
1189.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.14006831570627415,0.18944570848644363,0.7283301618252849,0.05224123614380629,0.04487806263354493,0.5768076578776041,0.49974632263183594,0.07706133524576823,0.07648660203281649
1189.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.1318480629740596,0.19031463755780065,0.7310203850999106,0.04884148869843435,0.04487806263354493,0.5768076578776041,0.49974632263183594,0.07706133524576823,0.07648660203281649
1190.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,binary,0.0,0.1215990040264079,0.19461102353500023,0.7351322578902889,0.04487806263354493,0.04487806263354493,0.5767771402994791,0.5002428690592448,0.07653427124023438,
1190.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,binary,32.0,0.15597015628916525,0.19249678230499714,0.7260529717728614,0.05943112932820798,0.04487806263354493,0.5767771402994791,0.5002428690592448,0.07653427124023438,
1190.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,binary,128.0,0.14052192772164154,0.19002279427835989,0.7277155159902081,0.05243398272779998,0.04487806263354493,0.5767771402994791,0.5002428690592448,0.07653427124023438,
1190.0,66.0,main,mod1,128.0,segregated,16.0,0.1,0.85,0.5,301.0,binary,512.0,0.13257489776866696,0.19116368597477876,0.7325250810449417,0.049289303130906424,0.04487806263354493,0.5767771402994791,0.5002428690592448,0.07653427124023438,
1206.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.21267754853651186,0.23313699171442848,0.5022415668263832,0.06985053606325776,0.06985053606325776,0.5727411905924479,0.4994271596272786,0.07331403096516927,0.07208691509112823
1206.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.23560887824414692,0.22322252295066058,0.4941711012477141,0.07844203488388807,0.06985053606325776,0.5727411905924479,0.4994271596272786,0.07331403096516927,0.07208691509112823
1206.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.22482822608924538,0.22484979946150738,0.49767497783561426,0.07416679618016547,0.06985053606325776,0.5727411905924479,0.4994271596272786,0.07331403096516927,0.07208691509112823
1206.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.2198973543020154,0.22818289650078874,0.49900380650691734,0.07238409260160542,0.06985053606325776,0.5727411905924479,0.4994271596272786,0.07331403096516927,0.07208691509112823
1207.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.21267754853651186,0.23313699171442848,0.5022415668263832,0.06985053606325776,0.06985053606325776,0.6331640879313151,0.4994284311930339,0.13373565673828125,0.13285674071854772
1207.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.23560887824414692,0.22322252295066058,0.4941711012477141,0.07844203488388807,0.06985053606325776,0.6331640879313151,0.4994284311930339,0.13373565673828125,0.13285674071854772
1207.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.22482822608924538,0.22484979946150738,0.49767497783561426,0.07416679618016547,0.06985053606325776,0.6331640879313151,0.4994284311930339,0.13373565673828125,0.13285674071854772
1207.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.2198973543020154,0.22818289650078874,0.49900380650691734,0.07238409260160542,0.06985053606325776,0.6331640879313151,0.4994284311930339,0.13373565673828125,0.13285674071854772
1208.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,0.0,0.21267754853651186,0.23313699171442848,0.5022415668263832,0.06985053606325776,0.06985053606325776,0.619354248046875,0.5007222493489584,0.11863199869791667,
1208.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,32.0,0.23657863369826934,0.2244214810500311,0.49833021805596517,0.07944380329115178,0.06985053606325776,0.619354248046875,0.5007222493489584,0.11863199869791667,
1208.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,128.0,0.22492092793598698,0.22480835678066816,0.4981496701110289,0.07429302276322657,0.06985053606325776,0.619354248046875,0.5007222493489584,0.11863199869791667,
1208.0,67.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.25,301.0,binary,512.0,0.2206817838896362,0.22911441609511818,0.4992358028119552,0.07277768278402108,0.06985053606325776,0.619354248046875,0.5007222493489584,0.11863199869791667,
1224.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.28751795977628514,0.23735667114583223,0.4331405264151318,0.0964396354132615,0.0964396354132615,0.5973669687906901,0.4994824727376302,0.09788449605305989,0.09761878725048927
1224.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.30155441404910494,0.2264998895364038,0.4334105783999269,0.10251393154383596,0.0964396354132615,0.5973669687906901,0.4994824727376302,0.09788449605305989,0.09761878725048927
1224.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.294237651816587,0.2301188136052357,0.4301257973047015,0.09879345891066553,0.0964396354132615,0.5973669687906901,0.4994824727376302,0.09788449605305989,0.09761878725048927
1224.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.29255843378921287,0.23301425049447144,0.4302737346893973,0.09823214307161328,0.0964396354132615,0.5973669687906901,0.4994824727376302,0.09788449605305989,0.09761878725048927
1225.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.28751795977628514,0.23735667114583223,0.4331405264151318,0.0964396354132615,0.0964396354132615,0.6806405385335287,0.4995136260986328,0.18112691243489584,0.17996031640842794
1225.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.30155441404910494,0.2264998895364038,0.4334105783999269,0.10251393154383596,0.0964396354132615,0.6806405385335287,0.4995136260986328,0.18112691243489584,0.17996031640842794
1225.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.294237651816587,0.2301188136052357,0.4301257973047015,0.09879345891066553,0.0964396354132615,0.6806405385335287,0.4995136260986328,0.18112691243489584,0.17996031640842794
1225.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.29255843378921287,0.23301425049447144,0.4302737346893973,0.09823214307161328,0.0964396354132615,0.6806405385335287,0.4995136260986328,0.18112691243489584,0.17996031640842794
1226.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,binary,0.0,0.28751795977628514,0.23735667114583223,0.4331405264151318,0.0964396354132615,0.0964396354132615,0.6619962056477865,0.5008379618326823,0.16115824381510416,
1226.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,binary,32.0,0.30908372577417015,0.23076845117996758,0.43125111641703057,0.10632279508562086,0.0964396354132615,0.6619962056477865,0.5008379618326823,0.16115824381510416,
1226.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,binary,128.0,0.2973654291206993,0.23210386081937937,0.42939516305565356,0.10036992670287714,0.0964396354132615,0.6619962056477865,0.5008379618326823,0.16115824381510416,
1226.0,68.0,main,mod1,128.0,smooth,4.0,0.1,0.3,0.5,301.0,binary,512.0,0.2933822331095968,0.23353410563986188,0.43105090747900304,0.09874259943967767,0.0964396354132615,0.6619962056477865,0.5008379618326823,0.16115824381510416,
1242.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.42962687493637747,0.23855252074426855,0.36698541512929816,0.16449138424007578,0.16449138424007578,0.6653499603271484,0.4994824727376302,0.16586748758951822,0.16566178559837597
1242.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.4359570190451816,0.23299015442007073,0.37345051691866765,0.16895275748107297,0.16449138424007578,0.6653499603271484,0.4994824727376302,0.16586748758951822,0.16566178559837597
1242.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.43153174856854176,0.23393112068626362,0.3683373530065716,0.16545082215532522,0.16449138424007578,0.6653499603271484,0.4994824727376302,0.16586748758951822,0.16566178559837597
1242.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.4327063115648917,0.23567003060106287,0.3652231397315704,0.16582476428428763,0.16449138424007578,0.6653499603271484,0.4994824727376302,0.16586748758951822,0.16566178559837597
1243.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.42962687493637747,0.23855252074426855,0.36698541512929816,0.16449138424007578,0.16449138424007578,0.7935911814371744,0.4995136260986328,0.2940775553385417,0.2932785822411304
1243.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.4359570190451816,0.23299015442007073,0.37345051691866765,0.16895275748107297,0.16449138424007578,0.7935911814371744,0.4995136260986328,0.2940775553385417,0.2932785822411304
1243.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.43153174856854176,0.23393112068626362,0.3683373530065716,0.16545082215532522,0.16449138424007578,0.7935911814371744,0.4995136260986328,0.2940775553385417,0.2932785822411304
1243.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.4327063115648917,0.23567003060106287,0.3652231397315704,0.16582476428428763,0.16449138424007578,0.7935911814371744,0.4995136260986328,0.2940775553385417,0.2932785822411304
1244.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,0.0,0.42962687493637747,0.23855252074426855,0.36698541512929816,0.16449138424007578,0.16449138424007578,0.7799701690673828,0.5008379618326823,0.2791322072347005,
1244.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,32.0,0.4447319342043447,0.2343133006585377,0.36662731279967437,0.17331248577172062,0.16449138424007578,0.7799701690673828,0.5008379618326823,0.2791322072347005,
1244.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,128.0,0.43615239369560516,0.2356208946613895,0.36309749215705683,0.16744955944512707,0.16449138424007578,0.7799701690673828,0.5008379618326823,0.2791322072347005,
1244.0,69.0,main,mod1,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,512.0,0.43364985070483586,0.2357320561968904,0.3655012401206834,0.16643050099275677,0.16449138424007578,0.7799701690673828,0.5008379618326823,0.2791322072347005,
1260.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.14054497094348292,0.1768255544508264,0.5240216593356928,0.04026111721862384,0.04026111721862384,0.5408166249593099,0.4993050893147786,0.04151153564453125,0.04040368295400117
1260.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.16886433686466296,0.17513232444273422,0.5069585979933601,0.0492694664102592,0.04026111721862384,0.5408166249593099,0.4993050893147786,0.04151153564453125,0.04040368295400117
1260.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.154851237105057,0.17095499780517387,0.5157807638909455,0.04457414077130822,0.04026111721862384,0.5408166249593099,0.4993050893147786,0.04151153564453125,0.04040368295400117
1260.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.1485148937994568,0.1726025867172012,0.5198799585334607,0.042661816457837294,0.04026111721862384,0.5408166249593099,0.4993050893147786,0.04151153564453125,0.04040368295400117
1261.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.14054497094348292,0.1768255544508264,0.5240216593356928,0.04026111721862384,0.04026111721862384,0.5739447275797526,0.49940935770670575,0.07453536987304688,0.07393006203110278
1261.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.16886433686466296,0.17513232444273422,0.5069585979933601,0.0492694664102592,0.04026111721862384,0.5739447275797526,0.49940935770670575,0.07453536987304688,0.07393006203110278
1261.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.154851237105057,0.17095499780517387,0.5157807638909455,0.04457414077130822,0.04026111721862384,0.5739447275797526,0.49940935770670575,0.07453536987304688,0.07393006203110278
1261.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.1485148937994568,0.1726025867172012,0.5198799585334607,0.042661816457837294,0.04026111721862384,0.5739447275797526,0.49940935770670575,0.07453536987304688,0.07393006203110278
1262.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,binary,0.0,0.14054497094348292,0.1768255544508264,0.5240216593356928,0.04026111721862384,0.04026111721862384,0.5716540018717448,0.5007235209147135,0.07093048095703125,
1262.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,binary,32.0,0.16989220333364438,0.17635769088513387,0.5098183356455193,0.04996625964473448,0.04026111721862384,0.5716540018717448,0.5007235209147135,0.07093048095703125,
1262.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,binary,128.0,0.15478005795049715,0.17083399187125103,0.5161981691018697,0.04457936282362956,0.04026111721862384,0.5716540018717448,0.5007235209147135,0.07093048095703125,
1262.0,70.0,main,mod1,128.0,smooth,4.0,0.3,0.3,0.25,301.0,binary,512.0,0.14897286684706482,0.17312989122983438,0.5204079527218467,0.04286566267168138,0.04026111721862384,0.5716540018717448,0.5007235209147135,0.07093048095703125,
1278.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.24371681433937872,0.19829582130918935,0.4781084054314831,0.07905713395807347,0.07905713395807347,0.5779635111490885,0.4993050893147786,0.07865842183430989,0.07751187848403342
1278.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.25591922548073326,0.19754526776235656,0.4743846889259542,0.08391336582167937,0.07905713395807347,0.5779635111490885,0.4993050893147786,0.07865842183430989,0.07751187848403342
1278.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.2501492776438621,0.19523400202361388,0.4751151452536686,0.08136328358211883,0.07905713395807347,0.5779635111490885,0.4993050893147786,0.07865842183430989,0.07751187848403342
1278.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.24793978733594169,0.19545025579865158,0.47654583874705075,0.08060881909245717,0.07905713395807347,0.5779635111490885,0.4993050893147786,0.07865842183430989,0.07751187848403342
1279.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.24371681433937872,0.19829582130918935,0.4781084054314831,0.07905713395807347,0.07905713395807347,0.6415748596191406,0.49940935770670575,0.1421655019124349,0.1415422367324469
1279.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.25591922548073326,0.19754526776235656,0.4743846889259542,0.08391336582167937,0.07905713395807347,0.6415748596191406,0.49940935770670575,0.1421655019124349,0.1415422367324469
1279.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.2501492776438621,0.19523400202361388,0.4751151452536686,0.08136328358211883,0.07905713395807347,0.6415748596191406,0.49940935770670575,0.1421655019124349,0.1415422367324469
1279.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.24793978733594169,0.19545025579865158,0.47654583874705075,0.08060881909245717,0.07905713395807347,0.6415748596191406,0.49940935770670575,0.1421655019124349,0.1415422367324469
1280.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,0.0,0.24371681433937872,0.19829582130918935,0.4781084054314831,0.07905713395807347,0.07905713395807347,0.6399930318196615,0.5007235209147135,0.1392695109049479,
1280.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,32.0,0.25665396244737865,0.19688949171811518,0.47826544449107583,0.08469508336786073,0.07905713395807347,0.6399930318196615,0.5007235209147135,0.1392695109049479,
1280.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,128.0,0.2494941440675227,0.194450730672007,0.47588660062480326,0.08111093549726738,0.07905713395807347,0.6399930318196615,0.5007235209147135,0.1392695109049479,
1280.0,71.0,main,mod1,128.0,smooth,16.0,0.3,0.3,0.25,301.0,binary,512.0,0.24837387150893409,0.19599443538282801,0.476688625053173,0.0808224301647865,0.07905713395807347,0.6399930318196615,0.5007235209147135,0.1392695109049479,
1296.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.6116272423012062,0.028839626568035348,0.07835887375374327,0.22142621196031134,0.22142621196031134,0.7251027425130209,0.49942779541015625,0.2256749471028646,0.22246898175233779
1296.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.6023355575682529,0.04410803210593339,0.10243031380140362,0.2191324885104833,0.22142621196031134,0.7251027425130209,0.49942779541015625,0.2256749471028646,0.22246898175233779
1296.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.6103451439776839,0.03349815104272491,0.08591634847514212,0.22184152735118942,0.22142621196031134,0.7251027425130209,0.49942779541015625,0.2256749471028646,0.22246898175233779
1296.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.6109205870013775,0.032058035073075274,0.07767268916882224,0.2207506636036343,0.22142621196031134,0.7251027425130209,0.49942779541015625,0.2256749471028646,0.22246898175233779
1297.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.6116272423012062,0.028839626568035348,0.07835887375374327,0.22142621196031134,0.22142621196031134,0.9168167114257812,0.49962107340494794,0.4171956380208333,0.4166970242064174
1297.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.6023355575682529,0.04410803210593339,0.10243031380140362,0.2191324885104833,0.22142621196031134,0.9168167114257812,0.49962107340494794,0.4171956380208333,0.4166970242064174
1297.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.6103451439776839,0.03349815104272491,0.08591634847514212,0.22184152735118942,0.22142621196031134,0.9168167114257812,0.49962107340494794,0.4171956380208333,0.4166970242064174
1297.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.6109205870013775,0.032058035073075274,0.07767268916882224,0.2207506636036343,0.22142621196031134,0.9168167114257812,0.49962107340494794,0.4171956380208333,0.4166970242064174
1298.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,binary,0.0,0.6116272423012062,0.028839626568035348,0.07835887375374327,0.22142621196031134,0.22142621196031134,0.847625732421875,0.4998423258463542,0.3477834065755208,
1298.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,binary,32.0,0.5958845857004601,0.04949619717828435,0.13381576711522258,0.2202751055735288,0.22142621196031134,0.847625732421875,0.4998423258463542,0.3477834065755208,
1298.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,binary,128.0,0.6073351523309164,0.036808668858608805,0.08905268950535213,0.22013300898538382,0.22142621196031134,0.847625732421875,0.4998423258463542,0.3477834065755208,
1298.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,binary,512.0,0.6114578657195543,0.03128792579449216,0.08257845740412732,0.222054197612048,0.22142621196031134,0.847625732421875,0.4998423258463542,0.3477834065755208,
1314.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.7105519390451803,0.015991311176496992,0.03869895236068416,0.29158603388872134,0.29158603388872134,0.7936731974283854,0.49942779541015625,0.2942454020182292,0.29160843022454447
1314.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.6996764417704129,0.026344338877550205,0.07455720664154297,0.2895738722939826,0.29158603388872134,0.7936731974283854,0.49942779541015625,0.2942454020182292,0.29160843022454447
1314.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.7075450556720898,0.01860488242354456,0.0525031178720751,0.2918650826567745,0.29158603388872134,0.7936731974283854,0.49942779541015625,0.2942454020182292,0.29160843022454447
1314.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.7100050290359858,0.017106584530860617,0.03913438712720393,0.29118182394368536,0.29158603388872134,0.7936731974283854,0.49942779541015625,0.2942454020182292,0.29160843022454447
1315.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.7105519390451803,0.015991311176496992,0.03869895236068416,0.29158603388872134,0.29158603388872134,0.9879252115885416,0.49962107340494794,0.48830413818359375,0.4882269800943337
1315.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.6996764417704129,0.026344338877550205,0.07455720664154297,0.2895738722939826,0.29158603388872134,0.9879252115885416,0.49962107340494794,0.48830413818359375,0.4882269800943337
1315.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.7075450556720898,0.01860488242354456,0.0525031178720751,0.2918650826567745,0.29158603388872134,0.9879252115885416,0.49962107340494794,0.48830413818359375,0.4882269800943337
1315.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.7100050290359858,0.017106584530860617,0.03913438712720393,0.29118182394368536,0.29158603388872134,0.9879252115885416,0.49962107340494794,0.48830413818359375,0.4882269800943337
1316.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,binary,0.0,0.7105519390451803,0.015991311176496992,0.03869895236068416,0.29158603388872134,0.29158603388872134,0.9731521606445312,0.4998423258463542,0.47330983479817706,
1316.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,binary,32.0,0.697503047270911,0.02995541714196451,0.09649495354876797,0.292209961926995,0.29158603388872134,0.9731521606445312,0.4998423258463542,0.47330983479817706,
1316.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,binary,128.0,0.7065146311343087,0.0179484646237227,0.04994225245525529,0.2903835259433255,0.29158603388872134,0.9731521606445312,0.4998423258463542,0.47330983479817706,
1316.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,binary,512.0,0.7111144732829223,0.016765976625867294,0.043811904843682546,0.29310083163495765,0.29158603388872134,0.9731521606445312,0.4998423258463542,0.47330983479817706,
1332.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.4982601965323554,0.049477901890357175,0.11595600031919663,0.15341611628947024,0.15341611628947024,0.6521784464518229,0.4997660319010417,0.15241241455078125,0.14991080675934876
1332.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.48742942915500587,0.06625101780463623,0.13860812205075415,0.15085588523541052,0.15341611628947024,0.6521784464518229,0.4997660319010417,0.15241241455078125,0.14991080675934876
1332.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.49794264152519685,0.05410094865417491,0.11925175257879074,0.15374725771491363,0.15341611628947024,0.6521784464518229,0.4997660319010417,0.15241241455078125,0.14991080675934876
1332.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.4981417963060573,0.05125049302194611,0.11534122454822893,0.15328010094744451,0.15341611628947024,0.6521784464518229,0.4997660319010417,0.15241241455078125,0.14991080675934876
1333.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.4982601965323554,0.049477901890357175,0.11595600031919663,0.15341611628947024,0.15341611628947024,0.7843373616536459,0.49963633219401044,0.28470102945963544,0.28341215319342866
1333.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.48742942915500587,0.06625101780463623,0.13860812205075415,0.15085588523541052,0.15341611628947024,0.7843373616536459,0.49963633219401044,0.28470102945963544,0.28341215319342866
1333.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.49794264152519685,0.05410094865417491,0.11925175257879074,0.15374725771491363,0.15341611628947024,0.7843373616536459,0.49963633219401044,0.28470102945963544,0.28341215319342866
1333.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.4981417963060573,0.05125049302194611,0.11534122454822893,0.15328010094744451,0.15341611628947024,0.7843373616536459,0.49963633219401044,0.28470102945963544,0.28341215319342866
1334.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,binary,0.0,0.4982601965323554,0.049477901890357175,0.11595600031919663,0.15341611628947024,0.15341611628947024,0.7708918253580729,0.49983978271484375,0.2710520426432292,
1334.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,binary,32.0,0.489011317588141,0.06487348084474037,0.14445199066651213,0.1525663511312487,0.15341611628947024,0.7708918253580729,0.49983978271484375,0.2710520426432292,
1334.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,binary,128.0,0.4968315585066358,0.05465653944448925,0.11847720842715237,0.15291417084444645,0.15341611628947024,0.7708918253580729,0.49983978271484375,0.2710520426432292,
1334.0,74.0,main,matching,32.0,random,4.0,0.3,0.3,0.5,301.0,binary,512.0,0.499003770165469,0.05053229716006095,0.11837355894916286,0.15423504077902558,0.15341611628947024,0.7708918253580729,0.49983978271484375,0.2710520426432292,
1350.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.7548861583543602,0.0016748263764557764,0.006122007450212303,0.3241441702419017,0.3241441702419017,0.8221995035807291,0.49942779541015625,0.32277170817057294,0.3211604722133634
1350.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.7398570317751512,0.015557519922060501,0.06079275339575282,0.32176916715265114,0.3241441702419017,0.8221995035807291,0.49942779541015625,0.32277170817057294,0.3211604722133634
1350.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.7484506318660252,0.008306992419387661,0.035518014445088356,0.32431579366022184,0.3241441702419017,0.8221995035807291,0.49942779541015625,0.32277170817057294,0.3211604722133634
1350.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.7513709612678857,0.004747163856205729,0.020952443703502882,0.32396166310076446,0.3241441702419017,0.8221995035807291,0.49942779541015625,0.32277170817057294,0.3211604722133634
1351.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.7548861583543602,0.0016748263764557764,0.006122007450212303,0.3241441702419017,0.3241441702419017,0.997894287109375,0.49962107340494794,0.49827321370442706,0.4980591674198081
1351.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.7398570317751512,0.015557519922060501,0.06079275339575282,0.32176916715265114,0.3241441702419017,0.997894287109375,0.49962107340494794,0.49827321370442706,0.4980591674198081
1351.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.7484506318660252,0.008306992419387661,0.035518014445088356,0.32431579366022184,0.3241441702419017,0.997894287109375,0.49962107340494794,0.49827321370442706,0.4980591674198081
1351.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.7513709612678857,0.004747163856205729,0.020952443703502882,0.32396166310076446,0.3241441702419017,0.997894287109375,0.49962107340494794,0.49827321370442706,0.4980591674198081
1352.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,binary,0.0,0.7548861583543602,0.0016748263764557764,0.006122007450212303,0.3241441702419017,0.3241441702419017,0.9952138264973959,0.4998423258463542,0.4953715006510417,
1352.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,binary,32.0,0.73846665666404,0.018026362620469236,0.09554836398151671,0.32797702258471606,0.3241441702419017,0.9952138264973959,0.4998423258463542,0.4953715006510417,
1352.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,binary,128.0,0.7455319679580145,0.008635624116726954,0.04379668410684014,0.3233847642264957,0.3241441702419017,0.9952138264973959,0.4998423258463542,0.4953715006510417,
1352.0,75.0,main,matching,32.0,random,16.0,0.1,0.85,0.5,301.0,binary,512.0,0.7536933324411533,0.0047088275125937275,0.02209570651999569,0.3262931955736091,0.3241441702419017,0.9952138264973959,0.4998423258463542,0.4953715006510417,
1368.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.44371834860373455,0.010431277536886668,0.354032316149476,0.15337486257876246,0.15337486257876246,0.6565526326497396,0.4999338785807292,0.1566187540690104,0.15659228433791986
1368.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.42204671425001067,0.061030452420449605,0.38205392434564667,0.1484147310156063,0.15337486257876246,0.6565526326497396,0.4999338785807292,0.1566187540690104,0.15659228433791986
1368.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.4381379216579478,0.03155202876065472,0.36339122707558746,0.15287605517474906,0.15337486257876246,0.6565526326497396,0.4999338785807292,0.1566187540690104,0.15659228433791986
1368.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.4399804735042323,0.019132310194001852,0.35939056458730256,0.1524946662782857,0.15337486257876246,0.6565526326497396,0.4999338785807292,0.1566187540690104,0.15659228433791986
1369.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.44371834860373455,0.010431277536886668,0.354032316149476,0.15337486257876246,0.15337486257876246,0.7805302937825521,0.49968210856119794,0.2808481852213542,0.27992012824768386
1369.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.42204671425001067,0.061030452420449605,0.38205392434564667,0.1484147310156063,0.15337486257876246,0.7805302937825521,0.49968210856119794,0.2808481852213542,0.27992012824768386
1369.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.4381379216579478,0.03155202876065472,0.36339122707558746,0.15287605517474906,0.15337486257876246,0.7805302937825521,0.49968210856119794,0.2808481852213542,0.27992012824768386
1369.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.4399804735042323,0.019132310194001852,0.35939056458730256,0.1524946662782857,0.15337486257876246,0.7805302937825521,0.49968210856119794,0.2808481852213542,0.27992012824768386
1370.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,binary,0.0,0.44371834860373455,0.010431277536886668,0.354032316149476,0.15337486257876246,0.15337486257876246,0.7782363891601562,0.5005620320638021,0.2776743570963542,
1370.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,binary,32.0,0.42895783407106475,0.06296970982690418,0.37890051992165463,0.15223929015161394,0.15337486257876246,0.7782363891601562,0.5005620320638021,0.2776743570963542,
1370.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,binary,128.0,0.4341547061446316,0.032035065226088046,0.3692301918198624,0.15132722992404365,0.15337486257876246,0.7782363891601562,0.5005620320638021,0.2776743570963542,
1370.0,76.0,main,matching,32.0,random,16.0,0.3,0.85,0.25,301.0,binary,512.0,0.44033203317173547,0.019467904265949906,0.36524299663941046,0.15348327873405967,0.15337486257876246,0.7782363891601562,0.5005620320638021,0.2776743570963542,
1386.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.5732194504594946,0.1141988512001017,0.3194940106388105,0.2436481221874187,0.2436481221874187,0.7404657999674479,0.4992218017578125,0.2412439982096354,0.23907123492404248
1386.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.5648089882445857,0.13393886216874284,0.31636641022272,0.23925162943439018,0.2436481221874187,0.7404657999674479,0.4992218017578125,0.2412439982096354,0.23907123492404248
1386.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.5721113607417548,0.11670015836964286,0.3204334267768184,0.24328475746738423,0.2436481221874187,0.7404657999674479,0.4992218017578125,0.2412439982096354,0.23907123492404248
1386.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.5706586115422129,0.11372887855075241,0.3244517071984256,0.24278806508218284,0.2436481221874187,0.7404657999674479,0.4992218017578125,0.2412439982096354,0.23907123492404248
1387.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.5732194504594946,0.1141988512001017,0.3194940106388105,0.2436481221874187,0.2436481221874187,0.8992487589518229,0.49923451741536456,0.4000142415364583,0.3988514926959496
1387.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.5648089882445857,0.13393886216874284,0.31636641022272,0.23925162943439018,0.2436481221874187,0.8992487589518229,0.49923451741536456,0.4000142415364583,0.3988514926959496
1387.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.5721113607417548,0.11670015836964286,0.3204334267768184,0.24328475746738423,0.2436481221874187,0.8992487589518229,0.49923451741536456,0.4000142415364583,0.3988514926959496
1387.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.5706586115422129,0.11372887855075241,0.3244517071984256,0.24278806508218284,0.2436481221874187,0.8992487589518229,0.49923451741536456,0.4000142415364583,0.3988514926959496
1388.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,binary,0.0,0.5732194504594946,0.1141988512001017,0.3194940106388105,0.2436481221874187,0.2436481221874187,0.8895924886067709,0.4997202555338542,0.3898722330729167,
1388.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,binary,32.0,0.577836032192906,0.13039101492552282,0.31601384827699697,0.24820314269547264,0.2436481221874187,0.8895924886067709,0.4997202555338542,0.3898722330729167,
1388.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,binary,128.0,0.5769387293085252,0.12069725457781266,0.3071022946158893,0.24438721340187475,0.2436481221874187,0.8895924886067709,0.4997202555338542,0.3898722330729167,
1388.0,77.0,main,matching,32.0,segregated,4.0,0.1,0.85,0.25,301.0,binary,512.0,0.5769097852413698,0.1151460770560666,0.31827361708864915,0.24628195418245888,0.2436481221874187,0.8895924886067709,0.4997202555338542,0.3898722330729167,
1404.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.7008440714830432,0.027732653208832548,0.11047904108586575,0.2982371983254046,0.2982371983254046,0.7975616455078125,0.49964141845703125,0.29792022705078125,0.29669231813669944
1404.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.6895021054883671,0.039589899350513436,0.13981369209984215,0.2948349702392487,0.2982371983254046,0.7975616455078125,0.49964141845703125,0.29792022705078125,0.29669231813669944
1404.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.7002312999566461,0.0301534407052942,0.11437809308059178,0.29851350337708266,0.2982371983254046,0.7975616455078125,0.49964141845703125,0.29792022705078125,0.29669231813669944
1404.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.6997463649703448,0.02896504302972278,0.10979497042559751,0.2971756422334388,0.2982371983254046,0.7975616455078125,0.49964141845703125,0.29792022705078125,0.29669231813669944
1405.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.7008440714830432,0.027732653208832548,0.11047904108586575,0.2982371983254046,0.2982371983254046,0.9859644571940104,0.49986012776692706,0.4861043294270833,0.4857487567794463
1405.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.6895021054883671,0.039589899350513436,0.13981369209984215,0.2948349702392487,0.2982371983254046,0.9859644571940104,0.49986012776692706,0.4861043294270833,0.4857487567794463
1405.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.7002312999566461,0.0301534407052942,0.11437809308059178,0.29851350337708266,0.2982371983254046,0.9859644571940104,0.49986012776692706,0.4861043294270833,0.4857487567794463
1405.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.6997463649703448,0.02896504302972278,0.10979497042559751,0.2971756422334388,0.2982371983254046,0.9859644571940104,0.49986012776692706,0.4861043294270833,0.4857487567794463
1406.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,0.0,0.7008440714830432,0.027732653208832548,0.11047904108586575,0.2982371983254046,0.2982371983254046,0.9782028198242188,0.5003306070963541,0.47787221272786456,
1406.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,32.0,0.7015611880248921,0.040980615178988176,0.14323475486569245,0.30585434594946337,0.2982371983254046,0.9782028198242188,0.5003306070963541,0.47787221272786456,
1406.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,128.0,0.7000406712253904,0.030198271779203034,0.11315766924010619,0.2980170544167325,0.2982371983254046,0.9782028198242188,0.5003306070963541,0.47787221272786456,
1406.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.7020235407398925,0.02899612271219837,0.11209678771956773,0.29957007887692355,0.2982371983254046,0.9782028198242188,0.5003306070963541,0.47787221272786456,
1422.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,gaussian,0.0,0.5909720306624128,0.008773962887319879,0.042796506745220175,0.20106642532536922,0.20106642532536922,0.6990407307942709,0.4998118082682292,0.19922892252604166,0.19892623212735658
1422.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,gaussian,32.0,0.5709230341484763,0.03734662347752154,0.0927994630593993,0.1954653553865883,0.20106642532536922,0.6990407307942709,0.4998118082682292,0.19922892252604166,0.19892623212735658
1422.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,gaussian,128.0,0.5843490596437023,0.01858777263846727,0.0634455094804875,0.19973573291335134,0.20106642532536922,0.6990407307942709,0.4998118082682292,0.19922892252604166,0.19892623212735658
1422.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,gaussian,512.0,0.5879986033165984,0.013208649079012529,0.04932019971069066,0.1999850230810382,0.20106642532536922,0.6990407307942709,0.4998118082682292,0.19922892252604166,0.19892623212735658
1423.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,signed_gaussian,0.0,0.5909720306624128,0.008773962887319879,0.042796506745220175,0.20106642532536922,0.20106642532536922,0.880523681640625,0.49981435139973956,0.38070933024088544,0.3802780850558152
1423.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,signed_gaussian,32.0,0.5709230341484763,0.03734662347752154,0.0927994630593993,0.1954653553865883,0.20106642532536922,0.880523681640625,0.49981435139973956,0.38070933024088544,0.3802780850558152
1423.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,signed_gaussian,128.0,0.5843490596437023,0.01858777263846727,0.0634455094804875,0.19973573291335134,0.20106642532536922,0.880523681640625,0.49981435139973956,0.38070933024088544,0.3802780850558152
1423.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.5879986033165984,0.013208649079012529,0.04932019971069066,0.1999850230810382,0.20106642532536922,0.880523681640625,0.49981435139973956,0.38070933024088544,0.3802780850558152
1424.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,binary,0.0,0.5909720306624128,0.008773962887319879,0.042796506745220175,0.20106642532536922,0.20106642532536922,0.8771642049153646,0.5003280639648438,0.3768361409505208,
1424.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,binary,32.0,0.5781986767377983,0.036370848975673865,0.09054016197499581,0.20000555865692404,0.20106642532536922,0.8771642049153646,0.5003280639648438,0.3768361409505208,
1424.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,binary,128.0,0.5844617045089524,0.019886967681066486,0.061507856992597275,0.1994230191293681,0.20106642532536922,0.8771642049153646,0.5003280639648438,0.3768361409505208,
1424.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,binary,512.0,0.5906454917632064,0.013425379410318489,0.04816535452189279,0.2015731627377163,0.20106642532536922,0.8771642049153646,0.5003280639648438,0.3768361409505208,
1440.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,gaussian,0.0,0.4892004466190934,0.06621796395586624,0.22085298742298684,0.1653046980141775,0.1653046980141775,0.6660842895507812,0.5002899169921875,0.16579437255859375,0.16458386301390265
1440.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,gaussian,32.0,0.48340491138079716,0.0847124936701396,0.22962557756908197,0.16389469489398856,0.1653046980141775,0.6660842895507812,0.5002899169921875,0.16579437255859375,0.16458386301390265
1440.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,gaussian,128.0,0.4884486496392942,0.07223653773972437,0.22161331118507213,0.16530346982765834,0.1653046980141775,0.6660842895507812,0.5002899169921875,0.16579437255859375,0.16458386301390265
1440.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,gaussian,512.0,0.489061861849996,0.0682906866378538,0.21929503834570616,0.16523039809867726,0.1653046980141775,0.6660842895507812,0.5002899169921875,0.16579437255859375,0.16458386301390265
1441.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,signed_gaussian,0.0,0.4892004466190934,0.06621796395586624,0.22085298742298684,0.1653046980141775,0.1653046980141775,0.8071339925130209,0.499481201171875,0.3076527913411458,0.30675442672294967
1441.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,signed_gaussian,32.0,0.48340491138079716,0.0847124936701396,0.22962557756908197,0.16389469489398856,0.1653046980141775,0.8071339925130209,0.499481201171875,0.3076527913411458,0.30675442672294967
1441.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,signed_gaussian,128.0,0.4884486496392942,0.07223653773972437,0.22161331118507213,0.16530346982765834,0.1653046980141775,0.8071339925130209,0.499481201171875,0.3076527913411458,0.30675442672294967
1441.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.489061861849996,0.0682906866378538,0.21929503834570616,0.16523039809867726,0.1653046980141775,0.8071339925130209,0.499481201171875,0.3076527913411458,0.30675442672294967
1442.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,binary,0.0,0.4892004466190934,0.06621796395586624,0.22085298742298684,0.1653046980141775,0.1653046980141775,0.8026021321614584,0.5009206136067709,0.3016815185546875,
1442.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,binary,32.0,0.4855725861036486,0.08350842111911207,0.2352764425880088,0.16582559138058037,0.1653046980141775,0.8026021321614584,0.5009206136067709,0.3016815185546875,
1442.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,binary,128.0,0.48658488522803295,0.07224406237834467,0.22458568889002148,0.1645197050046444,0.1653046980141775,0.8026021321614584,0.5009206136067709,0.3016815185546875,
1442.0,80.0,main,matching,32.0,smooth,4.0,0.3,0.85,0.5,301.0,binary,512.0,0.48988320232976523,0.06747973922732668,0.2224743093537277,0.1661841207341742,0.1653046980141775,0.8026021321614584,0.5009206136067709,0.3016815185546875,
1458.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,gaussian,0.0,0.7031190524743797,0.025687468564881563,0.10150566891764638,0.2984598215323173,0.2984598215323173,0.7994155883789062,0.5001118977864584,0.29930369059244794,0.29693037442076653
1458.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,gaussian,32.0,0.6970414740765057,0.033205008200609586,0.12340032705524633,0.2978279090842346,0.2984598215323173,0.7994155883789062,0.5001118977864584,0.29930369059244794,0.29693037442076653
1458.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,gaussian,128.0,0.7026243579812768,0.027031153386570264,0.1048671381777956,0.2987533460677209,0.2984598215323173,0.7994155883789062,0.5001118977864584,0.29930369059244794,0.29693037442076653
1458.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,gaussian,512.0,0.7023390830879853,0.02745560153383959,0.10013537674568167,0.29753799429740685,0.2984598215323173,0.7994155883789062,0.5001118977864584,0.29930369059244794,0.29693037442076653
1459.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,0.0,0.7031190524743797,0.025687468564881563,0.10150566891764638,0.2984598215323173,0.2984598215323173,0.9858779907226562,0.49955495198567706,0.4863230387369792,0.4858969236989064
1459.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,32.0,0.6970414740765057,0.033205008200609586,0.12340032705524633,0.2978279090842346,0.2984598215323173,0.9858779907226562,0.49955495198567706,0.4863230387369792,0.4858969236989064
1459.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,128.0,0.7026243579812768,0.027031153386570264,0.1048671381777956,0.2987533460677209,0.2984598215323173,0.9858779907226562,0.49955495198567706,0.4863230387369792,0.4858969236989064
1459.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.7023390830879853,0.02745560153383959,0.10013537674568167,0.29753799429740685,0.2984598215323173,0.9858779907226562,0.49955495198567706,0.4863230387369792,0.4858969236989064
1460.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,binary,0.0,0.7031190524743797,0.025687468564881563,0.10150566891764638,0.2984598215323173,0.2984598215323173,0.9778264363606771,0.5009206136067709,0.47690582275390625,
1460.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,binary,32.0,0.7016568436843137,0.035912311079937184,0.1357281721045309,0.30428295092916646,0.2984598215323173,0.9778264363606771,0.5009206136067709,0.47690582275390625,
1460.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,binary,128.0,0.6989631365591268,0.029903991504312166,0.11179327913942311,0.29700606144733016,0.2984598215323173,0.9778264363606771,0.5009206136067709,0.47690582275390625,
1460.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.7044940523506581,0.026307195221227344,0.10520136888739029,0.30044050136390316,0.2984598215323173,0.9778264363606771,0.5009206136067709,0.47690582275390625,
1476.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.44291472020324846,0.01921126998253589,0.3541867221051849,0.15355791865878302,0.15355791865878302,0.6559397379557291,0.49993896484375,0.15600077311197916,0.15616369950951683
1476.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.4340941116886048,0.0640442900260177,0.3608794578184538,0.1526264350537918,0.15355791865878302,0.6559397379557291,0.49993896484375,0.15600077311197916,0.15616369950951683
1476.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.43779459609684096,0.0369283862723001,0.3612931837114719,0.1527917217695781,0.15355791865878302,0.6559397379557291,0.49993896484375,0.15600077311197916,0.15616369950951683
1476.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.4419559055439777,0.02541932510626337,0.3549335519616564,0.15356803247477938,0.15355791865878302,0.6559397379557291,0.49993896484375,0.15600077311197916,0.15616369950951683
1477.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.44291472020324846,0.01921126998253589,0.3541867221051849,0.15355791865878302,0.15355791865878302,0.7794113159179688,0.4993794759114583,0.28003184000651044,0.27922896974240025
1477.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.4340941116886048,0.0640442900260177,0.3608794578184538,0.1526264350537918,0.15355791865878302,0.7794113159179688,0.4993794759114583,0.28003184000651044,0.27922896974240025
1477.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.43779459609684096,0.0369283862723001,0.3612931837114719,0.1527917217695781,0.15355791865878302,0.7794113159179688,0.4993794759114583,0.28003184000651044,0.27922896974240025
1477.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.4419559055439777,0.02541932510626337,0.3549335519616564,0.15356803247477938,0.15355791865878302,0.7794113159179688,0.4993794759114583,0.28003184000651044,0.27922896974240025
1478.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,0.0,0.44291472020324846,0.01921126998253589,0.3541867221051849,0.15355791865878302,0.15355791865878302,0.7783864339192709,0.5014673868815104,0.27691904703776044,
1478.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,32.0,0.44287954839675625,0.06333744458120288,0.35599229356364165,0.1570907468761264,0.15355791865878302,0.7783864339192709,0.5014673868815104,0.27691904703776044,
1478.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,128.0,0.4387074589142758,0.036983200722707894,0.3594015462218822,0.15310352709066077,0.15355791865878302,0.7783864339192709,0.5014673868815104,0.27691904703776044,
1478.0,82.0,main,matching,32.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,512.0,0.4441457488872483,0.025532960350984717,0.3560084531402585,0.1550061461739688,0.15355791865878302,0.7783864339192709,0.5014673868815104,0.27691904703776044,
1494.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.371127941611058,0.1326083244320169,0.3134657732285248,0.1153715254898184,0.1153715254898184,0.6125240325927734,0.4999993642171224,0.11252466837565105,0.1123820581136762
1494.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.3659269158773631,0.15279989688904153,0.3227085624400584,0.1150581408464648,0.1153715254898184,0.6125240325927734,0.4999993642171224,0.11252466837565105,0.1123820581136762
1494.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.36853390410969117,0.13682344474182842,0.31712231273184793,0.11477680312213652,0.1153715254898184,0.6125240325927734,0.4999993642171224,0.11252466837565105,0.1123820581136762
1494.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.3704660463595612,0.1340742062947022,0.3149584324733937,0.11531415450826843,0.1153715254898184,0.6125240325927734,0.4999993642171224,0.11252466837565105,0.1123820581136762
1495.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.371127941611058,0.1326083244320169,0.3134657732285248,0.1153715254898184,0.1153715254898184,0.7071577707926432,0.4998658498128255,0.20729192097981772,0.2067956339766834
1495.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.3659269158773631,0.15279989688904153,0.3227085624400584,0.1150581408464648,0.1153715254898184,0.7071577707926432,0.4998658498128255,0.20729192097981772,0.2067956339766834
1495.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.36853390410969117,0.13682344474182842,0.31712231273184793,0.11477680312213652,0.1153715254898184,0.7071577707926432,0.4998658498128255,0.20729192097981772,0.2067956339766834
1495.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.3704660463595612,0.1340742062947022,0.3149584324733937,0.11531415450826843,0.1153715254898184,0.7071577707926432,0.4998658498128255,0.20729192097981772,0.2067956339766834
1496.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,binary,0.0,0.371127941611058,0.1326083244320169,0.3134657732285248,0.1153715254898184,0.1153715254898184,0.7027397155761719,0.5009778340657552,0.20176188151041666,
1496.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,binary,32.0,0.3631192078174417,0.15070382668781482,0.3324648232902226,0.11492329802765296,0.1153715254898184,0.7027397155761719,0.5009778340657552,0.20176188151041666,
1496.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,binary,128.0,0.3675030182620221,0.137784030829069,0.31854188090924845,0.11451318370064238,0.1153715254898184,0.7027397155761719,0.5009778340657552,0.20176188151041666,
1496.0,83.0,main,matching,128.0,random,4.0,0.3,0.3,0.25,301.0,binary,512.0,0.37080724311613406,0.1347637440452957,0.3161111649858123,0.11569014644486819,0.1153715254898184,0.7027397155761719,0.5009778340657552,0.20176188151041666,
1512.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.4726168507890032,0.07680848809020765,0.16516257460640194,0.14633475278784977,0.14633475278784977,0.6435674031575521,0.49995676676432294,0.14361063639322916,0.14361775729995463
1512.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.4666329487127723,0.09859916469606049,0.1792707658383462,0.14552743399690646,0.14633475278784977,0.6435674031575521,0.49995676676432294,0.14361063639322916,0.14361775729995463
1512.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.470421045279975,0.08203703238962322,0.16986525616741088,0.14586656912685328,0.14633475278784977,0.6435674031575521,0.49995676676432294,0.14361063639322916,0.14361775729995463
1512.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.47195645729989827,0.07826599944999751,0.1676255499892634,0.1463722841304749,0.14633475278784977,0.6435674031575521,0.49995676676432294,0.14361063639322916,0.14361775729995463
1513.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.4726168507890032,0.07680848809020765,0.16516257460640194,0.14633475278784977,0.14633475278784977,0.7701263427734375,0.49972089131673175,0.27040545145670575,0.2698842871662045
1513.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.4666329487127723,0.09859916469606049,0.1792707658383462,0.14552743399690646,0.14633475278784977,0.7701263427734375,0.49972089131673175,0.27040545145670575,0.2698842871662045
1513.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.470421045279975,0.08203703238962322,0.16986525616741088,0.14586656912685328,0.14633475278784977,0.7701263427734375,0.49972089131673175,0.27040545145670575,0.2698842871662045
1513.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.47195645729989827,0.07826599944999751,0.1676255499892634,0.1463722841304749,0.14633475278784977,0.7701263427734375,0.49972089131673175,0.27040545145670575,0.2698842871662045
1514.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,binary,0.0,0.4726168507890032,0.07680848809020765,0.16516257460640194,0.14633475278784977,0.14633475278784977,0.759894053141276,0.5006612141927084,0.2592328389485677,
1514.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,binary,32.0,0.4660660699376908,0.09955882222544615,0.18879914647567742,0.14676326492512282,0.14633475278784977,0.759894053141276,0.5006612141927084,0.2592328389485677,
1514.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,binary,128.0,0.4686537651938207,0.08357452474351773,0.1744424354112507,0.14560661253130647,0.14633475278784977,0.759894053141276,0.5006612141927084,0.2592328389485677,
1514.0,84.0,main,matching,128.0,random,4.0,0.3,0.3,0.5,301.0,binary,512.0,0.4727313927488967,0.07905818155075801,0.1677894680504768,0.14684106637359412,0.14633475278784977,0.759894053141276,0.5006612141927084,0.2592328389485677,
1530.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.6492981242281798,0.04098577342212321,0.32640196551460054,0.29913289269758464,0.29913289269758464,0.7912851969401041,0.5000108083089193,0.2912743886311849,0.2906046879928375
1530.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.6515304034673275,0.05414820701825815,0.3270458680332963,0.3024430164342847,0.29913289269758464,0.7912851969401041,0.5000108083089193,0.2912743886311849,0.2906046879928375
1530.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.6482279513915835,0.042918042257228096,0.32941120344642183,0.2989971025715216,0.29913289269758464,0.7912851969401041,0.5000108083089193,0.2912743886311849,0.2906046879928375
1530.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.6488572732291297,0.041626092296381714,0.32750025822031287,0.2990261166461144,0.29913289269758464,0.7912851969401041,0.5000108083089193,0.2912743886311849,0.2906046879928375
1531.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.6492981242281798,0.04098577342212321,0.32640196551460054,0.29913289269758464,0.29913289269758464,0.9638786315917969,0.4999879201253255,0.4638907114664714,0.4637432310211042
1531.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.6515304034673275,0.05414820701825815,0.3270458680332963,0.3024430164342847,0.29913289269758464,0.9638786315917969,0.4999879201253255,0.4638907114664714,0.4637432310211042
1531.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.6482279513915835,0.042918042257228096,0.32941120344642183,0.2989971025715216,0.29913289269758464,0.9638786315917969,0.4999879201253255,0.4638907114664714,0.4637432310211042
1531.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.6488572732291297,0.041626092296381714,0.32750025822031287,0.2990261166461144,0.29913289269758464,0.9638786315917969,0.4999879201253255,0.4638907114664714,0.4637432310211042
1532.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,binary,0.0,0.6492981242281798,0.04098577342212321,0.32640196551460054,0.29913289269758464,0.29913289269758464,0.9566771189371744,0.5009759267171224,0.45570119222005206,
1532.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,binary,32.0,0.6467301748818263,0.054225379715568685,0.344355304363539,0.30201696560103636,0.29913289269758464,0.9566771189371744,0.5009759267171224,0.45570119222005206,
1532.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,binary,128.0,0.6484389418653498,0.0448198552457141,0.32728424639949644,0.2989714811846141,0.29913289269758464,0.9566771189371744,0.5009759267171224,0.45570119222005206,
1532.0,85.0,main,matching,128.0,random,16.0,0.1,0.3,0.25,301.0,binary,512.0,0.6502922434564536,0.042929172703288505,0.32625906993165044,0.30013894575891914,0.29913289269758464,0.9566771189371744,0.5009759267171224,0.45570119222005206,
1548.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,gaussian,0.0,0.6115390701320393,0.005243241203336348,0.023323191851928497,0.21216807353329648,0.21216807353329648,0.7099895477294922,0.49995676676432294,0.21003278096516928,0.21014144341762628
1548.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,gaussian,32.0,0.5969201613757115,0.03391128412020334,0.07601603547567885,0.2102905146804813,0.21216807353329648,0.7099895477294922,0.49995676676432294,0.21003278096516928,0.21014144341762628
1548.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,gaussian,128.0,0.6057567792079941,0.017791516973257527,0.041862051697321684,0.21082426774059923,0.21216807353329648,0.7099895477294922,0.49995676676432294,0.21003278096516928,0.21014144341762628
1548.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,gaussian,512.0,0.6098592383735014,0.009509284404621272,0.030067443047129435,0.21196649001087065,0.21216807353329648,0.7099895477294922,0.49995676676432294,0.21003278096516928,0.21014144341762628
1549.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,0.0,0.6115390701320393,0.005243241203336348,0.023323191851928497,0.21216807353329648,0.21216807353329648,0.9004014333089193,0.49972089131673175,0.4006805419921875,0.40042010919446497
1549.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,32.0,0.5969201613757115,0.03391128412020334,0.07601603547567885,0.2102905146804813,0.21216807353329648,0.9004014333089193,0.49972089131673175,0.4006805419921875,0.40042010919446497
1549.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,128.0,0.6057567792079941,0.017791516973257527,0.041862051697321684,0.21082426774059923,0.21216807353329648,0.9004014333089193,0.49972089131673175,0.4006805419921875,0.40042010919446497
1549.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.6098592383735014,0.009509284404621272,0.030067443047129435,0.21196649001087065,0.21216807353329648,0.9004014333089193,0.49972089131673175,0.4006805419921875,0.40042010919446497
1550.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,0.0,0.6115390701320393,0.005243241203336348,0.023323191851928497,0.21216807353329648,0.21216807353329648,0.900482177734375,0.5006612141927084,0.3998209635416667,
1550.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,32.0,0.5985804385332653,0.03345518186363725,0.0764596578242344,0.21154578820086334,0.21216807353329648,0.900482177734375,0.5006612141927084,0.3998209635416667,
1550.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,128.0,0.6054545727404804,0.017706658403430733,0.042468506165645736,0.21072053565356832,0.21216807353329648,0.900482177734375,0.5006612141927084,0.3998209635416667,
1550.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,512.0,0.6105946451293979,0.009605240960135856,0.02970580452492327,0.2124190393323505,0.21216807353329648,0.900482177734375,0.5006612141927084,0.3998209635416667,
1566.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.32362780369431143,0.21688477868435063,0.4436360410570155,0.11449187561097653,0.11449187561097653,0.6142768859863281,0.4994646708170573,0.11481221516927083,0.11396792027215508
1566.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.33139781526635215,0.22090319913430054,0.44210386352563597,0.11867974981941709,0.11449187561097653,0.6142768859863281,0.4994646708170573,0.11481221516927083,0.11396792027215508
1566.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.32554157531327704,0.21701746121040313,0.44263165808422206,0.11534724616807325,0.11449187561097653,0.6142768859863281,0.4994646708170573,0.11481221516927083,0.11396792027215508
1566.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.3252984757746415,0.2159638964693348,0.4428484092489062,0.11518411833750852,0.11449187561097653,0.6142768859863281,0.4994646708170573,0.11481221516927083,0.11396792027215508
1567.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.32362780369431143,0.21688477868435063,0.4436360410570155,0.11449187561097653,0.11449187561097653,0.7060718536376953,0.49956003824869794,0.2065118153889974,0.20568160448581496
1567.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.33139781526635215,0.22090319913430054,0.44210386352563597,0.11867974981941709,0.11449187561097653,0.7060718536376953,0.49956003824869794,0.2065118153889974,0.20568160448581496
1567.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.32554157531327704,0.21701746121040313,0.44263165808422206,0.11534724616807325,0.11449187561097653,0.7060718536376953,0.49956003824869794,0.2065118153889974,0.20568160448581496
1567.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.3252984757746415,0.2159638964693348,0.4428484092489062,0.11518411833750852,0.11449187561097653,0.7060718536376953,0.49956003824869794,0.2065118153889974,0.20568160448581496
1568.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,0.0,0.32362780369431143,0.21688477868435063,0.4436360410570155,0.11449187561097653,0.11449187561097653,0.689996083577474,0.5003859202067057,0.18961016337076822,
1568.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,32.0,0.33047460160051606,0.21958384000715467,0.4477190707482775,0.11890053765605298,0.11449187561097653,0.689996083577474,0.5003859202067057,0.18961016337076822,
1568.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,128.0,0.3261104482945326,0.21653274624534502,0.4436792146087975,0.11576377870499725,0.11449187561097653,0.689996083577474,0.5003859202067057,0.18961016337076822,
1568.0,87.0,main,matching,128.0,segregated,4.0,0.1,0.3,0.25,301.0,binary,512.0,0.3253663339279,0.21551805663674173,0.44423334641173584,0.11538398177312797,0.11449187561097653,0.689996083577474,0.5003859202067057,0.18961016337076822,
1584.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,0.0,0.18867046117968345,0.15818856320390773,0.510026761817677,0.056104981795813975,0.056104981795813975,0.5547002156575521,0.49921417236328125,0.055486043294270836,0.054851318070211985
1584.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,32.0,0.2041982649117496,0.16392260135566042,0.4999172751269056,0.061821215343244834,0.056104981795813975,0.5547002156575521,0.49921417236328125,0.055486043294270836,0.054851318070211985
1584.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,128.0,0.19426812053984957,0.15818056164255567,0.5053825833670286,0.05795899758166436,0.056104981795813975,0.5547002156575521,0.49921417236328125,0.055486043294270836,0.054851318070211985
1584.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,gaussian,512.0,0.19174673224390237,0.15712176699208888,0.5082146696950002,0.05711546564909565,0.056104981795813975,0.5547002156575521,0.49921417236328125,0.055486043294270836,0.054851318070211985
1585.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,0.0,0.18867046117968345,0.15818856320390773,0.510026761817677,0.056104981795813975,0.056104981795813975,0.5985209147135416,0.4994347890218099,0.09908612569173177,0.09821364685444567
1585.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,32.0,0.2041982649117496,0.16392260135566042,0.4999172751269056,0.061821215343244834,0.056104981795813975,0.5985209147135416,0.4994347890218099,0.09908612569173177,0.09821364685444567
1585.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,128.0,0.19426812053984957,0.15818056164255567,0.5053825833670286,0.05795899758166436,0.056104981795813975,0.5985209147135416,0.4994347890218099,0.09908612569173177,0.09821364685444567
1585.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,signed_gaussian,512.0,0.19174673224390237,0.15712176699208888,0.5082146696950002,0.05711546564909565,0.056104981795813975,0.5985209147135416,0.4994347890218099,0.09908612569173177,0.09821364685444567
1586.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,0.0,0.18867046117968345,0.15818856320390773,0.510026761817677,0.056104981795813975,0.056104981795813975,0.5952777862548828,0.5003871917724609,0.09489059448242188,
1586.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,32.0,0.20366522313504612,0.16366881773300548,0.5037213015267097,0.06187638470112088,0.056104981795813975,0.5952777862548828,0.5003871917724609,0.09489059448242188,
1586.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,128.0,0.194779978575271,0.15792358751953683,0.5061852083181572,0.058207122191541005,0.056104981795813975,0.5952777862548828,0.5003871917724609,0.09489059448242188,
1586.0,88.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.25,301.0,binary,512.0,0.19182843289498888,0.15697916041151,0.5092589806921167,0.057222299416589816,0.056104981795813975,0.5952777862548828,0.5003871917724609,0.09489059448242188,
1602.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,gaussian,0.0,0.24058904639498865,0.13737466979110352,0.4657938386996358,0.07254251944480794,0.07254251944480794,0.5703709920247396,0.4996967315673828,0.07067426045735677,0.0702383573818325
1602.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,gaussian,32.0,0.2437244646466965,0.1529146623642163,0.4647726998516477,0.07464223181612789,0.07254251944480794,0.5703709920247396,0.4996967315673828,0.07067426045735677,0.0702383573818325
1602.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,gaussian,128.0,0.2418078321830753,0.1453720937520278,0.4634166053961027,0.07324726792130866,0.07254251944480794,0.5703709920247396,0.4996967315673828,0.07067426045735677,0.0702383573818325
1602.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,gaussian,512.0,0.2415625928331352,0.14040692628703533,0.4649592932955377,0.07303007011618816,0.07254251944480794,0.5703709920247396,0.4996967315673828,0.07067426045735677,0.0702383573818325
1603.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,signed_gaussian,0.0,0.24058904639498865,0.13737466979110352,0.4657938386996358,0.07254251944480794,0.07254251944480794,0.6259600321451823,0.49962298075358075,0.12633705139160156,0.12560710119667384
1603.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,signed_gaussian,32.0,0.2437244646466965,0.1529146623642163,0.4647726998516477,0.07464223181612789,0.07254251944480794,0.6259600321451823,0.49962298075358075,0.12633705139160156,0.12560710119667384
1603.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,signed_gaussian,128.0,0.2418078321830753,0.1453720937520278,0.4634166053961027,0.07324726792130866,0.07254251944480794,0.6259600321451823,0.49962298075358075,0.12633705139160156,0.12560710119667384
1603.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.2415625928331352,0.14040692628703533,0.4649592932955377,0.07303007011618816,0.07254251944480794,0.6259600321451823,0.49962298075358075,0.12633705139160156,0.12560710119667384
1604.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,binary,0.0,0.24058904639498865,0.13737466979110352,0.4657938386996358,0.07254251944480794,0.07254251944480794,0.6215572357177734,0.500244140625,0.12131309509277344,
1604.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,binary,32.0,0.2421132618837681,0.1534528805228762,0.46910310457505977,0.07438356368792225,0.07254251944480794,0.6215572357177734,0.500244140625,0.12131309509277344,
1604.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,binary,128.0,0.24057882705362757,0.14512725047066075,0.46615378794277595,0.07296491307987196,0.07254251944480794,0.6215572357177734,0.500244140625,0.12131309509277344,
1604.0,89.0,main,matching,128.0,segregated,4.0,0.3,0.3,0.5,301.0,binary,512.0,0.24149922850835862,0.1405080583002882,0.4664370957542503,0.07315689670031121,0.07254251944480794,0.6215572357177734,0.500244140625,0.12131309509277344,
1620.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,0.0,0.683142185769226,0.046795709605346326,0.39389443254675666,0.3437276962238118,0.3437276962238118,0.8221836090087891,0.4994646708170573,0.32271893819173175,0.3210916897730602
1620.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,32.0,0.6853067923579702,0.05585135795269591,0.39907905564366253,0.3480036727168283,0.3437276962238118,0.8221836090087891,0.4994646708170573,0.32271893819173175,0.3210916897730602
1620.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,128.0,0.6814477238096549,0.049067412225337864,0.3971333360880771,0.34315185205678156,0.3437276962238118,0.8221836090087891,0.4994646708170573,0.32271893819173175,0.3210916897730602
1620.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,gaussian,512.0,0.682091728365176,0.04723343557169066,0.39697841770880693,0.34347805618612653,0.3437276962238118,0.8221836090087891,0.4994646708170573,0.32271893819173175,0.3210916897730602
1621.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,0.0,0.683142185769226,0.046795709605346326,0.39389443254675666,0.3437276962238118,0.3437276962238118,0.9784030914306641,0.49956003824869794,0.4788430531819661,0.4783160207561557
1621.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,32.0,0.6853067923579702,0.05585135795269591,0.39907905564366253,0.3480036727168283,0.3437276962238118,0.9784030914306641,0.49956003824869794,0.4788430531819661,0.4783160207561557
1621.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,128.0,0.6814477238096549,0.049067412225337864,0.3971333360880771,0.34315185205678156,0.3437276962238118,0.9784030914306641,0.49956003824869794,0.4788430531819661,0.4783160207561557
1621.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.682091728365176,0.04723343557169066,0.39697841770880693,0.34347805618612653,0.3437276962238118,0.9784030914306641,0.49956003824869794,0.4788430531819661,0.4783160207561557
1622.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,0.0,0.683142185769226,0.046795709605346326,0.39389443254675666,0.3437276962238118,0.3437276962238118,0.9776833852132162,0.5003859202067057,0.47729746500651044,
1622.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,32.0,0.6913503864886836,0.05796659678416541,0.37991026734065986,0.34971197988594116,0.3437276962238118,0.9776833852132162,0.5003859202067057,0.47729746500651044,
1622.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,128.0,0.6865740675878801,0.04997721680527545,0.3797154343351612,0.34424787510430094,0.3437276962238118,0.9776833852132162,0.5003859202067057,0.47729746500651044,
1622.0,90.0,main,matching,128.0,segregated,16.0,0.1,0.85,0.25,301.0,binary,512.0,0.6845515408354137,0.04734427183840659,0.39207408380958225,0.34472239037027314,0.3437276962238118,0.9776833852132162,0.5003859202067057,0.47729746500651044,
1638.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.4435559593043024,0.06296411500107874,0.3753522246380148,0.16018315572832567,0.16018315572832567,0.6607316335042318,0.49921417236328125,0.16151746114095053,0.15990501317261727
1638.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.4419182362873835,0.09258012437381498,0.37673864061955475,0.1617503466165794,0.16018315572832567,0.6607316335042318,0.49921417236328125,0.16151746114095053,0.15990501317261727
1638.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.44123330372696384,0.07069973141597312,0.37775682330673116,0.159746150562638,0.16018315572832567,0.6607316335042318,0.49921417236328125,0.16151746114095053,0.15990501317261727
1638.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.4426502933370336,0.06436842594643603,0.3775820871951503,0.16006831332810412,0.16018315572832567,0.6607316335042318,0.49921417236328125,0.16151746114095053,0.15990501317261727
1639.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.4435559593043024,0.06296411500107874,0.3753522246380148,0.16018315572832567,0.16018315572832567,0.7832635243733724,0.4994347890218099,0.2838287353515625,0.28318746296365555
1639.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.4419182362873835,0.09258012437381498,0.37673864061955475,0.1617503466165794,0.16018315572832567,0.7832635243733724,0.4994347890218099,0.2838287353515625,0.28318746296365555
1639.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.44123330372696384,0.07069973141597312,0.37775682330673116,0.159746150562638,0.16018315572832567,0.7832635243733724,0.4994347890218099,0.2838287353515625,0.28318746296365555
1639.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.4426502933370336,0.06436842594643603,0.3775820871951503,0.16006831332810412,0.16018315572832567,0.7832635243733724,0.4994347890218099,0.2838287353515625,0.28318746296365555
1640.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,binary,0.0,0.4435559593043024,0.06296411500107874,0.3753522246380148,0.16018315572832567,0.16018315572832567,0.7827606201171875,0.5003871917724609,0.28237342834472656,
1640.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,binary,32.0,0.44347192740090097,0.09281762260706955,0.3761783377465367,0.16264618660300464,0.16018315572832567,0.7827606201171875,0.5003871917724609,0.28237342834472656,
1640.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,binary,128.0,0.4439688804622916,0.07078749398471675,0.372124987755804,0.16059472348277418,0.16018315572832567,0.7827606201171875,0.5003871917724609,0.28237342834472656,
1640.0,91.0,main,matching,128.0,segregated,16.0,0.3,0.85,0.25,301.0,binary,512.0,0.4439550532937313,0.06435097999993748,0.3763820056545127,0.16069391805229938,0.16018315572832567,0.7827606201171875,0.5003871917724609,0.28237342834472656,
1656.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,0.0,0.6777487795668496,0.061932302293292,0.1837771579844658,0.2946496473324814,0.2946496473324814,0.7901782989501953,0.49959754943847656,0.29058074951171875,0.29119405310997587
1656.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,32.0,0.6765536797787127,0.07086599316092082,0.19752763457216035,0.29693825686597103,0.2946496473324814,0.7901782989501953,0.49959754943847656,0.29058074951171875,0.29119405310997587
1656.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,128.0,0.6773809517423256,0.06332219013547409,0.18652043821866057,0.2949782137083232,0.2946496473324814,0.7901782989501953,0.49959754943847656,0.29058074951171875,0.29119405310997587
1656.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,gaussian,512.0,0.6777886067564524,0.062032774691024695,0.18582028607197412,0.29514492853999086,0.2946496473324814,0.7901782989501953,0.49959754943847656,0.29058074951171875,0.29119405310997587
1657.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,0.0,0.6777487795668496,0.061932302293292,0.1837771579844658,0.2946496473324814,0.2946496473324814,0.9719155629475912,0.49965349833170575,0.47226206461588544,0.4720318180623284
1657.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,32.0,0.6765536797787127,0.07086599316092082,0.19752763457216035,0.29693825686597103,0.2946496473324814,0.9719155629475912,0.49965349833170575,0.47226206461588544,0.4720318180623284
1657.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,128.0,0.6773809517423256,0.06332219013547409,0.18652043821866057,0.2949782137083232,0.2946496473324814,0.9719155629475912,0.49965349833170575,0.47226206461588544,0.4720318180623284
1657.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.6777886067564524,0.062032774691024695,0.18582028607197412,0.29514492853999086,0.2946496473324814,0.9719155629475912,0.49965349833170575,0.47226206461588544,0.4720318180623284
1658.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,0.0,0.6777487795668496,0.061932302293292,0.1837771579844658,0.2946496473324814,0.2946496473324814,0.9663295745849609,0.5007877349853516,0.4655418395996094,
1658.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,32.0,0.6771549030905488,0.06882954421393044,0.20299707443671125,0.2986137357474707,0.2946496473324814,0.9663295745849609,0.5007877349853516,0.4655418395996094,
1658.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,128.0,0.6762706798800875,0.06254229146759238,0.18766682975466262,0.29430777866728725,0.2946496473324814,0.9663295745849609,0.5007877349853516,0.4655418395996094,
1658.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,binary,512.0,0.6782738640059826,0.061790915781528614,0.18512241374003366,0.2953962747957897,0.2946496473324814,0.9663295745849609,0.5007877349853516,0.4655418395996094,
1674.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,gaussian,0.0,0.4769468823912561,0.0905200434755154,0.25812657091173935,0.16426632795717308,0.16426632795717308,0.6625982920328776,0.49951171875,0.1630865732828776,0.16311266722879733
1674.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,gaussian,32.0,0.4733765385446673,0.10845322728469557,0.26764946801712663,0.16453880253876538,0.16426632795717308,0.6625982920328776,0.49951171875,0.1630865732828776,0.16311266722879733
1674.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,gaussian,128.0,0.4752889501592457,0.09446300536241252,0.26093081760550957,0.1639190464418437,0.16426632795717308,0.6625982920328776,0.49951171875,0.1630865732828776,0.16311266722879733
1674.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,gaussian,512.0,0.4771595457314153,0.09092783400238029,0.2593228590179049,0.16462068437600227,0.16426632795717308,0.6625982920328776,0.49951171875,0.1630865732828776,0.16311266722879733
1675.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,signed_gaussian,0.0,0.4769468823912561,0.0905200434755154,0.25812657091173935,0.16426632795717308,0.16426632795717308,0.8010527292887369,0.4995892842610677,0.30146344502766925,0.30114175955748856
1675.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,signed_gaussian,32.0,0.4733765385446673,0.10845322728469557,0.26764946801712663,0.16453880253876538,0.16426632795717308,0.8010527292887369,0.4995892842610677,0.30146344502766925,0.30114175955748856
1675.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,signed_gaussian,128.0,0.4752889501592457,0.09446300536241252,0.26093081760550957,0.1639190464418437,0.16426632795717308,0.8010527292887369,0.4995892842610677,0.30146344502766925,0.30114175955748856
1675.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.4771595457314153,0.09092783400238029,0.2593228590179049,0.16462068437600227,0.16426632795717308,0.8010527292887369,0.4995892842610677,0.30146344502766925,0.30114175955748856
1676.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,binary,0.0,0.4769468823912561,0.0905200434755154,0.25812657091173935,0.16426632795717308,0.16426632795717308,0.8001187642415365,0.5007883707682291,0.2993303934733073,
1676.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,binary,32.0,0.4741255816355805,0.1075009573667874,0.2705769795982016,0.16541806012398033,0.16426632795717308,0.8001187642415365,0.5007883707682291,0.2993303934733073,
1676.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,binary,128.0,0.47499808463739135,0.09392309902159186,0.26087624131933895,0.16372023912416145,0.16426632795717308,0.8001187642415365,0.5007883707682291,0.2993303934733073,
1676.0,93.0,main,matching,128.0,smooth,4.0,0.3,0.85,0.5,301.0,binary,512.0,0.4776195550571291,0.09063424029425952,0.25927853382281607,0.16487855318130365,0.16426632795717308,0.8001187642415365,0.5007883707682291,0.2993303934733073,
1692.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,gaussian,0.0,0.6132731940450378,0.10912601583367602,0.3533154102023528,0.28138801820316545,0.28138801820316545,0.7705485026041666,0.49961217244466144,0.2709363301595052,0.26991507568644596
1692.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,gaussian,32.0,0.6120606311419201,0.11782381967092341,0.3642874238676428,0.2837344167291732,0.28138801820316545,0.7705485026041666,0.49961217244466144,0.2709363301595052,0.26991507568644596
1692.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,gaussian,128.0,0.6125753297846929,0.11071722809469259,0.35882963885317837,0.28220743103421236,0.28138801820316545,0.7705485026041666,0.49961217244466144,0.2709363301595052,0.26991507568644596
1692.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,gaussian,512.0,0.6134488732357031,0.10981653379235272,0.35445596844455846,0.28188353387825216,0.28138801820316545,0.7705485026041666,0.49961217244466144,0.2709363301595052,0.26991507568644596
1693.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,signed_gaussian,0.0,0.6132731940450378,0.10912601583367602,0.3533154102023528,0.28138801820316545,0.28138801820316545,0.9253609975179037,0.4996649424235026,0.42569605509440106,0.4249658226351922
1693.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,signed_gaussian,32.0,0.6120606311419201,0.11782381967092341,0.3642874238676428,0.2837344167291732,0.28138801820316545,0.9253609975179037,0.4996649424235026,0.42569605509440106,0.4249658226351922
1693.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,signed_gaussian,128.0,0.6125753297846929,0.11071722809469259,0.35882963885317837,0.28220743103421236,0.28138801820316545,0.9253609975179037,0.4996649424235026,0.42569605509440106,0.4249658226351922
1693.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,signed_gaussian,512.0,0.6134488732357031,0.10981653379235272,0.35445596844455846,0.28188353387825216,0.28138801820316545,0.9253609975179037,0.4996649424235026,0.42569605509440106,0.4249658226351922
1694.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,binary,0.0,0.6132731940450378,0.10912601583367602,0.3533154102023528,0.28138801820316545,0.28138801820316545,0.9216289520263672,0.5006109873453776,0.42101796468098956,
1694.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,binary,32.0,0.6141717499813293,0.12010339623461068,0.36211263512836434,0.2850635532093449,0.28138801820316545,0.9216289520263672,0.5006109873453776,0.42101796468098956,
1694.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,binary,128.0,0.613785369429298,0.11109646362071389,0.35118081150029384,0.2814955701639827,0.28138801820316545,0.9216289520263672,0.5006109873453776,0.42101796468098956,
1694.0,94.0,main,matching,128.0,smooth,16.0,0.1,0.3,0.25,301.0,binary,512.0,0.6145519525222254,0.10942910272313487,0.35282737581804996,0.2823570361979305,0.28138801820316545,0.9216289520263672,0.5006109873453776,0.42101796468098956,
1710.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,0.0,0.4478003812820157,0.04171443929250431,0.3748757343317572,0.1609950587956274,0.1609950587956274,0.662835439046224,0.4996204376220703,0.16321500142415366,0.16221806244097273
1710.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,32.0,0.44571686303273816,0.07680890075865804,0.378113207099989,0.16302073146874388,0.1609950587956274,0.662835439046224,0.4996204376220703,0.16321500142415366,0.16221806244097273
1710.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,128.0,0.44718933991375315,0.05244058348093502,0.3760194630415202,0.1616503337710011,0.1609950587956274,0.662835439046224,0.4996204376220703,0.16321500142415366,0.16221806244097273
1710.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,gaussian,512.0,0.4483173965963055,0.045047761645708846,0.3750284327651707,0.16160342014676213,0.1609950587956274,0.662835439046224,0.4996204376220703,0.16321500142415366,0.16221806244097273
1711.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,0.0,0.4478003812820157,0.04171443929250431,0.3748757343317572,0.1609950587956274,0.1609950587956274,0.7877731323242188,0.4996496836344401,0.2881234486897786,0.2868282215651879
1711.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,32.0,0.44571686303273816,0.07680890075865804,0.378113207099989,0.16302073146874388,0.1609950587956274,0.7877731323242188,0.4996496836344401,0.2881234486897786,0.2868282215651879
1711.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,128.0,0.44718933991375315,0.05244058348093502,0.3760194630415202,0.1616503337710011,0.1609950587956274,0.7877731323242188,0.4996496836344401,0.2881234486897786,0.2868282215651879
1711.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,signed_gaussian,512.0,0.4483173965963055,0.045047761645708846,0.3750284327651707,0.16160342014676213,0.1609950587956274,0.7877731323242188,0.4996496836344401,0.2881234486897786,0.2868282215651879
1712.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,0.0,0.4478003812820157,0.04171443929250431,0.3748757343317572,0.1609950587956274,0.1609950587956274,0.7867895762125651,0.5006122589111328,0.2861773173014323,
1712.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,32.0,0.4462182390007332,0.07775036642110399,0.37948867158370964,0.16360817132386335,0.1609950587956274,0.7867895762125651,0.5006122589111328,0.2861773173014323,
1712.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,128.0,0.44678980763376336,0.05227215235497037,0.3743140932489301,0.1611482799990894,0.1609950587956274,0.7867895762125651,0.5006122589111328,0.2861773173014323,
1712.0,95.0,main,matching,128.0,smooth,16.0,0.3,0.85,0.25,301.0,binary,512.0,0.4484421560560449,0.044768208281413695,0.37549905610333995,0.16171972010349564,0.1609950587956274,0.7867895762125651,0.5006122589111328,0.2861773173014323,
1728.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,gaussian,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.49933624267578125,0.49933624267578125,0.0,0.0
1728.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,gaussian,32.0,0.05633471571800005,0.0823254911610394,0.44382388240855186,0.010725220465757997,0.0,0.49933624267578125,0.49933624267578125,0.0,0.0
1728.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,gaussian,128.0,0.03057655430259612,0.04219108510850944,0.47033596103911507,0.0054283272020581785,0.0,0.49933624267578125,0.49933624267578125,0.0,0.0
1728.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,gaussian,512.0,0.016150265911750773,0.021854513477119187,0.48141365626102145,0.0027307565287746946,0.0,0.49933624267578125,0.49933624267578125,0.0,0.0
1729.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,signed_gaussian,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.49919891357421875,0.49919891357421875,0.0,0.0
1729.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,signed_gaussian,32.0,0.05633471571800005,0.0823254911610394,0.44382388240855186,0.010725220465757997,0.0,0.49919891357421875,0.49919891357421875,0.0,0.0
1729.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,signed_gaussian,128.0,0.03057655430259612,0.04219108510850944,0.47033596103911507,0.0054283272020581785,0.0,0.49919891357421875,0.49919891357421875,0.0,0.0
1729.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,signed_gaussian,512.0,0.016150265911750773,0.021854513477119187,0.48141365626102145,0.0027307565287746946,0.0,0.49919891357421875,0.49919891357421875,0.0,0.0
1730.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,binary,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.49994659423828125,0.49994659423828125,0.0,
1730.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,binary,32.0,0.05633471571800005,0.0823254911610394,0.45017466515984833,0.010872227743714283,0.0,0.49994659423828125,0.49994659423828125,0.0,
1730.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,binary,128.0,0.03057655430259612,0.04219108510850944,0.47013621052487503,0.005430154584416237,0.0,0.49994659423828125,0.49994659423828125,0.0,
1730.0,96.0,control,mod1,32.0,random,8.0,0.2,0.0,0.0,301.0,binary,512.0,0.016150265911750773,0.021854513477119187,0.4832889962827906,0.0027383031740955007,0.0,0.49994659423828125,0.49994659423828125,0.0,
1746.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,gaussian,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.4995829264322917,0.4995829264322917,0.0,0.0
1746.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,gaussian,32.0,0.06828482705101115,0.08774949842193903,0.4319318917074048,0.013223069871367031,0.0,0.4995829264322917,0.4995829264322917,0.0,0.0
1746.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,gaussian,128.0,0.03682999688208388,0.04594354517777533,0.46415240776438155,0.006602321774134054,0.0,0.4995829264322917,0.4995829264322917,0.0,0.0
1746.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,gaussian,512.0,0.01886765228057457,0.024099220562497827,0.4790170635029571,0.0032173880424337976,0.0,0.4995829264322917,0.4995829264322917,0.0,0.0
1747.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,signed_gaussian,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.499664306640625,0.499664306640625,0.0,0.0
1747.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,signed_gaussian,32.0,0.06828482705101115,0.08774949842193903,0.4319318917074048,0.013223069871367031,0.0,0.499664306640625,0.499664306640625,0.0,0.0
1747.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,signed_gaussian,128.0,0.03682999688208388,0.04594354517777533,0.46415240776438155,0.006602321774134054,0.0,0.499664306640625,0.499664306640625,0.0,0.0
1747.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,signed_gaussian,512.0,0.01886765228057457,0.024099220562497827,0.4790170635029571,0.0032173880424337976,0.0,0.499664306640625,0.499664306640625,0.0,0.0
1748.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,binary,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.4998423258463542,0.4998423258463542,0.0,
1748.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,binary,32.0,0.06797263967042433,0.08702068065292246,0.43937233588336344,0.01327854818236146,0.0,0.4998423258463542,0.4998423258463542,0.0,
1748.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,binary,128.0,0.03682999688208388,0.04594354517777533,0.4641700872977392,0.006593242942491986,0.0,0.4998423258463542,0.4998423258463542,0.0,
1748.0,97.0,control,mod1,32.0,random,8.0,0.2,0.0,0.5,301.0,binary,512.0,0.01886765228057457,0.024099220562497827,0.480950958384238,0.0032231986051625104,0.0,0.4998423258463542,0.4998423258463542,0.0,
1764.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,gaussian,0.0,0.0,0.0,0.7180061527241751,0.0,0.0,0.49935658772786456,0.49933624267578125,2.0345052083333332e-05,0.0
1764.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,gaussian,32.0,0.05633471571800005,0.0823254911610394,0.6877715269568547,0.015417265193527518,0.0,0.49935658772786456,0.49933624267578125,2.0345052083333332e-05,0.0
1764.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,gaussian,128.0,0.03057655430259612,0.04219108510850944,0.702939155222194,0.007646366853130418,0.0,0.49935658772786456,0.49933624267578125,2.0345052083333332e-05,0.0
1764.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,gaussian,512.0,0.016150265911750773,0.021854513477119187,0.7092215190895542,0.00382275408025165,0.0,0.49935658772786456,0.49933624267578125,2.0345052083333332e-05,0.0
1765.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,signed_gaussian,0.0,0.0,0.0,0.7180061527241751,0.0,0.0,0.49910736083984375,0.49919891357421875,-9.1552734375e-05,0.0
1765.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,signed_gaussian,32.0,0.05633471571800005,0.0823254911610394,0.6877715269568547,0.015417265193527518,0.0,0.49910736083984375,0.49919891357421875,-9.1552734375e-05,0.0
1765.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,signed_gaussian,128.0,0.03057655430259612,0.04219108510850944,0.702939155222194,0.007646366853130418,0.0,0.49910736083984375,0.49919891357421875,-9.1552734375e-05,0.0
1765.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,signed_gaussian,512.0,0.016150265911750773,0.021854513477119187,0.7092215190895542,0.00382275408025165,0.0,0.49910736083984375,0.49919891357421875,-9.1552734375e-05,0.0
1766.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,binary,0.0,0.0,0.0,0.7180061527241751,0.0,0.0,0.49906667073567706,0.49994659423828125,-0.0008799235026041666,
1766.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,binary,32.0,0.05633471571800005,0.0823254911610394,0.6947838966334351,0.015583132688098368,0.0,0.49906667073567706,0.49994659423828125,-0.0008799235026041666,
1766.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,binary,128.0,0.03057655430259612,0.04219108510850944,0.7021505507747032,0.007641758016717585,0.0,0.49906667073567706,0.49994659423828125,-0.0008799235026041666,
1766.0,98.0,control,mod1,32.0,random,8.0,0.2,0.3,0.0,301.0,binary,512.0,0.016150265911750773,0.021854513477119187,0.7117900787648922,0.003832816591907203,0.0,0.49906667073567706,0.49994659423828125,-0.0008799235026041666,
1782.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,gaussian,0.0,0.5740750416419798,0.03275067213087981,0.10672764611965813,0.20018328824042134,0.20018328824042134,0.702392578125,0.4995829264322917,0.20280965169270834,0.200351415625477
1782.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,gaussian,32.0,0.5657746854607623,0.04678788429675875,0.12676178154156192,0.19824258331966205,0.20018328824042134,0.702392578125,0.4995829264322917,0.20280965169270834,0.200351415625477
1782.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,gaussian,128.0,0.5744733862556887,0.036843497488689377,0.11165712598935866,0.2012501751307049,0.20018328824042134,0.702392578125,0.4995829264322917,0.20280965169270834,0.200351415625477
1782.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,gaussian,512.0,0.5748872529113048,0.03503647547541384,0.10235759938458538,0.19996617468153513,0.20018328824042134,0.702392578125,0.4995829264322917,0.20280965169270834,0.200351415625477
1783.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,signed_gaussian,0.0,0.5740750416419798,0.03275067213087981,0.10672764611965813,0.20018328824042134,0.20018328824042134,0.8789291381835938,0.499664306640625,0.37926483154296875,0.3790275132739233
1783.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,signed_gaussian,32.0,0.5657746854607623,0.04678788429675875,0.12676178154156192,0.19824258331966205,0.20018328824042134,0.8789291381835938,0.499664306640625,0.37926483154296875,0.3790275132739233
1783.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,signed_gaussian,128.0,0.5744733862556887,0.036843497488689377,0.11165712598935866,0.2012501751307049,0.20018328824042134,0.8789291381835938,0.499664306640625,0.37926483154296875,0.3790275132739233
1783.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,signed_gaussian,512.0,0.5748872529113048,0.03503647547541384,0.10235759938458538,0.19996617468153513,0.20018328824042134,0.8789291381835938,0.499664306640625,0.37926483154296875,0.3790275132739233
1784.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,binary,0.0,0.5740750416419798,0.03275067213087981,0.10672764611965813,0.20018328824042134,0.20018328824042134,0.8562291463216146,0.4998423258463542,0.35638682047526044,
1784.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,binary,32.0,0.5665031367279153,0.05222788131481127,0.1335964407692841,0.19991921275995764,0.20018328824042134,0.8562291463216146,0.4998423258463542,0.35638682047526044,
1784.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,binary,128.0,0.5708879907159913,0.039444222693439675,0.11217339840567776,0.19890833141300443,0.20018328824042134,0.8562291463216146,0.4998423258463542,0.35638682047526044,
1784.0,99.0,control,mod1,32.0,random,8.0,0.2,0.3,0.5,301.0,binary,512.0,0.5741715556654944,0.035746026678710505,0.11016088212086929,0.20086340430266636,0.20018328824042134,0.8562291463216146,0.4998423258463542,0.35638682047526044,
1800.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,gaussian,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.49954859415690106,0.49954859415690106,0.0,0.0
1800.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,gaussian,32.0,0.05576645738986944,0.07957766386246401,0.449106558455906,0.01064774056420209,0.0,0.49954859415690106,0.49954859415690106,0.0,0.0
1800.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,gaussian,128.0,0.03081937061953609,0.042096379887465306,0.47036699991851716,0.005469101718506594,0.0,0.49954859415690106,0.49954859415690106,0.0,0.0
1800.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,gaussian,512.0,0.01651453949616204,0.0244223739236876,0.48243208544565896,0.002805221764141975,0.0,0.49954859415690106,0.49954859415690106,0.0,0.0
1801.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,signed_gaussian,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.49958546956380206,0.49958546956380206,0.0,0.0
1801.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,signed_gaussian,32.0,0.05576645738986944,0.07957766386246401,0.449106558455906,0.01064774056420209,0.0,0.49958546956380206,0.49958546956380206,0.0,0.0
1801.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,signed_gaussian,128.0,0.03081937061953609,0.042096379887465306,0.47036699991851716,0.005469101718506594,0.0,0.49958546956380206,0.49958546956380206,0.0,0.0
1801.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,signed_gaussian,512.0,0.01651453949616204,0.0244223739236876,0.48243208544565896,0.002805221764141975,0.0,0.49958546956380206,0.49958546956380206,0.0,0.0
1802.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,binary,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.5002854665120443,0.5002854665120443,0.0,
1802.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,binary,32.0,0.05576645738986944,0.07957766386246401,0.45678372475238027,0.010790771140115049,0.0,0.5002854665120443,0.5002854665120443,0.0,
1802.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,binary,128.0,0.03081937061953609,0.042096379887465306,0.4711716659499146,0.005474776712002948,0.0,0.5002854665120443,0.5002854665120443,0.0,
1802.0,100.0,control,mod1,128.0,random,8.0,0.2,0.0,0.0,301.0,binary,512.0,0.01651453949616204,0.0244223739236876,0.48361038794617434,0.002811101941795367,0.0,0.5002854665120443,0.5002854665120443,0.0,
1818.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,gaussian,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.49992942810058594,0.49992942810058594,0.0,0.0
1818.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,gaussian,32.0,0.05552581610422064,0.08006899192596521,0.4502305585461049,0.010629169969278937,0.0,0.49992942810058594,0.49992942810058594,0.0,0.0
1818.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,gaussian,128.0,0.03135696934312573,0.04421853970537019,0.47016604754235874,0.005584863315390625,0.0,0.49992942810058594,0.49992942810058594,0.0,0.0
1818.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,gaussian,512.0,0.01666405555197906,0.024027071816007498,0.4824192696224964,0.002832966890005008,0.0,0.49992942810058594,0.49992942810058594,0.0,0.0
1819.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,signed_gaussian,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.49986012776692706,0.49986012776692706,0.0,0.0
1819.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,signed_gaussian,32.0,0.05552581610422064,0.08006899192596521,0.4502305585461049,0.010629169969278937,0.0,0.49986012776692706,0.49986012776692706,0.0,0.0
1819.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,signed_gaussian,128.0,0.03135696934312573,0.04421853970537019,0.47016604754235874,0.005584863315390625,0.0,0.49986012776692706,0.49986012776692706,0.0,0.0
1819.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,signed_gaussian,512.0,0.01666405555197906,0.024027071816007498,0.4824192696224964,0.002832966890005008,0.0,0.49986012776692706,0.49986012776692706,0.0,0.0
1820.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,binary,0.0,0.0,0.0,0.4950975679639242,0.0,0.0,0.5006605784098307,0.5006605784098307,0.0,
1820.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,binary,32.0,0.05552581610422064,0.08006899192596521,0.45751244957406817,0.010766893055240591,0.0,0.5006605784098307,0.5006605784098307,0.0,
1820.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,binary,128.0,0.03135696934312573,0.04421853970537019,0.47083296447022227,0.005589078271586314,0.0,0.5006605784098307,0.5006605784098307,0.0,
1820.0,101.0,control,mod1,128.0,random,8.0,0.2,0.0,0.5,301.0,binary,512.0,0.01666405555197906,0.024027071816007498,0.4835629123074953,0.002838948541812162,0.0,0.5006605784098307,0.5006605784098307,0.0,
1836.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,gaussian,0.0,0.0,0.0,0.7165189220285461,0.0,0.0,0.49989954630533856,0.49954859415690106,0.0003509521484375,0.0
1836.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,gaussian,32.0,0.05576645738986944,0.07957766386246401,0.6893431518587864,0.015175681390359302,0.0,0.49989954630533856,0.49954859415690106,0.0003509521484375,0.0
1836.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,gaussian,128.0,0.03081937061953609,0.042096379887465306,0.7009978101031967,0.007680389096499315,0.0,0.49989954630533856,0.49954859415690106,0.0003509521484375,0.0
1836.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,gaussian,512.0,0.01651453949616204,0.0244223739236876,0.7081738124109261,0.003916073056065573,0.0,0.49989954630533856,0.49954859415690106,0.0003509521484375,0.0
1837.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,signed_gaussian,0.0,0.0,0.0,0.7165189220285461,0.0,0.0,0.5000445048014323,0.49958546956380206,0.0004590352376302083,0.0
1837.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,signed_gaussian,32.0,0.05576645738986944,0.07957766386246401,0.6893431518587864,0.015175681390359302,0.0,0.5000445048014323,0.49958546956380206,0.0004590352376302083,0.0
1837.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,signed_gaussian,128.0,0.03081937061953609,0.042096379887465306,0.7009978101031967,0.007680389096499315,0.0,0.5000445048014323,0.49958546956380206,0.0004590352376302083,0.0
1837.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,signed_gaussian,512.0,0.01651453949616204,0.0244223739236876,0.7081738124109261,0.003916073056065573,0.0,0.5000445048014323,0.49958546956380206,0.0004590352376302083,0.0
1838.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,binary,0.0,0.0,0.0,0.7165189220285461,0.0,0.0,0.5001271565755209,0.5002854665120443,-0.0001583099365234375,
1838.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,binary,32.0,0.05576645738986944,0.07957766386246401,0.6905090542940759,0.015193322854824706,0.0,0.5001271565755209,0.5002854665120443,-0.0001583099365234375,
1838.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,binary,128.0,0.03081937061953609,0.042096379887465306,0.7007760841221193,0.007674935548746793,0.0,0.5001271565755209,0.5002854665120443,-0.0001583099365234375,
1838.0,102.0,control,mod1,128.0,random,8.0,0.2,0.3,0.0,301.0,binary,512.0,0.01651453949616204,0.0244223739236876,0.7093998539238103,0.003922137461441654,0.0,0.5001271565755209,0.5002854665120443,-0.0001583099365234375,
1854.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,gaussian,0.0,0.5438564522628824,0.07305403269275303,0.1543028779589338,0.18883722668062983,0.18883722668062983,0.6889171600341797,0.49992942810058594,0.18898773193359375,0.189463803904837
1854.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,gaussian,32.0,0.5412380868912416,0.08527423283235665,0.17046155668081298,0.190233998795421,0.18883722668062983,0.6889171600341797,0.49992942810058594,0.18898773193359375,0.189463803904837
1854.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,gaussian,128.0,0.5417993771070111,0.07696477759505008,0.16130590976448486,0.18869835487766387,0.18883722668062983,0.6889171600341797,0.49992942810058594,0.18898773193359375,0.189463803904837
1854.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,gaussian,512.0,0.5428313115986669,0.07375874946035017,0.1577314104328503,0.18880329706056584,0.18883722668062983,0.6889171600341797,0.49992942810058594,0.18898773193359375,0.189463803904837
1855.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,signed_gaussian,0.0,0.5438564522628824,0.07305403269275303,0.1543028779589338,0.18883722668062983,0.18883722668062983,0.8567625681559244,0.49986012776692706,0.3569024403889974,0.356402477553266
1855.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,signed_gaussian,32.0,0.5412380868912416,0.08527423283235665,0.17046155668081298,0.190233998795421,0.18883722668062983,0.8567625681559244,0.49986012776692706,0.3569024403889974,0.356402477553266
1855.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,signed_gaussian,128.0,0.5417993771070111,0.07696477759505008,0.16130590976448486,0.18869835487766387,0.18883722668062983,0.8567625681559244,0.49986012776692706,0.3569024403889974,0.356402477553266
1855.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,signed_gaussian,512.0,0.5428313115986669,0.07375874946035017,0.1577314104328503,0.18880329706056584,0.18883722668062983,0.8567625681559244,0.49986012776692706,0.3569024403889974,0.356402477553266
1856.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,binary,0.0,0.5438564522628824,0.07305403269275303,0.1543028779589338,0.18883722668062983,0.18883722668062983,0.8388436635335287,0.5006605784098307,0.33818308512369794,
1856.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,binary,32.0,0.5411112173359846,0.0904870071560217,0.17782207532546038,0.19158784859977393,0.18883722668062983,0.8388436635335287,0.5006605784098307,0.33818308512369794,
1856.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,binary,128.0,0.5405656538632013,0.08065994226388554,0.16234816567020494,0.1882107620929928,0.18883722668062983,0.8388436635335287,0.5006605784098307,0.33818308512369794,
1856.0,103.0,control,mod1,128.0,random,8.0,0.2,0.3,0.5,301.0,binary,512.0,0.5441599704108996,0.07526675659051178,0.15710245595319297,0.1895727583605619,0.18883722668062983,0.8388436635335287,0.5006605784098307,0.33818308512369794,


==> anc/rci_supplement/evidence/rci_probe3/results/design.json <==
{
  "created": "2026-10-02T08:51:22Z",
  "conditions": [
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "ring",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "grid",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "mod1",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 32,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "random",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "segregated",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.1,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 4,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.5
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.1,
      "alpha": 0.3,
      "p": 0.25
    },
    {
      "split": "main",
      "topology": "matching",
      "n": 128,
      "layout": "smooth",
      "T": 16,
      "sigma": 0.3,
      "alpha": 0.85,
      "p": 0.25
    },
    {
      "split": "control",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.0,
      "p": 0.0
    },
    {
      "split": "control",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.0,
      "p": 0.5
    },
    {
      "split": "control",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.3,
      "p": 0.0
    },
    {
      "split": "control",
      "topology": "mod1",
      "n": 32,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.3,
      "p": 0.5
    },
    {
      "split": "control",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.0,
      "p": 0.0
    },
    {
      "split": "control",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.0,
      "p": 0.5
    },
    {
      "split": "control",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.3,
      "p": 0.0
    },
    {
      "split": "control",
      "topology": "mod1",
      "n": 128,
      "layout": "random",
      "T": 8,
      "sigma": 0.2,
      "alpha": 0.3,
      "p": 0.5
    }
  ],
  "modes": [
    "gaussian",
    "signed_gaussian",
    "binary"
  ],
  "budgets": [
    32,
    128,
    512
  ],
  "seeds": [
    301,
    302,
    303,
    304,
    305,
    306
  ],
  "trials": 2048,
  "flip": 0.14644660940672627
}

==> anc/rci_supplement/evidence/rci_probe3/results/frozen.json <==
{
  "frozen": "2026-10-02T08:51:22Z",
  "coef": [
    0.020771702942835257,
    0.4552567620070011,
    0.11121442609127323,
    -0.08983172717917717,
    0.28040798228192665,
    0.7174118023920321
  ],
  "hashes": {
    "code/probe3.py": "d855fd9c0a82bc9b6fed12f24fdbeb95fb3bb252950f4aa02bb002793eeb81ae",
    "code/probe2_reference.py": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
    "code/probe1_reference.py": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
    "PROTOCOL.md": "ffeb70f0eaf01dfed7a811eb233e45412c5040722f2a55499e87039173c7cd27",
    "results/probe2_frozen.json": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
    "results/design.json": "1b3ce60123e0abcde5a16fcd22244beffe89024b9100160ea9f520a45fc20b7f"
  },
  "note": "No fitting or outcome-based selection; exact Probe 2 primary coefficients."
}

==> anc/rci_supplement/evidence/rci_probe3/results/full_reproduction.json <==
{
  "completed": "2026-10-02T08:57:05Z",
  "all_passed": true,
  "checks": {
    "runs.csv": true,
    "raw_index.csv": true,
    "metrics.csv": true,
    "condition_means.csv": true,
    "matched_moment_pairs.csv": true,
    "worst_conditions.csv": true,
    "paired_trials.npz": true,
    "frozen_coefficients": true
  }
}

==> anc/rci_supplement/evidence/rci_probe3/results/matched_moment_pairs.csv <==
cid,topology,n,layout,T,sigma,alpha,p,gaussian,signed_gaussian,binary,common_prediction,signed_minus_gaussian,binary_minus_gaussian,binary_minus_signed,exact_signed_minus_gaussian
0.0,ring,32.0,random,4.0,0.1,0.85,0.25,0.21999104817708334,0.38663991292317706,0.36525726318359375,0.21738242621400805,0.16664886474609372,0.1452662150065104,-0.021382649739583315,0.1683520038744876
1.0,ring,32.0,random,4.0,0.3,0.3,0.25,0.10306040445963542,0.1896540323893229,0.1850763956705729,0.10544165597024613,0.08659362792968749,0.08201599121093749,-0.00457763671875,0.08623366131245201
2.0,ring,32.0,random,16.0,0.1,0.3,0.5,0.2678324381510417,0.47045644124348956,0.44279734293619794,0.2638216194684326,0.20262400309244788,0.17496490478515625,-0.02765909830729163,0.20551255405162983
3.0,ring,32.0,random,16.0,0.3,0.3,0.25,0.13484700520833334,0.24456278483072916,0.2411524454752604,0.13576553297777666,0.10971577962239581,0.10630544026692706,-0.00341033935546875,0.11033790600294166
4.0,ring,32.0,segregated,4.0,0.3,0.3,0.25,0.040570576985677086,0.07395172119140625,0.07073720296223958,0.040455703671782146,0.033381144205729164,0.030166625976562493,-0.0032145182291666713,0.03336672607937362
5.0,ring,32.0,segregated,16.0,0.1,0.3,0.5,0.1815516153971354,0.31174468994140625,0.3005879720052083,0.1842427942975082,0.13019307454427084,0.11903635660807291,-0.011156717936197935,0.13097520926934783
6.0,ring,32.0,segregated,16.0,0.1,0.85,0.25,0.23899078369140625,0.3889516194661458,0.3816935221354167,0.24327570468862889,0.14996083577473956,0.14270273844401044,-0.00725809733072913,0.15142779297359218
7.0,ring,32.0,segregated,16.0,0.3,0.3,0.25,0.087554931640625,0.1619389851888021,0.15791829427083334,0.08900963965027799,0.07438405354817709,0.07036336263020834,-0.00402069091796875,0.07361294016950036
8.0,ring,32.0,smooth,4.0,0.1,0.3,0.25,0.09395853678385417,0.17452239990234375,0.15501912434895834,0.09261824616576664,0.08056386311848958,0.06106058756510417,-0.019503275553385407,0.07961520583944057
9.0,ring,32.0,smooth,4.0,0.1,0.85,0.25,0.1556879679361979,0.27608489990234375,0.2614949544270833,0.15437483520279474,0.12039693196614584,0.10580698649088541,-0.014589945475260435,0.1197753391990665
10.0,ring,32.0,smooth,16.0,0.1,0.3,0.5,0.21871185302734375,0.3816680908203125,0.3652140299479167,0.21988126484654824,0.16295623779296875,0.14650217692057294,-0.016454060872395815,0.16318327781865025
11.0,ring,32.0,smooth,16.0,0.1,0.85,0.25,0.24766031901041666,0.4068094889322917,0.39785003662109375,0.2521654275478243,0.15914916992187503,0.1501897176106771,-0.008959452311197935,0.1594229564321704
12.0,ring,32.0,smooth,16.0,0.3,0.85,0.25,0.1331329345703125,0.2441558837890625,0.24022420247395834,0.13672563620562853,0.11102294921875,0.10709126790364584,-0.003931681315104157,0.10999918480796184
13.0,ring,128.0,random,4.0,0.1,0.85,0.25,0.2115484873453776,0.3748575846354167,0.3551928202311198,0.21120389105842305,0.1633090972900391,0.14364433288574222,-0.019664764404296875,0.16343824392461517
14.0,ring,128.0,random,4.0,0.1,0.85,0.5,0.2459405263264974,0.4434661865234375,0.4139544169108073,0.2442004716195433,0.1975256601969401,0.1680138905843099,-0.02951176961263019,0.1974361354231642
15.0,ring,128.0,random,16.0,0.1,0.3,0.5,0.2583122253417969,0.45803260803222656,0.4324989318847656,0.25688336975010306,0.1997203826904297,0.17418670654296875,-0.025533676147460938,0.19970655555158695
16.0,ring,128.0,segregated,4.0,0.1,0.3,0.5,0.018897374471028645,0.0346368153889974,0.030733108520507812,0.01579376607505639,0.015739440917968753,0.011835734049479168,-0.0039037068684895856,0.015544344319930355
17.0,ring,128.0,segregated,4.0,0.1,0.85,0.5,0.036481221516927086,0.06400680541992188,0.06096522013346354,0.031957579273251234,0.02752558390299479,0.024483998616536454,-0.0030415852864583356,0.027324795380701934
18.0,ring,128.0,segregated,16.0,0.1,0.3,0.25,0.0457305908203125,0.07856686909993489,0.07516924540201823,0.04121220150001248,0.03283627827962239,0.029438654581705734,-0.0033976236979166574,0.0327445223526385
19.0,ring,128.0,segregated,16.0,0.3,0.3,0.5,0.023635228474934895,0.04292106628417969,0.04203351338704427,0.02167554709819071,0.019285837809244793,0.01839828491210938,-0.0008875528971354144,0.01897139488022073
20.0,ring,128.0,smooth,4.0,0.1,0.3,0.25,0.07541910807291667,0.13791974385579428,0.12192916870117188,0.07185414857497431,0.06250063578287761,0.046510060628255204,-0.015990575154622405,0.06279744041901497
21.0,ring,128.0,smooth,4.0,0.1,0.85,0.25,0.12457529703776042,0.21870549519856772,0.20714187622070312,0.12112948915649972,0.0941301981608073,0.0825665791829427,-0.011563618977864593,0.09475963645733655
22.0,ring,128.0,smooth,16.0,0.1,0.85,0.5,0.24669329325358072,0.4063008626302083,0.3992544809977214,0.25047132472018635,0.1596075693766276,0.15256118774414065,-0.007046381632486942,0.15972083550399802
23.0,ring,128.0,smooth,16.0,0.3,0.3,0.25,0.07997067769368489,0.1449756622314453,0.14165115356445312,0.0796858035921386,0.06500498453776042,0.061680475870768234,-0.0033245086669921875,0.06554380815980261
24.0,grid,32.0,random,4.0,0.1,0.85,0.25,0.25983937581380206,0.4381459554036458,0.42177073160807294,0.2590635523734345,0.17830657958984375,0.16193135579427087,-0.01637522379557288,0.17945982453315573
25.0,grid,32.0,random,4.0,0.3,0.85,0.25,0.14624532063802084,0.26416015625,0.26003265380859375,0.1455196866590762,0.11791483561197916,0.11378733317057291,-0.00412750244140625,0.11751978846509425
26.0,grid,32.0,random,16.0,0.1,0.85,0.5,0.3224995930989583,0.4982859293619792,0.4953562418619792,0.3239390593400207,0.17578633626302087,0.17285664876302087,-0.0029296875,0.1771351408667206
27.0,grid,32.0,random,16.0,0.3,0.3,0.25,0.1503575642903646,0.27060190836588544,0.2674509684244792,0.14906977550944178,0.12024434407552084,0.11709340413411459,-0.00315093994140625,0.11998774793591141
28.0,grid,32.0,random,16.0,0.3,0.3,0.5,0.1935246785481771,0.36749521891276044,0.3631337483723958,0.1937629353641556,0.17397054036458334,0.16960906982421872,-0.00436147054036462,0.1750087504427826
29.0,grid,32.0,segregated,4.0,0.1,0.3,0.25,0.1834081013997396,0.3366648356119792,0.2951100667317708,0.1820641877438959,0.1532567342122396,0.11170196533203122,-0.04155476888020837,0.15247161894711994
30.0,grid,32.0,segregated,4.0,0.3,0.3,0.5,0.1301600138346354,0.2388331095377604,0.227783203125,0.12927881076233008,0.108673095703125,0.09762318929036459,-0.011049906412760407,0.1088594724216938
31.0,grid,32.0,segregated,4.0,0.3,0.85,0.25,0.14922587076822916,0.2685038248697917,0.2657928466796875,0.1468409480193296,0.11927795410156253,0.11656697591145834,-0.002710978190104185,0.11931694544530666
32.0,grid,32.0,segregated,4.0,0.3,0.85,0.5,0.18874104817708334,0.3608601888020833,0.3547159830729167,0.19036457691192074,0.17211914062499997,0.16597493489583334,-0.00614420572916663,0.1720744945222422
33.0,grid,32.0,smooth,4.0,0.1,0.3,0.5,0.1768213907877604,0.32135772705078125,0.284576416015625,0.1753059045996204,0.14453633626302084,0.10775502522786459,-0.03678131103515625,0.14648129758992304
34.0,grid,32.0,smooth,4.0,0.3,0.3,0.5,0.09749857584635417,0.17925008138020834,0.17006937662760416,0.10076449800014699,0.08175150553385417,0.07257080078124999,-0.009180704752604185,0.08096425152777045
35.0,grid,32.0,smooth,4.0,0.3,0.85,0.25,0.12153371175130208,0.22503153483072916,0.2205937703450521,0.1258320205428118,0.10349782307942708,0.09906005859375001,-0.004437764485677065,0.10276118857213994
36.0,grid,32.0,smooth,16.0,0.1,0.3,0.25,0.24861907958984375,0.40798187255859375,0.39872996012369794,0.2544007077125207,0.15936279296875,0.15011088053385419,-0.009251912434895815,0.15923883332538843
37.0,grid,32.0,smooth,16.0,0.1,0.85,0.25,0.28979746500651044,0.46706899007161456,0.45837656656901044,0.2952993788167817,0.17727152506510413,0.1685791015625,-0.00869242350260413,0.1773195086863006
38.0,grid,128.0,random,4.0,0.3,0.85,0.5,0.18851534525553384,0.3600120544433594,0.3558451334635417,0.18963674165000444,0.17149670918782553,0.16732978820800784,-0.00416692097981769,0.1704968551373867
39.0,grid,128.0,random,16.0,0.1,0.3,0.5,0.31699244181315106,0.49678675333658856,0.49145253499348956,0.3199806399313605,0.1797943115234375,0.1744600931803385,-0.005334218343098995,0.17993598697820296
40.0,grid,128.0,random,16.0,0.3,0.3,0.25,0.15304946899414062,0.2741533915201823,0.2726904551188151,0.15250425881365867,0.12110392252604169,0.1196409861246745,-0.0014629364013671875,0.1211115663792526
41.0,grid,128.0,random,16.0,0.3,0.3,0.5,0.19536399841308594,0.37343406677246094,0.3703187306722005,0.19658749328370625,0.178070068359375,0.17495473225911456,-0.003115336100260435,0.17720525928274242
42.0,grid,128.0,random,16.0,0.3,0.85,0.5,0.2075659434000651,0.3967049916585286,0.3953870137532552,0.2097644422858678,0.18913904825846353,0.1878210703531901,-0.0013179779052734375,0.18851767504809927
43.0,grid,128.0,segregated,4.0,0.3,0.85,0.25,0.12105115254720052,0.22165298461914062,0.21868896484375,0.12330810966677234,0.10060183207194011,0.09763781229654948,-0.002964019775390625,0.10067497721361295
44.0,grid,128.0,smooth,4.0,0.1,0.85,0.5,0.26847076416015625,0.4413286844889323,0.4331398010253906,0.27183259952420974,0.17285792032877606,0.16466903686523438,-0.008188883463541685,0.17274964297822426
45.0,grid,128.0,smooth,4.0,0.3,0.85,0.25,0.11507225036621094,0.20792833964029947,0.20599746704101562,0.11763444878793787,0.09285608927408853,0.09092521667480469,-0.001930872599283845,0.09287593377439488
46.0,grid,128.0,smooth,16.0,0.3,0.3,0.25,0.12601089477539062,0.22702852884928384,0.22525660196940103,0.12908114089012454,0.10101763407389322,0.09924570719401041,-0.0017719268798828125,0.100990242922057
47.0,grid,128.0,smooth,16.0,0.3,0.85,0.5,0.19866307576497397,0.37294642130533856,0.3713156382242839,0.19744766385371135,0.1742833455403646,0.1726525624593099,-0.0016307830810546875,0.1737735832950175
48.0,mod1,32.0,random,4.0,0.3,0.85,0.25,0.13291422526041666,0.2414881388346354,0.23873138427734375,0.13412484989100584,0.10857391357421875,0.10581715901692709,-0.0027567545572916574,0.10859852353592991
49.0,mod1,32.0,random,16.0,0.1,0.85,0.25,0.26577504475911456,0.44263966878255206,0.42753346761067706,0.263960348102507,0.1768646240234375,0.1617584228515625,-0.015106201171875,0.17904634428589017
50.0,mod1,32.0,random,16.0,0.3,0.3,0.25,0.13813273111979166,0.2495549519856771,0.24654134114583334,0.13841847176636365,0.11142222086588544,0.10840861002604169,-0.00301361083984375,0.11199387209765832
51.0,mod1,32.0,random,16.0,0.3,0.3,0.5,0.17782084147135416,0.33581797281901044,0.32953135172526044,0.17816686038914378,0.15799713134765628,0.15171051025390628,-0.00628662109375,0.15940804752430218
52.0,mod1,32.0,segregated,4.0,0.1,0.3,0.25,0.08393096923828125,0.1522394816080729,0.1376469930013021,0.08231150447341797,0.06830851236979166,0.05371602376302084,-0.014592488606770815,0.06864182535018797
53.0,mod1,32.0,segregated,4.0,0.3,0.3,0.25,0.044385274251302086,0.07968393961588542,0.07639821370442708,0.04436844993899502,0.035298665364583336,0.03201293945312499,-0.0032857259114583426,0.03586636710510347
54.0,mod1,32.0,segregated,16.0,0.1,0.3,0.25,0.1652704874674479,0.28370412190755206,0.2724355061848958,0.1633234543644945,0.11843363444010416,0.10716501871744791,-0.01126861572265625,0.11896761869355488
55.0,mod1,32.0,segregated,16.0,0.1,0.85,0.25,0.21258544921875,0.34549713134765625,0.33877817789713544,0.2162528419309214,0.13291168212890625,0.12619272867838544,-0.006718953450520815,0.1341233163761876
56.0,mod1,32.0,segregated,16.0,0.1,0.85,0.5,0.1859588623046875,0.3015696207682292,0.29973602294921875,0.19165348763000914,0.11561075846354169,0.11377716064453125,-0.0018335978190104352,0.11579373947690239
57.0,mod1,32.0,segregated,16.0,0.3,0.3,0.5,0.030820210774739582,0.052691141764322914,0.051325480143229164,0.03031951547782012,0.021870930989583332,0.020505269368489582,-0.00136566162109375,0.021385212401971578
58.0,mod1,32.0,segregated,16.0,0.3,0.85,0.25,0.1167755126953125,0.2175140380859375,0.21429951985677084,0.11966942894558243,0.100738525390625,0.09752400716145834,-0.0032145182291666574,0.10009377451394845
59.0,mod1,32.0,smooth,4.0,0.1,0.85,0.5,0.11744435628255208,0.20235697428385416,0.1932551066080729,0.116119425157817,0.08491261800130208,0.07581075032552083,-0.00910186767578125,0.08540083241451499
60.0,mod1,32.0,smooth,16.0,0.1,0.85,0.25,0.2070337931315104,0.34039560953776044,0.33223724365234375,0.21188770205122665,0.13336181640625003,0.12520345052083334,-0.008158365885416685,0.1325299848249801
61.0,mod1,32.0,smooth,16.0,0.3,0.3,0.25,0.09192657470703125,0.17007954915364584,0.1658477783203125,0.09333159918191362,0.07815297444661459,0.07392120361328125,-0.004231770833333343,0.07829940738795955
62.0,mod1,128.0,random,4.0,0.3,0.3,0.25,0.10085360209147136,0.18671290079752603,0.18293635050455728,0.10361662315924965,0.08585929870605467,0.08208274841308592,-0.00377655029296875,0.0852787629673821
63.0,mod1,128.0,random,4.0,0.3,0.85,0.25,0.12580553690592447,0.23111597696940103,0.2289600372314453,0.1286130834887836,0.10531044006347656,0.10315450032552084,-0.00215593973795572,0.10497786522857791
64.0,mod1,128.0,random,16.0,0.3,0.85,0.25,0.14555040995279947,0.26163800557454425,0.2603371938069661,0.14646250346107678,0.11608759562174478,0.11478678385416666,-0.001300811767578125,0.11677824076719465
65.0,mod1,128.0,segregated,4.0,0.1,0.85,0.25,0.04280408223470052,0.07353909810384114,0.07045300801595052,0.03833471029738295,0.030735015869140618,0.027648925781249993,-0.003086090087890625,0.03071633270762812
66.0,mod1,128.0,segregated,16.0,0.1,0.85,0.5,0.04866854349772135,0.07706133524576823,0.07653427124023438,0.04487806263354493,0.028392791748046882,0.027865727742513023,-0.0005270640055338588,0.028136257347879327
67.0,mod1,128.0,smooth,4.0,0.1,0.3,0.25,0.07331403096516927,0.13373565673828125,0.11863199869791667,0.06985053606325776,0.060421625773111984,0.045317967732747405,-0.015103658040364579,0.06076982562741949
68.0,mod1,128.0,smooth,4.0,0.1,0.3,0.5,0.09788449605305989,0.18112691243489584,0.16115824381510416,0.0964396354132615,0.08324241638183595,0.06327374776204427,-0.019968668619791685,0.08234152915793867
69.0,mod1,128.0,smooth,4.0,0.1,0.85,0.5,0.16586748758951822,0.2940775553385417,0.2791322072347005,0.16449138424007578,0.12821006774902347,0.11326471964518228,-0.014945348103841183,0.12761679664275444
70.0,mod1,128.0,smooth,4.0,0.3,0.3,0.25,0.04151153564453125,0.07453536987304688,0.07093048095703125,0.04026111721862384,0.033023834228515625,0.0294189453125,-0.003604888916015625,0.033526379077101605
71.0,mod1,128.0,smooth,16.0,0.3,0.3,0.25,0.07865842183430989,0.1421655019124349,0.1392695109049479,0.07905713395807347,0.06350708007812501,0.060611089070638016,-0.0028959910074869977,0.06403035824841348
72.0,matching,32.0,random,4.0,0.1,0.3,0.5,0.2256749471028646,0.4171956380208333,0.3477834065755208,0.22142621196031134,0.19152069091796872,0.12210845947265622,-0.0694122314453125,0.19422804245407962
73.0,matching,32.0,random,4.0,0.1,0.85,0.5,0.2942454020182292,0.48830413818359375,0.47330983479817706,0.29158603388872134,0.19405873616536456,0.17906443277994788,-0.014994303385416685,0.19661854986978922
74.0,matching,32.0,random,4.0,0.3,0.3,0.5,0.15241241455078125,0.28470102945963544,0.2710520426432292,0.15341611628947024,0.13228861490885419,0.11863962809244794,-0.01364898681640625,0.1335013464340799
75.0,matching,32.0,random,16.0,0.1,0.85,0.5,0.32277170817057294,0.49827321370442706,0.4953715006510417,0.3241441702419017,0.17550150553385413,0.17259979248046875,-0.0029017130533853797,0.1768986952064447
76.0,matching,32.0,random,16.0,0.3,0.85,0.25,0.1566187540690104,0.2808481852213542,0.2776743570963542,0.15337486257876246,0.12422943115234378,0.12105560302734378,-0.003173828125,0.123327843909764
77.0,matching,32.0,segregated,4.0,0.1,0.85,0.25,0.2412439982096354,0.4000142415364583,0.3898722330729167,0.2436481221874187,0.1587702433268229,0.14862823486328128,-0.01014200846354163,0.15978025777190713
78.0,matching,32.0,segregated,16.0,0.1,0.3,0.5,0.29792022705078125,0.4861043294270833,0.47787221272786456,0.2982371983254046,0.18818410237630206,0.17995198567708331,-0.00823211669921875,0.18905643864274685
79.0,matching,32.0,segregated,16.0,0.3,0.85,0.5,0.19922892252604166,0.38070933024088544,0.3768361409505208,0.20106642532536922,0.18148040771484378,0.17760721842447916,-0.0038731892903646203,0.1813518529284586
80.0,matching,32.0,smooth,4.0,0.3,0.85,0.5,0.16579437255859375,0.3076527913411458,0.3016815185546875,0.1653046980141775,0.14185841878255206,0.13588714599609375,-0.005971272786458315,0.14217056370904702
81.0,matching,32.0,smooth,16.0,0.1,0.3,0.5,0.29930369059244794,0.4863230387369792,0.47690582275390625,0.2984598215323173,0.18701934814453125,0.17760213216145831,-0.009417215983072935,0.18896654927813988
82.0,matching,32.0,smooth,16.0,0.3,0.85,0.25,0.15600077311197916,0.28003184000651044,0.27691904703776044,0.15355791865878302,0.12403106689453128,0.12091827392578128,-0.00311279296875,0.12306527023288341
83.0,matching,128.0,random,4.0,0.3,0.3,0.25,0.11252466837565105,0.20729192097981772,0.20176188151041666,0.1153715254898184,0.09476725260416667,0.08923721313476561,-0.00553003946940106,0.09441357586300721
84.0,matching,128.0,random,4.0,0.3,0.3,0.5,0.14361063639322916,0.27040545145670575,0.2592328389485677,0.14633475278784977,0.1267948150634766,0.11562220255533853,-0.011172612508138058,0.12626652986624987
85.0,matching,128.0,random,16.0,0.1,0.3,0.25,0.2912743886311849,0.4638907114664714,0.45570119222005206,0.29913289269758464,0.1726163228352865,0.1644268035888672,-0.008189519246419308,0.1731385430282667
86.0,matching,128.0,random,16.0,0.3,0.85,0.5,0.21003278096516928,0.4006805419921875,0.3998209635416667,0.21216807353329648,0.19064776102701822,0.1897881825764974,-0.0008595784505208148,0.1902786657768387
87.0,matching,128.0,segregated,4.0,0.1,0.3,0.25,0.11481221516927083,0.2065118153889974,0.18961016337076822,0.11449187561097653,0.09169960021972658,0.07479794820149739,-0.016901652018229185,0.09171368421365989
88.0,matching,128.0,segregated,4.0,0.3,0.3,0.25,0.055486043294270836,0.09908612569173177,0.09489059448242188,0.056104981795813975,0.04360008239746093,0.03940455118815104,-0.004195531209309891,0.043362328784233684
89.0,matching,128.0,segregated,4.0,0.3,0.3,0.5,0.07067426045735677,0.12633705139160156,0.12131309509277344,0.07254251944480794,0.055662790934244796,0.05063883463541667,-0.005023956298828125,0.055368743814841345
90.0,matching,128.0,segregated,16.0,0.1,0.85,0.25,0.32271893819173175,0.4788430531819661,0.47729746500651044,0.3437276962238118,0.15612411499023438,0.15457852681477868,-0.0015455881754556922,0.15722433098309552
91.0,matching,128.0,segregated,16.0,0.3,0.85,0.25,0.16151746114095053,0.2838287353515625,0.28237342834472656,0.16018315572832567,0.12231127421061197,0.12085596720377603,-0.0014553070068359375,0.12328244979103828
92.0,matching,128.0,smooth,4.0,0.1,0.85,0.5,0.29058074951171875,0.47226206461588544,0.4655418395996094,0.2946496473324814,0.18168131510416669,0.17496109008789062,-0.00672022501627606,0.18083776495235254
93.0,matching,128.0,smooth,4.0,0.3,0.85,0.5,0.1630865732828776,0.30146344502766925,0.2993303934733073,0.16426632795717308,0.13837687174479166,0.13624382019042972,-0.002133051554361942,0.13802909232869123
94.0,matching,128.0,smooth,16.0,0.1,0.3,0.25,0.2709363301595052,0.42569605509440106,0.42101796468098956,0.28138801820316545,0.15475972493489587,0.15008163452148438,-0.004678090413411495,0.15505074694874627
95.0,matching,128.0,smooth,16.0,0.3,0.85,0.25,0.16321500142415366,0.2881234486897786,0.2861773173014323,0.1609950587956274,0.12490844726562497,0.12296231587727866,-0.0019461313883463172,0.12461015912421516


==> anc/rci_supplement/evidence/rci_probe3/results/metrics.csv <==
mode,budget,level,rmse,mae,bias,r2,max_abs
gaussian,0,condition_means,0.0035833767884218873,0.0025045947947679604,0.0007171165350238052,0.9979657388894649,0.02100875803208002
gaussian,0,runs,0.004627746534025385,0.003337185085412979,0.0007171165350238083,0.9966921513155721,0.023648897958254478
gaussian,32,condition_means,0.005747634836752026,0.004376096989069171,0.0016075855876024562,0.9947664053710003,0.025284734525096553
gaussian,32,runs,0.010121066178086188,0.007880016025201672,0.0016075855876024566,0.9841780854203908,0.036417426486964555
gaussian,128,condition_means,0.0035859684797733666,0.002499570368625252,0.0014920061954687102,0.9979627952506575,0.020432913865049807
gaussian,128,runs,0.005749725878193856,0.0043661853226437865,0.0014920061954687112,0.9948937651400047,0.025187942957193066
gaussian,512,condition_means,0.0034472192204637485,0.0023027720486093295,0.0009456661074313116,0.9981173935191889,0.020759117994394782
gaussian,512,runs,0.0048726341088238005,0.0035395816811141343,0.0009456661074313139,0.9963328041176258,0.02439592884956293
signed_gaussian,0,condition_means,0.13114401720967578,0.12140900578070087,-0.12140900578070087,-0.0566521525091237,0.206634821775057
signed_gaussian,0,runs,0.13154326660867713,0.12140900578070088,-0.12140900578070088,-0.03180222919478881,0.2094715820452311
signed_gaussian,32,condition_means,0.13163902505036126,0.12051853672812224,-0.12051853672812224,-0.06464395036885162,0.20739481006143223
signed_gaussian,32,runs,0.13238575135131772,0.12051853672812222,-0.12051853672812222,-0.04506115691976542,0.22257465304946455
signed_gaussian,128,condition_means,0.1310444620649617,0.12063411612025599,-0.12063411612025599,-0.05504849216871022,0.2056260085395285
signed_gaussian,128,runs,0.13154468098644398,0.12063411612025599,-0.12063411612025599,-0.03182441757456744,0.21342351239418944
signed_gaussian,512,condition_means,0.13129275039713004,0.12118045620829339,-0.12118045620829339,-0.05905025445566503,0.20664440652576999
signed_gaussian,512,runs,0.13172393659063644,0.12118045620829336,-0.12118045620829336,-0.03463846266522275,0.21132098745478511
binary,0,condition_means,0.12215010703551343,0.11269913798539245,-0.11269913798539245,0.049425283744002124,0.1876528900083702
binary,0,runs,0.12247753846326365,0.11269913798539245,-0.11269913798539245,0.07007786382948855,0.18888143635426097
binary,32,condition_means,0.12011472927029787,0.1094103757936894,-0.1094103757936894,0.08084005946448336,0.18827517534080335
binary,32,runs,0.12092334585468002,0.10941618525310842,-0.10941037579368941,0.0935288266493125,0.204129009952898
binary,128,condition_means,0.12251706341588002,0.11228642086432494,-0.11228642086432494,0.0437053803009928,0.18910042788809836
binary,128,runs,0.12293280971712106,0.11228642086432496,-0.11228642086432496,0.06315163575665994,0.19068171861336514
binary,512,condition_means,0.12117729250333754,0.11140359616395241,-0.11140359616395241,0.06450591841403508,0.18740192420931617
binary,512,runs,0.12150707490223227,0.11140359616395241,-0.11140359616395241,0.08475615029180372,0.18865177221902335


==> anc/rci_supplement/evidence/rci_probe3/results/probe2_frozen.json <==
{
  "time": "2026-10-02T08:36:10Z",
  "models": {
    "old_three": {
      "coef": [
        0.7081947952583514,
        -0.3584246630074307,
        0.444216920411207,
        -0.060776509407161006,
        -0.09499100315344634
      ],
      "ridge": 1.0,
      "cv_rmse": {
        "1e-06": 0.07853338258250735,
        "0.0001": 0.07852878328341655,
        "0.01": 0.07812631728560578,
        "1.0": 0.07669370843930876
      }
    },
    "coreach_one": {
      "coef": [
        0.29826401565578503,
        -0.046574679781876724,
        0.308937444676455
      ],
      "ridge": 1e-06,
      "cv_rmse": {
        "1e-06": 0.014191827418356737,
        "0.0001": 0.014192025652281323,
        "0.01": 0.014212945864143156,
        "1.0": 0.014404913840149806
      }
    },
    "coreach_three": {
      "coef": [
        0.020771702942835257,
        0.4552567620070011,
        0.11121442609127323,
        -0.08983172717917717,
        0.28040798228192665,
        0.7174118023920321
      ],
      "ridge": 1e-06,
      "cv_rmse": {
        "1e-06": 0.005447697379835927,
        "0.0001": 0.005448098522082852,
        "0.01": 0.005594247469546875,
        "1.0": 0.00898216653139424
      }
    },
    "threshold_three": {
      "coef": [
        0.10254012897280877,
        0.07699700357711159,
        0.10965005605312458
      ],
      "ridge": 0.01,
      "cv_rmse": {
        "1e-06": 0.016096827867437234,
        "0.0001": 0.016096827826771923,
        "0.01": 0.01609682423335381,
        "1.0": 0.016100962874217303
      }
    }
  },
  "primary": "coreach_three",
  "source_sha": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
  "reference_sha": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
  "design_sha": "7630475e9936ced8869fe576ee6d97a407efa982b5be81c1cba2f6fd20b3a6a1",
  "protocol_sha": "3e96926a9f18e8713bacacf7a4143a0143503dd556333a0585640d200a10b9aa",
  "discover_sha": "8b1b7303e1f788d9676a1de726963e5a09700b827e9f2c9d9a83543bf6ec261d"
}

==> anc/rci_supplement/evidence/rci_probe3/results/raw_index.csv <==
run_id,cid,seed,mode
0,0,301,gaussian
1,0,301,signed_gaussian
2,0,301,binary
3,0,302,gaussian
4,0,302,signed_gaussian
5,0,302,binary
6,0,303,gaussian
7,0,303,signed_gaussian
8,0,303,binary
9,0,304,gaussian
10,0,304,signed_gaussian
11,0,304,binary
12,0,305,gaussian
13,0,305,signed_gaussian
14,0,305,binary
15,0,306,gaussian
16,0,306,signed_gaussian
17,0,306,binary
18,1,301,gaussian
19,1,301,signed_gaussian
20,1,301,binary
21,1,302,gaussian
22,1,302,signed_gaussian
23,1,302,binary
24,1,303,gaussian
25,1,303,signed_gaussian
26,1,303,binary
27,1,304,gaussian
28,1,304,signed_gaussian
29,1,304,binary
30,1,305,gaussian
31,1,305,signed_gaussian
32,1,305,binary
33,1,306,gaussian
34,1,306,signed_gaussian
35,1,306,binary
36,2,301,gaussian
37,2,301,signed_gaussian
38,2,301,binary
39,2,302,gaussian
40,2,302,signed_gaussian
41,2,302,binary
42,2,303,gaussian
43,2,303,signed_gaussian
44,2,303,binary
45,2,304,gaussian
46,2,304,signed_gaussian
47,2,304,binary
48,2,305,gaussian
49,2,305,signed_gaussian
50,2,305,binary
51,2,306,gaussian
52,2,306,signed_gaussian
53,2,306,binary
54,3,301,gaussian
55,3,301,signed_gaussian
56,3,301,binary
57,3,302,gaussian
58,3,302,signed_gaussian
59,3,302,binary
60,3,303,gaussian
61,3,303,signed_gaussian
62,3,303,binary
63,3,304,gaussian
64,3,304,signed_gaussian
65,3,304,binary
66,3,305,gaussian
67,3,305,signed_gaussian
68,3,305,binary
69,3,306,gaussian
70,3,306,signed_gaussian
71,3,306,binary
72,4,301,gaussian
73,4,301,signed_gaussian
74,4,301,binary
75,4,302,gaussian
76,4,302,signed_gaussian
77,4,302,binary
78,4,303,gaussian
79,4,303,signed_gaussian
80,4,303,binary
81,4,304,gaussian
82,4,304,signed_gaussian
83,4,304,binary
84,4,305,gaussian
85,4,305,signed_gaussian
86,4,305,binary
87,4,306,gaussian
88,4,306,signed_gaussian
89,4,306,binary
90,5,301,gaussian
91,5,301,signed_gaussian
92,5,301,binary
93,5,302,gaussian
94,5,302,signed_gaussian
95,5,302,binary
96,5,303,gaussian
97,5,303,signed_gaussian
98,5,303,binary
99,5,304,gaussian
100,5,304,signed_gaussian
101,5,304,binary
102,5,305,gaussian
103,5,305,signed_gaussian
104,5,305,binary
105,5,306,gaussian
106,5,306,signed_gaussian
107,5,306,binary
108,6,301,gaussian
109,6,301,signed_gaussian
110,6,301,binary
111,6,302,gaussian
112,6,302,signed_gaussian
113,6,302,binary
114,6,303,gaussian
115,6,303,signed_gaussian
116,6,303,binary
117,6,304,gaussian
118,6,304,signed_gaussian
119,6,304,binary
120,6,305,gaussian
121,6,305,signed_gaussian
122,6,305,binary
123,6,306,gaussian
124,6,306,signed_gaussian
125,6,306,binary
126,7,301,gaussian
127,7,301,signed_gaussian
128,7,301,binary
129,7,302,gaussian
130,7,302,signed_gaussian
131,7,302,binary
132,7,303,gaussian
133,7,303,signed_gaussian
134,7,303,binary
135,7,304,gaussian
136,7,304,signed_gaussian
137,7,304,binary
138,7,305,gaussian
139,7,305,signed_gaussian
140,7,305,binary
141,7,306,gaussian
142,7,306,signed_gaussian
143,7,306,binary
144,8,301,gaussian
145,8,301,signed_gaussian
146,8,301,binary
147,8,302,gaussian
148,8,302,signed_gaussian
149,8,302,binary
150,8,303,gaussian
151,8,303,signed_gaussian
152,8,303,binary
153,8,304,gaussian
154,8,304,signed_gaussian
155,8,304,binary
156,8,305,gaussian
157,8,305,signed_gaussian
158,8,305,binary
159,8,306,gaussian
160,8,306,signed_gaussian
161,8,306,binary
162,9,301,gaussian
163,9,301,signed_gaussian
164,9,301,binary
165,9,302,gaussian
166,9,302,signed_gaussian
167,9,302,binary
168,9,303,gaussian
169,9,303,signed_gaussian
170,9,303,binary
171,9,304,gaussian
172,9,304,signed_gaussian
173,9,304,binary
174,9,305,gaussian
175,9,305,signed_gaussian
176,9,305,binary
177,9,306,gaussian
178,9,306,signed_gaussian
179,9,306,binary
180,10,301,gaussian
181,10,301,signed_gaussian
182,10,301,binary
183,10,302,gaussian
184,10,302,signed_gaussian
185,10,302,binary
186,10,303,gaussian
187,10,303,signed_gaussian
188,10,303,binary
189,10,304,gaussian
190,10,304,signed_gaussian
191,10,304,binary
192,10,305,gaussian
193,10,305,signed_gaussian
194,10,305,binary
195,10,306,gaussian
196,10,306,signed_gaussian
197,10,306,binary
198,11,301,gaussian
199,11,301,signed_gaussian
200,11,301,binary
201,11,302,gaussian
202,11,302,signed_gaussian
203,11,302,binary
204,11,303,gaussian
205,11,303,signed_gaussian
206,11,303,binary
207,11,304,gaussian
208,11,304,signed_gaussian
209,11,304,binary
210,11,305,gaussian
211,11,305,signed_gaussian
212,11,305,binary
213,11,306,gaussian
214,11,306,signed_gaussian
215,11,306,binary
216,12,301,gaussian
217,12,301,signed_gaussian
218,12,301,binary
219,12,302,gaussian
220,12,302,signed_gaussian
221,12,302,binary
222,12,303,gaussian
223,12,303,signed_gaussian
224,12,303,binary
225,12,304,gaussian
226,12,304,signed_gaussian
227,12,304,binary
228,12,305,gaussian
229,12,305,signed_gaussian
230,12,305,binary
231,12,306,gaussian
232,12,306,signed_gaussian
233,12,306,binary
234,13,301,gaussian
235,13,301,signed_gaussian
236,13,301,binary
237,13,302,gaussian
238,13,302,signed_gaussian
239,13,302,binary
240,13,303,gaussian
241,13,303,signed_gaussian
242,13,303,binary
243,13,304,gaussian
244,13,304,signed_gaussian
245,13,304,binary
246,13,305,gaussian
247,13,305,signed_gaussian
248,13,305,binary
249,13,306,gaussian
250,13,306,signed_gaussian
251,13,306,binary
252,14,301,gaussian
253,14,301,signed_gaussian
254,14,301,binary
255,14,302,gaussian
256,14,302,signed_gaussian
257,14,302,binary
258,14,303,gaussian
259,14,303,signed_gaussian
260,14,303,binary
261,14,304,gaussian
262,14,304,signed_gaussian
263,14,304,binary
264,14,305,gaussian
265,14,305,signed_gaussian
266,14,305,binary
267,14,306,gaussian
268,14,306,signed_gaussian
269,14,306,binary
270,15,301,gaussian
271,15,301,signed_gaussian
272,15,301,binary
273,15,302,gaussian
274,15,302,signed_gaussian
275,15,302,binary
276,15,303,gaussian
277,15,303,signed_gaussian
278,15,303,binary
279,15,304,gaussian
280,15,304,signed_gaussian
281,15,304,binary
282,15,305,gaussian
283,15,305,signed_gaussian
284,15,305,binary
285,15,306,gaussian
286,15,306,signed_gaussian
287,15,306,binary
288,16,301,gaussian
289,16,301,signed_gaussian
290,16,301,binary
291,16,302,gaussian
292,16,302,signed_gaussian
293,16,302,binary
294,16,303,gaussian
295,16,303,signed_gaussian
296,16,303,binary
297,16,304,gaussian
298,16,304,signed_gaussian
299,16,304,binary
300,16,305,gaussian
301,16,305,signed_gaussian
302,16,305,binary
303,16,306,gaussian
304,16,306,signed_gaussian
305,16,306,binary
306,17,301,gaussian
307,17,301,signed_gaussian
308,17,301,binary
309,17,302,gaussian
310,17,302,signed_gaussian
311,17,302,binary
312,17,303,gaussian
313,17,303,signed_gaussian
314,17,303,binary
315,17,304,gaussian
316,17,304,signed_gaussian
317,17,304,binary
318,17,305,gaussian
319,17,305,signed_gaussian
320,17,305,binary
321,17,306,gaussian
322,17,306,signed_gaussian
323,17,306,binary
324,18,301,gaussian
325,18,301,signed_gaussian
326,18,301,binary
327,18,302,gaussian
328,18,302,signed_gaussian
329,18,302,binary
330,18,303,gaussian
331,18,303,signed_gaussian
332,18,303,binary
333,18,304,gaussian
334,18,304,signed_gaussian
335,18,304,binary
336,18,305,gaussian
337,18,305,signed_gaussian
338,18,305,binary
339,18,306,gaussian
340,18,306,signed_gaussian
341,18,306,binary
342,19,301,gaussian
343,19,301,signed_gaussian
344,19,301,binary
345,19,302,gaussian
346,19,302,signed_gaussian
347,19,302,binary
348,19,303,gaussian
349,19,303,signed_gaussian
350,19,303,binary
351,19,304,gaussian
352,19,304,signed_gaussian
353,19,304,binary
354,19,305,gaussian
355,19,305,signed_gaussian
356,19,305,binary
357,19,306,gaussian
358,19,306,signed_gaussian
359,19,306,binary
360,20,301,gaussian
361,20,301,signed_gaussian
362,20,301,binary
363,20,302,gaussian
364,20,302,signed_gaussian
365,20,302,binary
366,20,303,gaussian
367,20,303,signed_gaussian
368,20,303,binary
369,20,304,gaussian
370,20,304,signed_gaussian
371,20,304,binary
372,20,305,gaussian
373,20,305,signed_gaussian
374,20,305,binary
375,20,306,gaussian
376,20,306,signed_gaussian
377,20,306,binary
378,21,301,gaussian
379,21,301,signed_gaussian
380,21,301,binary
381,21,302,gaussian
382,21,302,signed_gaussian
383,21,302,binary
384,21,303,gaussian
385,21,303,signed_gaussian
386,21,303,binary
387,21,304,gaussian
388,21,304,signed_gaussian
389,21,304,binary
390,21,305,gaussian
391,21,305,signed_gaussian
392,21,305,binary
393,21,306,gaussian
394,21,306,signed_gaussian
395,21,306,binary
396,22,301,gaussian
397,22,301,signed_gaussian
398,22,301,binary
399,22,302,gaussian
400,22,302,signed_gaussian
401,22,302,binary
402,22,303,gaussian
403,22,303,signed_gaussian
404,22,303,binary
405,22,304,gaussian
406,22,304,signed_gaussian
407,22,304,binary
408,22,305,gaussian
409,22,305,signed_gaussian
410,22,305,binary
411,22,306,gaussian
412,22,306,signed_gaussian
413,22,306,binary
414,23,301,gaussian
415,23,301,signed_gaussian
416,23,301,binary
417,23,302,gaussian
418,23,302,signed_gaussian
419,23,302,binary
420,23,303,gaussian
421,23,303,signed_gaussian
422,23,303,binary
423,23,304,gaussian
424,23,304,signed_gaussian
425,23,304,binary
426,23,305,gaussian
427,23,305,signed_gaussian
428,23,305,binary
429,23,306,gaussian
430,23,306,signed_gaussian
431,23,306,binary
432,24,301,gaussian
433,24,301,signed_gaussian
434,24,301,binary
435,24,302,gaussian
436,24,302,signed_gaussian
437,24,302,binary
438,24,303,gaussian
439,24,303,signed_gaussian
440,24,303,binary
441,24,304,gaussian
442,24,304,signed_gaussian
443,24,304,binary
444,24,305,gaussian
445,24,305,signed_gaussian
446,24,305,binary
447,24,306,gaussian
448,24,306,signed_gaussian
449,24,306,binary
450,25,301,gaussian
451,25,301,signed_gaussian
452,25,301,binary
453,25,302,gaussian
454,25,302,signed_gaussian
455,25,302,binary
456,25,303,gaussian
457,25,303,signed_gaussian
458,25,303,binary
459,25,304,gaussian
460,25,304,signed_gaussian
461,25,304,binary
462,25,305,gaussian
463,25,305,signed_gaussian
464,25,305,binary
465,25,306,gaussian
466,25,306,signed_gaussian
467,25,306,binary
468,26,301,gaussian
469,26,301,signed_gaussian
470,26,301,binary
471,26,302,gaussian
472,26,302,signed_gaussian
473,26,302,binary
474,26,303,gaussian
475,26,303,signed_gaussian
476,26,303,binary
477,26,304,gaussian
478,26,304,signed_gaussian
479,26,304,binary
480,26,305,gaussian
481,26,305,signed_gaussian
482,26,305,binary
483,26,306,gaussian
484,26,306,signed_gaussian
485,26,306,binary
486,27,301,gaussian
487,27,301,signed_gaussian
488,27,301,binary
489,27,302,gaussian
490,27,302,signed_gaussian
491,27,302,binary
492,27,303,gaussian
493,27,303,signed_gaussian
494,27,303,binary
495,27,304,gaussian
496,27,304,signed_gaussian
497,27,304,binary
498,27,305,gaussian
499,27,305,signed_gaussian
500,27,305,binary
501,27,306,gaussian
502,27,306,signed_gaussian
503,27,306,binary
504,28,301,gaussian
505,28,301,signed_gaussian
506,28,301,binary
507,28,302,gaussian
508,28,302,signed_gaussian
509,28,302,binary
510,28,303,gaussian
511,28,303,signed_gaussian
512,28,303,binary
513,28,304,gaussian
514,28,304,signed_gaussian
515,28,304,binary
516,28,305,gaussian
517,28,305,signed_gaussian
518,28,305,binary
519,28,306,gaussian
520,28,306,signed_gaussian
521,28,306,binary
522,29,301,gaussian
523,29,301,signed_gaussian
524,29,301,binary
525,29,302,gaussian
526,29,302,signed_gaussian
527,29,302,binary
528,29,303,gaussian
529,29,303,signed_gaussian
530,29,303,binary
531,29,304,gaussian
532,29,304,signed_gaussian
533,29,304,binary
534,29,305,gaussian
535,29,305,signed_gaussian
536,29,305,binary
537,29,306,gaussian
538,29,306,signed_gaussian
539,29,306,binary
540,30,301,gaussian
541,30,301,signed_gaussian
542,30,301,binary
543,30,302,gaussian
544,30,302,signed_gaussian
545,30,302,binary
546,30,303,gaussian
547,30,303,signed_gaussian
548,30,303,binary
549,30,304,gaussian
550,30,304,signed_gaussian
551,30,304,binary
552,30,305,gaussian
553,30,305,signed_gaussian
554,30,305,binary
555,30,306,gaussian
556,30,306,signed_gaussian
557,30,306,binary
558,31,301,gaussian
559,31,301,signed_gaussian
560,31,301,binary
561,31,302,gaussian
562,31,302,signed_gaussian
563,31,302,binary
564,31,303,gaussian
565,31,303,signed_gaussian
566,31,303,binary
567,31,304,gaussian
568,31,304,signed_gaussian
569,31,304,binary
570,31,305,gaussian
571,31,305,signed_gaussian
572,31,305,binary
573,31,306,gaussian
574,31,306,signed_gaussian
575,31,306,binary
576,32,301,gaussian
577,32,301,signed_gaussian
578,32,301,binary
579,32,302,gaussian
580,32,302,signed_gaussian
581,32,302,binary
582,32,303,gaussian
583,32,303,signed_gaussian
584,32,303,binary
585,32,304,gaussian
586,32,304,signed_gaussian
587,32,304,binary
588,32,305,gaussian
589,32,305,signed_gaussian
590,32,305,binary
591,32,306,gaussian
592,32,306,signed_gaussian
593,32,306,binary
594,33,301,gaussian
595,33,301,signed_gaussian
596,33,301,binary
597,33,302,gaussian
598,33,302,signed_gaussian
599,33,302,binary
600,33,303,gaussian
601,33,303,signed_gaussian
602,33,303,binary
603,33,304,gaussian
604,33,304,signed_gaussian
605,33,304,binary
606,33,305,gaussian
607,33,305,signed_gaussian
608,33,305,binary
609,33,306,gaussian
610,33,306,signed_gaussian
611,33,306,binary
612,34,301,gaussian
613,34,301,signed_gaussian
614,34,301,binary
615,34,302,gaussian
616,34,302,signed_gaussian
617,34,302,binary
618,34,303,gaussian
619,34,303,signed_gaussian
620,34,303,binary
621,34,304,gaussian
622,34,304,signed_gaussian
623,34,304,binary
624,34,305,gaussian
625,34,305,signed_gaussian
626,34,305,binary
627,34,306,gaussian
628,34,306,signed_gaussian
629,34,306,binary
630,35,301,gaussian
631,35,301,signed_gaussian
632,35,301,binary
633,35,302,gaussian
634,35,302,signed_gaussian
635,35,302,binary
636,35,303,gaussian
637,35,303,signed_gaussian
638,35,303,binary
639,35,304,gaussian
640,35,304,signed_gaussian
641,35,304,binary
642,35,305,gaussian
643,35,305,signed_gaussian
644,35,305,binary
645,35,306,gaussian
646,35,306,signed_gaussian
647,35,306,binary
648,36,301,gaussian
649,36,301,signed_gaussian
650,36,301,binary
651,36,302,gaussian
652,36,302,signed_gaussian
653,36,302,binary
654,36,303,gaussian
655,36,303,signed_gaussian
656,36,303,binary
657,36,304,gaussian
658,36,304,signed_gaussian
659,36,304,binary
660,36,305,gaussian
661,36,305,signed_gaussian
662,36,305,binary
663,36,306,gaussian
664,36,306,signed_gaussian
665,36,306,binary
666,37,301,gaussian
667,37,301,signed_gaussian
668,37,301,binary
669,37,302,gaussian
670,37,302,signed_gaussian
671,37,302,binary
672,37,303,gaussian
673,37,303,signed_gaussian
674,37,303,binary
675,37,304,gaussian
676,37,304,signed_gaussian
677,37,304,binary
678,37,305,gaussian
679,37,305,signed_gaussian
680,37,305,binary
681,37,306,gaussian
682,37,306,signed_gaussian
683,37,306,binary
684,38,301,gaussian
685,38,301,signed_gaussian
686,38,301,binary
687,38,302,gaussian
688,38,302,signed_gaussian
689,38,302,binary
690,38,303,gaussian
691,38,303,signed_gaussian
692,38,303,binary
693,38,304,gaussian
694,38,304,signed_gaussian
695,38,304,binary
696,38,305,gaussian
697,38,305,signed_gaussian
698,38,305,binary
699,38,306,gaussian
700,38,306,signed_gaussian
701,38,306,binary
702,39,301,gaussian
703,39,301,signed_gaussian
704,39,301,binary
705,39,302,gaussian
706,39,302,signed_gaussian
707,39,302,binary
708,39,303,gaussian
709,39,303,signed_gaussian
710,39,303,binary
711,39,304,gaussian
712,39,304,signed_gaussian
713,39,304,binary
714,39,305,gaussian
715,39,305,signed_gaussian
716,39,305,binary
717,39,306,gaussian
718,39,306,signed_gaussian
719,39,306,binary
720,40,301,gaussian
721,40,301,signed_gaussian
722,40,301,binary
723,40,302,gaussian
724,40,302,signed_gaussian
725,40,302,binary
726,40,303,gaussian
727,40,303,signed_gaussian
728,40,303,binary
729,40,304,gaussian
730,40,304,signed_gaussian
731,40,304,binary
732,40,305,gaussian
733,40,305,signed_gaussian
734,40,305,binary
735,40,306,gaussian
736,40,306,signed_gaussian
737,40,306,binary
738,41,301,gaussian
739,41,301,signed_gaussian
740,41,301,binary
741,41,302,gaussian
742,41,302,signed_gaussian
743,41,302,binary
744,41,303,gaussian
745,41,303,signed_gaussian
746,41,303,binary
747,41,304,gaussian
748,41,304,signed_gaussian
749,41,304,binary
750,41,305,gaussian
751,41,305,signed_gaussian
752,41,305,binary
753,41,306,gaussian
754,41,306,signed_gaussian
755,41,306,binary
756,42,301,gaussian
757,42,301,signed_gaussian
758,42,301,binary
759,42,302,gaussian
760,42,302,signed_gaussian
761,42,302,binary
762,42,303,gaussian
763,42,303,signed_gaussian
764,42,303,binary
765,42,304,gaussian
766,42,304,signed_gaussian
767,42,304,binary
768,42,305,gaussian
769,42,305,signed_gaussian
770,42,305,binary
771,42,306,gaussian
772,42,306,signed_gaussian
773,42,306,binary
774,43,301,gaussian
775,43,301,signed_gaussian
776,43,301,binary
777,43,302,gaussian
778,43,302,signed_gaussian
779,43,302,binary
780,43,303,gaussian
781,43,303,signed_gaussian
782,43,303,binary
783,43,304,gaussian
784,43,304,signed_gaussian
785,43,304,binary
786,43,305,gaussian
787,43,305,signed_gaussian
788,43,305,binary
789,43,306,gaussian
790,43,306,signed_gaussian
791,43,306,binary
792,44,301,gaussian
793,44,301,signed_gaussian
794,44,301,binary
795,44,302,gaussian
796,44,302,signed_gaussian
797,44,302,binary
798,44,303,gaussian
799,44,303,signed_gaussian
800,44,303,binary
801,44,304,gaussian
802,44,304,signed_gaussian
803,44,304,binary
804,44,305,gaussian
805,44,305,signed_gaussian
806,44,305,binary
807,44,306,gaussian
808,44,306,signed_gaussian
809,44,306,binary
810,45,301,gaussian
811,45,301,signed_gaussian
812,45,301,binary
813,45,302,gaussian
814,45,302,signed_gaussian
815,45,302,binary
816,45,303,gaussian
817,45,303,signed_gaussian
818,45,303,binary
819,45,304,gaussian
820,45,304,signed_gaussian
821,45,304,binary
822,45,305,gaussian
823,45,305,signed_gaussian
824,45,305,binary
825,45,306,gaussian
826,45,306,signed_gaussian
827,45,306,binary
828,46,301,gaussian
829,46,301,signed_gaussian
830,46,301,binary
831,46,302,gaussian
832,46,302,signed_gaussian
833,46,302,binary
834,46,303,gaussian
835,46,303,signed_gaussian
836,46,303,binary
837,46,304,gaussian
838,46,304,signed_gaussian
839,46,304,binary
840,46,305,gaussian
841,46,305,signed_gaussian
842,46,305,binary
843,46,306,gaussian
844,46,306,signed_gaussian
845,46,306,binary
846,47,301,gaussian
847,47,301,signed_gaussian
848,47,301,binary
849,47,302,gaussian
850,47,302,signed_gaussian
851,47,302,binary
852,47,303,gaussian
853,47,303,signed_gaussian
854,47,303,binary
855,47,304,gaussian
856,47,304,signed_gaussian
857,47,304,binary
858,47,305,gaussian
859,47,305,signed_gaussian
860,47,305,binary
861,47,306,gaussian
862,47,306,signed_gaussian
863,47,306,binary
864,48,301,gaussian
865,48,301,signed_gaussian
866,48,301,binary
867,48,302,gaussian
868,48,302,signed_gaussian
869,48,302,binary
870,48,303,gaussian
871,48,303,signed_gaussian
872,48,303,binary
873,48,304,gaussian
874,48,304,signed_gaussian
875,48,304,binary
876,48,305,gaussian
877,48,305,signed_gaussian
878,48,305,binary
879,48,306,gaussian
880,48,306,signed_gaussian
881,48,306,binary
882,49,301,gaussian
883,49,301,signed_gaussian
884,49,301,binary
885,49,302,gaussian
886,49,302,signed_gaussian
887,49,302,binary
888,49,303,gaussian
889,49,303,signed_gaussian
890,49,303,binary
891,49,304,gaussian
892,49,304,signed_gaussian
893,49,304,binary
894,49,305,gaussian
895,49,305,signed_gaussian
896,49,305,binary
897,49,306,gaussian
898,49,306,signed_gaussian
899,49,306,binary
900,50,301,gaussian
901,50,301,signed_gaussian
902,50,301,binary
903,50,302,gaussian
904,50,302,signed_gaussian
905,50,302,binary
906,50,303,gaussian
907,50,303,signed_gaussian
908,50,303,binary
909,50,304,gaussian
910,50,304,signed_gaussian
911,50,304,binary
912,50,305,gaussian
913,50,305,signed_gaussian
914,50,305,binary
915,50,306,gaussian
916,50,306,signed_gaussian
917,50,306,binary
918,51,301,gaussian
919,51,301,signed_gaussian
920,51,301,binary
921,51,302,gaussian
922,51,302,signed_gaussian
923,51,302,binary
924,51,303,gaussian
925,51,303,signed_gaussian
926,51,303,binary
927,51,304,gaussian
928,51,304,signed_gaussian
929,51,304,binary
930,51,305,gaussian
931,51,305,signed_gaussian
932,51,305,binary
933,51,306,gaussian
934,51,306,signed_gaussian
935,51,306,binary
936,52,301,gaussian
937,52,301,signed_gaussian
938,52,301,binary
939,52,302,gaussian
940,52,302,signed_gaussian
941,52,302,binary
942,52,303,gaussian
943,52,303,signed_gaussian
944,52,303,binary
945,52,304,gaussian
946,52,304,signed_gaussian
947,52,304,binary
948,52,305,gaussian
949,52,305,signed_gaussian
950,52,305,binary
951,52,306,gaussian
952,52,306,signed_gaussian
953,52,306,binary
954,53,301,gaussian
955,53,301,signed_gaussian
956,53,301,binary
957,53,302,gaussian
958,53,302,signed_gaussian
959,53,302,binary
960,53,303,gaussian
961,53,303,signed_gaussian
962,53,303,binary
963,53,304,gaussian
964,53,304,signed_gaussian
965,53,304,binary
966,53,305,gaussian
967,53,305,signed_gaussian
968,53,305,binary
969,53,306,gaussian
970,53,306,signed_gaussian
971,53,306,binary
972,54,301,gaussian
973,54,301,signed_gaussian
974,54,301,binary
975,54,302,gaussian
976,54,302,signed_gaussian
977,54,302,binary
978,54,303,gaussian
979,54,303,signed_gaussian
980,54,303,binary
981,54,304,gaussian
982,54,304,signed_gaussian
983,54,304,binary
984,54,305,gaussian
985,54,305,signed_gaussian
986,54,305,binary
987,54,306,gaussian
988,54,306,signed_gaussian
989,54,306,binary
990,55,301,gaussian
991,55,301,signed_gaussian
992,55,301,binary
993,55,302,gaussian
994,55,302,signed_gaussian
995,55,302,binary
996,55,303,gaussian
997,55,303,signed_gaussian
998,55,303,binary
999,55,304,gaussian
1000,55,304,signed_gaussian
1001,55,304,binary
1002,55,305,gaussian
1003,55,305,signed_gaussian
1004,55,305,binary
1005,55,306,gaussian
1006,55,306,signed_gaussian
1007,55,306,binary
1008,56,301,gaussian
1009,56,301,signed_gaussian
1010,56,301,binary
1011,56,302,gaussian
1012,56,302,signed_gaussian
1013,56,302,binary
1014,56,303,gaussian
1015,56,303,signed_gaussian
1016,56,303,binary
1017,56,304,gaussian
1018,56,304,signed_gaussian
1019,56,304,binary
1020,56,305,gaussian
1021,56,305,signed_gaussian
1022,56,305,binary
1023,56,306,gaussian
1024,56,306,signed_gaussian
1025,56,306,binary
1026,57,301,gaussian
1027,57,301,signed_gaussian
1028,57,301,binary
1029,57,302,gaussian
1030,57,302,signed_gaussian
1031,57,302,binary
1032,57,303,gaussian
1033,57,303,signed_gaussian
1034,57,303,binary
1035,57,304,gaussian
1036,57,304,signed_gaussian
1037,57,304,binary
1038,57,305,gaussian
1039,57,305,signed_gaussian
1040,57,305,binary
1041,57,306,gaussian
1042,57,306,signed_gaussian
1043,57,306,binary
1044,58,301,gaussian
1045,58,301,signed_gaussian
1046,58,301,binary
1047,58,302,gaussian
1048,58,302,signed_gaussian
1049,58,302,binary
1050,58,303,gaussian
1051,58,303,signed_gaussian
1052,58,303,binary
1053,58,304,gaussian
1054,58,304,signed_gaussian
1055,58,304,binary
1056,58,305,gaussian
1057,58,305,signed_gaussian
1058,58,305,binary
1059,58,306,gaussian
1060,58,306,signed_gaussian
1061,58,306,binary
1062,59,301,gaussian
1063,59,301,signed_gaussian
1064,59,301,binary
1065,59,302,gaussian
1066,59,302,signed_gaussian
1067,59,302,binary
1068,59,303,gaussian
1069,59,303,signed_gaussian
1070,59,303,binary
1071,59,304,gaussian
1072,59,304,signed_gaussian
1073,59,304,binary
1074,59,305,gaussian
1075,59,305,signed_gaussian
1076,59,305,binary
1077,59,306,gaussian
1078,59,306,signed_gaussian
1079,59,306,binary
1080,60,301,gaussian
1081,60,301,signed_gaussian
1082,60,301,binary
1083,60,302,gaussian
1084,60,302,signed_gaussian
1085,60,302,binary
1086,60,303,gaussian
1087,60,303,signed_gaussian
1088,60,303,binary
1089,60,304,gaussian
1090,60,304,signed_gaussian
1091,60,304,binary
1092,60,305,gaussian
1093,60,305,signed_gaussian
1094,60,305,binary
1095,60,306,gaussian
1096,60,306,signed_gaussian
1097,60,306,binary
1098,61,301,gaussian
1099,61,301,signed_gaussian
1100,61,301,binary
1101,61,302,gaussian
1102,61,302,signed_gaussian
1103,61,302,binary
1104,61,303,gaussian
1105,61,303,signed_gaussian
1106,61,303,binary
1107,61,304,gaussian
1108,61,304,signed_gaussian
1109,61,304,binary
1110,61,305,gaussian
1111,61,305,signed_gaussian
1112,61,305,binary
1113,61,306,gaussian
1114,61,306,signed_gaussian
1115,61,306,binary
1116,62,301,gaussian
1117,62,301,signed_gaussian
1118,62,301,binary
1119,62,302,gaussian
1120,62,302,signed_gaussian
1121,62,302,binary
1122,62,303,gaussian
1123,62,303,signed_gaussian
1124,62,303,binary
1125,62,304,gaussian
1126,62,304,signed_gaussian
1127,62,304,binary
1128,62,305,gaussian
1129,62,305,signed_gaussian
1130,62,305,binary
1131,62,306,gaussian
1132,62,306,signed_gaussian
1133,62,306,binary
1134,63,301,gaussian
1135,63,301,signed_gaussian
1136,63,301,binary
1137,63,302,gaussian
1138,63,302,signed_gaussian
1139,63,302,binary
1140,63,303,gaussian
1141,63,303,signed_gaussian
1142,63,303,binary
1143,63,304,gaussian
1144,63,304,signed_gaussian
1145,63,304,binary
1146,63,305,gaussian
1147,63,305,signed_gaussian
1148,63,305,binary
1149,63,306,gaussian
1150,63,306,signed_gaussian
1151,63,306,binary
1152,64,301,gaussian
1153,64,301,signed_gaussian
1154,64,301,binary
1155,64,302,gaussian
1156,64,302,signed_gaussian
1157,64,302,binary
1158,64,303,gaussian
1159,64,303,signed_gaussian
1160,64,303,binary
1161,64,304,gaussian
1162,64,304,signed_gaussian
1163,64,304,binary
1164,64,305,gaussian
1165,64,305,signed_gaussian
1166,64,305,binary
1167,64,306,gaussian
1168,64,306,signed_gaussian
1169,64,306,binary
1170,65,301,gaussian
1171,65,301,signed_gaussian
1172,65,301,binary
1173,65,302,gaussian
1174,65,302,signed_gaussian
1175,65,302,binary
1176,65,303,gaussian
1177,65,303,signed_gaussian
1178,65,303,binary
1179,65,304,gaussian
1180,65,304,signed_gaussian
1181,65,304,binary
1182,65,305,gaussian
1183,65,305,signed_gaussian
1184,65,305,binary
1185,65,306,gaussian
1186,65,306,signed_gaussian
1187,65,306,binary
1188,66,301,gaussian
1189,66,301,signed_gaussian
1190,66,301,binary
1191,66,302,gaussian
1192,66,302,signed_gaussian
1193,66,302,binary
1194,66,303,gaussian
1195,66,303,signed_gaussian
1196,66,303,binary
1197,66,304,gaussian
1198,66,304,signed_gaussian
1199,66,304,binary
1200,66,305,gaussian
1201,66,305,signed_gaussian
1202,66,305,binary
1203,66,306,gaussian
1204,66,306,signed_gaussian
1205,66,306,binary
1206,67,301,gaussian
1207,67,301,signed_gaussian
1208,67,301,binary
1209,67,302,gaussian
1210,67,302,signed_gaussian
1211,67,302,binary
1212,67,303,gaussian
1213,67,303,signed_gaussian
1214,67,303,binary
1215,67,304,gaussian
1216,67,304,signed_gaussian
1217,67,304,binary
1218,67,305,gaussian
1219,67,305,signed_gaussian
1220,67,305,binary
1221,67,306,gaussian
1222,67,306,signed_gaussian
1223,67,306,binary
1224,68,301,gaussian
1225,68,301,signed_gaussian
1226,68,301,binary
1227,68,302,gaussian
1228,68,302,signed_gaussian
1229,68,302,binary
1230,68,303,gaussian
1231,68,303,signed_gaussian
1232,68,303,binary
1233,68,304,gaussian
1234,68,304,signed_gaussian
1235,68,304,binary
1236,68,305,gaussian
1237,68,305,signed_gaussian
1238,68,305,binary
1239,68,306,gaussian
1240,68,306,signed_gaussian
1241,68,306,binary
1242,69,301,gaussian
1243,69,301,signed_gaussian
1244,69,301,binary
1245,69,302,gaussian
1246,69,302,signed_gaussian
1247,69,302,binary
1248,69,303,gaussian
1249,69,303,signed_gaussian
1250,69,303,binary
1251,69,304,gaussian
1252,69,304,signed_gaussian
1253,69,304,binary
1254,69,305,gaussian
1255,69,305,signed_gaussian
1256,69,305,binary
1257,69,306,gaussian
1258,69,306,signed_gaussian
1259,69,306,binary
1260,70,301,gaussian
1261,70,301,signed_gaussian
1262,70,301,binary
1263,70,302,gaussian
1264,70,302,signed_gaussian
1265,70,302,binary
1266,70,303,gaussian
1267,70,303,signed_gaussian
1268,70,303,binary
1269,70,304,gaussian
1270,70,304,signed_gaussian
1271,70,304,binary
1272,70,305,gaussian
1273,70,305,signed_gaussian
1274,70,305,binary
1275,70,306,gaussian
1276,70,306,signed_gaussian
1277,70,306,binary
1278,71,301,gaussian
1279,71,301,signed_gaussian
1280,71,301,binary
1281,71,302,gaussian
1282,71,302,signed_gaussian
1283,71,302,binary
1284,71,303,gaussian
1285,71,303,signed_gaussian
1286,71,303,binary
1287,71,304,gaussian
1288,71,304,signed_gaussian
1289,71,304,binary
1290,71,305,gaussian
1291,71,305,signed_gaussian
1292,71,305,binary
1293,71,306,gaussian
1294,71,306,signed_gaussian
1295,71,306,binary
1296,72,301,gaussian
1297,72,301,signed_gaussian
1298,72,301,binary
1299,72,302,gaussian
1300,72,302,signed_gaussian
1301,72,302,binary
1302,72,303,gaussian
1303,72,303,signed_gaussian
1304,72,303,binary
1305,72,304,gaussian
1306,72,304,signed_gaussian
1307,72,304,binary
1308,72,305,gaussian
1309,72,305,signed_gaussian
1310,72,305,binary
1311,72,306,gaussian
1312,72,306,signed_gaussian
1313,72,306,binary
1314,73,301,gaussian
1315,73,301,signed_gaussian
1316,73,301,binary
1317,73,302,gaussian
1318,73,302,signed_gaussian
1319,73,302,binary
1320,73,303,gaussian
1321,73,303,signed_gaussian
1322,73,303,binary
1323,73,304,gaussian
1324,73,304,signed_gaussian
1325,73,304,binary
1326,73,305,gaussian
1327,73,305,signed_gaussian
1328,73,305,binary
1329,73,306,gaussian
1330,73,306,signed_gaussian
1331,73,306,binary
1332,74,301,gaussian
1333,74,301,signed_gaussian
1334,74,301,binary
1335,74,302,gaussian
1336,74,302,signed_gaussian
1337,74,302,binary
1338,74,303,gaussian
1339,74,303,signed_gaussian
1340,74,303,binary
1341,74,304,gaussian
1342,74,304,signed_gaussian
1343,74,304,binary
1344,74,305,gaussian
1345,74,305,signed_gaussian
1346,74,305,binary
1347,74,306,gaussian
1348,74,306,signed_gaussian
1349,74,306,binary
1350,75,301,gaussian
1351,75,301,signed_gaussian
1352,75,301,binary
1353,75,302,gaussian
1354,75,302,signed_gaussian
1355,75,302,binary
1356,75,303,gaussian
1357,75,303,signed_gaussian
1358,75,303,binary
1359,75,304,gaussian
1360,75,304,signed_gaussian
1361,75,304,binary
1362,75,305,gaussian
1363,75,305,signed_gaussian
1364,75,305,binary
1365,75,306,gaussian
1366,75,306,signed_gaussian
1367,75,306,binary
1368,76,301,gaussian
1369,76,301,signed_gaussian
1370,76,301,binary
1371,76,302,gaussian
1372,76,302,signed_gaussian
1373,76,302,binary
1374,76,303,gaussian
1375,76,303,signed_gaussian
1376,76,303,binary
1377,76,304,gaussian
1378,76,304,signed_gaussian
1379,76,304,binary
1380,76,305,gaussian
1381,76,305,signed_gaussian
1382,76,305,binary
1383,76,306,gaussian
1384,76,306,signed_gaussian
1385,76,306,binary
1386,77,301,gaussian
1387,77,301,signed_gaussian
1388,77,301,binary
1389,77,302,gaussian
1390,77,302,signed_gaussian
1391,77,302,binary
1392,77,303,gaussian
1393,77,303,signed_gaussian
1394,77,303,binary
1395,77,304,gaussian
1396,77,304,signed_gaussian
1397,77,304,binary
1398,77,305,gaussian
1399,77,305,signed_gaussian
1400,77,305,binary
1401,77,306,gaussian
1402,77,306,signed_gaussian
1403,77,306,binary
1404,78,301,gaussian
1405,78,301,signed_gaussian
1406,78,301,binary
1407,78,302,gaussian
1408,78,302,signed_gaussian
1409,78,302,binary
1410,78,303,gaussian
1411,78,303,signed_gaussian
1412,78,303,binary
1413,78,304,gaussian
1414,78,304,signed_gaussian
1415,78,304,binary
1416,78,305,gaussian
1417,78,305,signed_gaussian
1418,78,305,binary
1419,78,306,gaussian
1420,78,306,signed_gaussian
1421,78,306,binary
1422,79,301,gaussian
1423,79,301,signed_gaussian
1424,79,301,binary
1425,79,302,gaussian
1426,79,302,signed_gaussian
1427,79,302,binary
1428,79,303,gaussian
1429,79,303,signed_gaussian
1430,79,303,binary
1431,79,304,gaussian
1432,79,304,signed_gaussian
1433,79,304,binary
1434,79,305,gaussian
1435,79,305,signed_gaussian
1436,79,305,binary
1437,79,306,gaussian
1438,79,306,signed_gaussian
1439,79,306,binary
1440,80,301,gaussian
1441,80,301,signed_gaussian
1442,80,301,binary
1443,80,302,gaussian
1444,80,302,signed_gaussian
1445,80,302,binary
1446,80,303,gaussian
1447,80,303,signed_gaussian
1448,80,303,binary
1449,80,304,gaussian
1450,80,304,signed_gaussian
1451,80,304,binary
1452,80,305,gaussian
1453,80,305,signed_gaussian
1454,80,305,binary
1455,80,306,gaussian
1456,80,306,signed_gaussian
1457,80,306,binary
1458,81,301,gaussian
1459,81,301,signed_gaussian
1460,81,301,binary
1461,81,302,gaussian
1462,81,302,signed_gaussian
1463,81,302,binary
1464,81,303,gaussian
1465,81,303,signed_gaussian
1466,81,303,binary
1467,81,304,gaussian
1468,81,304,signed_gaussian
1469,81,304,binary
1470,81,305,gaussian
1471,81,305,signed_gaussian
1472,81,305,binary
1473,81,306,gaussian
1474,81,306,signed_gaussian
1475,81,306,binary
1476,82,301,gaussian
1477,82,301,signed_gaussian
1478,82,301,binary
1479,82,302,gaussian
1480,82,302,signed_gaussian
1481,82,302,binary
1482,82,303,gaussian
1483,82,303,signed_gaussian
1484,82,303,binary
1485,82,304,gaussian
1486,82,304,signed_gaussian
1487,82,304,binary
1488,82,305,gaussian
1489,82,305,signed_gaussian
1490,82,305,binary
1491,82,306,gaussian
1492,82,306,signed_gaussian
1493,82,306,binary
1494,83,301,gaussian
1495,83,301,signed_gaussian
1496,83,301,binary
1497,83,302,gaussian
1498,83,302,signed_gaussian
1499,83,302,binary
1500,83,303,gaussian
1501,83,303,signed_gaussian
1502,83,303,binary
1503,83,304,gaussian
1504,83,304,signed_gaussian
1505,83,304,binary
1506,83,305,gaussian
1507,83,305,signed_gaussian
1508,83,305,binary
1509,83,306,gaussian
1510,83,306,signed_gaussian
1511,83,306,binary
1512,84,301,gaussian
1513,84,301,signed_gaussian
1514,84,301,binary
1515,84,302,gaussian
1516,84,302,signed_gaussian
1517,84,302,binary
1518,84,303,gaussian
1519,84,303,signed_gaussian
1520,84,303,binary
1521,84,304,gaussian
1522,84,304,signed_gaussian
1523,84,304,binary
1524,84,305,gaussian
1525,84,305,signed_gaussian
1526,84,305,binary
1527,84,306,gaussian
1528,84,306,signed_gaussian
1529,84,306,binary
1530,85,301,gaussian
1531,85,301,signed_gaussian
1532,85,301,binary
1533,85,302,gaussian
1534,85,302,signed_gaussian
1535,85,302,binary
1536,85,303,gaussian
1537,85,303,signed_gaussian
1538,85,303,binary
1539,85,304,gaussian
1540,85,304,signed_gaussian
1541,85,304,binary
1542,85,305,gaussian
1543,85,305,signed_gaussian
1544,85,305,binary
1545,85,306,gaussian
1546,85,306,signed_gaussian
1547,85,306,binary
1548,86,301,gaussian
1549,86,301,signed_gaussian
1550,86,301,binary
1551,86,302,gaussian
1552,86,302,signed_gaussian
1553,86,302,binary
1554,86,303,gaussian
1555,86,303,signed_gaussian
1556,86,303,binary
1557,86,304,gaussian
1558,86,304,signed_gaussian
1559,86,304,binary
1560,86,305,gaussian
1561,86,305,signed_gaussian
1562,86,305,binary
1563,86,306,gaussian
1564,86,306,signed_gaussian
1565,86,306,binary
1566,87,301,gaussian
1567,87,301,signed_gaussian
1568,87,301,binary
1569,87,302,gaussian
1570,87,302,signed_gaussian
1571,87,302,binary
1572,87,303,gaussian
1573,87,303,signed_gaussian
1574,87,303,binary
1575,87,304,gaussian
1576,87,304,signed_gaussian
1577,87,304,binary
1578,87,305,gaussian
1579,87,305,signed_gaussian
1580,87,305,binary
1581,87,306,gaussian
1582,87,306,signed_gaussian
1583,87,306,binary
1584,88,301,gaussian
1585,88,301,signed_gaussian
1586,88,301,binary
1587,88,302,gaussian
1588,88,302,signed_gaussian
1589,88,302,binary
1590,88,303,gaussian
1591,88,303,signed_gaussian
1592,88,303,binary
1593,88,304,gaussian
1594,88,304,signed_gaussian
1595,88,304,binary
1596,88,305,gaussian
1597,88,305,signed_gaussian
1598,88,305,binary
1599,88,306,gaussian
1600,88,306,signed_gaussian
1601,88,306,binary
1602,89,301,gaussian
1603,89,301,signed_gaussian
1604,89,301,binary
1605,89,302,gaussian
1606,89,302,signed_gaussian
1607,89,302,binary
1608,89,303,gaussian
1609,89,303,signed_gaussian
1610,89,303,binary
1611,89,304,gaussian
1612,89,304,signed_gaussian
1613,89,304,binary
1614,89,305,gaussian
1615,89,305,signed_gaussian
1616,89,305,binary
1617,89,306,gaussian
1618,89,306,signed_gaussian
1619,89,306,binary
1620,90,301,gaussian
1621,90,301,signed_gaussian
1622,90,301,binary
1623,90,302,gaussian
1624,90,302,signed_gaussian
1625,90,302,binary
1626,90,303,gaussian
1627,90,303,signed_gaussian
1628,90,303,binary
1629,90,304,gaussian
1630,90,304,signed_gaussian
1631,90,304,binary
1632,90,305,gaussian
1633,90,305,signed_gaussian
1634,90,305,binary
1635,90,306,gaussian
1636,90,306,signed_gaussian
1637,90,306,binary
1638,91,301,gaussian
1639,91,301,signed_gaussian
1640,91,301,binary
1641,91,302,gaussian
1642,91,302,signed_gaussian
1643,91,302,binary
1644,91,303,gaussian
1645,91,303,signed_gaussian
1646,91,303,binary
1647,91,304,gaussian
1648,91,304,signed_gaussian
1649,91,304,binary
1650,91,305,gaussian
1651,91,305,signed_gaussian
1652,91,305,binary
1653,91,306,gaussian
1654,91,306,signed_gaussian
1655,91,306,binary
1656,92,301,gaussian
1657,92,301,signed_gaussian
1658,92,301,binary
1659,92,302,gaussian
1660,92,302,signed_gaussian
1661,92,302,binary
1662,92,303,gaussian
1663,92,303,signed_gaussian
1664,92,303,binary
1665,92,304,gaussian
1666,92,304,signed_gaussian
1667,92,304,binary
1668,92,305,gaussian
1669,92,305,signed_gaussian
1670,92,305,binary
1671,92,306,gaussian
1672,92,306,signed_gaussian
1673,92,306,binary
1674,93,301,gaussian
1675,93,301,signed_gaussian
1676,93,301,binary
1677,93,302,gaussian
1678,93,302,signed_gaussian
1679,93,302,binary
1680,93,303,gaussian
1681,93,303,signed_gaussian
1682,93,303,binary
1683,93,304,gaussian
1684,93,304,signed_gaussian
1685,93,304,binary
1686,93,305,gaussian
1687,93,305,signed_gaussian
1688,93,305,binary
1689,93,306,gaussian
1690,93,306,signed_gaussian
1691,93,306,binary
1692,94,301,gaussian
1693,94,301,signed_gaussian
1694,94,301,binary
1695,94,302,gaussian
1696,94,302,signed_gaussian
1697,94,302,binary
1698,94,303,gaussian
1699,94,303,signed_gaussian
1700,94,303,binary
1701,94,304,gaussian
1702,94,304,signed_gaussian
1703,94,304,binary
1704,94,305,gaussian
1705,94,305,signed_gaussian
1706,94,305,binary
1707,94,306,gaussian
1708,94,306,signed_gaussian
1709,94,306,binary
1710,95,301,gaussian
1711,95,301,signed_gaussian
1712,95,301,binary
1713,95,302,gaussian
1714,95,302,signed_gaussian
1715,95,302,binary
1716,95,303,gaussian
1717,95,303,signed_gaussian
1718,95,303,binary
1719,95,304,gaussian
1720,95,304,signed_gaussian
1721,95,304,binary
1722,95,305,gaussian
1723,95,305,signed_gaussian
1724,95,305,binary
1725,95,306,gaussian
1726,95,306,signed_gaussian
1727,95,306,binary
1728,96,301,gaussian
1729,96,301,signed_gaussian
1730,96,301,binary
1731,96,302,gaussian
1732,96,302,signed_gaussian
1733,96,302,binary
1734,96,303,gaussian
1735,96,303,signed_gaussian
1736,96,303,binary
1737,96,304,gaussian
1738,96,304,signed_gaussian
1739,96,304,binary
1740,96,305,gaussian
1741,96,305,signed_gaussian
1742,96,305,binary
1743,96,306,gaussian
1744,96,306,signed_gaussian
1745,96,306,binary
1746,97,301,gaussian
1747,97,301,signed_gaussian
1748,97,301,binary
1749,97,302,gaussian
1750,97,302,signed_gaussian
1751,97,302,binary
1752,97,303,gaussian
1753,97,303,signed_gaussian
1754,97,303,binary
1755,97,304,gaussian
1756,97,304,signed_gaussian
1757,97,304,binary
1758,97,305,gaussian
1759,97,305,signed_gaussian
1760,97,305,binary
1761,97,306,gaussian
1762,97,306,signed_gaussian
1763,97,306,binary
1764,98,301,gaussian
1765,98,301,signed_gaussian
1766,98,301,binary
1767,98,302,gaussian
1768,98,302,signed_gaussian
1769,98,302,binary
1770,98,303,gaussian
1771,98,303,signed_gaussian
1772,98,303,binary
1773,98,304,gaussian
1774,98,304,signed_gaussian
1775,98,304,binary
1776,98,305,gaussian
1777,98,305,signed_gaussian
1778,98,305,binary
1779,98,306,gaussian
1780,98,306,signed_gaussian
1781,98,306,binary
1782,99,301,gaussian
1783,99,301,signed_gaussian
1784,99,301,binary
1785,99,302,gaussian
1786,99,302,signed_gaussian
1787,99,302,binary
1788,99,303,gaussian
1789,99,303,signed_gaussian
1790,99,303,binary
1791,99,304,gaussian
1792,99,304,signed_gaussian
1793,99,304,binary
1794,99,305,gaussian
1795,99,305,signed_gaussian
1796,99,305,binary
1797,99,306,gaussian
1798,99,306,signed_gaussian
1799,99,306,binary
1800,100,301,gaussian
1801,100,301,signed_gaussian
1802,100,301,binary
1803,100,302,gaussian
1804,100,302,signed_gaussian
1805,100,302,binary
1806,100,303,gaussian
1807,100,303,signed_gaussian
1808,100,303,binary
1809,100,304,gaussian
1810,100,304,signed_gaussian
1811,100,304,binary
1812,100,305,gaussian
1813,100,305,signed_gaussian
1814,100,305,binary
1815,100,306,gaussian
1816,100,306,signed_gaussian
1817,100,306,binary
1818,101,301,gaussian
1819,101,301,signed_gaussian
1820,101,301,binary
1821,101,302,gaussian
1822,101,302,signed_gaussian
1823,101,302,binary
1824,101,303,gaussian
1825,101,303,signed_gaussian
1826,101,303,binary
1827,101,304,gaussian
1828,101,304,signed_gaussian
1829,101,304,binary
1830,101,305,gaussian
1831,101,305,signed_gaussian
1832,101,305,binary
1833,101,306,gaussian
1834,101,306,signed_gaussian
1835,101,306,binary
1836,102,301,gaussian
1837,102,301,signed_gaussian
1838,102,301,binary
1839,102,302,gaussian
1840,102,302,signed_gaussian
1841,102,302,binary
1842,102,303,gaussian
1843,102,303,signed_gaussian
1844,102,303,binary
1845,102,304,gaussian
1846,102,304,signed_gaussian
1847,102,304,binary
1848,102,305,gaussian
1849,102,305,signed_gaussian
1850,102,305,binary
1851,102,306,gaussian
1852,102,306,signed_gaussian
1853,102,306,binary
1854,103,301,gaussian
1855,103,301,signed_gaussian
1856,103,301,binary
1857,103,302,gaussian
1858,103,302,signed_gaussian
1859,103,302,binary
1860,103,303,gaussian
1861,103,303,signed_gaussian
1862,103,303,binary
1863,103,304,gaussian
1864,103,304,signed_gaussian
1865,103,304,binary
1866,103,305,gaussian
1867,103,305,signed_gaussian
1868,103,305,binary
1869,103,306,gaussian
1870,103,306,signed_gaussian
1871,103,306,binary


==> anc/rci_supplement/evidence/rci_probe3/results/run_event.json <==
{
  "completed": "2026-10-02T08:51:41Z",
  "task_runs": 1872,
  "prediction_rows": 7488
}

==> anc/rci_supplement/evidence/rci_probe3/results/summary.json <==
{
  "task_runs": 1872,
  "prediction_rows": 7488,
  "A_passed": true,
  "B_passed": false,
  "A_gates": {
    "overall": true,
    "extra_rmse": true,
    "by_size": true,
    "null_prediction": true
  },
  "B_gates": {
    "0": false,
    "512": false
  },
  "gaussian_by_size": {
    "32": {
      "rmse": 0.002608512503048537,
      "mae": 0.002147450032624083,
      "bias": 0.0001091785857203989,
      "r2": 0.998704014358107,
      "max_abs": 0.005142064090163545
    },
    "128": {
      "rmse": 0.00422915531296677,
      "mae": 0.002486334431137348,
      "bias": 0.0019342422694532994,
      "r2": 0.9974815930223764,
      "max_abs": 0.020759117994394782
    }
  },
  "gaussian_null_mean_prediction_512": 0.003220860060278783,
  "gaussian_extra_rmse_512": -0.00013615756795813888,
  "rmse_block_CI": {
    "gaussian_0": [
      0.003471206574736347,
      0.004321516246492559
    ],
    "gaussian_512": [
      0.0033710680208715524,
      0.0044268565879411045
    ],
    "signed_gaussian_0": [
      0.13040539149218808,
      0.1321043363094339
    ],
    "signed_gaussian_512": [
      0.13008836445582816,
      0.13285388172440674
    ],
    "binary_0": [
      0.12089911341359057,
      0.1235743616670821
    ],
    "binary_512": [
      0.1200480330344171,
      0.12227998907803599
    ]
  },
  "mean_binary_minus_gaussian": 0.11341625452041626,
  "mean_binary_minus_gaussian_CI": [
    0.11172796620262994,
    0.11504554086261326
  ],
  "mean_signed_minus_gaussian": 0.12212612231572469,
  "mean_binary_minus_signed": -0.008709867795308432,
  "max_exact_collision_gap": 0.20551255405162983,
  "oracle_validation": {
    "gaussian": {
      "rmse": 0.001181954112338989,
      "mae": 0.0008848272738296862,
      "bias": -0.0008041431788606779,
      "r2": 0.9997786788203691,
      "max_abs": 0.0033941424918184637
    },
    "signed_gaussian": {
      "rmse": 0.000714759739483242,
      "mae": 0.0006210248892750247,
      "bias": -0.0006011374095007578,
      "r2": 0.9999686126073701,
      "max_abs": 0.0016083102884518752
    }
  }
}

==> anc/rci_supplement/evidence/rci_probe3/results/worst_conditions.csv <==
run_id,cid,split,topology,n,layout,T,sigma,alpha,p,seed,mode,budget,C,H,B,prediction,ideal_prediction,Q,Q_null,G_cap,oracle
37.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.6720449807767078,0.011896156105000541,0.057547375404279344,0.2638120347177196,0.2638216194684326,0.9700775146484375,0.49962107340494794,0.47045644124348956,0.4701568846539295
271.0,15.0,main,ring,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.6505015857037408,0.038679235287213065,0.10916688938034362,0.25674042161805716,0.25688336975010306,0.9579054514567057,0.4998728434244792,0.45803260803222656,0.45795998480722977
253.0,14.0,main,ring,128.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.6312784338536321,0.046931043409247704,0.11996288896000008,0.24408925641595466,0.2442004716195433,0.9433390299479166,0.4998728434244792,0.4434661865234375,0.4433579458426387
1315.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.7100050290359858,0.017106584530860617,0.03913438712720393,0.29118182394368536,0.29158603388872134,0.9879252115885416,0.49962107340494794,0.48830413818359375,0.4882269800943337
1297.0,72.0,main,matching,32.0,random,4.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.6109205870013775,0.032058035073075274,0.07767268916882224,0.2207506636036343,0.22142621196031134,0.9168167114257812,0.49962107340494794,0.4171956380208333,0.4166970242064174
1405.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.6997463649703448,0.02896504302972278,0.10979497042559751,0.2971756422334388,0.2982371983254046,0.9859644571940104,0.49986012776692706,0.4861043294270833,0.4857487567794463
1459.0,81.0,main,matching,32.0,smooth,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.7023390830879853,0.02745560153383959,0.10013537674568167,0.29753799429740685,0.2984598215323173,0.9858779907226562,0.49955495198567706,0.4863230387369792,0.4858969236989064
1549.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.6098592383735014,0.009509284404621272,0.030067443047129435,0.21196649001087065,0.21216807353329648,0.9004014333089193,0.49972089131673175,0.4006805419921875,0.40042010919446497
1550.0,86.0,main,matching,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,512.0,0.6105946451293979,0.009605240960135856,0.02970580452492327,0.2124190393323505,0.21216807353329648,0.900482177734375,0.5006612141927084,0.3998209635416667,
757.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.6054452524050161,0.010487527455229516,0.03503434396099228,0.20968367997478055,0.2097644422858678,0.8964258829752604,0.49972089131673175,0.3967049916585286,0.3963564010259569
758.0,42.0,main,grid,128.0,random,16.0,0.3,0.85,0.5,301.0,binary,512.0,0.6059808270439704,0.010162817928149508,0.0349002363357658,0.2100490793263371,0.2097644422858678,0.8960482279459635,0.5006612141927084,0.3953870137532552,
433.0,24.0,main,grid,32.0,random,4.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.6048831859745402,0.04134940944853801,0.2941909179817251,0.2566831480755023,0.2590635523734345,0.9380442301432291,0.4998982747395833,0.4381459554036458,0.4372981559931543
883.0,49.0,main,mod1,32.0,random,16.0,0.1,0.85,0.25,301.0,signed_gaussian,512.0,0.6101133224055961,0.03185801427050763,0.30368752546232136,0.26190153073065314,0.263960348102507,0.9425379435221354,0.4998982747395833,0.44263966878255206,0.44142724655318627
1423.0,79.0,main,matching,32.0,segregated,16.0,0.3,0.85,0.5,301.0,signed_gaussian,512.0,0.5879986033165984,0.013208649079012529,0.04932019971069066,0.1999850230810382,0.20106642532536922,0.880523681640625,0.49981435139973956,0.38070933024088544,0.3802780850558152
1316.0,73.0,main,matching,32.0,random,4.0,0.1,0.85,0.5,301.0,binary,512.0,0.7111144732829223,0.016765976625867294,0.043811904843682546,0.29310083163495765,0.29158603388872134,0.9731521606445312,0.4998423258463542,0.47330983479817706,
1406.0,78.0,main,matching,32.0,segregated,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.7020235407398925,0.02899612271219837,0.11209678771956773,0.29957007887692355,0.2982371983254046,0.9782028198242188,0.5003306070963541,0.47787221272786456,
38.0,2.0,main,ring,32.0,random,16.0,0.1,0.3,0.5,301.0,binary,512.0,0.6722580955804555,0.013991359132982648,0.06159470526524891,0.26472857856643967,0.2638216194684326,0.9426396687825521,0.4998423258463542,0.44279734293619794,
1657.0,92.0,main,matching,128.0,smooth,4.0,0.1,0.85,0.5,301.0,signed_gaussian,512.0,0.6777886067564524,0.062032774691024695,0.18582028607197412,0.29514492853999086,0.2946496473324814,0.9719155629475912,0.49965349833170575,0.47226206461588544,0.4720318180623284
739.0,41.0,main,grid,128.0,random,16.0,0.3,0.3,0.5,301.0,signed_gaussian,512.0,0.5752188119302427,0.023799657606744417,0.0824832528083951,0.19667818314168314,0.19658749328370625,0.8731549580891927,0.49972089131673175,0.37343406677246094,0.37294495358407226
703.0,39.0,main,grid,128.0,random,16.0,0.1,0.3,0.5,301.0,signed_gaussian,512.0,0.738831924940925,0.012409207087977,0.05788872409220828,0.320283831236839,0.3199806399313605,0.9966595967610677,0.4998728434244792,0.49678675333658856,0.4967590401342317


==> anc/rci_supplement/evidence/reductions/v1/FROZEN_PROTOCOL.txt <==
一次完整执行 RCI 定义的最小实验：冻结定位细胞模型的空间约化

Material Passport
日期：2026-10-24
Origin Skill: academic-research-suite / experiment-agent
模式：plan
状态：PROPOSED_NOT_RUN；没有预检运行、训练、评估或数据生成。
版本：NCA_RCI_v1_proposed
本方案不是已完成预注册；实现、预检、源码和检查点哈希及最终配置需在正式测试生成前冻结。后续执行需单独授权。

1. 唯一主问题与预期新结论

在已有、已经训练完成的非线性定位细胞系统上，一个预先固定的相邻2×2块约化，能否同时做到：
(a) 在两臂的真实微观状态上保持小的单步闭合误差；
(b) 自主滚动时保持任务决策及正的 interaction–null 增益；
(c) 关闭通信的算子映射一致，并在实际微观null分布上保持小的输出误差；
(d) 在计算全部误差与统计不确定性后，宏观系统仍处于同一实用能力区间？

成功时的新结论限于：“一个既有非线性细胞定位系统上的任务条件性、一步空间尺度约化，有可报告的经验误差预算与能力裕量。”
这不意味着发现一般RG固定点、胜过集中式推理、跨任务零样本泛化或减少计算量。
完整执行意味着全部检查和失败结果都报告；不保证约化一定通过。

2. 尽量复用现有材料

原模型：native seeds 1000–1004 五个冻结检查点；文件/哈希见 frozen_checkpoint_inventory.json，当前均与历史manifest一致。
原配置：32×32，状态d=8，MLP hidden=32，两层tanh；eta=.5，coupling=.5；32轮；观测密度rho=.2，噪声标准差.1，信号宽度.1875；原开放边界及坐标。
原输出：(z_i,first2+1)/2 后对全部1024细胞取算术均值。
原对照：同一检查点、相同输入、仅把coupling设为0。
不重新训练原模型，不挑最佳种子，不重新拟合输出decoder，不根据新测试结果换约化或时长。
微观null检验的是固定规则对通信的依赖；不能称为胜过最强的非通信学习系统。

3. 明确的约化算子，而非只做表示探针

L：对每个相邻、不重叠的2×2块的8维状态做平均，得到16×16×8动态状态。
U：把每个宏观状态复制回其对应的四个微观位置。LU=I。
O：静态signal、mask、原始坐标，保留为每个宏观块内四个有标签的原始传感器端口，不先平均观测。传感器、坐标和原任务接口来自原系统。

设F_lambda(X;O)为原冻结细胞模型的一步更新。定义无需训练的宏观一步：
barF_lambda(Z;O) = L F_lambda(U Z;O)。

宏观轨迹必须从Z_0=LX_0=0开始，自主重复barF，共32轮；不能每轮重新注入真实LX_t来冒充宏观滚动。一步等于原来一步，保留真实原开放边界。

该宏观规则是局部块/边界端口算子：由原局部规则和预定lifting/pooling推导，不使用目标标签或未来微观状态。实现可以用复制后的虚拟细胞计算以保证正确，但虚拟四端口状态只在当前步存在。
动态状态由8192个标量减少为2048个标量。原始静态观测、物理传感器和每步局部MLP计算量不宣称减少；保留输入与算子参数的存储成本单独报告。

4. Null 一致性必须检验两层，不能只检查gate-off

微观null为F_0：原模型所有通信都关闭。
宏观null为barF_0=L F_0 U，使用相同的L/U/权重/端口。
独立实现无通信端口公式：
barF_0,port(Z)_B = (1/4) Σ_(i in B) [(1−eta) Z_B + eta rule(Z_B,O_i)]。

检验两个独立实现路径的最大绝对差：
r_N = max |barF_0(Z;O) − barF_0,port(Z;O)|。
在投影微观状态和自主宏观状态上均检查；float32容差1e−6。超差先判实现错误，而非科学负结果。

这个代数检查只证明所定义宏观算子的通信gate映射一致。它不证明四个原孤立细胞的全部历史可由一个块平均状态替代。状态共享/重置仍可能改变null表现，所以必须进一步报告真实微观null的闭合误差与自主宏观null的得分误差C_0、D_0。两者未达标时不得宣称完成操作层面的null保持。

预先指定一个不安全对照：把原始O先做块平均再复制，使用L F_0(UZ;U L O)。它改变原始观测端口，并非主null；计算其算子与得分偏差，检测输入池化是否会改变null。不要假定它一定显著更好或更差。它是诊断对照，不替代严格主null。

5. 任务、得分和核心差值

目标y∈[0,1]^2；预测q也在[0,1]^2。
loss(q,y)=||q−y||_2/√2∈[0,1]，Q=1−E loss。
G_micro=Q_micro,1−Q_micro,0；G_macro=Q_macro,1−Q_macro,0。
保持原来的全网格输出权重。对于任意真实微观状态X，
mean_i (X_i,first2+1)/2 = mean_B ((LX)_B,first2+1)/2，
故“仅投影后的读出”精确保持，不能把这一恒等式与自主宏观轨迹保持混为一谈。

对每个目标q、固定模型s和四个观测重复r，两臂共用完全相同的目标、signal、mask和原始坐标。
D_a(q) = mean_(s,r) ||q_micro,a − q_macro,a||_2/√2。
由距离损失的Lipschitz性，|Q_micro,a−Q_macro,a|≤E D_a。
因此 |G_micro−G_macro|≤E D_1+E D_0。

此处D_a是绝对配对输出差，不是两个平均任务分数相减，避免正负误差抵消。

6. 闭合与误差传播

对每一步t=0..31，使用实际微观路径X^a_t，计算teacher-forced缺陷：
r_a(t)=L F_a(X^a_t;O) − barF_a(LX^a_t;O)。
以及自主误差：e_a(t)=||L X^a_t−Z^a_t||_(infinity over blocks, l2 over 8 coordinates)。
二者分别报告，不能只报告teacher forcing。

归一化闭合统计：
C_a(q)=mean_(s,r) max_t [max_B ||r_a,B(t)||_2/(2√8)]。
状态分量在[−1,1]，故C_a∈[0,1]。
同时保存各时点RMS、最大值和每目标最大值，暴露局部/晚期失败。

可从冻结权重计算一个全局Lipschitz上界：
K_s ≤ (1−eta)+eta ||W_2||_2 ||W_1,state||_2。
理由是tanh为1-Lipschitz，原邻居均值在block/site的最大欧氏范数下非扩张，L和U也非扩张。
由e(0)=0可递推 e_a(t+1)≤K_s e_a(t)+||r_a(t)||_infinity,2。
读出定位差≤min(1,e_a(T)/(2√2))。

必须报告这个最坏情形传播界，即使它因K_s>1变得无用。不得把观测到的局部斜率称为全局保证，也不在测试后换度量来制造小界。

主要可操作证书使用第5节基于实际配对输出的E D_a上界：它给出指定新任务分布上的期望误差控制。它不是任意状态、任意输入或任意干预族的统一动力学界。

7. 新数据量与冻结

诊断/技术预检：32个新独立目标×4重复，种子候选2026102401。只查代码与预算，不改科学设计、约化尺度、decoder、时长或成功门槛。若发现必须改变科学设计，另起版本并披露，不能静默沿用本方案。
正式测试：1024个新独立目标×4独立mask/noise重复，种子候选2026102402。
五个固定模型都用同一目标和观测，四条主路径（micro1、micro0、macro1、macro0）配对。不重新采样宏观传感器。
运行前把配置、源码、权重、数据生成规则、数据目录去重检查和门槛全部写入manifest并哈希。新测试不得与现有fit/select/check/训练验证目标重复。
没有macro训练/拟合集，因此不需要新训练集。不能在正式测试结果上选择新的lifting或宏观规则。

1024个目标是有界评估预算，不宣称已完成充分功效分析；未知宏观误差可能使证书不通过。旧128目标上的微观增益0.26065仅用于判断有无合理的能力裕量，不预示新约化的误差大小。

8. 统计单位、置信界和成功门槛

五个模型是既定对象；主结论为这五个冻结模型的等权均值，不外推训练种子总体。每个目标内部先平均四次观测及五个模型，再对1024个目标做统计。不能把模型×重复×格点当作独立样本。

六个预定主统计：G_micro（范围[−1,1]）、D_1、D_0、C_1、C_0、macro1的定位loss（其余范围[0,1]）。
对六个单侧界用Bonferroni beta=.05/6。使用预先固定的有界经验Bernstein界：
r_R = sqrt(2 * sample_variance * log(2/beta)/n) + 7R log(2/beta)/(3(n−1))。
R为变量范围宽度（G为2，其余为1），sample_variance使用n−1分母。
G_L=mean(G)−r_2；各非负统计U=min(1,mean+r_1)。
B_U=D_1,U+D_0,U，M=G_L−delta−B_U，delta=.02。
在独立目标、预先固定模型/规则/统计下，这些界同时控制指定分布上的均值误差。
方法依据：Maurer & Pontil, Empirical Bernstein Bounds and Sample Variance Penalization (2009), https://arxiv.org/abs/0907.3740。

全部条件满足才报告一次通过的经验性RCI约化：
- 实现核验：LU=I；投影读出恒等；独立null算子路线r_N≤1e−6；所有输出/状态有限。
- 两臂闭合：C_1,U≤.05 且 C_0,U≤.05（归一化状态范围的预定容差，不是领域通用标准）。
- 决策兼容：B_U≤.05。
- 能力裕量：M>0，保证宏观增益仍超过.02。
- 绝对任务质量：macro1 loss_U≤.15，即宏观平均Q至少.85。

上述统计证书是指定任务分布/固定模型集合上的经验保证。严格空间局部信息接口、对任意干预族的等价、普适闭合或RG固定点均不能由这些门槛替代。
每个模型、每个时间和最差目标也完整报告；不在失败后删种子或换成“最佳模型通过”。

9. 数据记录、成本和监控

在线同步计算完整微观/宏观状态与所有残差；保存每目标/重复/模型/臂/时间的输出、loss、闭合RMS/最大值、自主漂移、传播界和null差值。
为了控制磁盘量，不保存所有目标的全状态：对预先固定的测试目标编号0..3、所有重复和所有模型/两臂，保存t=0,8,16,24,32的全网格与宏观快照；其余状态用于在线测量后释放。原始目标、signal、mask必须保存，保证可复算。
按原配置每观测32轮。主路径共5×1024×4×4=81920条轨迹评估；不安全null另20480条宏观轨迹。没有训练更新。虚拟fine计算成本必须计入，不能只按16×16状态大小宣称4倍加速。

执行前技术预检记录batch=8的耗时/峰值内存，然后按固定公式估算完整预算。批大小可按内存调整，但不能改变目标数、时长或判据。
监控：每完成16个目标写progress.json和追加逐目标结果；每60秒写心跳。每批硬超时600秒；整体上限在预检计时后、正式测试生成前写入冻结manifest。超时/数值错误停止并保留日志，不自动重试，不把未完成运行当能力失败。

10. 预定解释与停止规则

通过全部门槛：报告一次冻结非线性NCA上的经验性、单尺度RCI约化，给出完整三项误差与M。
仅gate映射通过、null输出不保持：报告操作层面null失败，不能以代数交换掩盖。
teacher forcing好、自主滚动坏：报告误差累积/非Markov有效状态问题，不能以短步结果代替。
闭合和决策接近但M≤0：报告能力分类尚无保证；M≤0不一定说明宏观系统没有能力。
所有路径都失败：保留完整负结果。本轮不自动搜索分区、重训原模型、扩展到状态池模型或增加任务数。

11. 后续而非本轮必需

只有首个预定约化通过后，才另行设计16×16→8×8以及直接32×32→8×8的一致性比较；递推误差必须实算，不套用首层界。
第二任务族可作为进一步扩展。新定位实验相对于现有Gaussian parity提供不同的应用任务，但两者使用不同动力学与映射，不能称为同一约化跨任务零样本迁移。


执行冻结记录
状态：FROZEN；用户已授权执行。具体冻结时间、源码、检查点哈希、预检和时间预算见frozen_manifest.json。
除预先允许的执行预算和实现澄清外，样本数、映射、任务、门槛均与提出方案相同。
历史训练数据的完整目标序列未保存，因此不能声称逐项排除所有训练目标；使用与训练流不同的随机种子，并逐项检查可访问的历史验证/测试和机制分析数据。


==> anc/rci_supplement/evidence/reductions/v1/REPORT_ZH.txt <==
RCI端到端空间约化：冻结评估报告

总体结果：评估完整完成；没有通过全部预定科学判据。
本轮没有训练或宏观参数拟合；原始模型、分区、时长和门槛均保持冻结。失败案例全部保留。

1. 冻结和执行范围
冻结时间（北京时间）：2026-10-24T11:04:37.311860+08:00
冻结manifest SHA-256：092bab161ca3952a97511a42aef564866a0974e2cbafc3997fe0c96184d70d5c
五个原模型：seeds1000–1004。所有检查点和源码的冻结哈希在执行前后均一致。
1024个独立新目标×4次观测重复；五个模型等权平均。统计样本数是1024个目标，不是重复数、细胞数或模型数的乘积。
32×32×8动态状态→16×16×8；相邻2×2块平均L、复制提升U；barF_lambda=L F_lambda U，保留原始四传感器端口和32轮期限。
四条主路径为micro1/micro0/macro1/macro0；另有先平均观测的unsafe0诊断。宏观路径自主滚动，没有逐步读取真实微观状态。
主路径81920条、诊断路径20480条轨迹评估；另有闭合/null实现核验所需的单步调用。
正式评估用时：424.4秒（5进程，各1线程）。

2. 两层null检查及实现核验
独立null实现最大差：5.960e-08（容差1e−6）。
真实状态投影前后读出最大差：2.384e-07（容差1e−6）。
这些是算子/实现检查。它们不能单独证明宏观null保持了原微观null的行为；该问题由C0和D0及其置信上界判定。

3. 六项预定主统计（目标级聚合，六个单侧经验Bernstein界，beta=.05/6）
统计 | 样本均值 | 单侧界 | 门槛
G_micro | 0.258712 | 下界 0.223018 | 用于能力裕量
D_1 | 0.026828 | 上界 0.039793 | 两臂上界之和≤.05
D_0 | 0.082670 | 上界 0.097328 | 两臂上界之和≤.05
C_1 | 0.123352 | 上界 0.136179 | 上界≤.05
C_0 | 0.173937 | 上界 0.186680 | 上界≤.05
macro_interaction_loss | 0.100919 | 上界 0.119764 | 上界≤.15

决策误差预算 B_U=D1_U+D0_U=0.137121。
最终能力裕量 M=G_micro,L−.02−B_U=0.065897。
G_macro至少为G_micro,L−B_U；M>0只表示阈值保持，不替代其余闭合/决策/绝对质量判据。

4. 预定科学门槛
closure_interaction: FAIL
closure_null: FAIL
decision_budget: FAIL
capability_margin: PASS
absolute_task_quality: PASS

5. 逐模型结果（均保留；附加界按5×6=30个单侧统计校正）
seed | Gmicro | Gmacro | C1 | C0 | D1 | D0 | 补充裕量 | 失败门槛
1000 | 0.245177 | 0.173221 | 0.137740 | 0.197477 | 0.023678 | 0.082088 | 0.030454 | closure_interaction,closure_null,decision_budget
1001 | 0.193436 | 0.122665 | 0.124659 | 0.172782 | 0.020628 | 0.079911 | -0.005572 | closure_interaction,closure_null,decision_budget,capability_margin
1002 | 0.246480 | 0.192961 | 0.121431 | 0.176126 | 0.033957 | 0.069871 | 0.031924 | closure_interaction,closure_null,decision_budget
1003 | 0.382467 | 0.301829 | 0.129092 | 0.176307 | 0.030499 | 0.084974 | 0.154330 | closure_interaction,closure_null,decision_budget
1004 | 0.226002 | 0.138476 | 0.103838 | 0.146996 | 0.025376 | 0.096505 | -0.001418 | closure_interaction,closure_null,decision_budget,capability_margin

主统计是预先指定的五模型等权集合；逐模型界为附加诊断，不用于挑选一个获胜模型。

6. 原始任务误差和unsafe诊断
seed | micro1 | micro0 | macro1 | macro0 | unsafe0 | unsafe单步最大算子差
1000 | 0.122234 | 0.367410 | 0.119414 | 0.292635 | 0.344289 | 0.713480
1001 | 0.079801 | 0.273237 | 0.076281 | 0.198946 | 0.208450 | 0.336174
1002 | 0.114285 | 0.360765 | 0.114660 | 0.307621 | 0.317032 | 0.624948
1003 | 0.114336 | 0.496803 | 0.114501 | 0.416330 | 0.427783 | 0.469535
1004 | 0.082101 | 0.308103 | 0.079741 | 0.218217 | 0.230170 | 0.463444

各误差为欧氏距离/√2。unsafe0改变了观测接口，不是主null，也不参与替代主判据。

7. 全局最坏情形误差传播界
seed 1000: K=6.8062; 末端未截断状态界(1/0)=3.355e+24/6.131e+24; 截断得分界=1.000000/1.000000
seed 1001: K=6.3772; 末端未截断状态界(1/0)=4.021e+23/7.734e+23; 截断得分界=1.000000/1.000000
seed 1002: K=4.8490; 末端未截断状态界(1/0)=1.345e+20/2.580e+20; 截断得分界=1.000000/1.000000
seed 1003: K=5.8637; 末端未截断状态界(1/0)=5.109e+22/8.957e+22; 截断得分界=1.000000/1.000000
seed 1004: K=6.0487; 末端未截断状态界(1/0)=6.859e+22/1.336e+23; 截断得分界=1.000000/1.000000
该传播界按冻结公式保留，即使无用；主能力证书使用预定的实际配对输出距离上界，而不是事后更换度量。

8. 失败保留与数据完整性
保留全部5120个模型×目标案例，其中5120个案例未满足至少一项描述性逐案例门槛。逐案例失败不是单目标统计证书，不能用其比例替代主集合判据。
all_target_cases.csv含全部案例及失败原因；failed_target_cases.csv提供失败子集；没有删除任何种子或目标。
每模型evaluation_arrays.npz保留全部观测的输出、闭合、null差值、自主漂移及传播界；snapshots.npz保留预定前四个目标在五个时点的完整状态。
所有六项主统计均从保存的观测数组独立重算，与逐目标CSV一致（容差2e−7）。
新目标与可访问的旧验证/测试、机制fit/select/check及本轮预检目标逐项去重；完整历史训练目标流未保存，因此只可声明训练随机流分离，不能声称逐项排除了全部训练目标。

9. 可以得出的结论与边界
该预定空间约化没有获得完整RCI证书。即使个别误差较小或能力裕量为正，任何未通过的闭合、决策预算或绝对质量门槛都不能被省略。
一次测试通过与否均不证明多层RG组合、固定点、任意状态一致性或跨任务普适性。
动态状态减少4倍；静态传感器/端口与局部MLP计算成本没有相同幅度减少，不能报告4倍计算加速。
同权重关闭通信null检验的是冻结规则的通信依赖，不代表最强的非通信训练系统；未比较集中式最优推理。
本轮不修改论文、不改变判据、不重训、不搜索第二个分区或状态池模型。

复算方法：在原工作区运行code/analyze_rci.py，只读取冻结结果并重算统计。完整实验代码、配置、输入和哈希均保留；实验重跑须使用新目录，不覆盖此冻结实例。
经验Bernstein方法参考：https://arxiv.org/abs/0907.3740

10. 结果的直接含义
交互任务误差为微观0.102551、宏观0.100919，均值接近。但null误差从0.361264变为0.286750；相应增益从0.258712变为0.185830。
闭合统计C1/C0的均值本身已超过.05，D1+D0的均值也已超过.05，因此本次失败并非仅由置信区间过宽造成。增加相同设置的目标数量不能把这些已观察到的均值自动变成达标结果。
该结果直接支持RCI对动力学与null行为一致性的要求：较好的宏观任务误差和正的能力裕量，不足以证明一个投影是合格的有效动力学描述。它揭示当前2×2块平均方案的边界，不否定其他约化或RCI研究方向。单凭本轮结果不能唯一确定是缺失记忆、分区选择还是lift表达能力导致失败。
两个模型的附加保守裕量为负；主集合裕量为正不能改写成五个模型分别均有保证。所有五个模型都未通过各自的完整补充科学判据。


==> anc/rci_supplement/evidence/reductions/v1/frozen_manifest.json <==
{
  "status": "FROZEN",
  "created": "2026-10-24",
  "title": "Frozen learned cellular model: task-conditional 32x32 to 16x16 reduction",
  "training_updates": 0,
  "macro_fitting": false,
  "micro_model_seeds": [
    1000,
    1001,
    1002,
    1003,
    1004
  ],
  "checkpoint_manifest": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_audit/frozen_checkpoint_inventory.json",
  "config": {
    "L": 32,
    "coarse_L": 16,
    "block": 2,
    "d": 8,
    "hidden": 32,
    "T": 32,
    "eta": 0.5,
    "coupling_interaction": 0.5,
    "coupling_null": 0.0,
    "rho": 0.2,
    "noise_std": 0.1,
    "signal_sigma": 0.1875
  },
  "projection": "non-overlapping 2x2 means in all 8 state channels",
  "lifting": "replicate block state to its four original sites",
  "macro_operator": "L F_lambda(U Z; O), with original four labeled observation ports per block",
  "null_independent_reference": "per-port original rule with no neighbor input, then block mean",
  "unsafe_control": "L F_0(U Z; U L O); changed observation interface, never a substitute primary null",
  "calibration": {
    "targets": 32,
    "observation_repeats": 4,
    "seed_proposed": 2026102401,
    "purpose": "implementation/timing only; no scientific tuning"
  },
  "test": {
    "independent_targets": 1024,
    "observation_repeats": 4,
    "seed_proposed": 2026102402,
    "statistical_unit": "target, averaging repeats and fixed models first"
  },
  "primary_statistics": [
    "G_micro",
    "D_1",
    "D_0",
    "C_1",
    "C_0",
    "macro_interaction_loss"
  ],
  "confidence": {
    "method": "one-sided bounded empirical Bernstein",
    "family_alpha": 0.05,
    "family_size": 6,
    "beta": 0.008333333333333333,
    "reference": "https://arxiv.org/abs/0907.3740"
  },
  "gates": {
    "LU_max_error": 1e-06,
    "readout_projection_max_error": 1e-06,
    "null_operator_commutation_max_error": 1e-06,
    "C_1_upper": 0.05,
    "C_0_upper": 0.05,
    "D1_upper_plus_D0_upper": 0.05,
    "gain_threshold_delta": 0.02,
    "gain_margin_strictly_positive": true,
    "macro_interaction_loss_upper": 0.15
  },
  "scope": "expected task and trajectory errors on the specified distribution and fixed five-model ensemble; not arbitrary-state or arbitrary-intervention equivalence",
  "storage": "stream full states for measurement; save scalars/output for all observations, predetermined full snapshots for targets 0..3 at t=0,8,16,24,32",
  "execution": "Authorized by user; no training or macro fitting; main data generated only after freeze.",
  "stop": "report any failed gate; do not tune partition, retrain, drop seeds, add budgets, or switch model families after test",
  "remaining_claims": [
    "no hierarchy or fixed-point claim",
    "no equal-compute or runtime-advantage claim",
    "no superiority to re-trained noncommunicating or centralized agents",
    "no same-map cross-task transfer claim"
  ],
  "checkpoints": [
    {
      "seed": 1000,
      "checkpoint_exists": true,
      "hash_matches": true,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1000/training_state.pt",
      "sha256": "f25a068c3729257df50be07b2132c1adaabe43ed6d0fc5bef925b50fd09f0e8a"
    },
    {
      "seed": 1001,
      "checkpoint_exists": true,
      "hash_matches": true,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1001/training_state.pt",
      "sha256": "d25d2e8ebc2ebdc1895060295e11436f2b30800d94ec95e057067127c0dc07a1"
    },
    {
      "seed": 1002,
      "checkpoint_exists": true,
      "hash_matches": true,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1002/training_state.pt",
      "sha256": "eef5b8e14008b337376e3cc5c5d0def6e564d78f257aacb2be8564d5c6843a1f"
    },
    {
      "seed": 1003,
      "checkpoint_exists": true,
      "hash_matches": true,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1003/training_state.pt",
      "sha256": "02f60cf3ed0b0acea78825435feb95533af6a3a1fab1888be8ea03e3e9c6d9c6"
    },
    {
      "seed": 1004,
      "checkpoint_exists": true,
      "hash_matches": true,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1004/training_state.pt",
      "sha256": "4a82773d533762af6c8c5c3dd37177da332863173fb47b37b2ff898547541080"
    }
  ],
  "batch_size": 8,
  "workers": 5,
  "threads": 1,
  "device": "cpu",
  "dtype": "float32",
  "formal_hard_timeout_seconds": 6194,
  "batch_timeout_seconds": 600,
  "code_hashes": {
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v1/code/analyze_rci.py": "2e4fe50c3a77a01da1a358daf221e6e26f3b1554ec3760a35216fcd1a35cd808",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v1/code/run_rci.py": "47b05a0507e1a203acc86124a74fa67baefc05f7243579eb29bdc1926136c9ba",
    "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/model.py": "38da216b0277d7030a9a5a351b012163328e19dbdcd4c41ff476e91bf1ea31fa"
  },
  "proposal_hashes": {
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_audit/proposed_nca_protocol.json": "02a85c7159f72536bdd23af4d3908138864cacaece195e2aaab072e7a8fffc4c",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_audit/PROPOSED_NCA_RCI_PROTOCOL.txt": "8efbf0ea908f663a8d3d1688b32df9841c4e168e348c67d50c42300a7c3c8339"
  },
  "preflight_hash": "372a86aeb2f48b069c05b8f36fd4f300fee128fe9d20652240fa14af1bd1ebeb",
  "frozen_at_utc": "2026-10-24T03:04:37.311860+00:00",
  "runtime": {
    "python": "3.13.0",
    "torch": "2.13.0",
    "numpy": "2.5.1",
    "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O"
  },
  "clarifications": [
    "Closure and null guarantees are distribution-relative as specified; no claim of arbitrary-state equivalence.",
    "The known previous finite validation/test target streams and mechanism fit/select/check datasets are checked for exact duplicate target coordinates; historical training streams are seed-separated but full training target histories were not saved.",
    "Per-target data include all repeated observations and all five fixed models. No model selection or outcome-dependent stopping.",
    "Global Lipschitz rollout bound is retained even when vacuous; direct output-distance certificate is the prespecified primary bound."
  ]
}

==> anc/rci_supplement/evidence/reductions/v1/model_task_errors.csv <==
seed,micro1_loss,micro0_loss,macro1_loss,macro0_loss,unsafe0_loss,G_micro,G_macro,unsafe_null_operator_difference_max
1000,0.12223378880338714,0.36741039854069085,0.1194135303165907,0.29263455064578653,0.34428891185735283,0.2451766097373037,0.17322102032919584,0.7134799361228943
1001,0.0798007973539198,0.2732368815118204,0.0762805553471807,0.19894566993074286,0.20844967919310692,0.19343608415790056,0.12266511458356213,0.33617377281188965
1002,0.11428494317703672,0.36076543462441535,0.11466040054271907,0.3076212904772382,0.317031550056043,0.24648049144737866,0.19296088993451915,0.6249479651451111
1003,0.11433579754621304,0.4968031507935372,0.11450074032597414,0.4163301117190611,0.4277827145570109,0.38246735324732417,0.30182937139308685,0.4695347845554352
1004,0.0821013870869883,0.3081032410204112,0.07974122452545135,0.2182172808426528,0.23017026884773256,0.22600185393342284,0.13847605631720142,0.4634441137313843


==> anc/rci_supplement/evidence/reductions/v1/per_model_results.json <==
[
  {
    "seed": 1000,
    "bounds": {
      "G_micro": {
        "mean": 0.24517660973730376,
        "sample_variance": 0.025183133946675873,
        "radius": 0.051017478177175675,
        "lower": 0.1941591315601281,
        "upper": 0.29619408791447943,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.023677830004178713,
        "sample_variance": 6.302669022263553e-05,
        "radius": 0.01710579428734875,
        "lower": 0.006572035716829964,
        "upper": 0.04078362429152746,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.08208818802458444,
        "sample_variance": 0.001569595171799235,
        "radius": 0.020833695920714608,
        "lower": 0.06125449210386983,
        "upper": 0.10292188394529905,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.13773969846137626,
        "sample_variance": 2.584489482082479e-05,
        "radius": 0.01676980992867593,
        "lower": 0.12096988853270033,
        "upper": 0.1545095083900522,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.19747701496150713,
        "sample_variance": 1.5794621003182598e-05,
        "radius": 0.01663924259771959,
        "lower": 0.18083777236378754,
        "upper": 0.21411625755922672,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.11941353031659069,
        "sample_variance": 0.005310565691676572,
        "radius": 0.02474709485754844,
        "lower": 0.09466643545904224,
        "upper": 0.14416062517413913,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.1437055082368265,
    "capability_margin": 0.030453623323301593,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": true,
      "absolute_task_quality": true
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 6.806174476410775
  },
  {
    "seed": 1001,
    "bounds": {
      "G_micro": {
        "mean": 0.19343608415790056,
        "sample_variance": 0.007469075135842988,
        "radius": 0.04251320228893429,
        "lower": 0.15092288186896627,
        "upper": 0.23594928644683485,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.020627857339555532,
        "sample_variance": 4.6743725199312375e-05,
        "radius": 0.016976114938916233,
        "lower": 0.003651742400639299,
        "upper": 0.037603972278471766,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.07991102309167229,
        "sample_variance": 0.0005694813867574898,
        "radius": 0.01897978095511947,
        "lower": 0.06093124213655282,
        "upper": 0.09889080404679176,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.12465928600177975,
        "sample_variance": 3.837203510980786e-05,
        "radius": 0.016900516865065274,
        "lower": 0.10775876913671448,
        "upper": 0.14155980286684502,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.1727816634258294,
        "sample_variance": 7.454659225960413e-05,
        "radius": 0.017187591570974565,
        "lower": 0.15559407185485483,
        "upper": 0.18996925499680398,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.0762805553471807,
        "sample_variance": 0.003030066756476782,
        "radius": 0.022649203313351608,
        "lower": 0.05363135203382909,
        "upper": 0.0989297586605323,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.13649477632526352,
    "capability_margin": -0.005571894456297244,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": true
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 6.377213227683
  },
  {
    "seed": 1002,
    "bounds": {
      "G_micro": {
        "mean": 0.24648049144737866,
        "sample_variance": 0.027927810536130426,
        "radius": 0.05200881168028458,
        "lower": 0.19447167976709406,
        "upper": 0.29848930312766325,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.033957132627331764,
        "sample_variance": 0.0003296013256649426,
        "radius": 0.018307978371633993,
        "lower": 0.01564915425569777,
        "upper": 0.05226511099896576,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.06987081671218949,
        "sample_variance": 0.001298126932334893,
        "radius": 0.020411402706896366,
        "lower": 0.04945941400529312,
        "upper": 0.09028221941908586,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.12143114447280164,
        "sample_variance": 2.5004326479547532e-05,
        "radius": 0.01676000100841276,
        "lower": 0.10467114346438888,
        "upper": 0.1381911454812144,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.17612555964331608,
        "sample_variance": 2.5056527540952585e-06,
        "radius": 0.01635784002425846,
        "lower": 0.1597677196190576,
        "upper": 0.19248339966757455,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.11466040054271909,
        "sample_variance": 0.005100647703681089,
        "radius": 0.024575897701295882,
        "lower": 0.0900845028414232,
        "upper": 0.13923629824401496,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.14254733041805162,
    "capability_margin": 0.03192434934904245,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": true,
      "absolute_task_quality": true
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 4.849014700595449
  },
  {
    "seed": 1003,
    "bounds": {
      "G_micro": {
        "mean": 0.38246735324732417,
        "sample_variance": 0.03439617231438448,
        "radius": 0.054167695763211766,
        "lower": 0.3282996574841124,
        "upper": 0.43663504901053596,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.030499162985694588,
        "sample_variance": 0.00015521662560665506,
        "radius": 0.017637653134302454,
        "lower": 0.012861509851392134,
        "upper": 0.04813681611999704,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.08497431254925308,
        "sample_variance": 0.001586493290327113,
        "radius": 0.02085872476618959,
        "lower": 0.06411558778306349,
        "upper": 0.10583303731544268,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.12909219493305296,
        "sample_variance": 7.04624873542431e-05,
        "radius": 0.017159367616779924,
        "lower": 0.11193282731627303,
        "upper": 0.14625156254983288,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.176307366443728,
        "sample_variance": 4.7249024484463e-05,
        "radius": 0.016980451830524157,
        "lower": 0.15932691461320383,
        "upper": 0.19328781827425215,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.11450074032597414,
        "sample_variance": 0.006137347593377644,
        "radius": 0.025390503660241363,
        "lower": 0.08911023666573278,
        "upper": 0.1398912439862155,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.15396985343543973,
    "capability_margin": 0.15432980404867264,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": true,
      "absolute_task_quality": true
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 5.863677068550471
  },
  {
    "seed": 1004,
    "bounds": {
      "G_micro": {
        "mean": 0.22600185393342284,
        "sample_variance": 0.014751525083042864,
        "radius": 0.0466356578697389,
        "lower": 0.17936619606368392,
        "upper": 0.27263751180316176,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.025375583069809856,
        "sample_variance": 7.730537617128228e-05,
        "radius": 0.017206221057480972,
        "lower": 0.008169362012328884,
        "upper": 0.04258180412729083,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.09650482316945286,
        "sample_variance": 0.0022050131118372157,
        "radius": 0.021697378245684035,
        "lower": 0.07480744492376883,
        "upper": 0.11820220141513689,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.1038381788390447,
        "sample_variance": 5.669593673058938e-05,
        "radius": 0.017057633372316614,
        "lower": 0.08678054546672809,
        "upper": 0.12089581221136131,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.14699584793720252,
        "sample_variance": 6.564350000946841e-05,
        "radius": 0.017124991188706657,
        "lower": 0.12987085674849586,
        "upper": 0.1641208391259092,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.07974122452545135,
        "sample_variance": 0.0029017581615618094,
        "radius": 0.022510571634125252,
        "lower": 0.057230652891326096,
        "upper": 0.10225179615957661,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.16078400554242772,
    "capability_margin": -0.0014178094787437867,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": true
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 6.048675091304229
  }
]

==> anc/rci_supplement/evidence/reductions/v1/primary_result.json <==
{
  "bounds": {
    "G_micro": {
      "mean": 0.258712478504666,
      "sample_variance": 0.010681477889666013,
      "radius": 0.03569420467688157,
      "lower": 0.22301827382778444,
      "upper": 0.29440668318154756,
      "n": 1024,
      "range_width": 2,
      "beta": 0.008333333333333333
    },
    "D_1": {
      "mean": 0.02682751320531409,
      "sample_variance": 2.014749512650286e-05,
      "radius": 0.012965041565148194,
      "lower": 0.013862471640165895,
      "upper": 0.039792554770462285,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "D_0": {
      "mean": 0.08266983270943043,
      "sample_variance": 0.00043500483286224484,
      "radius": 0.014658524524164416,
      "lower": 0.06801130818526602,
      "upper": 0.09732835723359484,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "C_1": {
      "mean": 0.12335210054161105,
      "sample_variance": 9.956801632829821e-06,
      "radius": 0.012827110648162688,
      "lower": 0.11052498989344836,
      "upper": 0.13617921118977375,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "C_0": {
      "mean": 0.1739374904823166,
      "sample_variance": 5.448619481062265e-06,
      "radius": 0.012742146441979848,
      "lower": 0.16119534404033675,
      "upper": 0.18667963692429645,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "macro_interaction_loss": {
      "mean": 0.1009192902115832,
      "sample_variance": 0.0037602416671943016,
      "radius": 0.018845012570974755,
      "lower": 0.08207427764060846,
      "upper": 0.11976430278255795,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    }
  },
  "decision_budget_upper": 0.13712091200405713,
  "capability_margin": 0.06589736182372732,
  "gates": {
    "closure_interaction": false,
    "closure_null": false,
    "decision_budget": false,
    "capability_margin": true,
    "absolute_task_quality": true
  },
  "all_scientific_gates_passed": false,
  "implementation_checks": {
    "null_route_max_abs": 5.960464477539063e-08,
    "projection_readout_max_abs": 2.384185791015625e-07,
    "all_checkpoints_unchanged": true,
    "all_targets_kept": true,
    "primary_recomputed_from_saved_arrays": true
  },
  "implementation_passed": true,
  "overall_passed": false,
  "status": "COMPLETE_WITH_FAILED_GATES",
  "scope": "Prespecified expected-error certificate on new target distribution, fixed five-model ensemble; no arbitrary-state or information-interface equivalence claim.",
  "sample_size": {
    "independent_targets": 1024,
    "repeats": 4,
    "fixed_models": 5
  },
  "per_model_intervals": "Supplementary .05/30 one-sided bounds; primary ensemble uses .05/6."
}

==> anc/rci_supplement/evidence/reductions/v1/timecourse.csv <==
seed,time,micro1_loss,micro0_loss,macro1_loss,macro0_loss,unsafe0_loss,interaction_autonomous_drift_mean,interaction_autonomous_drift_max,interaction_closure_rms_mean,interaction_closure_max_over_cases,null_autonomous_drift_mean,null_autonomous_drift_max,null_closure_rms_mean,null_closure_max_over_cases
1000,0,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1000,1,0.3036819084186116,0.3036819084186116,0.3036819082615225,0.3036819082615225,0.30533744127244344,0.0,0.0,0.028338875621557236,0.45786601305007935,0.0,0.0,0.0625118836760521,0.7075561881065369
1000,2,0.3700321037844028,0.3666798511324145,0.3720818382149439,0.3709315016259188,0.3732383110736069,0.2824089527130127,0.45786601305007935,0.036945343017578125,0.5963590741157532,0.5124706029891968,0.7075561881065369,0.09553547948598862,0.8855087161064148
1000,3,0.4271986098255513,0.4160927201832142,0.4326687799261824,0.4285346967082921,0.42901383769664975,0.5685024261474609,1.0490331649780273,0.04046899080276489,0.7264007329940796,1.1116011142730713,1.4724795818328857,0.11103898286819458,0.9709187150001526
1000,4,0.4559049131788695,0.43916772578805374,0.4615948011250858,0.45455323366937844,0.4555799347256042,0.8148624897003174,1.382723331451416,0.043611347675323486,0.7351171970367432,1.6468143463134766,2.068941354751587,0.11868313699960709,1.114858627319336
1000,5,0.4496558837456859,0.43416858223422217,0.4536137836757492,0.4451300636617891,0.44974995364948445,1.0186021327972412,1.6629972457885742,0.04496094584465027,0.804011881351471,2.082523822784424,2.485558032989502,0.12183626741170883,1.138780117034912
1000,6,0.43028601865994615,0.4233230580397233,0.43182053268479803,0.42324060294813753,0.4318276916261675,1.2528409957885742,2.3314123153686523,0.04746367782354355,0.8303787708282471,2.552901268005371,2.9278311729431152,0.1236257553100586,1.145006537437439
1000,7,0.4085920197596679,0.41421263190170593,0.40740947393942456,0.40166889521629745,0.41347071880945674,1.5418329238891602,3.0054397583007812,0.04994078725576401,0.847888708114624,2.9610674381256104,3.2934107780456543,0.1246199756860733,1.1481646299362183
1000,8,0.38795449929314557,0.407331169991449,0.3848448339975854,0.38501407719982017,0.3987507337663143,1.8484697341918945,3.6095359325408936,0.05235321819782257,0.8923155665397644,3.247347354888916,3.4960873126983643,0.12495044618844986,1.131919264793396
1000,9,0.36989205363409383,0.4021634046577386,0.3659365751506811,0.37316222172329994,0.38817548523715917,2.1459648609161377,3.9767417907714844,0.05484471097588539,0.9338672161102295,3.4300503730773926,3.6939265727996826,0.12524864077568054,1.1061121225357056
1000,10,0.35473095145638445,0.39825388529581396,0.3507362112194066,0.3646958884276121,0.38085387131870363,2.41520357131958,4.222497463226318,0.056957293301820755,0.911870539188385,3.556720733642578,3.9191179275512695,0.12572342157363892,1.1070483922958374
1000,11,0.34191552534638336,0.3949635912326068,0.33828084638292333,0.35810633044950113,0.37566067879104376,2.644955635070801,4.371919631958008,0.05855965614318848,0.9176364541053772,3.665834426879883,4.027682304382324,0.12658992409706116,1.1212860345840454
1000,12,0.3305948101109971,0.3922234670450855,0.32736505334273824,0.35162373993495777,0.3711254484494986,2.8340845108032227,4.439997673034668,0.05963490158319473,0.9488860964775085,3.761971950531006,4.0978522300720215,0.1253770887851715,1.091766357421875
1000,13,0.3198975462916846,0.3889561635658625,0.31676042068765053,0.34511325137563187,0.3674146189656023,2.980523109436035,4.494834899902344,0.06020205840468407,0.9561939835548401,3.840106964111328,4.1320977210998535,0.1249079778790474,1.0832029581069946
1000,14,0.30895419130860197,0.3844134992321582,0.3052530543207306,0.3378469150510016,0.3635070476006763,3.0911526679992676,4.548591136932373,0.06031779199838638,0.9516869783401489,3.902029037475586,4.150041580200195,0.1250895857810974,1.0897952318191528
1000,15,0.296853548203619,0.3788510998111285,0.2920228734976408,0.32979635005957414,0.358613762769062,3.1696414947509766,4.597613334655762,0.06011786311864853,0.949599027633667,3.951399326324463,4.212137699127197,0.1253744661808014,1.1113168001174927
1000,16,0.2829605655665895,0.37354247115092654,0.27718336939988064,0.32239373611275407,0.35369086409423334,3.2272424697875977,4.627354145050049,0.0597640722990036,0.9223672747612,3.9948630332946777,4.336470603942871,0.1260284185409546,1.0917253494262695
1000,17,0.26757877003477426,0.369178894856479,0.2615661638797516,0.31637891627083425,0.3496715552622143,3.265742063522339,4.643458843231201,0.05935396999120712,0.944661021232605,4.037504196166992,4.399803161621094,0.1269465982913971,1.1022076606750488
1000,18,0.25155987597353435,0.36546657870586186,0.24586956134843022,0.3114893413503994,0.3464144045946388,3.297868490219116,4.770025253295898,0.058947332203388214,0.9126810431480408,4.0925445556640625,4.478231906890869,0.1278993934392929,1.0887371301651
1000,19,0.2357204342475471,0.36227726545341166,0.23055901434248763,0.30734996479523713,0.3436685956880018,3.329490900039673,4.909572601318359,0.05865544080734253,0.9057833552360535,4.169460296630859,4.7039794921875,0.1287221610546112,1.0965662002563477
1000,20,0.22063776287553974,0.35949764036625076,0.2159194193718401,0.3039662850805629,0.34150967990394177,3.35732364654541,5.0308380126953125,0.05859173834323883,0.892321765422821,4.2733001708984375,4.8479108810424805,0.12956993281841278,1.1107814311981201
1000,21,0.2066054695371919,0.357091928951508,0.20212287154115793,0.3011104344779036,0.3397614025321515,3.3841352462768555,5.138368129730225,0.05877534672617912,0.9031022787094116,4.374807357788086,4.9144792556762695,0.13003148138523102,1.1042729616165161
1000,22,0.1937190110413,0.3551943963479031,0.1892393850332979,0.2985778728442924,0.3383237277813057,3.419718027114868,5.247682094573975,0.05899927392601967,0.8987388014793396,4.453615188598633,4.962220668792725,0.13061417639255524,1.0971626043319702
1000,23,0.1819341630656487,0.35378039450010923,0.17737807578435746,0.29628009601572186,0.33729832406936916,3.45695161819458,5.247125148773193,0.059102460741996765,0.8834801316261292,4.507858753204346,4.9918107986450195,0.13161776959896088,1.1051815748214722
1000,24,0.17116880414134988,0.35288118250018374,0.16662560752606428,0.293985684893579,0.3367367497419476,3.4902141094207764,5.262977123260498,0.05901943892240524,0.8830345273017883,4.540495872497559,5.066659927368164,0.13237562775611877,1.105040431022644
1000,25,0.1613597316921298,0.3531919371084654,0.1569772694330274,0.2920814197599517,0.33691869573788535,3.5208592414855957,5.252773761749268,0.05903708189725876,0.883657693862915,4.567380428314209,5.2387309074401855,0.13337737321853638,1.1498157978057861
1000,26,0.15251492026161917,0.35535833515446735,0.14835981047608676,0.2907836943991958,0.337629453242092,3.5475471019744873,5.335432529449463,0.05926698446273804,0.8842854499816895,4.605890274047852,5.393716335296631,0.13375934958457947,1.163576602935791
1000,27,0.14470863749448132,0.3586438596301471,0.14075078747141623,0.2903247017562698,0.3387999731695843,3.5700883865356445,5.397690296173096,0.05962921679019928,0.8832253813743591,4.660079002380371,5.477677822113037,0.13376455008983612,1.1250964403152466
1000,28,0.13798224176365498,0.36130500957226364,0.13421744358007454,0.29106763169461203,0.3406941307050516,3.5889906883239746,5.373786926269531,0.0598304346203804,0.9181423783302307,4.718064308166504,5.51842737197876,0.13359299302101135,1.1576486825942993
1000,29,0.13235572119781902,0.36326089671132267,0.12880281852346434,0.2917652426614885,0.3422352973899476,3.6057777404785156,5.43247652053833,0.05971018224954605,0.9153932929039001,4.769701957702637,5.53659725189209,0.13353495299816132,1.161401629447937
1000,30,0.12784705464075719,0.36510790746244803,0.12452419832075119,0.2921123596010216,0.3432072328163064,3.624830722808838,5.465826988220215,0.059360045939683914,0.9132354855537415,4.8132805824279785,5.543262481689453,0.13350319862365723,1.148553729057312
1000,31,0.12445083258112481,0.36646776887112653,0.12135406425077135,0.292303641181559,0.34381715523907475,3.6478564739227295,5.502225399017334,0.058895908296108246,0.8981420993804932,4.85311222076416,5.544979572296143,0.13404759764671326,1.173966407775879
1000,32,0.12223378880338714,0.36741039854069085,0.1194135303165907,0.29263455064578653,0.34428891185735283,3.672539710998535,5.507492542266846,,,4.891173362731934,5.553819179534912,,
1001,0,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1001,1,0.2754271306151449,0.2754271306151449,0.27542713077347225,0.27542713077347225,0.27587309003412835,0.0,0.0,0.02071784809231758,0.3911564350128174,0.0,0.0,0.04702455550432205,0.5592412352561951
1001,2,0.2866291843794531,0.2856946890227238,0.2870589280154091,0.2869664146557402,0.29023354982896943,0.23153409361839294,0.3911564350128174,0.030318841338157654,0.48460686206817627,0.4387035369873047,0.5592412352561951,0.07940010726451874,0.761581540107727
1001,3,0.30904774618806297,0.305807341239443,0.3106792239995363,0.3096944797185061,0.31520327044071106,0.5338000059127808,0.8317895531654358,0.03447768837213516,0.6055659055709839,1.0902868509292603,1.359763503074646,0.098323293030262,0.8571346998214722
1001,4,0.33973882497698593,0.3340215982894075,0.3424461451955247,0.33904638928985853,0.3439472062616598,0.8094613552093506,1.6833479404449463,0.03683634102344513,0.6704228520393372,1.7339200973510742,2.222567558288574,0.10927961766719818,0.9191370606422424
1001,5,0.36773130558020134,0.3607808068986884,0.3706283341219681,0.364174907887986,0.3672450697378238,1.1133296489715576,2.3109138011932373,0.03818337619304657,0.6535016894340515,2.211860418319702,2.6989352703094482,0.11456798762083054,0.9546138048171997
1001,6,0.387901151590053,0.3813427597204605,0.39034786050270887,0.3816571886265192,0.38316624107955005,1.4056322574615479,2.7335033416748047,0.03896760940551758,0.7167651057243347,2.530902862548828,2.9771218299865723,0.11697560548782349,0.9595789313316345
1001,7,0.39904398250710893,0.393801820147192,0.4006923420248462,0.3909463852633353,0.39157472379020153,1.6456878185272217,3.202305316925049,0.039299119263887405,0.7601533532142639,2.7381505966186523,3.115889310836792,0.11864496767520905,0.9536113142967224
1001,8,0.40250479849464144,0.39882358666095435,0.40330558291137575,0.3931213872788639,0.39354702205322645,1.8261375427246094,3.383228302001953,0.03922110050916672,0.7685032486915588,2.873749256134033,3.196523427963257,0.12044355273246765,0.9648433327674866
1001,9,0.39997399149238066,0.39796844830767164,0.4002071496259468,0.3894048647266701,0.3904145555788473,1.952587366104126,3.6064705848693848,0.039038222283124924,0.755124568939209,2.9615659713745117,3.2691495418548584,0.12297087907791138,0.968216061592102
1001,10,0.3917769102620657,0.39160761478790973,0.39191208858117577,0.3796849222139741,0.3823204427557886,2.0426788330078125,3.8189542293548584,0.039103616029024124,0.7513541579246521,3.016575813293457,3.3142802715301514,0.12585914134979248,0.9669811129570007
1001,11,0.37720104294605056,0.37933085472994954,0.3773718586753886,0.3631052594007955,0.3680905192554682,2.1122190952301025,3.9484803676605225,0.0394134595990181,0.7787464261054993,3.0577781200408936,3.4063313007354736,0.12707962095737457,0.9813679456710815
1001,12,0.3581452147818326,0.3650410045076842,0.35753625337243455,0.34311213237929417,0.3499735713107818,2.1715991497039795,4.027735710144043,0.03999537229537964,0.7560601830482483,3.1045584678649902,3.6464333534240723,0.1278991848230362,1.0001040697097778
1001,13,0.33652171794750074,0.3526998579918864,0.334250738036448,0.3242323832131628,0.3322054404246017,2.2280166149139404,4.07792329788208,0.040787726640701294,0.7688127756118774,3.161250352859497,3.831479072570801,0.12910562753677368,0.9855237603187561
1001,14,0.31345372928503173,0.3424979312620126,0.3095792948789138,0.30761311227866706,0.31640673662655483,2.2897348403930664,4.111477851867676,0.04188138619065285,0.7771700024604797,3.2200865745544434,3.9466724395751953,0.12967252731323242,0.9997652769088745
1001,15,0.2900121168324287,0.33441536870814415,0.2853881136197508,0.2930873596492908,0.3023816427863637,2.3628005981445312,4.135577201843262,0.04308953508734703,0.7763718962669373,3.2731282711029053,4.031646728515625,0.13073666393756866,0.999021053314209
1001,16,0.2671444578155049,0.32806105377821276,0.26260879914130275,0.2805637682491878,0.2900104850591188,2.443913459777832,4.289602756500244,0.044063590466976166,0.7938877940177917,3.3187878131866455,4.070005893707275,0.13135561347007751,0.9863227009773254
1001,17,0.24550018160279052,0.3230693568809145,0.24148708797547755,0.2699624930857417,0.27931368111473964,2.5368523597717285,4.552306652069092,0.04421122372150421,0.7953037619590759,3.3581554889678955,4.083190441131592,0.1324588656425476,1.0049197673797607
1001,18,0.22544418445802394,0.31948828678468466,0.22187471170426235,0.2613327173758098,0.270484531736256,2.636235237121582,4.7216291427612305,0.04401375353336334,0.8199096918106079,3.3917551040649414,4.091367244720459,0.13450701534748077,0.9998023509979248
1001,19,0.206629306710673,0.31800016096277167,0.20323390423376012,0.2545936556230556,0.2635795477735461,2.732487678527832,4.825387477874756,0.04408422112464905,0.8182252645492554,3.415614604949951,4.088742256164551,0.13583537936210632,1.0076985359191895
1001,20,0.187855341151427,0.3173149967776342,0.184366644211365,0.2489084428355979,0.2578769166585815,2.818779230117798,4.88566780090332,0.044324591755867004,0.8377248048782349,3.4360451698303223,4.084341049194336,0.1367529034614563,1.0156755447387695
1001,21,0.16866624289608514,0.3151077598022246,0.16440663431570074,0.24339839934932467,0.2524755091471854,2.894174575805664,4.916867733001709,0.04437561333179474,0.826878547668457,3.4841902256011963,4.072851181030273,0.13730908930301666,1.0149800777435303
1001,22,0.1504385756960429,0.31104626541227876,0.14543545063432545,0.23785785707856716,0.24705491750032926,2.9622578620910645,4.926992416381836,0.04400143027305603,0.8501087427139282,3.5539121627807617,4.048839092254639,0.13735947012901306,1.0675995349884033
1001,23,0.13448263292855278,0.3058933319679653,0.12959000019249062,0.2324924965226596,0.24172503415735927,3.023759603500366,4.962672710418701,0.043543435633182526,0.8566308617591858,3.6364593505859375,4.076719760894775,0.1373813897371292,1.0777188539505005
1001,24,0.12114685820576473,0.30036706464648777,0.11692763932546237,0.2274058795122476,0.23667231863495136,3.0825743675231934,5.085775375366211,0.04311107099056244,0.8284828066825867,3.709117889404297,4.154267311096191,0.1362922042608261,1.0763932466506958
1001,25,0.11018505262118747,0.2949784349776361,0.10672017455900049,0.22264751252746273,0.23196804004239285,3.139913558959961,5.173627853393555,0.04275137186050415,0.8455991744995117,3.7735142707824707,4.2113518714904785,0.13527646660804749,1.0745900869369507
1001,26,0.10120016180786887,0.2906398354282901,0.09838597750631456,0.2183393350063334,0.22773294903239227,3.193448066711426,5.212114334106445,0.042483359575271606,0.8359848260879517,3.8351197242736816,4.246188640594482,0.13467182219028473,1.0675979852676392
1001,27,0.09393196442241117,0.2873239291538331,0.09158933709212701,0.2143614132618905,0.2238293860189219,3.239604949951172,5.248904705047607,0.0423121377825737,0.8636578917503357,3.890350341796875,4.266611099243164,0.133965402841568,1.0642337799072266
1001,28,0.08823191098154612,0.28446691150453396,0.08612909409788345,0.21088158419470043,0.22039108253735332,3.2770490646362305,5.2599639892578125,0.042195845395326614,0.8728676438331604,3.934174060821533,4.278253555297852,0.13262368738651276,1.060052514076233
1001,29,0.08403247032919295,0.281645184673863,0.08196680754583631,0.20789422751272005,0.2174109136388817,3.3116023540496826,5.270432472229004,0.04205948859453201,0.8771669268608093,3.9652345180511475,4.287930011749268,0.13234329223632812,1.0524297952651978
1001,30,0.081259908857654,0.27878785054951427,0.07895939006143574,0.2049422429914044,0.21447970992114468,3.344593048095703,5.27628231048584,0.04186621308326721,0.877545177936554,3.9915027618408203,4.293793678283691,0.131529301404953,1.0555061101913452
1001,31,0.07987171914286363,0.2759328307709595,0.0770552243883051,0.20185551217419934,0.21140641806158422,3.376805305480957,5.273285865783691,0.041643738746643066,0.8719155192375183,4.016369819641113,4.3873467445373535,0.13040196895599365,1.0515286922454834
1001,32,0.0798007973539198,0.2732368815118204,0.0762805553471807,0.19894566993074286,0.20844967919310692,3.4047014713287354,5.266506195068359,,,4.041761875152588,4.4843058586120605,,
1002,0,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1002,1,0.29232081244300423,0.29232081244300423,0.29232081267633714,0.29232081267633714,0.29568885409184537,0.0,0.0,0.024863384664058685,0.4789094924926758,0.0,0.0,0.05759471654891968,0.7135212421417236
1002,2,0.33175526283436585,0.32960015929317044,0.3327275363703267,0.33232817915880297,0.3392125176485562,0.2663121819496155,0.4789094924926758,0.03684644401073456,0.661956250667572,0.5071935653686523,0.7135212421417236,0.09559664130210876,0.8501529097557068
1002,3,0.36609203300609716,0.35959285695777765,0.36661036391399926,0.36494729162952844,0.3713827162991635,0.6105766892433167,1.1031149625778198,0.03804440051317215,0.7038683295249939,1.1572412252426147,1.4642490148544312,0.10846896469593048,0.9094476699829102
1002,4,0.3822047626640211,0.3748917360273091,0.3794556368551344,0.3745674151370021,0.37867640293262245,0.9071404933929443,1.8203779458999634,0.03803076967597008,0.730282187461853,1.8116765022277832,2.237222671508789,0.11385814845561981,0.9926553964614868
1002,5,0.3745395143322316,0.3698766830980724,0.3680872538495036,0.3599951117675387,0.36114637914539827,1.1524736881256104,2.1969051361083984,0.03969034180045128,0.6997520923614502,2.367126226425171,2.8117101192474365,0.11544018983840942,1.0401620864868164
1002,6,0.3548372891073718,0.35761739144492627,0.3459702103182765,0.3394808564821845,0.3384173338495666,1.4013370275497437,2.803352117538452,0.04225359484553337,0.7274434566497803,2.81796932220459,3.271369695663452,0.11927706003189087,1.0496200323104858
1002,7,0.34106641364675566,0.35552017226805366,0.3318771667410487,0.3295433157173743,0.3279649020791016,1.649045467376709,3.1106748580932617,0.04408937692642212,0.7737503051757812,3.148977518081665,3.630227565765381,0.1221245676279068,1.053515076637268
1002,8,0.3403878013579307,0.36363998226026806,0.33230129054420066,0.33088973673624705,0.32946906537226894,1.8923165798187256,3.4655869007110596,0.04510710388422012,0.8238497972488403,3.362333297729492,3.8485474586486816,0.12158741056919098,1.046301007270813
1002,9,0.34775162376048235,0.37133042104552816,0.3413034694907433,0.3365246634044614,0.334396358513373,2.139124870300293,3.507126808166504,0.045868881046772,0.8199360370635986,3.501082420349121,4.004825115203857,0.1203184723854065,1.0426671504974365
1002,10,0.35671279943283596,0.37281370128866026,0.35168164967955096,0.34158572517184227,0.33794427258489845,2.3666701316833496,3.724046230316162,0.046543192118406296,0.8453565239906311,3.5979204177856445,4.108150959014893,0.12107233703136444,1.0289347171783447
1002,11,0.3643416788307006,0.37086720597728684,0.36038258938796786,0.3455071098607611,0.3403332684502733,2.562776565551758,3.946593761444092,0.04663310572504997,0.8626390695571899,3.670354127883911,4.163057327270508,0.12212656438350677,1.0099477767944336
1002,12,0.36995982512371206,0.3695989597033289,0.36687869669927603,0.34919888951567224,0.342859257773089,2.708373546600342,4.0859270095825195,0.0460471548140049,0.8410837054252625,3.721065044403076,4.203249454498291,0.12302234768867493,1.0063318014144897
1002,13,0.3735992051357232,0.3702104322803769,0.37130385644666586,0.35288616553837604,0.3457672264919087,2.8075735569000244,4.146122455596924,0.04517936706542969,0.8548355102539062,3.773601531982422,4.220478534698486,0.12367284297943115,0.9712702035903931
1002,14,0.3754472707746345,0.3716016046290507,0.37383111592316565,0.35599580995316893,0.34841826760564254,2.872764825820923,4.1984782218933105,0.0446292906999588,0.8393746614456177,3.876821994781494,4.229311466217041,0.12412650883197784,1.0137783288955688
1002,15,0.3757500776002689,0.3729203997195031,0.3745236627403734,0.3579245276318769,0.35011620096594065,2.914621353149414,4.2315545082092285,0.04477003216743469,0.7740993499755859,4.1057939529418945,4.584701061248779,0.1245792955160141,0.9948506951332092
1002,16,0.37423732219429046,0.37388099813524545,0.37276056321811046,0.3579460847568513,0.34983634159537225,2.9380462169647217,4.231199741363525,0.045382510870695114,0.8212703466415405,4.406036853790283,4.879026889801025,0.12414306402206421,0.9954655766487122
1002,17,0.3699824752416367,0.3744799894251324,0.3676871902734067,0.35628444578875873,0.34782644196093315,2.958944320678711,4.323809623718262,0.046303343027830124,0.7909554243087769,4.639530658721924,5.031826972961426,0.12340927124023438,0.9913995265960693
1002,18,0.36238937496283957,0.3748588952498956,0.3595705526479488,0.3538312019541374,0.3452908107432412,2.9926772117614746,4.681251525878906,0.04768158867955208,0.7735586166381836,4.772215366363525,5.084042549133301,0.12341953814029694,0.9989538788795471
1002,19,0.3518664252744844,0.37513037778418545,0.3494192435345568,0.35068947106984694,0.34271750981433474,3.044032573699951,4.890871047973633,0.0492694154381752,0.7736843824386597,4.840076923370361,5.158376693725586,0.12444687634706497,1.0070884227752686
1002,20,0.33936603056821313,0.375411865379634,0.33797752989066787,0.3470302923446974,0.340158980160861,3.103271961212158,4.972076416015625,0.05101168900728226,0.8027904629707336,4.853618621826172,5.160289287567139,0.12640392780303955,1.0166643857955933
1002,21,0.3256008550794272,0.37595464470313555,0.32552254043326323,0.34360365272381255,0.3377388059120101,3.177626371383667,4.99705696105957,0.05289490893483162,0.8189850449562073,4.822325706481934,5.14724588394165,0.12179721891880035,1.017485499382019
1002,22,0.3106132463939011,0.37718113685682453,0.3118441050083483,0.34131731523833553,0.33618377458722987,3.2633023262023926,5.070181846618652,0.05483178794384003,0.826508641242981,4.754845142364502,5.12295389175415,0.12032623589038849,1.0290521383285522
1002,23,0.29383914387639126,0.37979087171796794,0.29630760395860906,0.3406414272495824,0.33620929492216123,3.3586559295654297,5.087875843048096,0.056644655764102936,0.8520822525024414,4.664764404296875,5.078942775726318,0.11879684031009674,1.0275936126708984
1002,24,0.2743591915589562,0.3838778965460118,0.2783748116114569,0.34143095764643594,0.33787885281844143,3.4521336555480957,5.072883129119873,0.05822477489709854,0.8577534556388855,4.587251663208008,5.139427185058594,0.11731497943401337,1.0185540914535522
1002,25,0.25169442821796795,0.3881044703033671,0.25793732408084347,0.3428582379514382,0.34030310764209504,3.5425662994384766,5.078943729400635,0.059275444597005844,0.8134270310401917,4.55882453918457,5.210171222686768,0.11640623211860657,1.0177594423294067
1002,26,0.2263009903788208,0.39141476770534633,0.2353074096903026,0.343871774000286,0.3422955722014014,3.6230249404907227,5.091913223266602,0.05970428138971329,0.8320196270942688,4.553822040557861,5.202155590057373,0.11611707508563995,1.0190564393997192
1002,27,0.19937050632279182,0.39320064096722274,0.21092615486183958,0.3438943241017341,0.3434357670449697,3.6864306926727295,5.120827674865723,0.05950264260172844,0.8476282358169556,4.551840782165527,5.212912082672119,0.11687233299016953,1.0265289545059204
1002,28,0.17236747246340053,0.3920996500159216,0.1852669957356417,0.34150280267851785,0.3427920920052788,3.728391647338867,5.108058452606201,0.058913134038448334,0.8275365233421326,4.546393394470215,5.205817699432373,0.1174391433596611,0.9786986112594604
1002,29,0.14709197880596436,0.3864853694156678,0.15966934563030247,0.33512295628224725,0.3392597083514661,3.745110273361206,5.078097820281982,0.058037713170051575,0.8659651279449463,4.5429534912109375,5.188397407531738,0.11775043606758118,1.014694094657898
1002,30,0.12610322091467108,0.3782663690203917,0.13685814589272843,0.3258599367662527,0.333231308070312,3.7381649017333984,5.0581207275390625,0.057256925851106644,0.8794819712638855,4.537977695465088,5.131043910980225,0.11970193684101105,1.0005643367767334
1002,31,0.1135073028387035,0.3694173508460392,0.12059951973404921,0.31658922357058245,0.3260436672042976,3.7059831619262695,5.069314479827881,0.056674420833587646,0.8711761236190796,4.529625415802002,5.147537708282471,0.12254154682159424,1.0115567445755005
1002,32,0.11428494317703672,0.36076543462441535,0.11466040054271907,0.3076212904772382,0.317031550056043,3.659949779510498,5.035436630249023,,,4.513632297515869,5.140614986419678,,
1003,0,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1003,1,0.28160779727244023,0.28160779727244023,0.28160779678835784,0.28160779678835784,0.2814763212539635,0.0,0.0,0.02707851305603981,0.5178462266921997,0.0,0.0,0.06030407175421715,0.6965985298156738
1003,2,0.30749727994341675,0.30694412694515216,0.30770184810216633,0.30758124662785813,0.30558143257969533,0.37128669023513794,0.5178462266921997,0.03838426619768143,0.6688162088394165,0.6368546485900879,0.6965985298156738,0.09414824098348618,0.9315301179885864
1003,3,0.3295160593905961,0.3279743731140722,0.32971142555621813,0.32911163481738726,0.32503155026983455,0.7670897245407104,1.2633368968963623,0.03845908120274544,0.6663116216659546,1.4415212869644165,1.673638939857483,0.10947288572788239,0.9812641739845276
1003,4,0.3447577263197015,0.34294486018788445,0.344673781513982,0.34352544736647794,0.33779622677113824,1.0319874286651611,1.8340039253234863,0.038718126714229584,0.7117702960968018,2.0290489196777344,2.360335350036621,0.11152083426713943,1.00324547290802
1003,5,0.35907947911866367,0.36228397302668736,0.3584176866856804,0.3589697179520461,0.35163691549424825,1.3143811225891113,2.5698235034942627,0.04019901156425476,0.7795124650001526,2.4331467151641846,2.794316053390503,0.11271534860134125,1.063320517539978
1003,6,0.3758635018331206,0.39434827219471713,0.3740919713317714,0.38152903096779633,0.3725401472553805,1.611116647720337,3.1185011863708496,0.041433826088905334,0.8252377510070801,2.7437610626220703,3.0729281902313232,0.11275923997163773,1.096984624862671
1003,7,0.39426055491701306,0.42763913027178047,0.39238384600413573,0.4070472749450697,0.3963418311739155,1.8656206130981445,3.343543291091919,0.04215507209300995,0.8605303764343262,2.9697062969207764,3.2980141639709473,0.114596426486969,1.1027324199676514
1003,8,0.41103578932551826,0.4553992878904489,0.40908303359753984,0.43024438651212676,0.41824513515695094,2.045036792755127,3.8106472492218018,0.04241567477583885,0.9042549729347229,3.1123578548431396,3.4506728649139404,0.11636461317539215,1.0911673307418823
1003,9,0.4218905900340538,0.4745993057820985,0.4197859894781154,0.44670515277440437,0.4341000178404832,2.1550025939941406,3.9189672470092773,0.041748080402612686,0.8930294513702393,3.1982734203338623,3.533047676086426,0.11853481829166412,1.1055126190185547
1003,10,0.4265482184445102,0.48607836753846656,0.42450790831635676,0.45653599995362937,0.4437100494392795,2.211700439453125,3.876035213470459,0.04092191159725189,0.8840455412864685,3.2499828338623047,3.5803160667419434,0.12070288509130478,1.0775259733200073
1003,11,0.42675589627424393,0.49240651884050635,0.42502272204662794,0.46171694693229715,0.448893553574326,2.235340118408203,3.9355969429016113,0.04038605839014053,0.8639995455741882,3.282169818878174,3.6102547645568848,0.12284603714942932,1.0981409549713135
1003,12,0.42425621799342783,0.4957728804944299,0.4229950653692149,0.46405636955202456,0.451363648871575,2.256277322769165,4.029596328735352,0.04042556881904602,0.8535754084587097,3.3031585216522217,3.6219656467437744,0.12406408786773682,1.09738028049469
1003,13,0.42018147889819674,0.4975149087330111,0.4194790726259931,0.46474849443727434,0.4522694127600989,2.2967262268066406,4.095953464508057,0.040842533111572266,0.8475334048271179,3.321483612060547,3.728780746459961,0.12461085617542267,1.0844120979309082
1003,14,0.41509702358311495,0.49837342661441264,0.4150178784305746,0.464529325233736,0.4522967653068302,2.340134382247925,4.153376579284668,0.0414343997836113,0.8084168434143066,3.3415756225585938,3.689333915710449,0.1254063844680786,1.0651687383651733
1003,15,0.40918774384681955,0.49875720352479536,0.4097551235137032,0.4638696088726477,0.4518838269439116,2.381866455078125,4.176293849945068,0.04203560948371887,0.7918935418128967,3.3616087436676025,3.7223713397979736,0.12576700747013092,1.0879343748092651
1003,16,0.4023059613944771,0.49889094858846017,0.40358788328030587,0.4628848187237349,0.45131502744186947,2.40975284576416,4.182140350341797,0.04278869926929474,0.7656844258308411,3.378688097000122,3.7550160884857178,0.12603777647018433,1.0852245092391968
1003,17,0.3940809444782596,0.49889115895227915,0.3962702633284641,0.4614631111369548,0.4507218686529774,2.4436566829681396,4.180084705352783,0.04345852881669998,0.7903850078582764,3.3911666870117188,3.7533299922943115,0.12643808126449585,1.0532723665237427
1003,18,0.38400798314883666,0.4988238406462854,0.3874941768759421,0.459525032987523,0.45018168361494093,2.4925954341888428,4.185573577880859,0.04466533660888672,0.7685661911964417,3.39892840385437,3.7479937076568604,0.12667249143123627,1.047886848449707
1003,19,0.37135907810926055,0.49872187206573043,0.37674185323379733,0.4569643485053595,0.44972851504352784,2.5476207733154297,4.185620307922363,0.04617494344711304,0.7918885946273804,3.4038028717041016,3.760488986968994,0.12708492577075958,1.054060697555542
1003,20,0.35532693498139195,0.498609981608369,0.3632451337828485,0.45364006775161664,0.449376701405249,2.5938892364501953,4.18721342086792,0.04746222868561745,0.7782652378082275,3.412093162536621,3.7552709579467773,0.12719962000846863,1.0502233505249023
1003,21,0.3354713657364243,0.4984923407891155,0.3463425990867268,0.44970239514275145,0.44911708905050535,2.642415761947632,4.186944484710693,0.04822486266493797,0.7892612814903259,3.430976390838623,3.736008644104004,0.12733136117458344,1.0542106628417969
1003,22,0.31201896178371025,0.4983706848013555,0.3257010922180448,0.44559755210476926,0.44880440505670977,2.7106847763061523,4.251708984375,0.048714861273765564,0.8267501592636108,3.4560885429382324,3.7792365550994873,0.1275879144668579,1.0742168426513672
1003,23,0.28604922900580987,0.49824963100658703,0.30157533218399046,0.4415679123018436,0.44820859073416647,2.7925009727478027,4.363852024078369,0.04924217611551285,0.8455729484558105,3.4835634231567383,3.970289945602417,0.1278706192970276,1.0273959636688232
1003,24,0.2589100911639184,0.4981340879899095,0.2748458761654233,0.4377533066379542,0.44720199695200513,2.8624706268310547,4.454661846160889,0.049567241221666336,0.8529789447784424,3.5227479934692383,4.14010763168335,0.12835708260536194,1.0394139289855957
1003,25,0.23182724359729195,0.498021255879523,0.2468432186523135,0.4341722353629167,0.4456281811281889,2.926055908203125,4.497920989990234,0.04956261068582535,0.837809145450592,3.5998876094818115,4.226318359375,0.1290794014930725,1.0505224466323853
1003,26,0.20590546375791105,0.4979070385153909,0.21890282169046843,0.4307990756049672,0.4434532224131191,2.992191791534424,4.513234615325928,0.049238190054893494,0.8182471394538879,3.698690414428711,4.263791084289551,0.12971991300582886,1.0359430313110352
1003,27,0.1819391224416418,0.49778775592038726,0.1922066933192918,0.4277048076255913,0.44085072569763495,3.057772636413574,4.544407367706299,0.04864473268389702,0.8063144087791443,3.7920544147491455,4.275801181793213,0.1299220323562622,1.0376815795898438
1003,28,0.16054633535853952,0.4976532197304345,0.16774504634235188,0.424912845428302,0.4380590523399823,3.127448320388794,4.574306488037109,0.04816581308841705,0.8349756002426147,3.8666443824768066,4.275012493133545,0.1299307644367218,1.0429205894470215
1003,29,0.14228789129429148,0.49749498270449344,0.14661119694862856,0.4224104730573036,0.43523917773043086,3.1823811531066895,4.598498344421387,0.048052117228507996,0.8284812569618225,3.923172950744629,4.331301689147949,0.13025711476802826,1.0509836673736572
1003,30,0.1280404360800046,0.49730501231038515,0.13009519156328275,0.4201739359232139,0.4325319143514386,3.2283260822296143,4.605064868927002,0.048227183520793915,0.7679609656333923,3.965848922729492,4.529260635375977,0.13079224526882172,1.0287011861801147
1003,31,0.11863382993192971,0.49707159918934096,0.11927627702910856,0.41815873644909585,0.43003690844580145,3.2688536643981934,4.618216037750244,0.04870562255382538,0.7908626198768616,3.998432159423828,4.644042491912842,0.13142958283424377,1.0341293811798096
1003,32,0.11433579754621304,0.4968031507935372,0.11450074032597414,0.4163301117190611,0.4277827145570109,3.302306652069092,4.824344635009766,,,4.02441930770874,4.694545745849609,,
1004,0,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.27232598263395713,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1004,1,0.2861826661886844,0.2861826661886844,0.28618266582798835,0.28618266582798835,0.28749761526439394,0.0,0.0,0.01645851321518421,0.29661235213279724,0.0,0.0,0.037801776081323624,0.4478153884410858
1004,2,0.3105144152819559,0.3110285950274381,0.3104369226182677,0.3105857572670197,0.3124181267230821,0.19804781675338745,0.29661235213279724,0.021734517067670822,0.34809067845344543,0.37020814418792725,0.4478153884410858,0.06312105059623718,0.6328068971633911
1004,3,0.3375090586249897,0.3409822481142002,0.3365209272804214,0.3370653461414579,0.33823493208505834,0.42268332839012146,0.6675121188163757,0.022880833595991135,0.4230680763721466,0.8792307376861572,1.0474493503570557,0.07601296901702881,0.7909471988677979
1004,4,0.352383122679766,0.3558070075948809,0.35101574814706604,0.34989981726069136,0.3509610268080262,0.6624487638473511,1.1631975173950195,0.02430511638522148,0.5681936740875244,1.4216957092285156,1.6929851770401,0.08470086753368378,0.8744942545890808
1004,5,0.35438468233731457,0.3567728472086683,0.35314966104434453,0.35017609081658824,0.35187715232475736,0.9123705625534058,1.6491481065750122,0.02549905888736248,0.6126190423965454,1.851917028427124,2.2110226154327393,0.09074582159519196,0.8907996416091919
1004,6,0.355638299994738,0.3611930327900752,0.35432501659616444,0.35149092611854804,0.3538530052444729,1.161726713180542,2.4422481060028076,0.027131443843245506,0.6630014181137085,2.183457851409912,2.6449952125549316,0.0938696637749672,0.9791427850723267
1004,7,0.3579011334909036,0.3707215168295822,0.3563023837065997,0.3549316387432953,0.3573722242007729,1.4001120328903198,3.3043038845062256,0.029081381857395172,0.7165504693984985,2.494668483734131,3.0489132404327393,0.09623520821332932,0.9666439890861511
1004,8,0.3565314151810211,0.37695397802834607,0.3550128739351761,0.35469376226248317,0.3571039516089739,1.6063646078109741,3.9205942153930664,0.030719127506017685,0.7757115960121155,2.77266788482666,3.40411639213562,0.09781672060489655,0.979721188545227
1004,9,0.3499938558382598,0.3800181290492405,0.34848199573302724,0.35072100207129825,0.3533913719192574,1.7962918281555176,4.3001580238342285,0.03226333111524582,0.8032991886138916,2.99263858795166,3.6598398685455322,0.0987415462732315,0.9711446166038513
1004,10,0.3391253118358135,0.3814541059685272,0.33735470939365153,0.3443850877329656,0.34769954579287965,1.9786823987960815,4.677354335784912,0.03358757495880127,0.7989126443862915,3.1739261150360107,3.823852300643921,0.09958277642726898,0.952102541923523
1004,11,0.3254299725054399,0.381980310012554,0.32323298431494396,0.33678215631805486,0.3409495026291758,2.1440463066101074,4.913185119628906,0.03448270261287689,0.849953830242157,3.33487606048584,3.9597883224487305,0.1004544198513031,0.9627818465232849
1004,12,0.3101720675122466,0.3821646418222664,0.30752071484041615,0.32881547656984644,0.33392610114517385,2.2928876876831055,5.029158592224121,0.03502880409359932,0.8880333304405212,3.480213165283203,4.078057289123535,0.10174459218978882,0.9271045327186584
1004,13,0.29410701967860087,0.38197000801005737,0.29108148135551093,0.3211556283095558,0.32716664731904327,2.4274024963378906,5.075698375701904,0.035387810319662094,0.9335901141166687,3.597750663757324,4.136934757232666,0.10317709296941757,0.9181170463562012
1004,14,0.27769445650102564,0.38160804240154256,0.27454607912982265,0.3139820079110711,0.3208568730301631,2.540459394454956,5.151846408843994,0.03566663712263107,0.9371086359024048,3.687647819519043,4.17158317565918,0.10449005663394928,0.8890070915222168
1004,15,0.2613142843857268,0.3811094225555331,0.25835426525096883,0.3072277703923272,0.31496293200646097,2.6357598304748535,5.206464767456055,0.03584187105298042,0.9003031253814697,3.759873151779175,4.1996331214904785,0.10561232268810272,0.9083614945411682
1004,16,0.24529960120655242,0.37995758997162693,0.24273859831875153,0.30046828176504603,0.30891492153843847,2.71932315826416,5.231006145477295,0.03603675216436386,0.9066567420959473,3.819772243499756,4.231192588806152,0.10645103454589844,0.8909058570861816
1004,17,0.2298252622898442,0.3777854876459758,0.22778800146945793,0.2935390967477871,0.3026020843443436,2.794541597366333,5.239126682281494,0.036166638135910034,0.9084076285362244,3.8704121112823486,4.25660514831543,0.10714410245418549,0.8505911827087402
1004,18,0.21485268129456842,0.37459770520347724,0.2133422495982097,0.2863702801136329,0.296007652455303,2.8658080101013184,5.244045734405518,0.036282673478126526,0.9038447737693787,3.910409450531006,4.279568672180176,0.10776323080062866,0.8477321267127991
1004,19,0.2001909240054938,0.3705805633515704,0.19910028950727088,0.278986961944561,0.28910700092901787,2.9330759048461914,5.257682800292969,0.036443985998630524,0.8941985964775085,3.94218373298645,4.300768852233887,0.10838457942008972,0.8455055356025696
1004,20,0.1857114019000911,0.3661782757135672,0.18490018579292872,0.27189161096276965,0.2823189019856247,2.997451066970825,5.2672247886657715,0.03665368631482124,0.9187409281730652,3.9692282676696777,4.319180488586426,0.10892952978610992,0.8800872564315796
1004,21,0.17151859763238816,0.36157855379719794,0.17085879335864265,0.26522811433620275,0.27585078402653473,3.0628035068511963,5.27138614654541,0.03693324327468872,0.9211179614067078,3.9933815002441406,4.333781719207764,0.10943560302257538,0.893466055393219
1004,22,0.1578877387898385,0.3568065643254073,0.15727311417188,0.2591046564135143,0.26989922161060936,3.1267662048339844,5.2729010581970215,0.0372159406542778,0.9167378544807434,4.018454074859619,4.411676406860352,0.1096252053976059,0.9250187873840332
1004,23,0.145096050419223,0.351782041359556,0.14447000998767234,0.25355524243175875,0.26450195821211725,3.190504789352417,5.275895118713379,0.037444982677698135,0.9106656312942505,4.043549537658691,4.502798080444336,0.10949045419692993,0.8784910440444946
1004,24,0.133330767192811,0.3465529493770745,0.13268935189675224,0.24854962020109084,0.25966251135758234,3.2535436153411865,5.281026840209961,0.03756973147392273,0.9047828316688538,4.065822601318359,4.702083587646484,0.10968143492937088,0.8851363062858582
1004,25,0.1227144160919785,0.3410523882783435,0.12207399236121039,0.24391629636734624,0.25520057550888786,3.3157544136047363,5.289918422698975,0.037641026079654694,0.909302830696106,4.085905075073242,4.856936454772949,0.10959362983703613,0.8781315684318542
1004,26,0.11330343256954448,0.33519193525283686,0.11265278224247963,0.2393786665547132,0.2508122076250481,3.3762047290802,5.309811592102051,0.03773324191570282,0.90769362449646,4.107877731323242,4.968359470367432,0.10923603922128677,0.8723081946372986
1004,27,0.10509692918369773,0.3294699372380154,0.1043778636116223,0.23501190904571273,0.24654417532656653,3.434469223022461,5.316232204437256,0.037871405482292175,0.9030295610427856,4.130767345428467,5.032659530639648,0.1090671718120575,0.8868998885154724
1004,28,0.09808431220798736,0.3242504894037853,0.09721614330330519,0.23082494937975426,0.24242915924294678,3.4894065856933594,5.316015243530273,0.03798414021730423,0.9055027961730957,4.15172815322876,5.069436073303223,0.10926143825054169,0.8962650299072266
1004,29,0.09226682752251868,0.31943439289308684,0.09116673593257488,0.22690609475978785,0.2385836049060277,3.540271043777466,5.327951908111572,0.038027431815862656,0.9018996357917786,4.171387195587158,5.097614765167236,0.10992377996444702,0.8844729065895081
1004,30,0.08764649423926767,0.3149241407559594,0.08622094392844,0.22339540036952943,0.23517841872745088,3.588754892349243,5.33249568939209,0.038013868033885956,0.8883215188980103,4.189613342285156,5.138383388519287,0.11092182993888855,0.8953925371170044
1004,31,0.0842484847436171,0.31103543743979156,0.08239006447945119,0.22052448674122843,0.2324106193375776,3.6365604400634766,5.333540439605713,0.03794339299201965,0.8860077857971191,4.207978248596191,5.190088748931885,0.11137641221284866,0.8841385245323181
1004,32,0.0821013870869883,0.3081032410204112,0.07974122452545135,0.2182172808426528,0.23017026884773256,3.683671474456787,5.332983016967773,,,4.227489471435547,5.220456123352051,,


==> anc/rci_supplement/evidence/reductions/v1/verification.json <==
{
  "all_primary_statistics_recomputed": true,
  "tolerance": 2e-07,
  "all_5120_target_model_rows_retained": true,
  "descriptive_failed_cases": 5120,
  "scientific_failure_is_not_execution_failure": true,
  "training_updates": 0,
  "source_and_checkpoint_hashes_unchanged": true
}

==> anc/rci_supplement/evidence/reductions/v2/FROZEN_PROTOCOL.txt <==
STATUS: FROZEN; user-authorized execution. Historical proposal below includes past-tense design-only wording, superseded only as to execution status by this header and frozen_manifest.json. Numerical definitions and tolerances unchanged.

## Material Passport
协议：RCI-v2 / port-private fixed-subspace candidate
状态：DESIGNED_NOT_EXECUTED；尚未生成新数据、运行新模型路径或确认成功。
目的：修复原2×2均值lift的私有记忆丢失与null共享；保持RCI定义和五冻结模型。
原失败对照：rci_end_to_end_v1，保持所有记录和原门槛。

1. 唯一主候选
五模型seed1000—1004，原权重哈希、模型架构、原训练状态文件不变；无优化器、梯度或decoder拟合。
每模型取 rule.0.weight[:,2:8] 的薄SVD W_h=UΣV^T；保留前2个右奇异向量。
确定符号：每向量绝对值最大分量取正；奇异值按降序。当前五模型前2奇异值不存在并列。
T=diag(I2,V2^T)，E=T^T。所有位置共用各自模型的同一T、E。
按2×2组织四个4维端口状态；禁止每步在端口间平均或广播隐藏状态。
该候选没有数据拟合；本轮只读取了奇异值谱，没有执行候选动力学。

2. 动力学与null
细系统：Fλ(X;O)=0.5X+0.5 φ(((1−λ)I+λA)X,O)，λ=.5或0。
粗系统：逐端口lift E、原邻域A、原φ，再逐端口project T并打包。
粗null：λ=0，四个端口各自递推，不允许共享隐藏状态、跨端口规范化或基于其它端口的滤波。
分支使用相同T/E、输入、步数、初始零状态；禁止为null单独调整投影。
输出：对全部端口保留的前2维按原式 (y+1)/2 做全局平均。
输入四端口signal/mask/coordinates原样保留，不对原始输入作块平均。

3. 实现检查先行
无压缩端口打包（T=E=I8）是无压缩代数正对照，必须复现原系统；不能算压缩成功。
检查 TE=I、投影读出相等，误差容限1e−6。
检查宏null与逐端口独立null公式相等，容限1e−6；同时静态审核依赖图，λ=0不得有跨端口边。
可在未来实现阶段通过改变单一端口输入/状态的隔离单元测试验证其它端口下一步不变；本轮未运行此测试。
不能将公式一致性容限解释成对微观null的近似误差。
原权重hash评估前后核对；全部输出有限；实现失败单独记录，不能当科学阴性分数。

4. 评估资源与数据
一次新评估：1024独立目标，每目标4次mask/noise重复，五个模型全部评估，32步。
输入分布、开放边界、ρ=.2、σ=.1、Gaussian宽度.1875与v1一致。
建议新正式数据种子2026102502；在未来执行前检查与已用流及预检数据的重复并冻结。
原2026102402正式数据现属已见诊断材料，不作为v2确认性盲测。
本轮不生成该新数据。任何未来预检只验证实现和资源，不按得分改候选维数、T/E或门槛。
若实施过程中改变定义、预算或评分，必须记录协议版本；不得用已见正式结果反复调参。
动态状态4096标量，而原8192、v1均值2048；静态观测、固定T/E、权重也列明。
实际算子仍需在1024端口执行原MLP并增加投影/lift；不能声明FLOPs或运行时节省。

5. 评分与闭合
P逐端口T后打包，U逐端口E后解包。
损失仍为输出到目标的Euclidean距离/sqrt(2)，分数=1−损失。
两条微观和两条宏观路径均自治滚动，不用微观状态在中途teacher forcing替换宏观状态。
teacher residual：r_a(t)=P F_a(X^a_t,O)−Fbar_a(P X^a_t,O)。
闭合单观测值：C_a=max_t max_(B,p) ||r_a(t)_(B,p)||2 / (2sqrt(8))。
这里逐端口取max，不先平均四个端口，防止靠平均稀释缺陷。
T行正交，E为等距lift；同一分母保持原物理8维状态欧氏单位，而非按4维另缩放得利。
因初态零、原更新输出tanh有界、T为收缩，粗端口状态范数≤sqrt(8)，故C_a∈[0,1]。
并附带报告未归一化端口残差、每维RMS及微观丢弃状态能量，避免不同投影的证书仅靠少观察状态变好。
闭合测量不是与v1同一个空间平均估计对象，必须并列写明接口变化，不能直接当作同指标提升倍数。

6. 行为兼容与统计主对象
D_a=||q_micro,a(T)−q_macro,a(T)||2/sqrt(2)，a∈{1,0}。
D0专门保留：它量化“无额外通信的粗null”对原null决策的近似，不能由依赖图因子化替代。
G_micro=ell_micro,0−ell_micro,1；G_macro同理。
同目标先平均4重复和固定5模型，再以1024目标为独立单位。
主对象是固定五模型集合的期望表现；逐模型另报，不选择最好seed。
六项单侧经验Bernstein界：G_micro、D1、D0、C1、C0、macro1loss；beta=.05/6。
半径 r=sqrt(2*s²*log(2/beta)/n)+7R*log(2/beta)/(3(n−1))。
R_G=2，其余R=1；方差为无偏样本方差。非负项上界截断至1。
B_U=D1_U+D0_U；M=G_micro_L−.02−B_U。
推导仍用1-Lipschitz损失与三角不等式：|G_micro−G_macro|≤E D1+E D0。
无需假设全局动力学收缩；Lipschitz传播界如仍松弛则如实保留。

7. 门槛不改
C1_U≤.05；C0_U≤.05；B_U≤.05；M>0；macro1loss_U≤.15；所有实现检查通过。
额外结构要求：null逐端口依赖因子化，不能通过隐藏平均重新增加通信。
五模型、所有目标、所有时间和所有失败都保留；无筛选、无顺序试到通过。
若不通过，结论为“该候选仍不足”，不启动未预设维数搜索。
若通过，仅声明“保留端口接口的单层状态压缩RCI实例，在给定任务分布和预算内通过”。
不能声明已经得到无端口的单态空间粗粒化、任意分布保证、多层组合定理的实证验证或一般智能。

8. 本轮交付与后续边界
本轮只交付失败诊断及上述设计，没有实施v2评估。
保留RCI论文关于closure、decision compatibility、null/interface preservation和budget的方向。
此方案提高了null语义的可审查性，但是否能获得成功实例仍是开放实证问题。


==> anc/rci_supplement/evidence/reductions/v2/REPORT_ZH.txt <==
RCI-v2 四端口四维约化：冻结执行报告

结果：执行完整完成；仍未通过全部预定科学门槛。
五个原模型全部保留；没有重训练、decoder拟合、维数搜索或按结果停止。

1. 冻结与独立评估
冻结时间（北京时间）：2026-10-24T11:36:53.260829+08:00
冻结manifest SHA-256：f30db7c4d456a9d3b7837045d8d7b30c6d73752f78199cb59bec5fe2902c68bf
五模型seed1000–1004；1024独立新目标，每目标4次观测重复，32轮；统计单位为目标，先平均重复和固定五模型。
正式目标种子2026102502；数据在冻结之后生成，与可访问旧数据、v1正式数据和本轮预检目标无精确坐标重复。
完整历史训练目标未保存，不能据此声称逐项排除了所有训练数据；这里只声明随机流分离和可访问数据去重。
T=diag(I2,V2^T)，V2来自原第一层隐藏六列的前两个右奇异向量。所有投影矩阵已在正式数据生成前保存并哈希锁定。
每块四个独立4维端口；总动态状态8192→4096标量。仍有1024输入端口和完整端口级MLP，不声称FLOPs或运行时节省。
两条微观和两条宏观路径均自主滚动，共81920条轨迹；另有teacher一步闭合与null算子核验。
正式用时295.2秒，5个模型进程各1线程。所有检查点哈希执行前后相同。

2. null结构、实现一致性与行为必须分开
三步单端口输入/状态扰动后，其它端口的null状态最大变化：0.000e+00。
结构审核：所有T/E和神经规则均逐端口执行；只有A连接端口，λ=0完全绕过A；不存在共享隐状态或跨端口归一化。
正式评估中，两种null实现的最大差：4.768e-07，容差1e−6。
投影前后读出最大差：2.384e-07，容差1e−6。
五模型无压缩端口正对照均精确复现原单步更新；该正对照没有压缩，不能算RCI压缩成功。
上述结果只能确认无新增null跨端口路径及实现一致性；对原null的行为近似仍必须看C0、D0。

3. 六项预定主统计
指标 | 均值 | 单侧界 | 门槛
G_micro | 0.256174 | 下界 0.220526 | 用于裕量
C_1 | 0.105212 | 上界 0.118032 | 上界≤.05
C_0 | 0.102500 | 上界 0.115262 | 上界≤.05
D_1 | 0.175501 | 上界 0.191809 | 两臂上界之和≤.05
D_0 | 0.101908 | 上界 0.114572 | 两臂上界之和≤.05
macro_interaction_loss | 0.219509 | 上界 0.240610 | 上界≤.15

决策预算 B_U=D1_U+D0_U=0.306382。
最终能力裕量 M=G_micro,L−0.02−B_U=-0.105855。
同时置信分配：六项单侧经验Bernstein界，beta=.05/6；逐模型附加统计beta=.05/30。
能力裕量大于零只通过一个门槛；必须与两条闭合、决策预算、绝对质量及实现检查同时通过。

预定门槛：
closure_interaction: FAIL
closure_null: FAIL
decision_budget: FAIL
capability_margin: FAIL
absolute_task_quality: FAIL

4. 逐模型结果（均值；附加裕量使用各自校正界）
seed | C1 | C0 | D1 | D0 | Gmicro | Gmacro | 附加裕量 | 失败门槛
1000 | 0.175647 | 0.165412 | 0.231330 | 0.037616 | 0.244525 | 0.109500 | -0.137388 | closure_interaction,closure_null,decision_budget,capability_margin,absolute_task_quality
1001 | 0.084278 | 0.085682 | 0.161383 | 0.174580 | 0.194538 | 0.149809 | -0.242455 | closure_interaction,closure_null,decision_budget,capability_margin,absolute_task_quality
1002 | 0.084448 | 0.080398 | 0.181108 | 0.115525 | 0.245592 | 0.167916 | -0.165217 | closure_interaction,closure_null,decision_budget,capability_margin,absolute_task_quality
1003 | 0.046447 | 0.050810 | 0.033374 | 0.002362 | 0.375065 | 0.366628 | 0.231652 | closure_interaction,closure_null,decision_budget
1004 | 0.135241 | 0.130200 | 0.270308 | 0.179459 | 0.221148 | 0.034940 | -0.340308 | closure_interaction,closure_null,decision_budget,capability_margin,absolute_task_quality

逐模型结果不用于选择seed；主结论只针对固定五模型等权集合。

5. 两臂任务损失与丢弃状态
seed | micro1 | micro0 | macro1 | macro0
1000 | 0.116953 | 0.361478 | 0.277838 | 0.387338
1001 | 0.075717 | 0.270255 | 0.191699 | 0.341508
1002 | 0.109680 | 0.355272 | 0.209053 | 0.376969
1003 | 0.110146 | 0.485211 | 0.119721 | 0.486349
1004 | 0.077973 | 0.299121 | 0.299236 | 0.334176
末端微观被丢弃状态的逐观测RMS，分支1，五模型平均：0.216589。
末端微观被丢弃状态的逐观测RMS，分支0，五模型平均：0.272599。
未归一化闭合最大范数、每维RMS和丢弃状态详见raw_closure_and_discarded_state.csv。
新的closure是每端口投影残差的max，不是v1的空间块均值残差；两个版本还使用不同正式目标集，不能据此宣称同一指标的配对改善倍数。
旧v1失败记录完全保留，未被v2替换。

6. 全部失败与复算
全部5120目标×模型案例保留，其中5022项未满足至少一项描述性逐案例条件。
全部20480观测×模型案例也导出CSV，其中20041项有描述性失败。原始NPZ保留所有输出与误差时间序列。
描述性逐案例失败比例不是单目标或单观测置信证书；正式主证书只在目标级均值上计算。
主六统计全部从NPZ独立重算，逐目标CSV最大偏差小于2e−7；执行未删除目标、重复或seed。
首4目标的所有重复在t=0,8,16,24,32保存完整状态，不能把该快照子集当全部目标的代表性样本。
最坏全局Lipschitz传播界即使松弛仍保存；最终能力证书使用原定直接输出距离误差。

7. 结论边界
这一四端口四维候选仍不足以取得完整RCI证书。结构上排除额外null通信并不能自动保证闭合或原null行为保真。
无论结果如何，均不证明任意状态等价、多层RG组合、固定点、跨任务普适性或端口消除。
null检验的是同一冻结规则关闭邻域通信后的依赖，不代表重新训练的最强非通信基线。
本次不重训、不更改RCI方向、不自动追加维数或投影搜索、不修改论文、不编译PDF。

8. 统计解释检查（11/11覆盖）
Simpson：逐模型完整列出，汇总不外推个体。生态谬误：仅固定五模型集合。Berkson/碰撞偏差：未按结果筛选或调整。
基率忽略：非筛查任务，不适用。均值回归：非极端模型重测设计。幸存者：所有失败保留。
多处寻找/分析自由度：单候选、固定样本、六项校正；预检未按得分调参。相关与因果：接口因子化由更新结构支持，统计结果限于给定干预。反向因果：不用末态相关反推学习机制。

9. 观测能力与证书不能混淆
微观平均gain=0.256174，宏观平均gain=0.165759。五个模型的宏观平均gain均为正；负的最终裕量不等于观测gain为负。
交互平均损失0.098094→0.219509；null平均损失0.354267→0.385268。
本次失败是原定兼容误差预算及保真证书不通过，而非证明粗系统没有任何任务能力。
此结果只排除本次冻结SVD子空间候选在既定容差下的成功，不证明任何四维表示均不可能；不能事后选择seed1003作为主结果。


==> anc/rci_supplement/evidence/reductions/v2/frozen_manifest.json <==
{
  "status": "FROZEN",
  "version": "RCI-v2-four-private-ports-four-dimensions",
  "execution": "User authorized all five frozen models; no training, decoder fitting, dimension search or outcome-dependent stopping.",
  "model_seeds": [
    1000,
    1001,
    1002,
    1003,
    1004
  ],
  "test": {
    "independent_targets": 1024,
    "repeats": 4,
    "seed": 2026102502
  },
  "calibration": {
    "targets": 32,
    "seed": 2026102501,
    "purpose": "Implementation/timing only"
  },
  "config": {
    "L": 32,
    "d": 8,
    "hidden": 32,
    "steps": 32,
    "eta": 0.5,
    "use_coordinates": true
  },
  "projection": "T=diag(I2,V2.T), V2 from first-layer hidden-six-column SVD with deterministic signs",
  "macro_shape": [
    16,
    16,
    4,
    4
  ],
  "closure": "max_time max_port L2 residual / (2 sqrt(8)); average repeats and fixed models per target",
  "statistics": {
    "beta": 0.008333333333333333,
    "keys": [
      "G_micro",
      "D_1",
      "D_0",
      "C_1",
      "C_0",
      "macro_interaction_loss"
    ],
    "threshold_gain": 0.02,
    "closure_tolerance": 0.05,
    "decision_tolerance": 0.05,
    "absolute_loss_tolerance": 0.15
  },
  "dynamic_state_scalars": {
    "micro": 8192,
    "reduced": 4096
  },
  "compute_claim": "No FLOPs or runtime savings claimed; full portwise MLP plus projection/lifting retained.",
  "checkpoints": [
    {
      "seed": 1000,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/checkpoint_copies/seed_1000.pt",
      "sha256": "f25a068c3729257df50be07b2132c1adaabe43ed6d0fc5bef925b50fd09f0e8a",
      "bytes": 85177
    },
    {
      "seed": 1001,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/checkpoint_copies/seed_1001.pt",
      "sha256": "d25d2e8ebc2ebdc1895060295e11436f2b30800d94ec95e057067127c0dc07a1",
      "bytes": 85177
    },
    {
      "seed": 1002,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/checkpoint_copies/seed_1002.pt",
      "sha256": "eef5b8e14008b337376e3cc5c5d0def6e564d78f257aacb2be8564d5c6843a1f",
      "bytes": 85177
    },
    {
      "seed": 1003,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/checkpoint_copies/seed_1003.pt",
      "sha256": "02f60cf3ed0b0acea78825435feb95533af6a3a1fab1888be8ea03e3e9c6d9c6",
      "bytes": 85177
    },
    {
      "seed": 1004,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/checkpoint_copies/seed_1004.pt",
      "sha256": "4a82773d533762af6c8c5c3dd37177da332863173fb47b37b2ff898547541080",
      "bytes": 85177
    }
  ],
  "batch_size": 8,
  "workers": 5,
  "threads": 1,
  "device": "cpu",
  "dtype": "float32",
  "formal_hard_timeout_seconds": 4296,
  "batch_timeout_seconds": 600,
  "code_hashes": {
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/code/analyze_rci.py": "da57d1516d6d9be1ade2e931554effb9ba5cd7f7757fd0e5f1a775bd22d52216",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/code/run_rci.py": "75d4681311a69cf3279a97e53b058852e6e0e9c1dc7d054b16fc49d29a7a50bd",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/frozen_original_sources/model.py": "38da216b0277d7030a9a5a351b012163328e19dbdcd4c41ff476e91bf1ea31fa"
  },
  "proposal_hashes": {
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/PROPOSED_PROTOCOL.txt": "f4054ee8ba031c940cfc66aa4c7197370149f167c2d9442cd573d28aa6ed720b",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v2/projection_matrices.json": "a158ca1083ea5a6144e0c4804f01d3a65467d63b75f16b650c44e1bf8690960f"
  },
  "preflight_hash": "20de005a41c3c035d9dff065b63abceff1953b9dfaa5aed92fd0e716690dd7ac",
  "frozen_at_utc": "2026-10-24T03:36:53.260829+00:00",
  "runtime": {
    "python": "3.13.0",
    "torch": "2.13.0",
    "numpy": "2.5.1",
    "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O"
  },
  "clarifications": [
    "Old v1 data are exposed diagnostic data, excluded from v2 test.",
    "Full historical training targets unavailable; distinct RNG stream plus accessible-target exact overlap checks, not certified historical nonexposure.",
    "Closure estimand changed from block mean to portwise fixed-subspace projection; no direct numerical improvement-factor claim versus v1.",
    "Null implementation commutation, causal factorization, and behavioral D0 are distinct.",
    "Preflight does not tune rank, matrices or scientific tolerances."
  ]
}

==> anc/rci_supplement/evidence/reductions/v2/model_task_errors.csv <==
seed,micro1_loss,micro0_loss,macro1_loss,macro0_loss,G_micro,G_macro
1000,0.11695344042335132,0.36147835792143174,0.27783828475522343,0.38733826046519326,0.24452491749808045,0.10949997570996983
1001,0.07571703516627162,0.27025492421148956,0.1916991297832362,0.34150843963293065,0.194537889045218,0.14980930984969448
1002,0.10967955634099233,0.3552716125356516,0.2090530862406075,0.37696943733685995,0.24559205619465926,0.16791635109625241
1003,0.1101456125995268,0.485210786341799,0.11972075425827583,0.4863485910974443,0.37506517374227216,0.3666278368391685
1004,0.0779731136505963,0.2991210731661062,0.29923569406407236,0.3341758881524748,0.22114795951550995,0.034940194088402446


==> anc/rci_supplement/evidence/reductions/v2/per_model_results.json <==
[
  {
    "seed": 1000,
    "bounds": {
      "G_micro": {
        "mean": 0.24452491749808042,
        "sample_variance": 0.02583034611320167,
        "radius": 0.05125592329143039,
        "lower": 0.19326899420665003,
        "upper": 0.29578084078951083,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.2313303594178945,
        "sample_variance": 0.005880195501727521,
        "radius": 0.025195302420960755,
        "lower": 0.20613505699693374,
        "upper": 0.2565256618388553,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.03761573766571481,
        "sample_variance": 8.560388573914482e-06,
        "radius": 0.01651586674944084,
        "lower": 0.021099870916273973,
        "upper": 0.05413160441515565,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.1756466167480115,
        "sample_variance": 9.36266995416628e-05,
        "radius": 0.017310216839649915,
        "lower": 0.15833639990836157,
        "upper": 0.1929568335876614,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.16541207936526076,
        "sample_variance": 8.227704684214423e-05,
        "radius": 0.017238973072699962,
        "lower": 0.1481731062925608,
        "upper": 0.1826510524379607,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.27783828475522343,
        "sample_variance": 0.015626030925015553,
        "radius": 0.030881639657837877,
        "lower": 0.24695664509738555,
        "upper": 0.3087199244130613,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.3106572662540109,
    "capability_margin": -0.13738827204736087,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": false
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 6.806174476410775
  },
  {
    "seed": 1001,
    "bounds": {
      "G_micro": {
        "mean": 0.19453788904521802,
        "sample_variance": 0.007475315994136587,
        "radius": 0.042517450251791114,
        "lower": 0.15202043879342692,
        "upper": 0.23705533929700912,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.16138262937119707,
        "sample_variance": 0.002387814281344172,
        "radius": 0.021921870029157263,
        "lower": 0.1394607593420398,
        "upper": 0.18330449940035434,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.17457961920102283,
        "sample_variance": 1.2735860920440726e-05,
        "radius": 0.016591523410918234,
        "lower": 0.1579880957901046,
        "upper": 0.19117114261194107,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.08427770515333088,
        "sample_variance": 2.473775584988995e-06,
        "radius": 0.01635665133669105,
        "lower": 0.06792105381663983,
        "upper": 0.10063435649002193,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.0856820199842911,
        "sample_variance": 5.37655479980924e-07,
        "radius": 0.016257853020861204,
        "lower": 0.0694241669634299,
        "upper": 0.10193987300515231,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.19169912978323622,
        "sample_variance": 0.00982812172503674,
        "radius": 0.027837668167987484,
        "lower": 0.16386146161524873,
        "upper": 0.21953679795122372,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.37447564201229544,
    "capability_margin": -0.24245520321886851,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": false
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 6.377213227683
  },
  {
    "seed": 1002,
    "bounds": {
      "G_micro": {
        "mean": 0.24559205619465924,
        "sample_variance": 0.028167318223322902,
        "radius": 0.05209295765869732,
        "lower": 0.19349909853596192,
        "upper": 0.29768501385335655,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.18110839783737864,
        "sample_variance": 0.006437768729542755,
        "radius": 0.02561344004874787,
        "lower": 0.15549495778863076,
        "upper": 0.20672183788612652,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.11552468373300717,
        "sample_variance": 6.431679347829641e-06,
        "radius": 0.01647000359699403,
        "lower": 0.09905468013601314,
        "upper": 0.1319946873300012,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.08444750906686879,
        "sample_variance": 2.338836829021391e-05,
        "radius": 0.016740669031503924,
        "lower": 0.06770684003536487,
        "upper": 0.10118817809837272,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.08039836104773256,
        "sample_variance": 2.0038628799797533e-05,
        "radius": 0.01669834077846621,
        "lower": 0.06370002026926634,
        "upper": 0.09709670182619877,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.2090530862406075,
        "sample_variance": 0.015087051468768715,
        "radius": 0.03062572054459079,
        "lower": 0.17842736569601672,
        "upper": 0.2396788067851983,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.3387165252161277,
    "capability_margin": -0.16521742668016579,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": false
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 4.849014700595449
  },
  {
    "seed": 1003,
    "bounds": {
      "G_micro": {
        "mean": 0.3750651737422722,
        "sample_variance": 0.03443865586365213,
        "radius": 0.05418116962814056,
        "lower": 0.32088400411413165,
        "upper": 0.4292463433704128,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.033374165893217345,
        "sample_variance": 8.180179734603533e-05,
        "radius": 0.017235885826114284,
        "lower": 0.01613828006710306,
        "upper": 0.050610051719331625,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.0023618014647795193,
        "sample_variance": 5.630242267046022e-07,
        "radius": 0.016259865228852765,
        "lower": -0.013898063764073246,
        "upper": 0.018621666693632286,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.046447235040025486,
        "sample_variance": 3.681552135550264e-06,
        "radius": 0.016397357242660407,
        "lower": 0.03004987779736508,
        "upper": 0.0628445922826859,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.05080971629224955,
        "sample_variance": 1.0375586196941346e-06,
        "radius": 0.016291432805823215,
        "lower": 0.034518283486426334,
        "upper": 0.06710114909807277,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.11972075425827583,
        "sample_variance": 0.007372362377307904,
        "radius": 0.02627557798285206,
        "lower": 0.09344517627542377,
        "upper": 0.1459963322411279,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.06923171841296391,
    "capability_margin": 0.23165228570116772,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": true,
      "absolute_task_quality": true
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 926,
    "lipschitz_bound": 5.863677068550471
  },
  {
    "seed": 1004,
    "bounds": {
      "G_micro": {
        "mean": 0.22114795951550995,
        "sample_variance": 0.01436091769261615,
        "radius": 0.046445161634112546,
        "lower": 0.1747027978813974,
        "upper": 0.26759312114962247,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.2703075544882225,
        "sample_variance": 0.011108301597051895,
        "radius": 0.028574211829759846,
        "lower": 0.2417333426584627,
        "upper": 0.29888176631798236,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.17945899756803813,
        "sample_variance": 1.794656386865175e-05,
        "radius": 0.016670084930607468,
        "lower": 0.16278891263743067,
        "upper": 0.19612908249864558,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.13524104256098707,
        "sample_variance": 2.7622211954517865e-06,
        "radius": 0.01636714445763222,
        "lower": 0.11887389810335484,
        "upper": 0.15160818701861928,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.13019958485353997,
        "sample_variance": 1.872145961740514e-06,
        "radius": 0.01633257936335236,
        "lower": 0.1138670054901876,
        "upper": 0.14653216421689233,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.29923569406407236,
        "sample_variance": 0.020722132336923334,
        "radius": 0.033111344480483834,
        "lower": 0.26612434958358855,
        "upper": 0.33234703854455616,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.49501084881662794,
    "capability_margin": -0.34030805093523053,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": false
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 6.048675091304229
  }
]

==> anc/rci_supplement/evidence/reductions/v2/primary_result.json <==
{
  "bounds": {
    "G_micro": {
      "mean": 0.25617359919914795,
      "sample_variance": 0.010587898695524093,
      "radius": 0.0356472619203268,
      "lower": 0.22052633727882115,
      "upper": 0.29182086111947475,
      "n": 1024,
      "range_width": 2,
      "beta": 0.008333333333333333
    },
    "D_1": {
      "mean": 0.175500621401582,
      "sample_variance": 0.0013547656260790156,
      "radius": 0.016308780892373736,
      "lower": 0.1591918405092083,
      "upper": 0.19180940229395574,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "D_0": {
      "mean": 0.1019081679265125,
      "sample_variance": 2.495541697484226e-06,
      "radius": 0.012664084465564874,
      "lower": 0.08924408346094763,
      "upper": 0.11457225239207737,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "C_1": {
      "mean": 0.10521202171384474,
      "sample_variance": 9.512424263792441e-06,
      "radius": 0.012819742276982236,
      "lower": 0.0923922794368625,
      "upper": 0.11803176399082697,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "C_0": {
      "mean": 0.10250035230861479,
      "sample_variance": 6.3656633691055194e-06,
      "radius": 0.012761679933644047,
      "lower": 0.08973867237497074,
      "upper": 0.11526203224225884,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "macro_interaction_loss": {
      "mean": 0.21950938982028306,
      "sample_variance": 0.006910053667456594,
      "radius": 0.021101095670140423,
      "lower": 0.19840829415014263,
      "upper": 0.2406104854904235,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    }
  },
  "decision_budget_upper": 0.3063816546860331,
  "capability_margin": -0.10585531740721196,
  "gates": {
    "closure_interaction": false,
    "closure_null": false,
    "decision_budget": false,
    "capability_margin": false,
    "absolute_task_quality": false
  },
  "all_scientific_gates_passed": false,
  "implementation_checks": {
    "null_route_max_abs": 4.76837158203125e-07,
    "projection_readout_max_abs": 2.384185791015625e-07,
    "all_checkpoints_unchanged": true,
    "all_targets_kept": true,
    "primary_recomputed_from_saved_arrays": true,
    "null_port_factorization_preflight": true
  },
  "implementation_passed": true,
  "overall_passed": false,
  "status": "COMPLETE_WITH_FAILED_GATES",
  "scope": "Prespecified expected-error certificate on new target distribution, fixed five-model ensemble; port-private state compression; no arbitrary-state or port-elimination claim.",
  "sample_size": {
    "independent_targets": 1024,
    "repeats": 4,
    "fixed_models": 5
  },
  "per_model_intervals": "Supplementary .05/30 one-sided bounds; primary ensemble uses .05/6."
}

==> anc/rci_supplement/evidence/reductions/v2/projection_matrices.json <==
[
  {
    "seed": 1000,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.44985586404800415,
        0.47458916902542114,
        0.4919196665287018,
        0.2632378339767456,
        0.2771703004837036,
        0.42929279804229736
      ],
      [
        0.0,
        0.0,
        0.20957742631435394,
        -0.3036736249923706,
        -0.2666676938533783,
        -0.25306352972984314,
        0.4575982689857483,
        0.7206321358680725
      ]
    ],
    "P_U_error": 5.960464477539063e-08
  },
  {
    "seed": 1001,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.04255809262394905,
        -0.3769472539424896,
        0.47613683342933655,
        0.01187395490705967,
        0.6431128978729248,
        0.46439000964164734
      ],
      [
        0.0,
        0.0,
        -0.6029872298240662,
        0.007599118165671825,
        -0.11307311803102493,
        0.6806121468544006,
        -0.210332989692688,
        0.34072020649909973
      ]
    ],
    "P_U_error": 5.960464477539063e-08
  },
  {
    "seed": 1002,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.31772932410240173,
        0.5157212615013123,
        0.3769879937171936,
        -0.4045279920101166,
        0.3744223713874817,
        -0.4325791299343109
      ],
      [
        0.0,
        0.0,
        0.7451923489570618,
        0.1262807995080948,
        -0.09827796369791031,
        0.008985883556306362,
        0.04813876748085022,
        0.6455113291740417
      ]
    ],
    "P_U_error": 1.1920928955078125e-07
  },
  {
    "seed": 1003,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.025104982778429985,
        -0.43375346064567566,
        0.2038593590259552,
        -0.4630107581615448,
        0.6225085854530334,
        -0.40960124135017395
      ],
      [
        0.0,
        0.0,
        -0.5418848395347595,
        0.09625758230686188,
        0.8120927810668945,
        0.1181427612900734,
        -0.03421875089406967,
        0.14990636706352234
      ]
    ],
    "P_U_error": 5.960464477539063e-08
  },
  {
    "seed": 1004,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.5602389574050903,
        -0.2908047139644623,
        0.32753846049308777,
        0.4028720557689667,
        0.44746071100234985,
        -0.36298277974128723
      ],
      [
        0.0,
        0.0,
        0.4365823268890381,
        -0.2544766366481781,
        -0.3922680914402008,
        -0.43885335326194763,
        0.37932196259498596,
        0.5042676329612732
      ]
    ],
    "P_U_error": 5.960464477539063e-08
  }
]

==> anc/rci_supplement/evidence/reductions/v2/timecourse.csv <==
seed,time,micro1_loss,micro0_loss,macro1_loss,macro0_loss,interaction_autonomous_drift_mean,interaction_autonomous_drift_max,interaction_closure_rms_mean,interaction_closure_max_over_cases,null_autonomous_drift_mean,null_autonomous_drift_max,null_closure_rms_mean,null_closure_max_over_cases,interaction_discarded_state_rms_mean,null_discarded_state_rms_mean
1000,0,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1000,1,0.29833524336144873,0.29833524336144873,0.29833524411572865,0.29833524411572865,0.0,0.0,0.05388275906443596,0.674984872341156,0.0,0.0,0.05441674217581749,0.6816955804824829,0.12865878641605377,0.12865878641605377
1000,2,0.3653839998655504,0.3620705949294969,0.36329321963751005,0.3594769459919226,0.5680235624313354,0.674984872341156,0.09217700362205505,0.9127423167228699,0.5702478289604187,0.6816955804824829,0.09359137713909149,0.9086335897445679,0.24252712726593018,0.24190197885036469
1000,3,0.4236742811252424,0.4126589062426611,0.4172320155253756,0.4047613298767978,1.217911720275879,1.377386212348938,0.10534106940031052,1.0275089740753174,1.299114465713501,1.3711509704589844,0.09381169080734253,1.0225636959075928,0.3126305937767029,0.3134406507015228
1000,4,0.45279014249675514,0.43626109830045645,0.4430745397541825,0.4225244526527263,1.6758296489715576,2.005247116088867,0.11712078005075455,1.1607820987701416,1.8185105323791504,1.9272468090057373,0.08395212888717651,1.0335108041763306,0.33566781878471375,0.33486753702163696
1000,5,0.4459114328193444,0.43076710723240447,0.42507931421664574,0.40218777605287204,1.989295482635498,2.5603444576263428,0.11809106171131134,1.0476100444793701,2.2087807655334473,2.364501714706421,0.07365943491458893,1.0274221897125244,0.3352847695350647,0.3326570689678192
1000,6,0.42567089897335836,0.41927868074397856,0.3928704439556014,0.3735470937115526,2.2239861488342285,2.888279914855957,0.10909955948591232,1.0228933095932007,2.479979991912842,2.6743993759155273,0.06981086730957031,1.0163836479187012,0.32927724719047546,0.32613474130630493
1000,7,0.4033870328641785,0.40955762026824083,0.3676157883963758,0.35238821035215945,2.467909812927246,3.0738563537597656,0.10290120542049408,1.1060270071029663,2.700223445892334,3.2749249935150146,0.07022774964570999,1.0357149839401245,0.323110431432724,0.3190566897392273
1000,8,0.38249798940435137,0.40218475070595705,0.3510993419222921,0.3400431555803765,2.764730930328369,3.3052306175231934,0.0985107421875,1.064652681350708,2.961498975753784,3.634955644607544,0.07262223958969116,1.0249595642089844,0.3168179988861084,0.31159427762031555
1000,9,0.3643820485149441,0.39666186591950403,0.3405220031321675,0.3339667259389055,3.0010294914245605,3.5020933151245117,0.09450274705886841,0.9985553622245789,3.1703481674194336,3.7886595726013184,0.07628825306892395,0.965520977973938,0.30915936827659607,0.3036358952522278
1000,10,0.34924422724616455,0.39250493631902983,0.3333269518995345,0.33152893506747555,3.311000108718872,4.095554828643799,0.09011194109916687,0.9679577350616455,3.5082790851593018,3.857888698577881,0.0802815780043602,0.9529700875282288,0.2995093762874603,0.29524773359298706
1000,11,0.3365049394446362,0.389045606732245,0.32790847479361057,0.3313491423422519,3.7575528621673584,4.6143927574157715,0.08549699187278748,0.9717353582382202,4.03049898147583,4.147893905639648,0.08491010963916779,0.9493758082389832,0.2882816791534424,0.2864064574241638
1000,12,0.32533319684340917,0.3862148205269603,0.32347246524664186,0.3326805326398735,4.081299304962158,4.9231343269348145,0.08178991824388504,0.955269992351532,4.323809623718262,4.570476531982422,0.0870063304901123,0.9462206363677979,0.2766503691673279,0.27697867155075073
1000,13,0.3148334765342191,0.38288089244349005,0.31975165005851347,0.3349915741795056,4.278316497802734,5.163039684295654,0.07957838475704193,0.9558581709861755,4.476621627807617,4.977946758270264,0.08276402950286865,0.9504831433296204,0.26613616943359375,0.2673964500427246
1000,14,0.3040892532112639,0.37829348504964566,0.31674535427672146,0.33796740797544333,4.393149375915527,5.2566351890563965,0.0786697119474411,0.9390159845352173,4.561080455780029,5.2316107749938965,0.07776147127151489,0.9396314024925232,0.25782689452171326,0.25945037603378296
1000,15,0.29217186703788955,0.3727541196320453,0.31453820667873067,0.34143502576633356,4.464066505432129,5.373614311218262,0.07718869298696518,0.9322258234024048,4.6150712966918945,5.367731094360352,0.07399463653564453,0.9496468305587769,0.251930832862854,0.253399133682251
1000,16,0.2784577027840858,0.36749854825328554,0.31302762372627496,0.34516263603056546,4.522689342498779,5.43280029296875,0.07434961944818497,0.9346782565116882,4.662152290344238,5.436864852905273,0.07179853320121765,0.9352143406867981,0.2479681372642517,0.24869060516357422
1000,17,0.2632599310338716,0.36320117949294367,0.3118095925126819,0.348821836852941,4.591909408569336,5.4539666175842285,0.07206955552101135,0.9226997494697571,4.7126569747924805,5.470270156860352,0.07042685896158218,0.9361025094985962,0.24520544707775116,0.24499402940273285
1000,18,0.24739022738838157,0.35956281642945,0.31054908373263446,0.3523207183095147,4.672052383422852,5.46687126159668,0.06991799175739288,0.9217793345451355,4.769840717315674,5.485392093658447,0.068172886967659,0.9437509775161743,0.24288788437843323,0.2421397715806961
1000,19,0.2316225319403083,0.35645181546529786,0.3091021538753724,0.355723080600293,4.759450912475586,5.4926323890686035,0.06780286133289337,0.9163635969161987,4.866560935974121,5.4915056228637695,0.06621532887220383,0.9382957220077515,0.24051834642887115,0.24016647040843964
1000,20,0.21653347660065958,0.3537483767426744,0.30740395441778945,0.35903478836145847,4.865077018737793,5.502505302429199,0.0659303069114685,0.7735168933868408,4.9984331130981445,5.493373870849609,0.06469181180000305,0.9421589374542236,0.23804578185081482,0.23916202783584595
1000,21,0.20246426131995388,0.35140926027631264,0.30542547165458467,0.36224286509995934,4.981070518493652,5.501384258270264,0.0643015056848526,0.7901297211647034,5.105165481567383,5.495053291320801,0.06365647166967392,0.930746853351593,0.2357163429260254,0.23912908136844635
1000,22,0.18953604429096493,0.3495646019481472,0.3031728463043713,0.36535771513789495,5.081998825073242,5.484179496765137,0.06286818534135818,0.7954807877540588,5.184337615966797,5.49541711807251,0.06273089349269867,0.9464234113693237,0.23367594182491302,0.23993068933486938
1000,23,0.17767340022672154,0.34819058813230847,0.3006530179190917,0.36847111344493744,5.1592326164245605,5.479583740234375,0.061291951686143875,0.8163318037986755,5.241667747497559,5.495555877685547,0.061571598052978516,0.9390750527381897,0.23199960589408875,0.24105840921401978
1000,24,0.1667496643046701,0.3473171821055623,0.29789318921523045,0.37146703087161226,5.215734481811523,5.4817938804626465,0.05945297330617905,0.8120599389076233,5.290181636810303,5.495482921600342,0.06139615550637245,0.9347262978553772,0.23068177700042725,0.241865873336792
1000,25,0.156756605340262,0.34762082997420996,0.2949398616254848,0.3741099294103746,5.2564802169799805,5.493812561035156,0.05748023837804794,0.804081380367279,5.324267387390137,5.495360851287842,0.06059177592396736,0.9437574744224548,0.2294333279132843,0.24179865419864655
1000,26,0.14772474245631478,0.3497346286756047,0.2918715080414922,0.37650986049687796,5.284527778625488,5.505138397216797,0.05556098371744156,0.8033502697944641,5.385225296020508,5.495176792144775,0.05917076766490936,0.9418830275535583,0.22809293866157532,0.24105438590049744
1000,27,0.1397239953645074,0.3529435809120941,0.2888085868740425,0.37891947560022765,5.304813385009766,5.511732578277588,0.0538984015583992,0.7779163718223572,5.431891918182373,5.49485445022583,0.05636725574731827,0.9293955564498901,0.22686901688575745,0.24057629704475403
1000,28,0.1328178475664198,0.3555395309522846,0.28590221258213183,0.3809667363665299,5.319825649261475,5.507974624633789,0.0526755265891552,0.7933446168899536,5.457635879516602,5.494784355163574,0.05641636252403259,0.9412346482276917,0.22598254680633545,0.24079009890556335
1000,29,0.12704543178886174,0.35744388116678205,0.28329005991167483,0.38280672445429825,5.332470417022705,5.5179338455200195,0.051967814564704895,0.8063074350357056,5.472957611083984,5.494614601135254,0.05515122041106224,0.9021825790405273,0.2253493368625641,0.24194014072418213
1000,30,0.12241425574839065,0.3592414304006444,0.2810685823873146,0.3847215161471947,5.344944000244141,5.522702693939209,0.05167300999164581,0.804266631603241,5.492511749267578,5.496891498565674,0.0531652569770813,0.9008426666259766,0.22461599111557007,0.24491141736507416
1000,31,0.1190132905448432,0.3605626542856628,0.2792622052754324,0.3863039809864305,5.356372833251953,5.523347854614258,0.05129018425941467,0.7530115246772766,5.5074687004089355,5.510567665100098,0.05323762074112892,0.8629620671272278,0.22339434921741486,0.24902492761611938
1000,32,0.11695344042335132,0.36147835792143174,0.27783828475522343,0.38733826046519326,5.365724086761475,5.524530410766602,,,5.514366149902344,5.516508102416992,,,0.2214966118335724,0.25248342752456665
1001,0,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1001,1,0.2709246467378937,0.2709246467378937,0.2709246469487166,0.2709246469487166,0.0,0.0,0.02245226502418518,0.1481734663248062,0.0,0.0,0.025395959615707397,0.1559179425239563,0.13344737887382507,0.13344737887382507
1001,2,0.2839583281784125,0.28296762256732927,0.2829875076364363,0.2821187240718579,0.110891193151474,0.1481734663248062,0.04671536386013031,0.2984900176525116,0.13344639539718628,0.1559179425239563,0.04910074919462204,0.2944469153881073,0.2531622648239136,0.2557268738746643
1001,3,0.3078099190575617,0.3043849873559722,0.30513050380741,0.30185981798840644,0.35632234811782837,0.4490196704864502,0.06803891062736511,0.4263814389705658,0.42835694551467896,0.5467444062232971,0.07408669590950012,0.43326759338378906,0.3466073274612427,0.3546179234981537
1001,4,0.3391344161773099,0.3330845261256017,0.3337548796260611,0.3272883688919879,0.7444710731506348,0.955026388168335,0.07845957577228546,0.46589937806129456,0.8859505653381348,1.155099868774414,0.08899803459644318,0.48794040083885193,0.4072769284248352,0.4247707724571228
1001,5,0.3678204413036341,0.36048046525680755,0.3580268402995988,0.34902068279513376,1.2555490732192993,1.4587656259536743,0.07857358455657959,0.4874047338962555,1.4133952856063843,1.7593388557434082,0.09264504164457321,0.5036922097206116,0.4399656355381012,0.4691886901855469
1001,6,0.38859063012019546,0.38159870187152733,0.3752929279760642,0.36467401384759823,1.7770977020263672,1.999301552772522,0.07562436163425446,0.49860483407974243,2.0174403190612793,2.260998010635376,0.09070730209350586,0.5071215629577637,0.454621821641922,0.4961445927619934
1001,7,0.40032075624110663,0.39447574474377756,0.3873784217606287,0.3757761054428086,2.2829670906066895,2.6664836406707764,0.07317908108234406,0.5059143304824829,2.5170865058898926,2.7048888206481934,0.0887070894241333,0.5106348395347595,0.45956066250801086,0.5129199028015137
1001,8,0.4041188864205154,0.39969471263887646,0.39539476399566764,0.38340140108883564,2.69588041305542,3.1536223888397217,0.0722186416387558,0.4961574673652649,3.0463528633117676,3.08170747756958,0.08824548125267029,0.5111865401268005,0.4598618745803833,0.5243075489997864
1001,9,0.4017285724610411,0.39880571637514345,0.39990620059033183,0.3883601145464849,3.0252227783203125,3.5321462154388428,0.07553385943174362,0.5004342198371887,3.455897808074951,3.4803097248077393,0.0930010974407196,0.5108062624931335,0.4575005769729614,0.5323201417922974
1001,10,0.39352712033161763,0.39216123244538315,0.4012693586254831,0.3914604395320506,3.2779080867767334,3.758507490158081,0.07799860835075378,0.4985126256942749,3.7090516090393066,3.729623556137085,0.09547518193721771,0.5027448534965515,0.45255225896835327,0.5359017848968506
1001,11,0.3787406762981922,0.379306248770489,0.3996404581770264,0.3931387887446412,3.4719042778015137,3.8978753089904785,0.07428018003702164,0.4887846112251282,3.87699818611145,3.8947174549102783,0.0878644585609436,0.49626290798187256,0.4446972608566284,0.5345041751861572
1001,12,0.35936065448501964,0.3643768399487739,0.3950972343715229,0.39420046683228976,3.6162524223327637,4.005804538726807,0.07098051905632019,0.49518507719039917,3.9956817626953125,4.001052379608154,0.08277317881584167,0.4926682412624359,0.43440765142440796,0.5297490954399109
1001,13,0.3374344825678741,0.35148464907538046,0.3877311416162267,0.3945584725929263,3.725088119506836,4.067862510681152,0.06797564029693604,0.48952391743659973,4.08360481262207,4.086317539215088,0.07884643226861954,0.482499897480011,0.42264309525489807,0.5240780115127563
1001,14,0.31416545283750974,0.3408701542985695,0.3779043483794484,0.39415828038706174,3.806959629058838,4.142840385437012,0.06561411172151566,0.49972832202911377,4.1349687576293945,4.1379876136779785,0.0753774493932724,0.48535677790641785,0.4099673926830292,0.5187604427337646
1001,15,0.2907248074722393,0.3325027779106181,0.3662974388503667,0.3932719672131929,3.869635581970215,4.211467266082764,0.06385431438684464,0.5001153349876404,4.150742530822754,4.264743328094482,0.07363204658031464,0.4885808825492859,0.3966107964515686,0.5138521194458008
1001,16,0.26806392740175766,0.32594001656419525,0.3536869348975799,0.39197978561460856,3.923201560974121,4.343451499938965,0.06166387349367142,0.5036061406135559,4.160890102386475,4.379875183105469,0.07202406227588654,0.49094218015670776,0.38270047307014465,0.5090289115905762
1001,17,0.2467150741043403,0.320774577553959,0.34063853951247125,0.3900251549064494,3.9766759872436523,4.459846496582031,0.05877898633480072,0.5020871162414551,4.228593826293945,4.489361763000488,0.07058313488960266,0.4922083020210266,0.3685462474822998,0.5038493871688843
1001,18,0.22688653157956884,0.3169935376207068,0.32738439177099654,0.3872214244244609,4.02784538269043,4.585377216339111,0.05571746081113815,0.5057541131973267,4.265412330627441,4.552793979644775,0.06925425678491592,0.4944763779640198,0.3547661602497101,0.4979027807712555
1001,19,0.20809446683854432,0.3152161184407906,0.3139660901757489,0.38373059877485677,4.075672149658203,4.622832775115967,0.052560292184352875,0.5081460475921631,4.247398376464844,4.667455196380615,0.06702610850334167,0.4957684278488159,0.3421328067779541,0.49071207642555237
1001,20,0.18907871610355753,0.3142525178123058,0.30063695830661,0.37999785441320866,4.118931770324707,4.701755046844482,0.04918541759252548,0.5068619251251221,4.296041965484619,4.728806972503662,0.0645756870508194,0.4963691532611847,0.3312391936779022,0.4820598363876343
1001,21,0.16940273024711436,0.31188910575171963,0.2879094118466887,0.3764542766386059,4.159101486206055,4.7629618644714355,0.04576261341571808,0.5118663311004639,4.332120895385742,4.762217998504639,0.061502113938331604,0.49687138199806213,0.32230550050735474,0.4716767370700836
1001,22,0.15053176561616805,0.3077921056833491,0.2760715829480425,0.3730490622997279,4.201700210571289,4.799407005310059,0.04261588305234909,0.513855516910553,4.352038860321045,4.781002521514893,0.05825232341885567,0.49684378504753113,0.3152274787425995,0.4588657021522522
1001,23,0.1338585535803452,0.30270732338441575,0.2651025450205283,0.36945597304664346,4.248079776763916,4.822023391723633,0.03987361490726471,0.5099053978919983,4.3774495124816895,4.792048931121826,0.055379465222358704,0.49858763813972473,0.3097304403781891,0.4445127248764038
1001,24,0.11984763949562358,0.2973100348707726,0.254890792963373,0.3656583283931949,4.2971038818359375,4.851872444152832,0.037621963769197464,0.49615031480789185,4.40797233581543,4.799288749694824,0.052500464022159576,0.49728119373321533,0.3054378628730774,0.42972588539123535
1001,25,0.10827795344255262,0.2921052487225202,0.2452951073881101,0.3617624699895917,4.347936630249023,5.003342628479004,0.03584855794906616,0.49290186166763306,4.435642719268799,4.82525110244751,0.04943404346704483,0.4991588890552521,0.3019450604915619,0.41444170475006104
1001,26,0.09878582888235496,0.2879075148034366,0.23620035234828549,0.35809188927424535,4.395096778869629,5.104209899902344,0.03449141979217529,0.507282555103302,4.469146251678467,4.855650901794434,0.047159552574157715,0.499544233083725,0.29890117049217224,0.3983011841773987
1001,27,0.09107131567186959,0.2846542230561282,0.22755873323718875,0.3545191286965094,4.438538551330566,5.198009967803955,0.03346486762166023,0.4834632873535156,4.601935386657715,4.88075065612793,0.04580517113208771,0.4978904724121094,0.29604312777519226,0.3829115629196167
1001,28,0.08497157510112063,0.28181145587856843,0.219358019715644,0.351244406178138,4.479410171508789,5.238795280456543,0.03268475830554962,0.45631322264671326,4.74515438079834,5.014425754547119,0.04385104775428772,0.5005226731300354,0.29321008920669556,0.36950069665908813
1001,29,0.08044705614619725,0.2789515113292489,0.21161977855382524,0.3482480062642789,4.518789291381836,5.252725124359131,0.03212541341781616,0.49923354387283325,4.823211669921875,5.093292713165283,0.04290008544921875,0.49994975328445435,0.29034125804901123,0.35765624046325684
1001,30,0.07740684084366424,0.27601977502566577,0.20439138272916973,0.3456141952037267,4.559254169464111,5.25483512878418,0.03174659609794617,0.4833608865737915,4.90293025970459,5.135300636291504,0.042088232934474945,0.49979305267333984,0.28745922446250916,0.34706181287765503
1001,31,0.07583433506431862,0.27307065900123934,0.1977258261586962,0.3434020057168313,4.602760314941406,5.251523971557617,0.03151186555624008,0.4294458329677582,4.9673075675964355,5.151743412017822,0.04139355570077896,0.49617820978164673,0.2846364378929138,0.3380173444747925
1001,32,0.07571703516627162,0.27025492421148956,0.1916991297832362,0.34150843963293065,4.649179458618164,5.244547367095947,,,5.031494140625,5.157232284545898,,,0.2819576561450958,0.330269992351532
1002,0,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1002,1,0.2844091457305692,0.2844091457305692,0.2844091462427708,0.2844091462427708,0.0,0.0,0.04544994235038757,0.25978168845176697,0.0,0.0,0.04432180896401405,0.23019059002399445,0.19240155816078186,0.19240155816078186
1002,2,0.32301388124219854,0.32094580921386406,0.3279276511955349,0.324931803831134,0.2365981936454773,0.25978168845176697,0.04815702885389328,0.40206092596054077,0.2091585248708725,0.23019059002399445,0.0467030368745327,0.3770734965801239,0.2859325706958771,0.2849690318107605
1002,3,0.3564524640897371,0.34998594060310795,0.3645627749339758,0.3564533221794942,0.5932408571243286,0.7268489003181458,0.04868687689304352,0.5092021226882935,0.6071006059646606,0.6756024360656738,0.04406902939081192,0.4618377983570099,0.32160425186157227,0.32324790954589844
1002,4,0.37170433019522414,0.36443068503588727,0.3853138670051367,0.3740225249822834,1.1072243452072144,1.2890983819961548,0.05532630532979965,0.5318587422370911,1.1407883167266846,1.237889051437378,0.06084832921624184,0.4942076802253723,0.32610952854156494,0.32955658435821533
1002,5,0.362934263026202,0.3586400140845578,0.3920006446948364,0.3821569424788871,1.715970516204834,1.9572429656982422,0.04457835853099823,0.5301965475082397,1.7834134101867676,2.0121636390686035,0.03905037045478821,0.5047730207443237,0.31238991022109985,0.311423659324646
1002,6,0.3422208982167971,0.34603530518390846,0.38797278822151726,0.38369314615723726,2.465707778930664,2.7211740016937256,0.03603999316692352,0.5323712825775146,2.6037416458129883,2.8592824935913086,0.029647493734955788,0.5109818577766418,0.2977604866027832,0.2955745458602905
1002,7,0.3275729542391486,0.3443397331281152,0.3789613082492602,0.3829702611156154,3.0977559089660645,3.296828508377075,0.03164561837911606,0.5283240675926208,3.2656757831573486,3.438516855239868,0.0259670689702034,0.511374294757843,0.2904202342033386,0.28924456238746643
1002,8,0.3269400754001043,0.3535730610204423,0.3707132997201439,0.38847820336427485,3.5238711833953857,3.6902036666870117,0.028816889971494675,0.5253303050994873,3.68867826461792,3.8664233684539795,0.024837464094161987,0.5164636373519897,0.29085683822631836,0.2870006263256073
1002,9,0.33523673967378353,0.3619900296180472,0.36463886059248757,0.39585044975060857,3.779416799545288,3.929659605026245,0.026729758828878403,0.5202291011810303,3.9162046909332275,4.021634101867676,0.024973055347800255,0.5176339149475098,0.2983536124229431,0.2861296534538269
1002,10,0.3453656613839577,0.36423240578708016,0.36122795597177715,0.39883347302170097,3.9242124557495117,4.064733028411865,0.026174526661634445,0.525020182132721,4.042583465576172,4.044084548950195,0.025722989812493324,0.5004688501358032,0.30983710289001465,0.28626471757888794
1002,11,0.35400976416535723,0.3628297866714912,0.3605299319924487,0.3947204056222792,4.004797458648682,4.138695240020752,0.026756802573800087,0.5362917184829712,4.102975368499756,4.103445053100586,0.02484300546348095,0.48551496863365173,0.3212772011756897,0.28976014256477356
1002,12,0.3603947286620369,0.361957631714428,0.3611220090312812,0.38641268082556934,4.045881271362305,4.175299644470215,0.02740921452641487,0.5364150404930115,4.139071464538574,4.140966892242432,0.022905699908733368,0.48109298944473267,0.33070868253707886,0.29652640223503113
1002,13,0.36458671989437186,0.3628166230475634,0.3616745600479667,0.3789769090010835,4.064785957336426,4.201020240783691,0.028248334303498268,0.5022570490837097,4.155901908874512,4.157952785491943,0.023292267695069313,0.47658276557922363,0.33721989393234253,0.30454951524734497
1002,14,0.3668616819305886,0.3643335613846629,0.36159803371402544,0.3741624611780535,4.070878982543945,4.224114418029785,0.029618268832564354,0.5068660378456116,4.155881404876709,4.157236576080322,0.024693185463547707,0.4734112024307251,0.34040600061416626,0.3123232126235962
1002,15,0.3675362953044723,0.3657215999257755,0.3608222883972684,0.37147120266787303,4.073420524597168,4.2859368324279785,0.031299933791160583,0.5171931385993958,4.226130485534668,4.423732757568359,0.026046670973300934,0.4807873070240021,0.34009063243865967,0.3185315728187561
1002,16,0.3663703993541529,0.36671488149000775,0.3593763293276864,0.3700396454991871,4.119955539703369,4.734407424926758,0.03222174197435379,0.505999743938446,4.544405937194824,4.769843578338623,0.027058109641075134,0.4815853238105774,0.33668598532676697,0.3232799768447876
1002,17,0.362397691310233,0.3673469548252484,0.3566744463395799,0.36915894048622927,4.205561637878418,4.8995361328125,0.03217993304133415,0.4830809533596039,4.818994998931885,4.956592559814453,0.028054254129529,0.4773104786872864,0.33144640922546387,0.3263712525367737
1002,18,0.35484974835111216,0.36775465749919256,0.35180185896875116,0.3683910178638648,4.288403511047363,4.9918084144592285,0.03164827451109886,0.48338717222213745,4.94691801071167,5.0486602783203125,0.029474224895238876,0.4859912693500519,0.32571181654930115,0.32749295234680176
1002,19,0.3441402488406155,0.3680414107635386,0.3447591982009216,0.367477719537075,4.358900547027588,5.017428398132324,0.03129584342241287,0.4933965802192688,4.990468978881836,5.097890853881836,0.03069041669368744,0.48831525444984436,0.3201845586299896,0.32645031809806824
1002,20,0.3312950035978362,0.36833525225154634,0.33634371590090745,0.3663886169385881,4.415762424468994,5.069450855255127,0.031107861548662186,0.4712925851345062,5.003754615783691,5.132653713226318,0.025831960141658783,0.4898894429206848,0.31478387117385864,0.32260358333587646
1002,21,0.3172216645580198,0.3689022887773008,0.32729991088163696,0.3654134450388864,4.458461284637451,5.084105014801025,0.03080025129020214,0.4705369174480438,4.998987674713135,5.156340599060059,0.023032020777463913,0.4943677484989166,0.30905988812446594,0.3162115216255188
1002,22,0.30221269586834887,0.37017619417670783,0.3179502415689811,0.36501058533955744,4.494758605957031,5.094992160797119,0.0304171871393919,0.47905129194259644,4.987006187438965,5.170872688293457,0.022497905418276787,0.49815502762794495,0.30277711153030396,0.3122836947441101
1002,23,0.28571330619961477,0.37289928408326534,0.308160622620673,0.3649623378074377,4.533207416534424,5.148847579956055,0.030074719339609146,0.49248361587524414,4.955896377563477,5.1837944984436035,0.022131338715553284,0.5006991028785706,0.29620659351348877,0.31109878420829773
1002,24,0.26672996978158603,0.3771765425975,0.2976788944634577,0.3652090238777296,4.5944929122924805,5.128220558166504,0.029739636927843094,0.47547367215156555,4.911978721618652,5.194951057434082,0.022373540326952934,0.5010395050048828,0.2899206280708313,0.311175674200058
1002,25,0.24469145708009998,0.3815816028558263,0.2864574740961161,0.36596211680180163,4.665410995483398,5.167675971984863,0.029360346496105194,0.4695760905742645,4.910307884216309,5.200403213500977,0.0232506413012743,0.5015535354614258,0.28445863723754883,0.3118829131126404
1002,26,0.21991790067618447,0.38502142825163077,0.27489763904300435,0.3671381853076965,4.725135803222656,5.1477179527282715,0.02895404025912285,0.46912455558776855,4.896076679229736,5.203867435455322,0.02468733675777912,0.5015727877616882,0.2801920175552368,0.3129728138446808
1002,27,0.19350386008176665,0.38690727898598776,0.263684406930043,0.36837695345449584,4.774627685546875,5.149205207824707,0.028561782091856003,0.4859648644924164,4.86087703704834,5.204280853271484,0.025354765355587006,0.5007912516593933,0.27731117606163025,0.3141663372516632
1002,28,0.16695689727636293,0.3858936172531834,0.25318996582585873,0.3696040257808952,4.820592880249023,5.151698112487793,0.028227142989635468,0.4688623249530792,4.797670364379883,5.205808162689209,0.02534516155719757,0.5010847449302673,0.27575087547302246,0.3153384327888489
1002,29,0.14200456177171578,0.38037719584737345,0.24300743818823656,0.37125746026748524,4.860199928283691,5.150579929351807,0.028045449405908585,0.4768286645412445,4.726925373077393,5.207917213439941,0.025369755923748016,0.4997781217098236,0.27504605054855347,0.31661009788513184
1002,30,0.12118029903955135,0.3723268949728505,0.2324590420858933,0.3737357111206301,4.892278671264648,5.165706157684326,0.028285913169384003,0.5307439565658569,4.668092727661133,5.197798252105713,0.025271963328123093,0.4994664490222931,0.27442288398742676,0.3179505467414856
1002,31,0.10881238498244362,0.3636949643946414,0.22116528456038662,0.37574568167847655,4.920253753662109,5.176630973815918,0.02874666079878807,0.4679715037345886,4.647030830383301,5.19666862487793,0.02560236118733883,0.4981217682361603,0.2732798159122467,0.3195033669471741
1002,32,0.10967955634099233,0.3552716125356516,0.2090530862406075,0.37696943733685995,4.942525386810303,5.169360160827637,,,4.676541328430176,5.19645881652832,,,0.2715799808502197,0.32075875997543335
1003,0,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1003,1,0.2758603582390037,0.2758603582390037,0.2758603587625726,0.2758603587625726,0.0,0.0,0.029419254511594772,0.20905008912086487,0.0,0.0,0.02967844158411026,0.21051321923732758,0.11689714342355728,0.11689714342355728
1003,2,0.30127852385868314,0.3006971183421009,0.3038919761094696,0.30324429542540154,0.20493416488170624,0.20905008912086487,0.019752223044633865,0.29497623443603516,0.2093958556652069,0.21051321923732758,0.018975351005792618,0.29783710837364197,0.15279924869537354,0.15240983664989471
1003,3,0.3220536422513437,0.3204971565516744,0.32790361050961103,0.3260088000206938,0.6935358643531799,0.7844997048377991,0.017131630331277847,0.33487123250961304,0.711907148361206,0.7837398648262024,0.016322815790772438,0.353598952293396,0.1847505271434784,0.1867886483669281
1003,4,0.3365197979725112,0.3348122063265714,0.3446659469744381,0.34219164377882494,1.051398515701294,1.4572328329086304,0.016578931361436844,0.3324410021305084,1.1983320713043213,1.3969587087631226,0.015037520788609982,0.3728007972240448,0.1932680308818817,0.18886756896972656
1003,5,0.3502984983852808,0.3535837335392509,0.3584353031416928,0.36032483001871957,1.2014989852905273,2.0668962001800537,0.015596428886055946,0.29798975586891174,1.4064033031463623,1.8910157680511475,0.014887330122292042,0.3730272352695465,0.18371151387691498,0.17660599946975708
1003,6,0.36634470711499817,0.38488551886880085,0.3720422366090429,0.38679575611773753,1.46059250831604,2.6945364475250244,0.01266254112124443,0.2660834789276123,1.731618881225586,2.5243327617645264,0.011623491533100605,0.3200555145740509,0.17331695556640625,0.16963094472885132
1003,7,0.3836098569005272,0.41739509051233675,0.38663524396315624,0.41513016260526797,1.7303533554077148,3.0879292488098145,0.009426768869161606,0.2328493297100067,2.4861812591552734,3.1936397552490234,0.008217230439186096,0.2996279299259186,0.1646973192691803,0.1654922515153885
1003,8,0.3993750897692816,0.4444909253629613,0.4015356530326482,0.4406733358026675,2.027027130126953,3.425841808319092,0.007033500820398331,0.18868032097816467,3.0089495182037354,3.6020777225494385,0.005897691939026117,0.2591274678707123,0.15778684616088867,0.1623307466506958
1003,9,0.4097195574374327,0.4632430714193299,0.4130610917815553,0.46001117768941374,2.2567477226257324,3.3840737342834473,0.005995015613734722,0.18091291189193726,3.3108983039855957,3.79481840133667,0.00491277314722538,0.1730676144361496,0.1523936688899994,0.15950331091880798
1003,10,0.4141439015193057,0.47454772418860514,0.4196059743901549,0.47265964246247183,2.4236419200897217,3.540605068206787,0.005702570080757141,0.16414962708950043,3.5007872581481934,3.863616704940796,0.004613841883838177,0.13280628621578217,0.14812380075454712,0.15688186883926392
1003,11,0.41422147064848214,0.4808107526373057,0.4217505076846699,0.48009968741301867,2.604074478149414,3.756011962890625,0.005610060412436724,0.17465555667877197,3.6201579570770264,4.009576797485352,0.004482482559978962,0.13096892833709717,0.1446378529071808,0.15478700399398804
1003,12,0.41162480956325614,0.484148463961954,0.4208038535373124,0.4841552714169262,2.70243763923645,3.9439196586608887,0.005589495878666639,0.15621964633464813,3.7006397247314453,4.071293354034424,0.0043518743477761745,0.12929411232471466,0.14174824953079224,0.15329892933368683
1003,13,0.4074572289333471,0.48587795284277224,0.41795779717913983,0.4862655848075218,2.755385398864746,4.043135166168213,0.005634407512843609,0.1649947166442871,3.7429089546203613,4.0972514152526855,0.004105578176677227,0.13666659593582153,0.13936679065227509,0.15211132168769836
1003,14,0.40227630083096355,0.4867335807745523,0.413944975139216,0.4873093346691382,2.8067219257354736,4.117672443389893,0.005716242827475071,0.17240165174007416,3.7665786743164062,4.211897850036621,0.003976164851337671,0.12205885350704193,0.13752120733261108,0.15060697495937347
1003,15,0.3962700117552296,0.48712168622954793,0.4091047273824976,0.4877827019170428,2.834594249725342,4.157201290130615,0.005824550986289978,0.17001372575759888,3.783884048461914,4.377691268920898,0.0038539546076208353,0.09986502677202225,0.13627299666404724,0.14948154985904694
1003,16,0.3893174960116039,0.4872655994780868,0.4035033723078678,0.4879545541058501,2.8410868644714355,4.170528888702393,0.005912273656576872,0.16304859519004822,3.794433355331421,4.458520889282227,0.0037495752330869436,0.11688710004091263,0.13555371761322021,0.14871157705783844
1003,17,0.3810853693697681,0.4872792744894146,0.396939550519417,0.48797276045102517,2.8537371158599854,4.170811176300049,0.0059771365486085415,0.15605466067790985,3.7990214824676514,4.476922035217285,0.003688930533826351,0.13233071565628052,0.13536672294139862,0.1479920744895935
1003,18,0.37109395578459853,0.48722616801270235,0.3890384601457514,0.48791695886915715,2.8548834323883057,4.166851997375488,0.006112969480454922,0.14656496047973633,3.8000264167785645,4.4921464920043945,0.0036290292628109455,0.09115754067897797,0.13575312495231628,0.14754833281040192
1003,19,0.3586186778158047,0.4871361521573081,0.3792045814668211,0.48782886526737124,2.8473310470581055,4.161757469177246,0.006286906078457832,0.15972687304019928,3.798096179962158,4.5039753913879395,0.0036767059937119484,0.09120398759841919,0.1365654170513153,0.14709845185279846
1003,20,0.34284599938245575,0.48703278573758846,0.3666430779671017,0.487729412574564,2.847790241241455,4.158355236053467,0.006518638227134943,0.1603722870349884,3.792768955230713,4.509158134460449,0.0036836599465459585,0.09148792922496796,0.13765954971313477,0.14690998196601868
1003,21,0.323320197190362,0.4869208965231154,0.35065007089731237,0.48762897783305165,2.8445584774017334,4.171567916870117,0.006659914739429951,0.1805265098810196,3.7838239669799805,4.504834175109863,0.0037269978784024715,0.09129558503627777,0.1389584094285965,0.14679604768753052
1003,22,0.30029926840010723,0.48680423967450964,0.33082056559852213,0.48753273206924913,2.8423845767974854,4.238347053527832,0.006635569501668215,0.1881650686264038,3.7749176025390625,4.502418041229248,0.0036129369400441647,0.09170558303594589,0.1402815580368042,0.14662031829357147
1003,23,0.274879848899237,0.48668804673637,0.30761100603984437,0.48744010800318155,2.843022346496582,4.368617534637451,0.0065509481355547905,0.16172313690185547,3.7665610313415527,4.49053955078125,0.003548682201653719,0.09196285158395767,0.14150488376617432,0.146421417593956
1003,24,0.24840061592789214,0.4865761137028122,0.28223853596014525,0.4873505449209036,2.843992233276367,4.445356369018555,0.006469840183854103,0.19966338574886322,3.7583212852478027,4.475216388702393,0.0035183224827051163,0.09202902019023895,0.14259028434753418,0.14621928334236145
1003,25,0.22209927286203437,0.4864635342467962,0.25606073450843414,0.48726001911097416,2.8476486206054688,4.469601631164551,0.0063873701728880405,0.16020865738391876,3.749974012374878,4.459004878997803,0.0036393897607922554,0.09235027432441711,0.14346358180046082,0.1461356282234192
1003,26,0.19697911230619575,0.4863453046031191,0.23022572816691805,0.4871672440726604,2.8506972789764404,4.450159072875977,0.006327553652226925,0.16865190863609314,3.742326259613037,4.4427995681762695,0.00392446294426918,0.09256888180971146,0.1440979540348053,0.14630112051963806
1003,27,0.17377948889738318,0.48622125319369386,0.2056236125226819,0.48707317608958134,2.858597755432129,4.482277870178223,0.006282426882535219,0.1577078402042389,3.7360897064208984,4.42674446105957,0.00402830820530653,0.09295106679201126,0.1444852352142334,0.14697375893592834
1003,28,0.1530563191455831,0.48608242378675925,0.18285829711307353,0.4869745849265066,2.8728013038635254,4.634097099304199,0.0062792943790555,0.15035049617290497,3.7353768348693848,4.410656929016113,0.004023032262921333,0.09315275400876999,0.14463850855827332,0.14766830205917358
1003,29,0.13547076680176623,0.48591973692462126,0.1623419707810744,0.486866100937386,2.892585277557373,4.780448913574219,0.006317896768450737,0.1274525672197342,3.745075225830078,4.394202709197998,0.0039000094402581453,0.09364085644483566,0.14457827806472778,0.14746171236038208
1003,30,0.12198057336133979,0.4857239728409247,0.14449324679398107,0.4867388889929145,2.9136757850646973,4.917400360107422,0.006384602747857571,0.1360005885362625,3.765430450439453,4.390659809112549,0.0038784837815910578,0.09422420710325241,0.1442868709564209,0.1464051604270935
1003,31,0.11347737220925722,0.48548431376251205,0.13003794878873542,0.48657035954109884,2.9423670768737793,5.04938268661499,0.006492956075817347,0.13711638748645782,3.798809766769409,4.562655448913574,0.0037664189003407955,0.10008710622787476,0.14373774826526642,0.1452741026878357
1003,32,0.1101456125995268,0.485210786341799,0.11972075425827583,0.4863485910974443,2.9743363857269287,5.184095859527588,,,3.8430542945861816,4.701712131500244,,,0.14297683537006378,0.14412979781627655
1004,0,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.2663582368922388,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1004,1,0.27778014869328327,0.27778014869328327,0.2777801487977719,0.2777801487977719,0.0,0.0,0.03700524568557739,0.18816375732421875,0.0,0.0,0.03774330019950867,0.1941230744123459,0.10480605810880661,0.10480605810880661
1004,2,0.3000563518380339,0.3006196434520206,0.30399523061459316,0.30442141218093377,0.16298741102218628,0.18816375732421875,0.05464717000722885,0.44160768389701843,0.17933475971221924,0.1941230744123459,0.05286334455013275,0.43978163599967957,0.20336759090423584,0.20146776735782623
1004,3,0.32587418755820496,0.32940616883291146,0.34338451474471854,0.34461826297258,0.49368321895599365,0.5917981863021851,0.08191908895969391,0.607045590877533,0.588746964931488,0.6236022710800171,0.07949444651603699,0.6120891571044922,0.2827368974685669,0.2791404128074646
1004,4,0.3408305112633607,0.34429618749987356,0.37940657278393275,0.3780621995726312,0.9147322177886963,1.0826845169067383,0.08941616117954254,0.7055174708366394,1.0834691524505615,1.163292407989502,0.07664506137371063,0.7052160501480103,0.3353342115879059,0.33169984817504883
1004,5,0.34330200584767884,0.34582729106035054,0.4035962417442041,0.39578927232209626,1.3736430406570435,1.5289732217788696,0.09406451880931854,0.7583146691322327,1.5462605953216553,1.7075157165527344,0.07890193909406662,0.749796450138092,0.36721479892730713,0.36725732684135437
1004,6,0.3453009751594941,0.3510199778689924,0.4233019702980144,0.41166553920856974,1.7722759246826172,2.1552112102508545,0.09317798167467117,0.7815113663673401,2.0901105403900146,2.408224105834961,0.07987464964389801,0.770634651184082,0.38360297679901123,0.39028865098953247
1004,7,0.34832120459471483,0.3612250948720578,0.43325107443711597,0.4224109594114668,2.2268943786621094,2.7841663360595703,0.08986593782901764,0.7912185788154602,2.828549385070801,2.9015774726867676,0.07891549915075302,0.7776370644569397,0.3881562054157257,0.40144097805023193
1004,8,0.34762065250780677,0.3679273049124122,0.43010227594349537,0.42351175831892607,2.6811671257019043,3.490896224975586,0.08635052293539047,0.787290096282959,3.6088790893554688,3.691652536392212,0.07761883735656738,0.7784888744354248,0.38413214683532715,0.40320950746536255
1004,9,0.3416316260795489,0.37120180204668435,0.4170733993443828,0.4167220587459757,3.1481103897094727,4.110169887542725,0.08062062412500381,0.7806215286254883,4.158469200134277,4.234734058380127,0.07008329778909683,0.7763795256614685,0.37502893805503845,0.39999696612358093
1004,10,0.3311859439140289,0.3727299524831682,0.3993761811956048,0.403593929973868,3.578460454940796,4.584752082824707,0.07393006980419159,0.7815749645233154,4.486083984375,4.545496940612793,0.05790204554796219,0.7699236273765564,0.3635913133621216,0.3947267532348633
1004,11,0.3178217298586445,0.3733042564622757,0.3821401887324687,0.38810789943229396,3.938469648361206,4.924373149871826,0.06799836456775665,0.7607507109642029,4.687211990356445,4.7284836769104,0.05211733281612396,0.7681756615638733,0.3515494167804718,0.38907480239868164
1004,12,0.30281705213151033,0.373519455441517,0.36771437977947863,0.37437097688571896,4.224310874938965,5.115727424621582,0.0628294125199318,0.7494609355926514,4.870887756347656,4.899008274078369,0.04829856753349304,0.7637814879417419,0.33980435132980347,0.3836923837661743
1004,13,0.28697342060372444,0.3733470977688867,0.35632851116908054,0.36444922119732454,4.437816143035889,5.212285995483398,0.05832303315401077,0.7476738095283508,5.053086280822754,5.071226596832275,0.045486435294151306,0.7588409185409546,0.3286542296409607,0.37867841124534607
1004,14,0.27078656717965943,0.37299629493569136,0.3474177046844279,0.358019540582482,4.586016654968262,5.259286403656006,0.05448403209447861,0.7289544939994812,5.159879684448242,5.171037197113037,0.042607150971889496,0.7547328472137451,0.3180643320083618,0.37405306100845337
1004,15,0.25462671555553296,0.37249835281835747,0.340346678472561,0.3536265289915054,4.685864448547363,5.283802509307861,0.051351211965084076,0.7185295224189758,5.212308406829834,5.218994617462158,0.040166694670915604,0.761482834815979,0.3078487515449524,0.3698884844779968
1004,16,0.23879403131959842,0.3713413312089642,0.33460873256660795,0.3502248146642596,4.754889488220215,5.293545246124268,0.04916355013847351,0.7240654230117798,5.235504150390625,5.239491939544678,0.038761161267757416,0.7451109290122986,0.29777801036834717,0.36610138416290283
1004,17,0.2234482224670558,0.3691614989217419,0.3298571945031875,0.34757546714014975,4.810345649719238,5.296046257019043,0.048011504113674164,0.7241138219833374,5.244622230529785,5.24697208404541,0.03770111873745918,0.7528460621833801,0.28766217827796936,0.36258599162101746
1004,18,0.2085533231055796,0.3659671099946856,0.32585588550396266,0.3454176437439487,4.864128112792969,5.2976884841918945,0.04737349599599838,0.7190428376197815,5.247401714324951,5.248805046081543,0.03625960648059845,0.7547890543937683,0.2774158716201782,0.35927438735961914
1004,19,0.1939390717386576,0.3619416765846738,0.32243305621691337,0.3436125156676913,4.919258117675781,5.299495220184326,0.046607233583927155,0.7296885848045349,5.247729301452637,5.248470783233643,0.0348658561706543,0.7620229721069336,0.267067551612854,0.35602420568466187
1004,20,0.1795172715193029,0.3575293431318916,0.31948385703727056,0.34210704955322885,4.970974922180176,5.29911470413208,0.04563196003437042,0.7387145161628723,5.252031326293945,5.252940654754639,0.034505899995565414,0.7702248692512512,0.2567092776298523,0.3528360426425934
1004,21,0.1654280561645623,0.3529231445300837,0.3169432945851641,0.340770880006985,5.015496253967285,5.2965545654296875,0.044610247015953064,0.733447253704071,5.255193710327148,5.255704402923584,0.03478703647851944,0.7710875272750854,0.2464502453804016,0.34958890080451965
1004,22,0.1519490331198473,0.3481532109849117,0.3147523456555538,0.33942308247778863,5.054265975952148,5.296962261199951,0.04357948899269104,0.732748806476593,5.256069183349609,5.257002353668213,0.03531689569354057,0.7663856744766235,0.2363913357257843,0.34613311290740967
1004,23,0.1393369447759579,0.34314611157710073,0.3128297129903358,0.33826364908653617,5.089695930480957,5.297702789306641,0.042505476623773575,0.7493299841880798,5.257112503051758,5.257726192474365,0.03553195670247078,0.7504233717918396,0.22662071883678436,0.3426058292388916
1004,24,0.12775488947502184,0.3379518175249178,0.3110860300334679,0.33736991401816985,5.122586250305176,5.297223091125488,0.0412408709526062,0.7308646440505981,5.2582526206970215,5.261240005493164,0.03541204705834389,0.75742506980896,0.2172217220067978,0.33912402391433716
1004,25,0.11729948346698638,0.3324908056049585,0.3094518844199421,0.3366963839519751,5.151571750640869,5.298525810241699,0.039599381387233734,0.7309406399726868,5.258398532867432,5.261153221130371,0.0349738709628582,0.7618919014930725,0.20828160643577576,0.3357503414154053
1004,26,0.10801306099522211,0.32665955466110286,0.3078843476750984,0.3360710193581743,5.1748046875,5.299317836761475,0.03763093799352646,0.7292803525924683,5.257823944091797,5.261885643005371,0.03494446724653244,0.7562090754508972,0.1998947560787201,0.3323279619216919
1004,27,0.099922035622824,0.32095557510568823,0.3063585356306696,0.33549500162313817,5.193187713623047,5.2997612953186035,0.03549107536673546,0.7248480319976807,5.25685977935791,5.262905597686768,0.034563980996608734,0.7532544136047363,0.19216510653495789,0.3289415240287781
1004,28,0.09304536055139559,0.3157414542892987,0.3048656570689251,0.33503232697086943,5.2073259353637695,5.306832313537598,0.033333271741867065,0.7257183790206909,5.255887508392334,5.263922214508057,0.03455323725938797,0.7492116689682007,0.18517881631851196,0.32570338249206543
1004,29,0.08739536851066679,0.31091651974901036,0.3034163887346095,0.3346981639018621,5.219107627868652,5.3071112632751465,0.03118821419775486,0.7353744506835938,5.255148887634277,5.2646331787109375,0.03485666960477829,0.7386665940284729,0.17897938191890717,0.32267123460769653
1004,30,0.0829591813216779,0.3063586603776378,0.3020094905801567,0.33446538337211895,5.229649543762207,5.302885055541992,0.02916719764471054,0.728097677230835,5.254264831542969,5.264796257019043,0.03520483523607254,0.7604116797447205,0.17356646060943604,0.31992238759994507
1004,31,0.07979047707861671,0.30233401221473793,0.30062580367534963,0.3343174176742579,5.238640785217285,5.307621479034424,0.027350131422281265,0.7179631590843201,5.253584861755371,5.264618873596191,0.03365883231163025,0.7577110528945923,0.16890613734722137,0.3175200819969177
1004,32,0.0779731136505963,0.2991210731661062,0.29923569406407236,0.3341758881524748,5.2461113929748535,5.306804656982422,,,5.253246784210205,5.265145778656006,,,0.16493603587150574,0.3153543770313263


==> anc/rci_supplement/evidence/reductions/v2/verification.json <==
{
  "all_primary_statistics_recomputed": true,
  "tolerance": 2e-07,
  "all_5120_target_model_rows_retained": true,
  "descriptive_failed_cases": 5022,
  "scientific_failure_is_not_execution_failure": true,
  "training_updates": 0,
  "source_and_checkpoint_hashes_unchanged": true
}

==> anc/rci_supplement/evidence/reductions/v3/FROZEN_PROTOCOL.txt <==
STATUS: FROZEN; user-authorized execution. Historical proposal below includes past-tense design-only wording, superseded only as to execution status by this header and frozen_manifest.json. Numerical definitions and tolerances unchanged.

## Material Passport
版本：RCI-v3 proposal / one private residual mode
状态：PROPOSED_NOT_FROZEN_NOT_RUN。
本轮只对既有状态做谱/重构诊断，没有运行该候选，没有重训练。

1. 单一候选与不可变项
固定五个原模型seed1000—1004；原checkpoint、规则、输入分布、32步、四端口几何和λ=.5/0不变。
保留v2的输出两维和V2两个隐藏方向。仅每端口增加一个真实自主状态变量。
不训练微观/宏观神经权重，不训练decoder，不重新选择seed，不搜索多种维数。

2. 用已有状态确定新增方向
资料仅为mechanism_analysis/runs/native_seed和off_seed的fit_trajectory.npz。
历史fit128独立目标，每目标4重复，64预定位置，时间0,4,8,16,24,32。
不使用t>32状态、目标坐标标签、select/check成绩或v2正式数据选择方向。
两臂和每个选定时点、每个样本位置等权；是状态二阶矩，不做全局去均值，以保留动态基线信息。
R=I−V2(V2^T V2)^(-1)V2^T；Cdelta=平均 (Rh)(Rh)^T。
w取最大特征值方向，重新施加R后归一化，最大绝对分量取正；记录谱间隙。
若最大特征值确有数值并列，按最大特征子空间中投影长度最大的标准坐标轴确定方向，索引相同再按最小索引，禁止按任务得分破并列。
T5的行依次为原输出2维、原V2两行、w；只做数值正交容差核验，不按任务成绩改变基。
正式数据之前保存每模型矩阵、旧fit文件hash、原权重hash、代码及评分hash。
select/check只作既有状态几何诊断，不能用其结果改变上述方向或候选维数。

3. 候选更新与接口
P5逐端口投影后2×2打包；U5逐端口正交lift再恢复原位置。
Fbar5,λ(Z,O)=P5 Fλ(U5 Z,O)。原邻域仍按实际端口位置和degree-normalization计算。
λ=0时四个端口递推严格因子化；无共享隐藏状态、跨端口规范化、背景微观null或同步平均。
初始状态为P5 X0=0；不从真实微观轨迹读取新增模态。
原全局读出仍只平均前两维，禁止后处理校准、用更强decoder或对null另改读出。
总动态状态16×16×4×5=5120；原8192，v2为4096。输入端口仍1024；投影/lift和MLP工作全部计入预算，不宣称计算加速。

4. 先做实现检查，不能以预检得分调参
P5 U5≈I；原读出与投影读出相等；容差1e−6。
无压缩8维端口正对照复现原系统；该正对照不算压缩成功。
null独立公式与主实现一致；λ=0单端口状态/输入扰动不得改变其它端口的下一步及多步状态。
hash前后不变、无梯度/优化器、所有输出有限。实现错误与科学门槛失败分开保存。
仅允许用独立小预检检查实现和资源，不按closure/D/gain改w、维数、读出或门槛。

5. 一次正式评估
1024个独立新目标，每目标4重复，五模型全留，32步，同原定位分布。
新种子及执行预算在未来冻结时明示；必须排除可访问历史目标和本轮预检的精确重复。
v1/v2正式数据现已见，不作为新候选盲测；完整历史训练目标缺失的限制继续披露。
两条微观和两条宏观路径独立自治滚动；teacher调用只计算残差，不替换粗状态。
保留所有逐观测输出、误差时间序列、全目标表、失败原因、预定快照和执行日志。

6. 门槛及统计不变
C_a = 每观测 max_t max_port ||P5 F_a(X_t)−Fbar5,a(P5 X_t)||2/(2sqrt(8))。
不通过先平均四端口或缩小被观察分量稀释残差；同时报告原始范数、RMS和丢弃状态能量。
由于投影维数由4变5，C的观测对象略有扩展，不能直接声称与v2同估计对象的改善倍数。
D_a=||qmicro,a−qmacro,a||2/sqrt(2)；D0继续衡量原null的行为保真，不能用结构检查替代。
Gmicro=ellmicro,0−ellmicro,1；Gmacro同时报告。
同目标先平均4重复和固定5模型，再以1024目标为独立单位；不将位置/时间/重复当独立样本。
六项主统计Gmicro、D1、D0、C1、C0、macro1loss；beta=.05/6。
经验Bernstein半径：sqrt(2*s²*log(2/beta)/n)+7R*log(2/beta)/(3(n−1))；G的宽度R=2，其余R=1。
B_U=D1_U+D0_U；M=Gmicro_L−.02−B_U。
必须同时满足：C1_U≤.05；C0_U≤.05；B_U≤.05；M>0；macro1loss_U≤.15；全部实现检查通过。
附加逐模型界用beta=.05/30，不用最好seed替换固定五模型主对象。
若失败，完整报告并停止此候选；不自动追加6维/7维、重新选方向或更换null。

7. 允许的结论
若通过：指定任务分布、固定五模型、单层四端口五维状态压缩在预定预算/容差内取得RCI证书。
若失败：该候选仍不足；不能据此证明所有低维RCI不可能。
无论结果如何，不声称端口消除、4倍空间约化、多层组合已验证、任意状态等价或一般智能。
旧状态几何重构改善不是closure/decision实验结果；本协议目前尚未冻结或执行。


==> anc/rci_supplement/evidence/reductions/v3/REPORT_ZH.txt <==
RCI-v3 四端口五维约化：冻结执行报告

结果：执行完整完成；仍未通过全部预定科学门槛。
五个原模型全部保留；没有重训练、decoder拟合、维数搜索或按结果停止。

1. 冻结与独立评估
冻结时间（北京时间）：2026-10-24T13:00:16.438730+08:00
冻结manifest SHA-256：92173fd941a2f6a979e45f02b0b83439bfcc54437e9f1256d996a0ebad3eac5f
五模型seed1000–1004；1024独立新目标，每目标4次观测重复，32轮；统计单位为目标，先平均重复和固定五模型。
正式目标种子2026102602；数据在冻结之后生成，与可访问旧数据、v1/v2正式数据和本轮预检目标无精确坐标重复。
完整历史训练目标未保存，不能据此声称逐项排除了所有训练数据；这里只声明随机流分离和可访问数据去重。
T保留原四维并追加旧fit轨迹的主要遗漏模态；不训练神经权重。所有投影矩阵已在正式数据生成前保存并哈希锁定。
每块四个独立5维端口；总动态状态8192→5120标量。仍有1024输入端口和完整端口级MLP，不声称FLOPs或运行时节省。
两条微观和两条宏观路径均自主滚动，共81920条轨迹；另有teacher一步闭合与null算子核验。
正式用时296.9秒，5个模型进程各1线程。所有检查点哈希执行前后相同。

2. null结构、实现一致性与行为必须分开
三步单端口输入/状态扰动后，其它端口的null状态最大变化：0.000e+00。
结构审核：所有T/E和神经规则均逐端口执行；只有A连接端口，λ=0完全绕过A；不存在共享隐状态或跨端口归一化。
正式评估中，两种null实现的最大差：4.768e-07，容差1e−6。
投影前后读出最大差：2.384e-07，容差1e−6。
五模型无压缩端口正对照均精确复现原单步更新；该正对照没有压缩，不能算RCI压缩成功。
上述结果只能确认无新增null跨端口路径及实现一致性；对原null的行为近似仍必须看C0、D0。

3. 六项预定主统计
指标 | 均值 | 单侧界 | 门槛
G_micro | 0.257976 | 下界 0.222423 | 用于裕量
C_1 | 0.059428 | 上界 0.072042 | 上界≤.05
C_0 | 0.062696 | 上界 0.075274 | 上界≤.05
D_1 | 0.085890 | 上界 0.099983 | 两臂上界之和≤.05
D_0 | 0.082877 | 上界 0.095503 | 两臂上界之和≤.05
macro_interaction_loss | 0.146925 | 上界 0.166611 | 上界≤.15

决策预算 B_U=D1_U+D0_U=0.195486。
最终能力裕量 M=G_micro,L−0.02−B_U=+0.006937。
同时置信分配：六项单侧经验Bernstein界，beta=.05/6；逐模型附加统计beta=.05/30。
能力裕量大于零只通过一个门槛；必须与两条闭合、决策预算、绝对质量及实现检查同时通过。

预定门槛：
closure_interaction: FAIL
closure_null: FAIL
decision_budget: FAIL
capability_margin: PASS
absolute_task_quality: FAIL

4. 逐模型结果（均值；附加裕量使用各自校正界）
seed | C1 | C0 | D1 | D0 | Gmicro | Gmacro | 附加裕量 | 失败门槛
1000 | 0.046854 | 0.055791 | 0.028425 | 0.019466 | 0.245951 | 0.242095 | 0.094357 | closure_interaction,closure_null,decision_budget,absolute_task_quality
1001 | 0.077904 | 0.081830 | 0.162203 | 0.152725 | 0.187309 | 0.127839 | -0.230942 | closure_interaction,closure_null,decision_budget,capability_margin,absolute_task_quality
1002 | 0.053972 | 0.055853 | 0.107373 | 0.066707 | 0.247593 | 0.221927 | -0.034610 | closure_interaction,closure_null,decision_budget,capability_margin,absolute_task_quality
1003 | 0.045960 | 0.049397 | 0.036576 | 0.002816 | 0.384956 | 0.375595 | 0.237538 | closure_interaction,closure_null,decision_budget
1004 | 0.072451 | 0.070611 | 0.094873 | 0.172670 | 0.224073 | 0.121995 | -0.146570 | closure_interaction,closure_null,decision_budget,capability_margin,absolute_task_quality

逐模型结果不用于选择seed；主结论只针对固定五模型等权集合。

5. 两臂任务损失与丢弃状态
seed | micro1 | micro0 | macro1 | macro0
1000 | 0.119281 | 0.365232 | 0.127553 | 0.369648
1001 | 0.078388 | 0.265696 | 0.184162 | 0.312001
1002 | 0.110591 | 0.358184 | 0.164860 | 0.386787
1003 | 0.110733 | 0.495688 | 0.121722 | 0.497317
1004 | 0.079777 | 0.303850 | 0.136327 | 0.258322
末端微观被丢弃状态的逐观测RMS，分支1，五模型平均：0.135620。
末端微观被丢弃状态的逐观测RMS，分支0，五模型平均：0.140844。
未归一化闭合最大范数、每维RMS和丢弃状态详见raw_closure_and_discarded_state.csv。
新的closure是五维端口投影残差的max，不是v1的空间块均值残差；与v2四维投影的观察分量也不同；两个版本还使用不同正式目标集，不能据此宣称同一指标的配对改善倍数。
旧v1失败记录完全保留，未被v2替换。

6. 全部失败与复算
全部5120目标×模型案例保留，其中4649项未满足至少一项描述性逐案例条件。
全部20480观测×模型案例也导出CSV，其中18559项有描述性失败。原始NPZ保留所有输出与误差时间序列。
描述性逐案例失败比例不是单目标或单观测置信证书；正式主证书只在目标级均值上计算。
主六统计全部从NPZ独立重算，逐目标CSV最大偏差小于2e−7；执行未删除目标、重复或seed。
首4目标的所有重复在t=0,8,16,24,32保存完整状态，不能把该快照子集当全部目标的代表性样本。
最坏全局Lipschitz传播界即使松弛仍保存；最终能力证书使用原定直接输出距离误差。

7. 结论边界
这一四端口五维候选仍不足以取得完整RCI证书。结构上排除额外null通信并不能自动保证闭合或原null行为保真。
无论结果如何，均不证明任意状态等价、多层RG组合、固定点、跨任务普适性或端口消除。
null检验的是同一冻结规则关闭邻域通信后的依赖，不代表重新训练的最强非通信基线。
本次不重训、不更改RCI方向、不自动追加维数或投影搜索、不修改论文、不编译PDF。

8. 统计解释检查（11/11覆盖）
Simpson：逐模型完整列出，汇总不外推个体。生态谬误：仅固定五模型集合。Berkson/碰撞偏差：未按结果筛选或调整。
基率忽略：非筛查任务，不适用。均值回归：非极端模型重测设计。幸存者：所有失败保留。
多处寻找/分析自由度：单候选、固定样本、六项校正；预检未按得分调参。相关与因果：接口因子化由更新结构支持，统计结果限于给定干预。反向因果：不用末态相关反推学习机制。

9. 观测能力与证书不能混淆
微观平均gain=0.257976，宏观平均gain=0.217890。五个模型的宏观平均gain均为正；负的最终裕量不等于观测gain为负。
交互平均损失0.099754→0.146925；null平均损失0.357730→0.364815。
本次失败是原定兼容误差预算及保真证书不通过，而非证明粗系统没有任何任务能力。
此结果只排除本次冻结SVD子空间候选在既定容差下的成功，不证明任何四维表示均不可能；不能事后选择seed1003作为主结果。


==> anc/rci_supplement/evidence/reductions/v3/fit_input_sha256.json <==
{
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1000/fit_trajectory.npz": "f37aec360ea867dc61f03a77059758f0597b3bbbf123cb2e996580e1dcccd745",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1000/fit_trajectory.npz": "488af83e05bd400e52ba02ae13fcb8b1eeec73ef0f1ea13072baceb0b3e65d8a",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1001/fit_trajectory.npz": "68b6d95198ce5574e6b0b4734e8735f4608c9c1c2109bd231ba8d009e98e71fa",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1001/fit_trajectory.npz": "68d968d2f7793f19b8a53744b6fdbbc7dd52a26b09b4b6f92cc2faeca432a8c0",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1002/fit_trajectory.npz": "c7a97e85c9ee29e8e1d5d35403f2fe40d7f36bd58fb1612e05e18ba90525b727",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1002/fit_trajectory.npz": "001b711d829a3fc8104624db194b9d3e53601441523e7ddb0291d52641a391e7",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1003/fit_trajectory.npz": "259cf284ce4f61dc6853a55e8ca6eb47b95cfc0a593df5d20a751a8e036b1b61",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1003/fit_trajectory.npz": "b2452e527464478fb63db48eb62088aade627795197112d4a7c8f76150488e7a",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1004/fit_trajectory.npz": "fe9a4861a6e6bca1ad2db82b1eff1ebc60188298dbe7395e44505bf2b71536b7",
  "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1004/fit_trajectory.npz": "0238b9437c462f6a1d8f5fe979ede004d7b3f406f3a40dd0997a616b7d97a2ed"
}

==> anc/rci_supplement/evidence/reductions/v3/frozen_manifest.json <==
{
  "status": "FROZEN",
  "version": "RCI-v3-four-private-ports-five-dimensions",
  "execution": "User authorized all five frozen models; no training, decoder fitting, dimension search or outcome-dependent stopping.",
  "model_seeds": [
    1000,
    1001,
    1002,
    1003,
    1004
  ],
  "test": {
    "independent_targets": 1024,
    "repeats": 4,
    "seed": 2026102602
  },
  "calibration": {
    "targets": 32,
    "seed": 2026102601,
    "purpose": "Implementation/timing only"
  },
  "config": {
    "L": 32,
    "d": 8,
    "hidden": 32,
    "steps": 32,
    "eta": 0.5,
    "use_coordinates": true
  },
  "projection": "Original T4 plus one private omitted-state mode from historical fit covariance, both arms, time<=32; fixed before evaluation",
  "macro_shape": [
    16,
    16,
    4,
    5
  ],
  "closure": "max_time max_port L2 residual / (2 sqrt(8)); average repeats and fixed models per target",
  "statistics": {
    "beta": 0.008333333333333333,
    "keys": [
      "G_micro",
      "D_1",
      "D_0",
      "C_1",
      "C_0",
      "macro_interaction_loss"
    ],
    "threshold_gain": 0.02,
    "closure_tolerance": 0.05,
    "decision_tolerance": 0.05,
    "absolute_loss_tolerance": 0.15
  },
  "dynamic_state_scalars": {
    "micro": 8192,
    "reduced": 5120
  },
  "compute_claim": "No FLOPs or runtime savings claimed; full portwise MLP plus projection/lifting retained.",
  "checkpoints": [
    {
      "seed": 1000,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/checkpoint_copies/seed_1000.pt",
      "sha256": "f25a068c3729257df50be07b2132c1adaabe43ed6d0fc5bef925b50fd09f0e8a",
      "bytes": 85177
    },
    {
      "seed": 1001,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/checkpoint_copies/seed_1001.pt",
      "sha256": "d25d2e8ebc2ebdc1895060295e11436f2b30800d94ec95e057067127c0dc07a1",
      "bytes": 85177
    },
    {
      "seed": 1002,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/checkpoint_copies/seed_1002.pt",
      "sha256": "eef5b8e14008b337376e3cc5c5d0def6e564d78f257aacb2be8564d5c6843a1f",
      "bytes": 85177
    },
    {
      "seed": 1003,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/checkpoint_copies/seed_1003.pt",
      "sha256": "02f60cf3ed0b0acea78825435feb95533af6a3a1fab1888be8ea03e3e9c6d9c6",
      "bytes": 85177
    },
    {
      "seed": 1004,
      "path": "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/checkpoint_copies/seed_1004.pt",
      "sha256": "4a82773d533762af6c8c5c3dd37177da332863173fb47b37b2ff898547541080",
      "bytes": 85177
    }
  ],
  "batch_size": 8,
  "workers": 5,
  "threads": 1,
  "device": "cpu",
  "dtype": "float32",
  "formal_hard_timeout_seconds": 4343,
  "batch_timeout_seconds": 600,
  "code_hashes": {
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/code/analyze_rci.py": "da57d1516d6d9be1ade2e931554effb9ba5cd7f7757fd0e5f1a775bd22d52216",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/code/run_rci.py": "b7a7dc8f7c128a35849b4d5df93c58c4b5004afd251cb9379355575fdade5b0e",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/frozen_original_sources/model.py": "38da216b0277d7030a9a5a351b012163328e19dbdcd4c41ff476e91bf1ea31fa"
  },
  "proposal_hashes": {
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/PROPOSED_PROTOCOL.txt": "3feca03a8c02a41eba263e0e776265df325065f83a54ac48793123ca26fb1119",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/projection_matrices.json": "4dc3cf1b594f984976bedbc753592c9deba77cdef2ada8b66185a3752ab36c7e",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/projection_derivation.json": "852821eaf1c41df3bcae05887b23d5b26dae47cee98bf8f983e25a60a218e3ed",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/fit_input_sha256.json": "afaaec1f94e16ddd2435566636dfcf6201c2130b8a791d96ca2a89531c62fd99",
    "/Users/xueningwu/Documents/Codex/2026-10-24/referenced-chatgpt-conversation-this-is-an/outputs/rci_end_to_end_v3/parent_projection_matrices.json": "a158ca1083ea5a6144e0c4804f01d3a65467d63b75f16b650c44e1bf8690960f",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1000/fit_trajectory.npz": "f37aec360ea867dc61f03a77059758f0597b3bbbf123cb2e996580e1dcccd745",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1000/fit_trajectory.npz": "488af83e05bd400e52ba02ae13fcb8b1eeec73ef0f1ea13072baceb0b3e65d8a",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1001/fit_trajectory.npz": "68b6d95198ce5574e6b0b4734e8735f4608c9c1c2109bd231ba8d009e98e71fa",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1001/fit_trajectory.npz": "68d968d2f7793f19b8a53744b6fdbbc7dd52a26b09b4b6f92cc2faeca432a8c0",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1002/fit_trajectory.npz": "c7a97e85c9ee29e8e1d5d35403f2fe40d7f36bd58fb1612e05e18ba90525b727",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1002/fit_trajectory.npz": "001b711d829a3fc8104624db194b9d3e53601441523e7ddb0291d52641a391e7",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1003/fit_trajectory.npz": "259cf284ce4f61dc6853a55e8ca6eb47b95cfc0a593df5d20a751a8e036b1b61",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1003/fit_trajectory.npz": "b2452e527464478fb63db48eb62088aade627795197112d4a7c8f76150488e7a",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/native_1004/fit_trajectory.npz": "fe9a4861a6e6bca1ad2db82b1eff1ebc60188298dbe7395e44505bf2b71536b7",
    "/Users/xueningwu/Documents/Codex/CAAGI/outputs/mechanism_analysis/runs/off_1004/fit_trajectory.npz": "0238b9437c462f6a1d8f5fe979ede004d7b3f406f3a40dd0997a616b7d97a2ed"
  },
  "preflight_hash": "e5ce095821e2e1f854ba83f0c1721dbab64cbc68e7c495f52edbe09660ec37ba",
  "frozen_at_utc": "2026-10-24T05:00:16.438730+00:00",
  "runtime": {
    "python": "3.13.0",
    "torch": "2.13.0",
    "numpy": "2.5.1",
    "platform": "macOS-26.6.2-arm64-arm-64bit-Mach-O"
  },
  "clarifications": [
    "Old v1/v2 data are exposed diagnostic data, excluded from v3 test.",
    "Full historical training targets unavailable; distinct RNG stream plus accessible-target exact overlap checks, not certified historical nonexposure.",
    "Closure now measures five projected channels per port, versus four in v2 and block averages in v1; no paired improvement-factor claim across versions.",
    "Null implementation commutation, causal factorization, and behavioral D0 are distinct.",
    "Preflight does not tune rank, matrices or scientific tolerances."
  ]
}

==> anc/rci_supplement/evidence/reductions/v3/model_task_errors.csv <==
seed,micro1_loss,micro0_loss,macro1_loss,macro0_loss,G_micro,G_macro
1000,0.11928081302819415,0.3652317148479487,0.12755313797200468,0.36964769341005554,0.2459509018197545,0.24209455543805092
1001,0.07838776967306153,0.26569644895564093,0.18416244513386715,0.3120014701813707,0.18730867928257938,0.12783902504750355
1002,0.11059125233207245,0.35818404676996973,0.1648599770114664,0.38678666074698836,0.24759279443789733,0.221926683735522
1003,0.11073280670877879,0.4956884325670432,0.1217218728349648,0.4973170395072694,0.3849556258582644,0.37559516667230464
1004,0.07977723785563992,0.3038500462844912,0.13632705526890265,0.2583217151188366,0.2240728084288513,0.12199465984993399


==> anc/rci_supplement/evidence/reductions/v3/per_model_results.json <==
[
  {
    "seed": 1000,
    "bounds": {
      "G_micro": {
        "mean": 0.2459509018197545,
        "sample_variance": 0.02353729919922963,
        "radius": 0.05039694054210318,
        "lower": 0.19555396127765134,
        "upper": 0.2963478423618577,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.028425216238618687,
        "sample_variance": 4.6309503998815704e-05,
        "radius": 0.01697236933393525,
        "lower": 0.011452846904683438,
        "upper": 0.04539758557255394,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.019465924847242185,
        "sample_variance": 1.8853864335795037e-06,
        "radius": 0.016333147729576808,
        "lower": 0.0031327771176653772,
        "upper": 0.035799072576819,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.04685443193056468,
        "sample_variance": 6.562587586441597e-06,
        "radius": 0.016473025441336987,
        "lower": 0.030381406489227696,
        "upper": 0.06332745737190167,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.05579074777821754,
        "sample_variance": 4.620309601568662e-06,
        "radius": 0.01642451154477657,
        "lower": 0.039366236233440974,
        "upper": 0.07221525932299411,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.12755313797200468,
        "sample_variance": 0.006111644999657284,
        "radius": 0.0253711794169342,
        "lower": 0.10218195855507048,
        "upper": 0.15292431738893889,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.08119665814937294,
    "capability_margin": 0.09435730312827842,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": true,
      "absolute_task_quality": false
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1023,
    "lipschitz_bound": 6.806174476410775
  },
  {
    "seed": 1001,
    "bounds": {
      "G_micro": {
        "mean": 0.18730867928257938,
        "sample_variance": 0.007827952358370837,
        "radius": 0.04275466370851437,
        "lower": 0.144554015574065,
        "upper": 0.23006334299109377,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.16220349465040745,
        "sample_variance": 0.004418340987906673,
        "radius": 0.02399360789537032,
        "lower": 0.13820988675503715,
        "upper": 0.18619710254577776,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.1527254394007997,
        "sample_variance": 1.1679434257762699e-05,
        "radius": 0.01657372892014219,
        "lower": 0.1361517104806575,
        "upper": 0.16929916832094188,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.07790385622862822,
        "sample_variance": 5.993239936422717e-06,
        "radius": 0.01645965203424824,
        "lower": 0.06144420419437998,
        "upper": 0.09436350826287646,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.0818301217140246,
        "sample_variance": 1.4423770362266193e-06,
        "radius": 0.016312895131076977,
        "lower": 0.06551722658294762,
        "upper": 0.09814301684510157,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.18416244513386712,
        "sample_variance": 0.010526188515849466,
        "radius": 0.028244868530299713,
        "lower": 0.15591757660356742,
        "upper": 0.21240731366416682,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.35549627086671964,
    "capability_margin": -0.23094225529265466,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": false
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 6.377213227683
  },
  {
    "seed": 1002,
    "bounds": {
      "G_micro": {
        "mean": 0.2475927944378973,
        "sample_variance": 0.02644564735836269,
        "radius": 0.05147985709675806,
        "lower": 0.19611293734113924,
        "upper": 0.29907265153465534,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.10737259408219402,
        "sample_variance": 0.0011888084737262793,
        "radius": 0.020228953613422467,
        "lower": 0.08714364046877154,
        "upper": 0.1276015476956165,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.06670689954660614,
        "sample_variance": 4.267126458608239e-06,
        "radius": 0.016414651633718243,
        "lower": 0.05029224791288789,
        "upper": 0.08312155118032438,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.05397206301565439,
        "sample_variance": 7.91176926148207e-06,
        "radius": 0.01650256605420024,
        "lower": 0.03746949696145414,
        "upper": 0.07047462906985463,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.055852700242834244,
        "sample_variance": 4.219361494162501e-09,
        "radius": 0.016179210465302764,
        "lower": 0.039673489777531476,
        "upper": 0.07203191070813701,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.16485997701146643,
        "sample_variance": 0.008021621846551015,
        "radius": 0.02671110479640428,
        "lower": 0.13814887221506214,
        "upper": 0.19157108180787072,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.21072309887594087,
    "capability_margin": -0.03461016153480162,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": false
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 4.849014700595449
  },
  {
    "seed": 1003,
    "bounds": {
      "G_micro": {
        "mean": 0.3849556258582644,
        "sample_variance": 0.035303651454295225,
        "radius": 0.054453721759049986,
        "lower": 0.3305019040992144,
        "upper": 0.4394093476173144,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.03657640122108742,
        "sample_variance": 9.116220151051686e-05,
        "radius": 0.01729513078476466,
        "lower": 0.019281270436322762,
        "upper": 0.05387153200585208,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.0028157486560519513,
        "sample_variance": 8.010879302730707e-07,
        "radius": 0.016276891371146907,
        "lower": -0.013461142715094954,
        "upper": 0.01909264002719886,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.04596037268976129,
        "sample_variance": 6.440620633917513e-06,
        "radius": 0.01647021096771306,
        "lower": 0.029490161722048228,
        "upper": 0.06243058365747435,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.04939714793647608,
        "sample_variance": 1.4973932473312117e-06,
        "radius": 0.01631556523698647,
        "lower": 0.03308158269948961,
        "upper": 0.06571271317346256,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.1217218728349648,
        "sample_variance": 0.00800912461385014,
        "radius": 0.026702891594307665,
        "lower": 0.09501898124065714,
        "upper": 0.14842476442927247,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.07296417203305094,
    "capability_margin": 0.23753773206616347,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": true,
      "absolute_task_quality": true
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 554,
    "lipschitz_bound": 5.863677068550471
  },
  {
    "seed": 1004,
    "bounds": {
      "G_micro": {
        "mean": 0.2240728084288513,
        "sample_variance": 0.015135245685497364,
        "radius": 0.04682035496413713,
        "lower": 0.17725245346471416,
        "upper": 0.2708931633929884,
        "n": 1024,
        "range_width": 2,
        "beta": 0.0016666666666666668
      },
      "D_1": {
        "mean": 0.09487282606918938,
        "sample_variance": 0.0008590975036013042,
        "radius": 0.019620713703079905,
        "lower": 0.07525211236610949,
        "upper": 0.11449353977226928,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "D_0": {
        "mean": 0.17267004602446512,
        "sample_variance": 1.7166080136089203e-05,
        "radius": 0.016659124328590687,
        "lower": 0.15601092169587444,
        "upper": 0.1893291703530558,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_1": {
        "mean": 0.07245056207782694,
        "sample_variance": 1.1765255131432917e-05,
        "radius": 0.01657520376694046,
        "lower": 0.055875358310886476,
        "upper": 0.0890257658447674,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "C_0": {
        "mean": 0.07061134619533645,
        "sample_variance": 1.029270457766744e-05,
        "radius": 0.016549099867985625,
        "lower": 0.05406224632735082,
        "upper": 0.08716044606332207,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      },
      "macro_interaction_loss": {
        "mean": 0.13632705526890265,
        "sample_variance": 0.004683114551773526,
        "radius": 0.02422456995593881,
        "lower": 0.11210248531296385,
        "upper": 0.16055162522484145,
        "n": 1024,
        "range_width": 1,
        "beta": 0.0016666666666666668
      }
    },
    "decision_budget_upper": 0.3038227101253251,
    "capability_margin": -0.1465702566606109,
    "gates": {
      "closure_interaction": false,
      "closure_null": false,
      "decision_budget": false,
      "capability_margin": false,
      "absolute_task_quality": false
    },
    "all_scientific_gates_passed": false,
    "descriptive_failed_target_count": 1024,
    "lipschitz_bound": 6.048675091304229
  }
]

==> anc/rci_supplement/evidence/reductions/v3/primary_result.json <==
{
  "bounds": {
    "G_micro": {
      "mean": 0.25797616196546935,
      "sample_variance": 0.010402288240762149,
      "radius": 0.03555353504393278,
      "lower": 0.22242262692153658,
      "upper": 0.2935296970094021,
      "n": 1024,
      "range_width": 2,
      "beta": 0.008333333333333333
    },
    "D_1": {
      "mean": 0.08589010645229939,
      "sample_variance": 0.00023672974275079002,
      "radius": 0.014092510615369992,
      "lower": 0.07179759583692939,
      "upper": 0.09998261706766938,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "D_0": {
      "mean": 0.08287681169503301,
      "sample_variance": 1.478676082516682e-06,
      "radius": 0.012626453278183462,
      "lower": 0.07025035841684955,
      "upper": 0.09550326497321647,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "C_1": {
      "mean": 0.059428257188487106,
      "sample_variance": 1.1980536401922258e-06,
      "radius": 0.012613887630027477,
      "lower": 0.04681436955845963,
      "upper": 0.07204214481851458,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "C_0": {
      "mean": 0.06269641277337779,
      "sample_variance": 5.523412309824745e-07,
      "radius": 0.012577535270248836,
      "lower": 0.05011887750312895,
      "upper": 0.07527394804362662,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    },
    "macro_interaction_loss": {
      "mean": 0.1469248976442411,
      "sample_variance": 0.004822926625090349,
      "radius": 0.019685794412428362,
      "lower": 0.12723910323181276,
      "upper": 0.16661069205666945,
      "n": 1024,
      "range_width": 1,
      "beta": 0.008333333333333333
    }
  },
  "decision_budget_upper": 0.19548588204088585,
  "capability_margin": 0.0069367448806507415,
  "gates": {
    "closure_interaction": false,
    "closure_null": false,
    "decision_budget": false,
    "capability_margin": true,
    "absolute_task_quality": false
  },
  "all_scientific_gates_passed": false,
  "implementation_checks": {
    "null_route_max_abs": 4.76837158203125e-07,
    "projection_readout_max_abs": 2.384185791015625e-07,
    "all_checkpoints_unchanged": true,
    "all_targets_kept": true,
    "primary_recomputed_from_saved_arrays": true,
    "null_port_factorization_preflight": true
  },
  "implementation_passed": true,
  "overall_passed": false,
  "status": "COMPLETE_WITH_FAILED_GATES",
  "scope": "Prespecified expected-error certificate on new target distribution, fixed five-model ensemble; port-private state compression; no arbitrary-state or port-elimination claim.",
  "sample_size": {
    "independent_targets": 1024,
    "repeats": 4,
    "fixed_models": 5
  },
  "per_model_intervals": "Supplementary .05/30 one-sided bounds; primary ensemble uses .05/6."
}

==> anc/rci_supplement/evidence/reductions/v3/projection_derivation.json <==
[
  {
    "seed": 1000,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.44985586404800415,
        0.47458916902542114,
        0.4919196665287018,
        0.2632378339767456,
        0.2771703004837036,
        0.42929279804229736
      ],
      [
        0.0,
        0.0,
        0.20957742631435394,
        -0.3036736249923706,
        -0.2666676938533783,
        -0.25306352972984314,
        0.4575982689857483,
        0.7206321358680725
      ],
      [
        0.0,
        0.0,
        0.42087408900260925,
        -0.2033257782459259,
        0.722139298915863,
        -0.2246161252260208,
        -0.3951466977596283,
        0.23118194937705994
      ]
    ],
    "residual_eigenvalues_desc": [
      0.4499813364450098,
      0.07070578735601271,
      0.033536730940778615,
      0.012942978689560628,
      1.9155347804227343e-16,
      2.164757963015e-17
    ],
    "spectral_gap": 0.3792755490889971,
    "tie_tolerance": 1e-10,
    "largest_eigenspace_dimension": 1,
    "fit_residual_energy_captured": 0.7933844328001703,
    "source": "Fit only; both arms; 0,4,8,16,24,32; uncentered; no task labels",
    "rows": 393216
  },
  {
    "seed": 1001,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.04255809262394905,
        -0.3769472539424896,
        0.47613683342933655,
        0.01187395490705967,
        0.6431128978729248,
        0.46439000964164734
      ],
      [
        0.0,
        0.0,
        -0.6029872298240662,
        0.007599118165671825,
        -0.11307311803102493,
        0.6806121468544006,
        -0.210332989692688,
        0.34072020649909973
      ],
      [
        0.0,
        0.0,
        0.5100868940353394,
        0.43585169315338135,
        -0.4524722397327423,
        0.2426125705242157,
        0.29969221353530884,
        0.44321244955062866
      ]
    ],
    "residual_eigenvalues_desc": [
      0.7219507030071387,
      0.30030229501032374,
      0.07968223122776458,
      0.030881773022601894,
      1.5196965840401792e-15,
      2.35420055012525e-16
    ],
    "spectral_gap": 0.42164840799681497,
    "tie_tolerance": 1e-10,
    "largest_eigenspace_dimension": 1,
    "fit_residual_energy_captured": 0.6373056738748072,
    "source": "Fit only; both arms; 0,4,8,16,24,32; uncentered; no task labels",
    "rows": 393216
  },
  {
    "seed": 1002,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.31772932410240173,
        0.5157212615013123,
        0.3769879937171936,
        -0.4045279920101166,
        0.3744223713874817,
        -0.4325791299343109
      ],
      [
        0.0,
        0.0,
        0.7451923489570618,
        0.1262807995080948,
        -0.09827796369791031,
        0.008985883556306362,
        0.04813876748085022,
        0.6455113291740417
      ],
      [
        0.0,
        0.0,
        -0.4674384891986847,
        0.04050695151090622,
        0.21828079223632812,
        -0.029821084812283516,
        0.6831687688827515,
        0.5143977999687195
      ]
    ],
    "residual_eigenvalues_desc": [
      0.35741359085084656,
      0.2136431645255154,
      0.06681959450772086,
      0.019585847083264888,
      5.676361927205746e-17,
      -1.2456673678513034e-17
    ],
    "spectral_gap": 0.14377042632533116,
    "tie_tolerance": 1e-10,
    "largest_eigenspace_dimension": 1,
    "fit_residual_energy_captured": 0.5436260708212204,
    "source": "Fit only; both arms; 0,4,8,16,24,32; uncentered; no task labels",
    "rows": 393216
  },
  {
    "seed": 1003,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.025104982778429985,
        -0.43375346064567566,
        0.2038593590259552,
        -0.4630107581615448,
        0.6225085854530334,
        -0.40960124135017395
      ],
      [
        0.0,
        0.0,
        -0.5418848395347595,
        0.09625758230686188,
        0.8120927810668945,
        0.1181427612900734,
        -0.03421875089406967,
        0.14990636706352234
      ],
      [
        0.0,
        0.0,
        0.7395272850990295,
        -0.06226175278425217,
        0.4227195084095001,
        0.4245375990867615,
        0.2613530158996582,
        0.14830222725868225
      ]
    ],
    "residual_eigenvalues_desc": [
      0.10892469499411589,
      0.04995581827725046,
      0.00505222816259218,
      0.0044412426049755,
      -1.8820295103191495e-17,
      -4.9611578225863194e-17
    ],
    "spectral_gap": 0.05896887671686543,
    "tie_tolerance": 1e-10,
    "largest_eigenspace_dimension": 1,
    "fit_residual_energy_captured": 0.6469211714377958,
    "source": "Fit only; both arms; 0,4,8,16,24,32; uncentered; no task labels",
    "rows": 393216
  },
  {
    "seed": 1004,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.5602389574050903,
        -0.2908047139644623,
        0.32753846049308777,
        0.4028720557689667,
        0.44746071100234985,
        -0.36298277974128723
      ],
      [
        0.0,
        0.0,
        0.4365823268890381,
        -0.2544766366481781,
        -0.3922680914402008,
        -0.43885335326194763,
        0.37932196259498596,
        0.5042676329612732
      ],
      [
        0.0,
        0.0,
        0.17787358164787292,
        0.8053337931632996,
        0.1310196965932846,
        -0.36164382100105286,
        0.34933707118034363,
        -0.22318069636821747
      ]
    ],
    "residual_eigenvalues_desc": [
      0.5551178901717528,
      0.061605917913664154,
      0.033541564385502244,
      0.014730145674583464,
      1.294329130807868e-16,
      -1.699511993242001e-16
    ],
    "spectral_gap": 0.4935119722580887,
    "tie_tolerance": 1e-10,
    "largest_eigenspace_dimension": 1,
    "fit_residual_energy_captured": 0.8347693706565579,
    "source": "Fit only; both arms; 0,4,8,16,24,32; uncentered; no task labels",
    "rows": 393216
  }
]

==> anc/rci_supplement/evidence/reductions/v3/projection_matrices.json <==
[
  {
    "seed": 1000,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.44985586404800415,
        0.47458916902542114,
        0.4919196665287018,
        0.2632378339767456,
        0.2771703004837036,
        0.42929279804229736
      ],
      [
        0.0,
        0.0,
        0.20957742631435394,
        -0.3036736249923706,
        -0.2666676938533783,
        -0.25306352972984314,
        0.4575982689857483,
        0.7206321358680725
      ],
      [
        0.0,
        0.0,
        0.42087408900260925,
        -0.2033257782459259,
        0.722139298915863,
        -0.2246161252260208,
        -0.3951466977596283,
        0.23118194937705994
      ]
    ],
    "P_U_error": 5.960464477539063e-08
  },
  {
    "seed": 1001,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.04255809262394905,
        -0.3769472539424896,
        0.47613683342933655,
        0.01187395490705967,
        0.6431128978729248,
        0.46439000964164734
      ],
      [
        0.0,
        0.0,
        -0.6029872298240662,
        0.007599118165671825,
        -0.11307311803102493,
        0.6806121468544006,
        -0.210332989692688,
        0.34072020649909973
      ],
      [
        0.0,
        0.0,
        0.5100868940353394,
        0.43585169315338135,
        -0.4524722397327423,
        0.2426125705242157,
        0.29969221353530884,
        0.44321244955062866
      ]
    ],
    "P_U_error": 5.960464477539063e-08
  },
  {
    "seed": 1002,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.31772932410240173,
        0.5157212615013123,
        0.3769879937171936,
        -0.4045279920101166,
        0.3744223713874817,
        -0.4325791299343109
      ],
      [
        0.0,
        0.0,
        0.7451923489570618,
        0.1262807995080948,
        -0.09827796369791031,
        0.008985883556306362,
        0.04813876748085022,
        0.6455113291740417
      ],
      [
        0.0,
        0.0,
        -0.4674384891986847,
        0.04050695151090622,
        0.21828079223632812,
        -0.029821084812283516,
        0.6831687688827515,
        0.5143977999687195
      ]
    ],
    "P_U_error": 1.1920928955078125e-07
  },
  {
    "seed": 1003,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        -0.025104982778429985,
        -0.43375346064567566,
        0.2038593590259552,
        -0.4630107581615448,
        0.6225085854530334,
        -0.40960124135017395
      ],
      [
        0.0,
        0.0,
        -0.5418848395347595,
        0.09625758230686188,
        0.8120927810668945,
        0.1181427612900734,
        -0.03421875089406967,
        0.14990636706352234
      ],
      [
        0.0,
        0.0,
        0.7395272850990295,
        -0.06226175278425217,
        0.4227195084095001,
        0.4245375990867615,
        0.2613530158996582,
        0.14830222725868225
      ]
    ],
    "P_U_error": 5.960464477539063e-08
  },
  {
    "seed": 1004,
    "T": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.5602389574050903,
        -0.2908047139644623,
        0.32753846049308777,
        0.4028720557689667,
        0.44746071100234985,
        -0.36298277974128723
      ],
      [
        0.0,
        0.0,
        0.4365823268890381,
        -0.2544766366481781,
        -0.3922680914402008,
        -0.43885335326194763,
        0.37932196259498596,
        0.5042676329612732
      ],
      [
        0.0,
        0.0,
        0.17787358164787292,
        0.8053337931632996,
        0.1310196965932846,
        -0.36164382100105286,
        0.34933707118034363,
        -0.22318069636821747
      ]
    ],
    "P_U_error": 5.960464477539063e-08
  }
]

==> anc/rci_supplement/evidence/reductions/v3/timecourse.csv <==
seed,time,micro1_loss,micro0_loss,macro1_loss,macro0_loss,interaction_autonomous_drift_mean,interaction_autonomous_drift_max,interaction_closure_rms_mean,interaction_closure_max_over_cases,null_autonomous_drift_mean,null_autonomous_drift_max,null_closure_rms_mean,null_closure_max_over_cases,interaction_discarded_state_rms_mean,null_discarded_state_rms_mean
1000,0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1000,1,0.29886829110718427,0.29886829110718427,0.2988682923932723,0.2988682923932723,0.0,0.0,0.02121969312429428,0.14902538061141968,0.0,0.0,0.0229044072329998,0.15218916535377502,0.07117709517478943,0.07117709517478943
1000,2,0.3681954132490684,0.36460098114408884,0.3683406418279749,0.3647742246562182,0.11995665729045868,0.14902538061141968,0.020164109766483307,0.23809349536895752,0.1439111977815628,0.15218916535377502,0.020418254658579826,0.24377314746379852,0.10747963190078735,0.10521373152732849
1000,3,0.427830008403184,0.4163338041765354,0.42827319717465795,0.41684235121050045,0.31857481598854065,0.544256329536438,0.017852745950222015,0.30775371193885803,0.43941885232925415,0.5066116452217102,0.014578172005712986,0.29052111506462097,0.12098003178834915,0.11175190657377243
1000,4,0.457188326018625,0.4401641623580037,0.45830873680571454,0.44100245097510626,0.6532581448554993,1.28922700881958,0.018967652693390846,0.3279450833797455,0.9770652651786804,1.3471391201019287,0.013830563053488731,0.31779003143310547,0.13300955295562744,0.11887860298156738
1000,5,0.45079891849262793,0.43501814769131336,0.45112808840822916,0.43505711149625836,1.017002820968628,1.9179000854492188,0.020515628159046173,0.340373158454895,1.4919930696487427,2.0171902179718018,0.014410350471735,0.3296915292739868,0.1430252492427826,0.1267332136631012
1000,6,0.4311750081993333,0.4237975122112749,0.42995826698940365,0.4230457987513858,1.3371245861053467,2.372476577758789,0.021161898970603943,0.35015690326690674,1.9558908939361572,2.584057092666626,0.015241242945194244,0.33711498975753784,0.1500428169965744,0.13292361795902252
1000,7,0.40927150744505914,0.4142428855019295,0.40763707391742,0.41305902999779887,1.5730609893798828,2.8046457767486572,0.02141813188791275,0.3064781725406647,2.3779971599578857,3.0763494968414307,0.016232488676905632,0.3419569730758667,0.15507887303829193,0.13691957294940948
1000,8,0.38842083438381625,0.40697188780526106,0.38804276697911244,0.40548169935030814,1.7605304718017578,3.0444839000701904,0.02143937349319458,0.30345186591148376,2.766263961791992,3.6257340908050537,0.016136951744556427,0.34999245405197144,0.1583101749420166,0.1390308439731598
1000,9,0.3701693179123419,0.4015010224401326,0.3718605158831293,0.39987251433841486,1.9790635108947754,3.300865650177002,0.02074192464351654,0.3331996500492096,3.089724063873291,3.8844969272613525,0.015551682561635971,0.3569519519805908,0.1590891182422638,0.13954678177833557
1000,10,0.3547423064561538,0.3973547853770443,0.3584888443759191,0.3957069074665358,2.2201321125030518,3.54129958152771,0.01936451531946659,0.31002017855644226,3.335869312286377,4.246673107147217,0.015087582170963287,0.3688493072986603,0.15716272592544556,0.13883504271507263
1000,11,0.34159714883182596,0.3938762005817869,0.3470008846857867,0.39234017069341925,2.44091796875,3.6739718914031982,0.01761944219470024,0.2988877296447754,3.505723714828491,4.769695281982422,0.015285341069102287,0.3725684583187103,0.15304234623908997,0.1369626224040985
1000,12,0.3299466794482365,0.39099513275535736,0.33654625834731844,0.38981409699568564,2.6453192234039307,4.17483377456665,0.015919361263513565,0.29594874382019043,3.6356520652770996,5.106478691101074,0.015740254893898964,0.35874441266059875,0.14786332845687866,0.13351619243621826
1000,13,0.3189383241296716,0.38757687636867355,0.3263158742397487,0.3874288312988205,2.838527202606201,4.667379379272461,0.014603624120354652,0.28829237818717957,3.743217945098877,5.293096542358398,0.01446968037635088,0.3652953803539276,0.14304178953170776,0.12869104743003845
1000,14,0.3077108577409904,0.3828409957884463,0.3154990400242555,0.3850021554125046,3.0196280479431152,5.024377822875977,0.013986939564347267,0.27929848432540894,3.8327102661132812,5.390861511230469,0.012584017589688301,0.3653949499130249,0.13956066966056824,0.12466946244239807
1000,15,0.2953448158667433,0.37706038204727127,0.3033885799340598,0.3822306462998183,3.182032585144043,5.22427225112915,0.013798663392663002,0.278646320104599,3.916092872619629,5.4418158531188965,0.011576495133340359,0.3630411922931671,0.13763564825057983,0.121951624751091
1000,16,0.281244108927227,0.37154497689932575,0.2898203022145763,0.37912496952556335,3.326615333557129,5.3169684410095215,0.013868059031665325,0.28365612030029297,4.043818473815918,5.4664225578308105,0.011531490832567215,0.35748857259750366,0.13694638013839722,0.12021336704492569
1000,17,0.26571951003186806,0.3670180184913845,0.2752307112271344,0.3760749220836551,3.4428834915161133,5.381825923919678,0.014111775904893875,0.32105398178100586,4.293493747711182,5.481435298919678,0.010975492186844349,0.36161553859710693,0.13696424663066864,0.11922930181026459
1000,18,0.2496225547965501,0.3631695085342579,0.260252482280386,0.3734120040153562,3.5322351455688477,5.428099632263184,0.014182024635374546,0.32571887969970703,4.493911266326904,5.488793849945068,0.010413485579192638,0.362591028213501,0.13710279762744904,0.11874836683273315
1000,19,0.23373284421941576,0.3598637660687324,0.24544422034631191,0.3711440507513959,3.5981462001800537,5.447548866271973,0.013828933238983154,0.2952062487602234,4.614352226257324,5.492730140686035,0.009587467648088932,0.36323198676109314,0.13694195449352264,0.11873111873865128
1000,20,0.21861992988124432,0.3569834423660381,0.23120705072037928,0.3692389128153466,3.646742343902588,5.450921058654785,0.013377822935581207,0.30379748344421387,4.70260763168335,5.493749141693115,0.008729871362447739,0.3606482744216919,0.1363787204027176,0.11922772228717804
1000,21,0.20459834067905566,0.35448925721094793,0.21777411408355407,0.36773945969138305,3.678164005279541,5.435494422912598,0.013089488260447979,0.3480817377567291,4.783956050872803,5.495387077331543,0.008633333258330822,0.3680756688117981,0.13551682233810425,0.12024109065532684
1000,22,0.19175465969216143,0.35251837320605545,0.20515105193661615,0.36650971216506834,3.6942548751831055,5.40513801574707,0.01289359200745821,0.2844887971878052,4.868294715881348,5.495701313018799,0.008541427552700043,0.3697271943092346,0.13444046676158905,0.12160145491361618
1000,23,0.18004635694506024,0.3510525322659881,0.1932437006958319,0.36561269873478475,3.703092575073242,5.366418361663818,0.012716524302959442,0.31990212202072144,4.938056945800781,5.495724201202393,0.008408434689044952,0.3569383919239044,0.13323751091957092,0.1226007267832756
1000,24,0.1693596855055126,0.3501219198134847,0.1820247488444644,0.3656309706106879,3.703171968460083,5.302324295043945,0.012579653412103653,0.3284779191017151,5.000295639038086,5.495436191558838,0.008941642940044403,0.3644852042198181,0.13211539387702942,0.12255670130252838
1000,25,0.15959000028925935,0.35045060989363586,0.17161850195789896,0.367001239175763,3.700192451477051,5.350802421569824,0.012437240220606327,0.3123525381088257,5.059473037719727,5.49553918838501,0.008735219947993755,0.35978367924690247,0.13124175369739532,0.12140588462352753
1000,26,0.15071757784449435,0.3527070339965072,0.16217849978428792,0.36880856267947326,3.696838855743408,5.397263526916504,0.012327216565608978,0.26842010021209717,5.117602825164795,5.495524883270264,0.0082542784512043,0.36493873596191406,0.13072876632213593,0.11957322061061859
1000,27,0.14278928141318709,0.35613088890807254,0.15380739231637422,0.37009424199566704,3.6924667358398438,5.415483474731445,0.01231805793941021,0.289334774017334,5.173270225524902,5.495105743408203,0.007866278290748596,0.3563728332519531,0.1307043433189392,0.11777690052986145
1000,28,0.13585723972165528,0.3588985153525826,0.1465634034205534,0.37063336918687084,3.690833568572998,5.411674976348877,0.01245691068470478,0.2832609713077545,5.227210521697998,5.495461463928223,0.00733291357755661,0.3479977250099182,0.13123589754104614,0.11619947850704193
1000,29,0.12999043817885242,0.3609342878906282,0.14038562201996357,0.3707230461362898,3.6963953971862793,5.439496994018555,0.012820917181670666,0.27419379353523254,5.3064374923706055,5.495532512664795,0.006887032650411129,0.35703128576278687,0.13222980499267578,0.11492100358009338
1000,30,0.12524137739057223,0.3628528900507977,0.13518013253572617,0.3704780582809833,3.7070999145507812,5.476462364196777,0.013271058909595013,0.28083911538124084,5.37736701965332,5.495133876800537,0.007094011176377535,0.36321932077407837,0.13336068391799927,0.11515504866838455
1000,31,0.12163772488555649,0.364258921186988,0.130865396580868,0.3701310710988163,3.716076612472534,5.499720573425293,0.01358962431550026,0.2567043602466583,5.416159629821777,5.494619846343994,0.00787045806646347,0.3497462570667267,0.1341816633939743,0.11737596988677979
1000,32,0.11928081302819415,0.3652317148479487,0.12755313797200468,0.36964769341005554,3.731823444366455,5.5107269287109375,,,5.438177108764648,5.4941911697387695,,,0.13442417979240417,0.12116634100675583
1001,0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1001,1,0.26789012187413025,0.26789012187413025,0.26789012154387254,0.26789012154387254,0.0,0.0,0.02284027636051178,0.16169865429401398,0.0,0.0,0.027267012745141983,0.1676478087902069,0.11256667971611023,0.11256667971611023
1001,2,0.27845588085042616,0.2775105827150245,0.2779867591417998,0.2771338374616996,0.11107871681451797,0.16169865429401398,0.03387589007616043,0.26425865292549133,0.14882168173789978,0.1676478087902069,0.03738684207201004,0.2695499658584595,0.1869407296180725,0.19032326340675354
1001,3,0.30238231585706343,0.29905654066411336,0.3001035822583259,0.29695781183926706,0.3216373026371002,0.38290008902549744,0.04552731662988663,0.42156362533569336,0.39019274711608887,0.47582605481147766,0.049525924026966095,0.39490485191345215,0.24472033977508545,0.2510067820549011
1001,4,0.33593732211803473,0.329810691440507,0.33050666229651293,0.32392714058940236,0.6383348107337952,0.8955636620521545,0.052314892411231995,0.452100932598114,0.7769964337348938,0.9858054518699646,0.05830660089850426,0.46283334493637085,0.2851606607437134,0.29496490955352783
1001,5,0.3662342883158115,0.3585863368773349,0.3574252541379953,0.347689822620777,1.098778247833252,1.448081612586975,0.051235176622867584,0.47284966707229614,1.2538914680480957,1.5489563941955566,0.05868614464998245,0.4872739911079407,0.30460160970687866,0.31772661209106445
1001,6,0.3875681687847745,0.38020011586256214,0.376679979723274,0.36529101320482643,1.5661418437957764,1.8401998281478882,0.04737503454089165,0.48796775937080383,1.7397315502166748,2.0573928356170654,0.05419761687517166,0.49214956164360046,0.30762171745300293,0.32244622707366943
1001,7,0.39938655686152064,0.39314881646325955,0.3891404608034932,0.377394898770603,1.8797647953033447,2.2115108966827393,0.04378287121653557,0.48729902505874634,2.1329805850982666,2.650961399078369,0.04965575039386749,0.4914442002773285,0.3011971712112427,0.3150396943092346
1001,8,0.403198713441708,0.39839561077868757,0.39631065927448184,0.385342024945963,2.100250720977783,2.6853935718536377,0.041876859962940216,0.4974557161331177,2.436462879180908,3.0561656951904297,0.048699721693992615,0.48896121978759766,0.2914198935031891,0.3017811179161072
1001,9,0.4008707319347164,0.3976004103722767,0.3990243729924491,0.3901103709084691,2.295842409133911,3.019465446472168,0.04309713467955589,0.48940205574035645,2.674159049987793,3.3510637283325195,0.05216378718614578,0.48639050126075745,0.2815241813659668,0.28738656640052795
1001,10,0.3928268935451362,0.3911373678533206,0.39769233068842647,0.392402878878507,2.4868128299713135,3.252488374710083,0.0429316870868206,0.48239946365356445,2.8968358039855957,3.5805187225341797,0.051098618656396866,0.4868943989276886,0.2720034122467041,0.27285975217819214
1001,11,0.37833625075465926,0.378550866336117,0.392690753571207,0.3927897802731411,2.7022454738616943,3.452044725418091,0.040680162608623505,0.4813579022884369,3.1561083793640137,3.7007250785827637,0.04486732929944992,0.4828248620033264,0.2623012065887451,0.2580960988998413
1001,12,0.3592893335456186,0.363797326468102,0.3843802260061139,0.3920181488681682,2.9099678993225098,3.7523884773254395,0.03844929486513138,0.4640516936779022,3.457808494567871,3.9207918643951416,0.040635280311107635,0.4747414290904999,0.25225165486335754,0.2437589168548584
1001,13,0.3376309398444264,0.3509303916574358,0.3731572053883586,0.3898228124466246,3.0947909355163574,3.918517827987671,0.036383941769599915,0.461574912071228,3.761425495147705,4.025862216949463,0.03649212419986725,0.47455328702926636,0.24245136976242065,0.23120281100273132
1001,14,0.31450838512013185,0.34023386843091785,0.3598675319563661,0.38605313970758093,3.251107692718506,4.066205024719238,0.03478214517235756,0.45378097891807556,4.0409088134765625,4.07774543762207,0.033559758216142654,0.4699110984802246,0.23328936100006104,0.22129054367542267
1001,15,0.2910140168044077,0.33173975086098595,0.34578587055589366,0.3811366787892939,3.3857879638671875,4.225557804107666,0.03357428312301636,0.4552893340587616,4.204914093017578,4.292316436767578,0.0318906232714653,0.4664681553840637,0.22467809915542603,0.2139003425836563
1001,16,0.2680912612367363,0.3250605656475106,0.332039224293867,0.3753439109208404,3.519413471221924,4.3706135749816895,0.03212970495223999,0.4553343951702118,4.2991180419921875,4.449114799499512,0.03119535744190216,0.4673551917076111,0.2162700593471527,0.20875969529151917
1001,17,0.2463730955059203,0.3198134842349999,0.31910294317606513,0.36881705842905077,3.6705667972564697,4.490484237670898,0.03036489523947239,0.4477963149547577,4.3422956466674805,4.534150123596191,0.030410492792725563,0.4094661772251129,0.20779672265052795,0.20538684725761414
1001,18,0.2261458797363462,0.31603955716178556,0.3069074205822135,0.36332459436798326,3.8240609169006348,4.55579137802124,0.02855890616774559,0.4338516592979431,4.386648178100586,4.586641788482666,0.030135875567793846,0.4113484025001526,0.1993231177330017,0.20332024991512299
1001,19,0.20709669706363876,0.3144724512928516,0.29505488550866404,0.3597803694573174,3.9622044563293457,4.690891742706299,0.026744132861495018,0.4223521053791046,4.376955509185791,4.622535228729248,0.028714619576931,0.4113873243331909,0.1912691295146942,0.20219692587852478
1001,20,0.1881340245947393,0.3137443717054681,0.2830988272939528,0.357049044213879,4.087043762207031,4.854771614074707,0.02470209077000618,0.4142138659954071,4.463265419006348,4.669122219085693,0.02730494737625122,0.4122561514377594,0.18410170078277588,0.20271766185760498
1001,21,0.1688654143161495,0.3113997011001001,0.2707123585099822,0.3542726489274223,4.199167728424072,5.005443572998047,0.02259121462702751,0.39906206727027893,4.585208892822266,4.733584880828857,0.02618180774152279,0.41059595346450806,0.1781097948551178,0.20573586225509644
1001,22,0.15057615094970062,0.307091196879616,0.25786295634091194,0.3512121262959352,4.294532775878906,5.071722030639648,0.020706381648778915,0.4078475832939148,4.71671724319458,4.765138626098633,0.025326520204544067,0.4112716615200043,0.17338153719902039,0.20884504914283752
1001,23,0.13452353309377424,0.3016136768963439,0.24494643272717934,0.3475125737539082,4.373776435852051,5.129550457000732,0.019161833450198174,0.38062265515327454,4.878056526184082,4.9093475341796875,0.024850182235240936,0.41083067655563354,0.1698692888021469,0.21003274619579315
1001,24,0.12107116022156827,0.29569526981270067,0.23260895784796556,0.3429998582666247,4.441617012023926,5.1844940185546875,0.01799815706908703,0.37914541363716125,5.0002760887146,5.026998996734619,0.02379583939909935,0.4023309648036957,0.16740088164806366,0.2097393274307251
1001,25,0.10999767999327886,0.28985947714126825,0.2215038964073061,0.3374846817404737,4.498169422149658,5.225473880767822,0.017167333513498306,0.3732674717903137,5.060302734375,5.078892707824707,0.021966470405459404,0.40634042024612427,0.16573190689086914,0.20827597379684448
1001,26,0.10089295669152173,0.28508826354790395,0.21200610415114696,0.3309981895709769,4.546117782592773,5.253983020782471,0.016575800254940987,0.37502020597457886,5.078380584716797,5.090514183044434,0.02111055701971054,0.3973166346549988,0.16461092233657837,0.2052440196275711
1001,27,0.0934696029776032,0.28139462701699663,0.2041409201041583,0.32410002237732627,4.5858564376831055,5.261493682861328,0.01615612953901291,0.385066956281662,5.075230121612549,5.081886291503906,0.021018777042627335,0.40012210607528687,0.16381937265396118,0.20114478468894958
1001,28,0.08759266547591223,0.27820298288027895,0.1977716893319022,0.31803752041664324,4.62067985534668,5.272314548492432,0.01586594432592392,0.378324031829834,5.062932968139648,5.065835952758789,0.02020110934972763,0.41107138991355896,0.16320571303367615,0.19715338945388794
1001,29,0.08319762657370829,0.2750415653540897,0.19271520844186169,0.31353545498051416,4.654521942138672,5.278522968292236,0.01566794514656067,0.3774799108505249,5.097490310668945,5.1135945320129395,0.019862312823534012,0.3906615674495697,0.1626882255077362,0.19367647171020508
1001,30,0.08024204616722772,0.2718384608737785,0.18881511933978679,0.3106876390747426,4.685932159423828,5.277900218963623,0.015559706836938858,0.38551902770996094,5.097411155700684,5.121633052825928,0.019679861143231392,0.4026696979999542,0.16223838925361633,0.19063448905944824
1001,31,0.07863682701426056,0.2686666749077368,0.18598724353077545,0.3100664384111941,4.71429443359375,5.276226043701172,0.015530453994870186,0.4000193178653717,5.076690673828125,5.162600994110107,0.019564377143979073,0.3848702907562256,0.16186803579330444,0.18769723176956177
1001,32,0.07838776967306153,0.26569644895564093,0.18416244513386715,0.3120014701813707,4.737290382385254,5.294975280761719,,,5.050111770629883,5.182008743286133,,,0.16161006689071655,0.18479982018470764
1002,0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1002,1,0.28795236135333624,0.28795236135333624,0.2879523623852541,0.2879523623852541,0.0,0.0,0.027279747650027275,0.11767682433128357,0.0,0.0,0.028221994638442993,0.12102242559194565,0.0892302468419075,0.0892302468419075
1002,2,0.3289305229761179,0.32671918577226516,0.3288663193849693,0.3262226648836754,0.10518811643123627,0.11767682433128357,0.0274646058678627,0.1578010618686676,0.1147906705737114,0.12102242559194565,0.028114017099142075,0.16022424399852753,0.14135602116584778,0.14301422238349915
1002,3,0.36403718802149604,0.35739745852357097,0.36442654047730866,0.3562648501880653,0.2566278576850891,0.2836284339427948,0.0209931842982769,0.1786428689956665,0.28612613677978516,0.3354654610157013,0.022659925743937492,0.18838022649288177,0.1773196905851364,0.1845504194498062
1002,4,0.37998229125742433,0.3724370044271825,0.3824074599611455,0.37295370843507736,0.4308292269706726,0.46193426847457886,0.01820836029946804,0.2089124619960785,0.45733410120010376,0.5015658736228943,0.01979115977883339,0.23941342532634735,0.19009509682655334,0.20395269989967346
1002,5,0.3717050331245811,0.3669150210753228,0.3781771304738066,0.37145309880238675,0.6770555973052979,0.7522167563438416,0.018475346267223358,0.23543478548526764,0.7542228698730469,0.8971428275108337,0.019914178177714348,0.2716079652309418,0.1858740746974945,0.2050626128911972
1002,6,0.3510310427738282,0.3540733813093959,0.3601574813931476,0.359870326398538,1.0239362716674805,1.2208210229873657,0.019251693040132523,0.24102960526943207,1.2365264892578125,1.4605059623718262,0.020446237176656723,0.28531262278556824,0.17829909920692444,0.20393940806388855
1002,7,0.33626274945007256,0.35201072541383926,0.3439155790311702,0.3533943007261173,1.416616439819336,1.7871448993682861,0.019541634246706963,0.26449403166770935,1.7885711193084717,1.9390618801116943,0.021117985248565674,0.2880408465862274,0.17280805110931396,0.20163147151470184
1002,8,0.3351592220559664,0.3606391643637463,0.338112713203694,0.35229179167369207,1.8251441717147827,2.4366183280944824,0.019508298486471176,0.271030455827713,2.4609551429748535,2.509963274002075,0.021589284762740135,0.28662213683128357,0.17045648396015167,0.1958675980567932
1002,9,0.3423328672730053,0.3685276172211718,0.3407382408630124,0.3502729638813554,2.1828770637512207,3.015162229537964,0.01920941099524498,0.27819329500198364,2.9895858764648438,3.0367136001586914,0.021837688982486725,0.29072460532188416,0.17300960421562195,0.18866384029388428
1002,10,0.351365647876114,0.3700437174388499,0.34630221904720915,0.34466072147820237,2.4383649826049805,3.4405086040496826,0.019600842148065567,0.28265443444252014,3.324061870574951,3.393949031829834,0.02289651893079281,0.29255661368370056,0.18088901042938232,0.18655681610107422
1002,11,0.3592940841637569,0.36788723322221195,0.3519140770248555,0.33802971588679315,2.6174516677856445,3.7293879985809326,0.02061525732278824,0.27996087074279785,3.5413074493408203,3.651054859161377,0.024299919605255127,0.2944328784942627,0.1916307806968689,0.19222283363342285
1002,12,0.36514574157116136,0.3663815691116711,0.3563499701405669,0.3330433971853416,2.741913318634033,3.917358636856079,0.022076990455389023,0.28890421986579895,3.701490879058838,3.867311716079712,0.02625160850584507,0.2960478961467743,0.20301522314548492,0.20124103128910065
1002,13,0.3690164521296193,0.3669898077093952,0.3594844492565066,0.33068272779660823,2.844567060470581,4.029245853424072,0.024091115221381187,0.29522576928138733,3.8241443634033203,4.05247163772583,0.02850041352212429,0.2977706789970398,0.2135525643825531,0.21035940945148468
1002,14,0.3710908313832102,0.3684459465585248,0.3614514407509676,0.33033415584162257,2.9224600791931152,4.0930914878845215,0.02661764621734619,0.2972753643989563,3.9327075481414795,4.18649435043335,0.030709847807884216,0.2994675934314728,0.22230887413024902,0.2181626260280609
1002,15,0.3716022211516903,0.36983444509859914,0.3622473610860766,0.3307985102168056,2.989682197570801,4.131960391998291,0.02934819459915161,0.3063056766986847,4.019785404205322,4.511884689331055,0.03355640172958374,0.3004610538482666,0.22866195440292358,0.22416241466999054
1002,16,0.370327242927734,0.3708338049106592,0.3612361611241757,0.33143418682745623,3.0612151622772217,4.138401985168457,0.031857989728450775,0.3092789053916931,4.209686279296875,4.820693492889404,0.036757901310920715,0.30121323466300964,0.23264744877815247,0.22909864783287048
1002,17,0.36631418001730376,0.371471622396656,0.3572751166546314,0.33201924928666593,3.1613237857818604,4.509294033050537,0.033937834203243256,0.31256750226020813,4.591725826263428,4.977291584014893,0.03970439359545708,0.3075120151042938,0.23493541777133942,0.23264414072036743
1002,18,0.3589060809654887,0.37188212219528605,0.35020000326714906,0.33258599257401494,3.3046488761901855,4.834780693054199,0.03559008985757828,0.31486159563064575,4.791802883148193,5.050162315368652,0.042935192584991455,0.3123273253440857,0.23622947931289673,0.23434776067733765
1002,19,0.3485313702588149,0.37216908989287795,0.34116686045365296,0.33318068517281285,3.495912551879883,4.984950542449951,0.03677406907081604,0.31712430715560913,4.874719619750977,5.093156814575195,0.04385232925415039,0.31629478931427,0.23686698079109192,0.23377390205860138
1002,20,0.3361415344604817,0.37247291429322416,0.33127834630620123,0.3338546565959216,3.7096939086914062,4.9766845703125,0.03714841604232788,0.31816914677619934,4.898625373840332,5.16070556640625,0.03515759855508804,0.31008926033973694,0.2366637885570526,0.22954285144805908
1002,21,0.3224521982374748,0.37306243714516296,0.3213055515971396,0.33521806632973483,3.9199697971343994,4.993936061859131,0.036282457411289215,0.3187344968318939,4.908863544464111,5.183777332305908,0.029166204854846,0.3019338846206665,0.23512965440750122,0.22129371762275696
1002,22,0.3076754065059,0.3743853216552482,0.31145881338940345,0.33754120436896096,4.098965644836426,5.047765731811523,0.034418217837810516,0.3184971809387207,4.915085792541504,5.195486545562744,0.02684134989976883,0.3021544814109802,0.23203298449516296,0.2162066102027893
1002,23,0.2912042614839007,0.3772072436096606,0.3012932778826731,0.34089436346438545,4.244890213012695,5.042398452758789,0.03213156387209892,0.3185392916202545,4.927262306213379,5.207760334014893,0.025823142379522324,0.3021329343318939,0.22783780097961426,0.21469008922576904
1002,24,0.2719727181209518,0.38159019651087395,0.2902568607154778,0.3449239103190597,4.364357948303223,5.067428112030029,0.02991820126771927,0.3177531063556671,4.935014724731445,5.214147090911865,0.02556396648287773,0.3022364377975464,0.22332367300987244,0.2146720588207245
1002,25,0.24948325803801655,0.38608594164703885,0.2780863896657689,0.34978690876236307,4.463976860046387,5.074644088745117,0.028011545538902283,0.318874329328537,4.933496475219727,5.2195000648498535,0.02623876929283142,0.3022722005844116,0.21913503110408783,0.21534690260887146
1002,26,0.22418880327960233,0.38960674503242854,0.26470160863866377,0.35613137390628413,4.553372383117676,5.140249252319336,0.02639329805970192,0.31635329127311707,4.9171247482299805,5.224096298217773,0.027293775230646133,0.302345335483551,0.215667724609375,0.21656861901283264
1002,27,0.19717195257812498,0.3915376078690684,0.24997372092194065,0.36458044881623286,4.624660491943359,5.135501861572266,0.02501760423183441,0.31559956073760986,4.864518165588379,5.225725173950195,0.02784149721264839,0.3021271228790283,0.2130458801984787,0.21826715767383575
1002,28,0.16983261345548473,0.39048254125230525,0.23373349169914817,0.37390894848602785,4.670527458190918,5.176592826843262,0.023816987872123718,0.316310316324234,4.785331726074219,5.221285820007324,0.027874767780303955,0.3011559844017029,0.21097883582115173,0.2206038534641266
1002,29,0.14411672391638172,0.38476047374139255,0.21605252440370606,0.3817212194325515,4.697284698486328,5.193122863769531,0.022714117541909218,0.3150917589664459,4.6965460777282715,5.224011421203613,0.027504082769155502,0.30211547017097473,0.2087939977645874,0.2236822098493576
1002,30,0.12266664758766516,0.3763006001000592,0.19756799257504443,0.38699069540910447,4.715852737426758,5.159095287322998,0.021859068423509598,0.3126402199268341,4.637538433074951,5.221295356750488,0.027018066495656967,0.302372545003891,0.20571744441986084,0.2272036075592041
1002,31,0.10985653831769598,0.36715243912088413,0.17968925870292363,0.38931132967159954,4.739035606384277,5.188997268676758,0.021233011037111282,0.3086707592010498,4.6554059982299805,5.215030193328857,0.0272865928709507,0.3021816611289978,0.2013758420944214,0.23142021894454956
1002,32,0.11059125233207245,0.35818404676996973,0.1648599770114664,0.38678666074698836,4.769417762756348,5.145201206207275,,,4.697370529174805,5.197166919708252,,,0.19605129957199097,0.235636904835701
1003,0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1003,1,0.2761163319851088,0.2761163319851088,0.27611633269771413,0.27611633269771413,0.0,0.0,0.025938283652067184,0.19807593524456024,0.0,0.0,0.026276838034391403,0.20235414803028107,0.10051213204860687,0.10051213204860687
1003,2,0.30303101292605933,0.3023874115194505,0.3057155971364144,0.3050178012902354,0.18731571733951569,0.19807593524456024,0.01741970144212246,0.3024967610836029,0.19087375700473785,0.20235414803028107,0.01635619066655636,0.3230857253074646,0.14897756278514862,0.14865314960479736
1003,3,0.3260349684415676,0.32404622201786376,0.3319800253481259,0.32971170851802634,0.6639032363891602,0.779003918170929,0.01472550816833973,0.3541235625743866,0.6889138221740723,0.8057113289833069,0.0146600641310215,0.3842000663280487,0.16872793436050415,0.17095482349395752
1003,4,0.3421258358342271,0.3393438754229856,0.3501968756587197,0.3470267817696229,1.0308849811553955,1.4171727895736694,0.01077557448297739,0.36704277992248535,1.1809422969818115,1.4411730766296387,0.011613503098487854,0.3827468752861023,0.15901942551136017,0.15332914888858795
1003,5,0.3573094790451019,0.3591549317959998,0.36604644032479466,0.3684994367512683,1.1916429996490479,1.9956839084625244,0.007463380228728056,0.3318169414997101,1.4101462364196777,1.990217685699463,0.0066849300637841225,0.39157265424728394,0.1340637356042862,0.121670201420784
1003,6,0.3748607483803762,0.39228861005196336,0.3829183667831914,0.3995023374378833,1.46733820438385,2.6723337173461914,0.005735158454626799,0.3094075918197632,1.6084896326065063,2.6859982013702393,0.005285769235342741,0.25277042388916016,0.11278732866048813,0.10062496364116669
1003,7,0.3930980988552034,0.4261861351214032,0.40086057720561374,0.43082752460069484,1.7579809427261353,3.076849937438965,0.004641429055482149,0.2577073872089386,2.3096511363983154,3.3208885192871094,0.0045267194509506226,0.2456568330526352,0.09741552174091339,0.08776609599590302
1003,8,0.40931330306770797,0.4542356034798537,0.41714590370290516,0.45705646675206063,2.056497573852539,3.4490928649902344,0.0039328038692474365,0.23691216111183167,2.8896031379699707,3.8710930347442627,0.003726908005774021,0.11425062268972397,0.0867973193526268,0.07933233678340912
1003,9,0.4196629460838112,0.4734354408658991,0.4279097190376915,0.47520639389100633,2.3087563514709473,3.5513176918029785,0.0035411049611866474,0.24892035126686096,3.1980667114257812,4.1892900466918945,0.0033514066599309444,0.13797032833099365,0.07998846471309662,0.07298284769058228
1003,10,0.4240460180082547,0.4848829849868729,0.4328734808915575,0.4861283099087084,2.499431610107422,3.4480035305023193,0.003378173802047968,0.2173483967781067,3.360706090927124,4.2349748611450195,0.0030669765546917915,0.10636215656995773,0.07575685530900955,0.06767627596855164
1003,11,0.4240930301950721,0.49120346752141497,0.4334984566751159,0.49217377791320965,2.6784684658050537,3.429051160812378,0.0033289287239313126,0.23999905586242676,3.4484775066375732,4.302395820617676,0.002788088284432888,0.10957426577806473,0.07311601936817169,0.06382134556770325
1003,12,0.4214935162234663,0.49457380820715147,0.4314307405944303,0.4953763541307872,2.8015739917755127,3.520245313644409,0.0033303662203252316,0.21324560046195984,3.527172327041626,4.282751560211182,0.002512808656319976,0.09668289870023727,0.07147282361984253,0.06157848238945007
1003,13,0.41731964170022795,0.4963256525921723,0.42778025774639317,0.49701652027798476,2.8767478466033936,3.656116008758545,0.0033653564751148224,0.19691966474056244,3.595665454864502,4.431469917297363,0.0025289335753768682,0.09763241559267044,0.07040858268737793,0.06013115867972374
1003,14,0.4121311120112042,0.49719646594593614,0.42317585840268435,0.49781139251161965,2.945084571838379,3.9476330280303955,0.00341343623585999,0.18458640575408936,3.645644187927246,4.5098724365234375,0.0022548246197402477,0.09006685763597488,0.06982820481061935,0.05759522318840027
1003,15,0.4060920266118521,0.4975909283201782,0.4178915142836096,0.4981557537582021,2.9874634742736816,4.060359954833984,0.0034601204097270966,0.17370736598968506,3.681400775909424,4.543035984039307,0.0022319662384688854,0.09994737058877945,0.06980525702238083,0.0558244064450264
1003,16,0.3990692793847728,0.4977379816478662,0.4119280428494224,0.49826097599337593,3.009246349334717,4.125978946685791,0.003502812935039401,0.10408105701208115,3.7065536975860596,4.546766757965088,0.0022159889340400696,0.08999153226613998,0.07008027285337448,0.05490480363368988
1003,17,0.39070974452611806,0.4977500521971402,0.4050814053598033,0.4982491838460811,3.034245491027832,4.1494221687316895,0.0036788401193916798,0.10652873665094376,3.723863363265991,4.527149677276611,0.002091670408844948,0.08987709134817123,0.07053724676370621,0.05399905890226364
1003,18,0.3805314581750462,0.49769069735736166,0.39699324335799063,0.49817906175177923,3.045710563659668,4.308933734893799,0.004063997883349657,0.11223327368497849,3.7345800399780273,4.495710372924805,0.0021738074719905853,0.08980348706245422,0.07127827405929565,0.05380123853683472
1003,19,0.3677777683392024,0.4975941275229602,0.3871092807848652,0.4980882164205085,3.0570297241210938,4.44080924987793,0.0045518698170781136,0.11766182631254196,3.740692615509033,4.457398891448975,0.0021469334606081247,0.08967083692550659,0.07211999595165253,0.05348842963576317
1003,20,0.3516480084037977,0.497487007998888,0.37464021985224594,0.49799171765928596,3.065051555633545,4.547909736633301,0.005052385851740837,0.10911359637975693,3.743812322616577,4.413348197937012,0.00222975155338645,0.08984170109033585,0.07290516048669815,0.05393002927303314
1003,21,0.3316668213232501,0.4973754747403035,0.35884904378029836,0.49790072056740653,3.0721468925476074,4.615495681762695,0.00534674059599638,0.09970452636480331,3.7451882362365723,4.370812892913818,0.0021938527934253216,0.08970050513744354,0.07373181730508804,0.05460584908723831
1003,22,0.3080416878185567,0.49726061128611454,0.3392111942870694,0.4978205023026082,3.079237461090088,4.679976940155029,0.005424581468105316,0.10885868966579437,3.745889902114868,4.444681644439697,0.0021759113296866417,0.08993516117334366,0.07436363399028778,0.05513937026262283
1003,23,0.28188824842045546,0.4971467217709996,0.3159912224239489,0.4977505965580281,3.087869644165039,4.700861930847168,0.00541892321780324,0.10868225991725922,3.746649980545044,4.484958648681641,0.0021120752207934856,0.08949287235736847,0.07480929046869278,0.05565957725048065
1003,24,0.25459207522979066,0.4970365147134086,0.2903544233934856,0.49768884912558126,3.095973014831543,4.705406665802002,0.005341094918549061,0.09901447594165802,3.747654438018799,4.504141330718994,0.00220571830868721,0.08916814625263214,0.07511050999164581,0.0561663992702961
1003,25,0.2274403101295193,0.49692616132340106,0.26367436641173103,0.4976367315248001,3.1088995933532715,4.823946475982666,0.0051882462576031685,0.10336924344301224,3.7490439414978027,4.515407085418701,0.0022426359355449677,0.08938641846179962,0.07521575689315796,0.05704038590192795
1003,26,0.20147218511807968,0.4968121077173264,0.23717281400398899,0.49758937728801844,3.1205196380615234,4.872441291809082,0.005020410753786564,0.10687291622161865,3.7512025833129883,4.515652656555176,0.0022948705591261387,0.08939678221940994,0.07514578104019165,0.058681078255176544
1003,27,0.17749068826739461,0.4966912574240677,0.2118268880149467,0.49754405931459966,3.131086826324463,4.895435333251953,0.004870283417403698,0.09743589162826538,3.7565665245056152,4.50937557220459,0.002419736934825778,0.08895064890384674,0.07493428885936737,0.06186804920434952
1003,28,0.15602479597039648,0.4965548634934356,0.1882947193232979,0.4974994736081604,3.1460487842559814,4.865939140319824,0.0047006732784211636,0.1001916229724884,3.770146369934082,4.500960826873779,0.002430935623124242,0.08714154362678528,0.07462252676486969,0.0653306171298027
1003,29,0.13770519106461532,0.496393153525721,0.1669573449864063,0.4974547014839719,3.1639957427978516,4.953493595123291,0.004546009935438633,0.09958018362522125,3.796563148498535,4.492241859436035,0.002396026160567999,0.0892488956451416,0.0742579847574234,0.06669694185256958
1003,30,0.12351578341932555,0.49619890359840607,0.1482641198479068,0.49740780345219204,3.1823534965515137,4.987222194671631,0.0044200243428349495,0.10090816020965576,3.837430000305176,4.545803070068359,0.0022747099865227938,0.08864916115999222,0.07383260130882263,0.06597991287708282
1003,31,0.1144974856252929,0.4959605127282176,0.1329000665414865,0.49736194333442646,3.2046070098876953,5.036740303039551,0.004290753975510597,0.10233645886182785,3.8896141052246094,4.713582992553711,0.0021767690777778625,0.08843675255775452,0.07326172292232513,0.06495174765586853
1003,32,0.11073280670877879,0.4956884325670432,0.1217218728349648,0.4973170395072694,3.229311466217041,5.162780284881592,,,3.953188419342041,4.846937656402588,,,0.0726364403963089,0.06370235979557037
1004,0,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.26574460271110945,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1004,1,0.2805586369093268,0.2805586369093268,0.2805586375691478,0.2805586375691478,0.0,0.0,0.022525303065776825,0.13664789497852325,0.0,0.0,0.023078273981809616,0.14091594517230988,0.06475993990898132,0.06475993990898132
1004,2,0.30515708966770294,0.30571408780239634,0.3059652918518649,0.3065586160704423,0.12490224093198776,0.13664789497852325,0.02480313926935196,0.21599748730659485,0.12943878769874573,0.14091594517230988,0.025804510340094566,0.23035936057567596,0.08661580830812454,0.08559936285018921
1004,3,0.3329925122582512,0.33659470676042436,0.3375466476147062,0.3415433395591187,0.3531878590583801,0.4086519777774811,0.034818135201931,0.32440096139907837,0.38102760910987854,0.4257242679595947,0.03365263342857361,0.3390250504016876,0.11917807161808014,0.11130088567733765
1004,4,0.3483974454130204,0.35203552974105956,0.3602265500445663,0.3646801313770981,0.6338269710540771,0.7221710085868835,0.04910416901111603,0.3949219584465027,0.6852613687515259,0.7406508922576904,0.04425457864999771,0.4018886983394623,0.1482352614402771,0.1317068636417389
1004,5,0.3507325170207966,0.35322225730144724,0.37132419371329667,0.3732354258973312,0.9244797825813293,1.1937847137451172,0.054714903235435486,0.4342556893825531,1.1568604707717896,1.1744998693466187,0.0493898019194603,0.4276665151119232,0.1655791699886322,0.14324957132339478
1004,6,0.35240501132189306,0.35797964304046126,0.3824892452643245,0.385536045120643,1.3906171321868896,2.224226474761963,0.04589121788740158,0.46647828817367554,2.0536437034606934,2.092318534851074,0.04043598473072052,0.431799978017807,0.17158013582229614,0.14515873789787292
1004,7,0.35512538796694093,0.3679708206669997,0.3856354220583529,0.39193989758208136,1.902517318725586,3.266124725341797,0.03687254339456558,0.4685118496417999,2.95257568359375,2.9735238552093506,0.035458169877529144,0.3817474842071533,0.16958284378051758,0.13990341126918793
1004,8,0.3540858135895431,0.3745345330072692,0.37882199419229223,0.39047891279494407,2.36220645904541,4.0789265632629395,0.030865445733070374,0.42910441756248474,3.732179641723633,3.7452163696289062,0.031071167439222336,0.3581010103225708,0.16295304894447327,0.13316580653190613
1004,9,0.3477279064699012,0.37777035991786934,0.36518979865988044,0.3857220073635658,2.779932975769043,4.633918762207031,0.026667362079024315,0.38204362988471985,4.251089096069336,4.262714862823486,0.02487151511013508,0.35286837816238403,0.1546669602394104,0.12788555026054382
1004,10,0.3369716939429544,0.3793253638419579,0.34750489664913026,0.3805117587097745,3.163266181945801,4.953079700469971,0.023778222501277924,0.3524978756904602,4.553573131561279,4.560637950897217,0.0208296962082386,0.3483411967754364,0.14668940007686615,0.1239052340388298
1004,11,0.32334410337850567,0.37993311166551896,0.32785763903340515,0.37568605246205267,3.50561261177063,5.122530460357666,0.02177935466170311,0.3477877378463745,4.766812324523926,4.774938106536865,0.018539201468229294,0.3430314362049103,0.13990487158298492,0.12083420157432556
1004,12,0.30807094951536784,0.3801697828874155,0.30754865975822293,0.37065803217396776,3.7996039390563965,5.204908847808838,0.020338496193289757,0.33874937891960144,4.980282783508301,5.001147270202637,0.01733165606856346,0.339791864156723,0.1345072090625763,0.11831362545490265
1004,13,0.29188545541123445,0.38000601928145683,0.28726881389903897,0.3645603680873452,4.047876358032227,5.248887062072754,0.019233159720897675,0.33405572175979614,5.119454860687256,5.1336517333984375,0.01657125912606716,0.33636996150016785,0.1303495466709137,0.11616652458906174
1004,14,0.27529023970686584,0.3796636132524994,0.2673706392091191,0.35723134719249106,4.249172210693359,5.277205944061279,0.018331259489059448,0.3084390163421631,5.193461894989014,5.199809551239014,0.01571691408753395,0.3327957093715668,0.12718559801578522,0.1142721101641655
1004,15,0.25869082598394244,0.3791808361945284,0.24809457018100242,0.34854222605552404,4.406302452087402,5.291532039642334,0.01757674291729927,0.30517521500587463,5.228146553039551,5.2302961349487305,0.014862734824419022,0.33047470450401306,0.12478397786617279,0.11249252408742905
1004,16,0.2424344091495595,0.37803608526983246,0.22959988276742177,0.33859821008369817,4.527945041656494,5.2968244552612305,0.016991548240184784,0.31269609928131104,5.242929458618164,5.243249416351318,0.014041369780898094,0.3787432909011841,0.12296637892723083,0.11065250635147095
1004,17,0.22673096264609677,0.37584876731484956,0.2119205962278038,0.32787115356954966,4.624375343322754,5.2959303855896,0.016603004187345505,0.32948893308639526,5.25348424911499,5.2540364265441895,0.013633127324283123,0.32417160272598267,0.12159863114356995,0.10874029248952866
1004,18,0.21156321298057185,0.3726179332699877,0.19498833046757819,0.3171986825435565,4.705085754394531,5.294008255004883,0.016329843550920486,0.31238090991973877,5.257238864898682,5.257330417633057,0.013377342373132706,0.3420393168926239,0.12057934701442719,0.10693684220314026
1004,19,0.1967616945662352,0.36853015107951403,0.17874009763323767,0.3073125363155347,4.773893356323242,5.295587062835693,0.016043420881032944,0.3104458451271057,5.261089324951172,5.261478900909424,0.01286751963198185,0.35966354608535767,0.11983327567577362,0.10531533509492874
1004,20,0.18222532931949809,0.3640352269423942,0.16324059432240587,0.298637637782024,4.833074569702148,5.299308776855469,0.01571989804506302,0.3259470760822296,5.2628679275512695,5.263152122497559,0.012614581733942032,0.32020893692970276,0.11928850412368774,0.10417138040065765
1004,21,0.1680570401481832,0.3593263232579824,0.1489561797591274,0.29121667838006193,4.88328742980957,5.301342487335205,0.01543397456407547,0.3086777925491333,5.262246608734131,5.262282848358154,0.012439453043043613,0.3208112418651581,0.11887072026729584,0.10338848829269409
1004,22,0.15450765166775346,0.35443651353714495,0.13654457548270205,0.2848758585155645,4.9274821281433105,5.304683685302734,0.015176335349678993,0.3198971748352051,5.260882377624512,5.2609429359436035,0.01223805733025074,0.32218244671821594,0.11850926280021667,0.10255397111177444
1004,23,0.14183005212670552,0.34928252894863276,0.12645231576903798,0.27945735030730556,4.965794563293457,5.306225299835205,0.014934028498828411,0.3033123016357422,5.258764266967773,5.260190010070801,0.012397556565701962,0.32275402545928955,0.11814412474632263,0.10165835171937943
1004,24,0.1302092806964048,0.3439133123614944,0.11894093236711775,0.27498278561125955,4.9975972175598145,5.309213161468506,0.014699731953442097,0.3205270767211914,5.256612300872803,5.262774467468262,0.012802598997950554,0.3181222677230835,0.11773708462715149,0.1006942093372345
1004,25,0.1197422174742793,0.3382507809381848,0.11417306369572068,0.27126527650770077,5.024272918701172,5.313649654388428,0.014431281946599483,0.32529354095458984,5.256289482116699,5.263799667358398,0.01293965894728899,0.31559765338897705,0.11727193742990494,0.09969351440668106
1004,26,0.11043799170513584,0.33218831640990576,0.11214953097162983,0.2683674488230633,5.047150611877441,5.3140130043029785,0.014138185419142246,0.3243062496185303,5.254839897155762,5.264286041259766,0.012994369491934776,0.3140491843223572,0.1167498379945755,0.09868670254945755
1004,27,0.10229736875479423,0.32624668050855543,0.11262103057808659,0.26598357443423104,5.0655975341796875,5.312521934509277,0.01385889295488596,0.312081903219223,5.25528621673584,5.266467571258545,0.013114670291543007,0.31060990691185,0.11617723852396011,0.09797295928001404
1004,28,0.09534400860866843,0.3208107307270752,0.11515240719833224,0.26396333886937656,5.080587387084961,5.314910888671875,0.013620678335428238,0.3273393213748932,5.255594253540039,5.267877101898193,0.013467386364936829,0.3215133249759674,0.11557497084140778,0.09770853817462921
1004,29,0.08955737194746723,0.3157830085550022,0.11920406981921346,0.26236563857249734,5.093153953552246,5.319283485412598,0.01344290841370821,0.31655535101890564,5.255615234375,5.268210411071777,0.014327805489301682,0.3125234842300415,0.11496725678443909,0.09783174097537994
1004,30,0.08498611581890247,0.31106360404533534,0.12430588173064827,0.26101913739670346,5.103315353393555,5.3190598487854,0.013318445533514023,0.3324740529060364,5.255841255187988,5.26812219619751,0.016506925225257874,0.2985966205596924,0.1143813282251358,0.09819870442152023
1004,31,0.08170025166637397,0.30697973457431094,0.13010463157591784,0.25971680070398034,5.110550880432129,5.320136070251465,0.01326658297330141,0.3212559223175049,5.256012916564941,5.26866340637207,0.017586886882781982,0.31464883685112,0.1138446033000946,0.09865891933441162
1004,32,0.07977723785563992,0.3038500462844912,0.13632705526890265,0.2583217151188366,5.115592956542969,5.322389602661133,,,5.256527900695801,5.270135402679443,,,0.1133781373500824,0.09891697764396667


==> anc/rci_supplement/evidence/reductions/v3/verification.json <==
{
  "all_primary_statistics_recomputed": true,
  "tolerance": 2e-07,
  "all_5120_target_model_rows_retained": true,
  "descriptive_failed_cases": 4649,
  "scientific_failure_is_not_execution_failure": true,
  "training_updates": 0,
  "source_and_checkpoint_hashes_unchanged": true
}

==> anc/rci_supplement/evidence/training/README.txt <==
Archived training provenance only; no training or evaluation was rerun.
verified_training_metadata.json distinguishes verified settings from unavailable historical details.
The five checkpoints are bytewise copies of the models used in the frozen RCI evaluations.
original_source contains fingerprint-matched historical source for inspection, not an instruction to run new jobs.


==> anc/rci_supplement/evidence/training/checkpoints/training_state/byteorder <==
little

==> anc/rci_supplement/evidence/training/checkpoints/training_state/data/11 <==
1Éï:ˆ¿•»Àûu;¿";D¿»Æ'*;´·+9ꉻs7è»E
»;¹aîº/Úq:å˜ò9f¯¹|Xw»dZ;¿:";OàÕ:¯ëX»³¶Ÿ»ò0;!غÖ?#:
3N»è¦»S"•»Ì):ÄÔc»+ë:µX;ŒFè:

==> anc/rci_supplement/evidence/training/checkpoints/training_state/data/17 <==
М»öVÒ»—¼£ºC߈;æ?#º?a³ºý¯­»®':

==> anc/rci_supplement/evidence/training/checkpoints/training_state/data/18 <==
toµ9b»µ9ûÞ¨;úB;Û¦:ãƒ:î&;Ó×;

==> anc/rci_supplement/evidence/training/checkpoints/training_state/data/26 <==
u>†¡‹>lî>ÙÇò½>ÚÍ=jˆ!>kM5½T>

==> anc/rci_supplement/evidence/training/checkpoints/training_state/data/4 <==
glz¾Iþ
<^d›½HA>çࣼLN½‰Oï<'E'=W
ǽ 'ó<úZ=ØG¾HM ¾œ¾íl=[½E½?ˆ…½áœ
½ù= ý½Wx©½Û‹2=K&õ½Ñ¸J½-Äm¾+žB¾Tc>ÐA`¾w't=…‡l¾™ø>

==> anc/rci_supplement/evidence/training/checkpoints/training_state/data/6 <==
NP>*>7>t{÷½ïfÏ=ZÓ>0"!½
¿>

==> anc/rci_supplement/evidence/training/checkpoints/training_state/version <==
3


==> anc/rci_supplement/evidence/training/origin_records/PROTOCOL.md <==
# 新种子通信依赖确认：执行前冻结方案

## Material Passport

本方案在新训练、新验证及新测试样本生成前冻结。目的仅为确认当前架构、rho=.2、L32、坐标输入、训练预算24k下，已学功能是否依赖推理期通信。不检验自组织相变、通用智能或局部学习。

## 固定样本量及来源

- 全新训练种子1000–1019，共20个，与既有结果记录不重叠；旧种子不并入主要分析。
- 新验证集256例，生成种子170000003；新测试集4096例，生成种子190000003。二者未用于先前开发，来自同一任务分布，不称为分布外泛化。
- 全部训练λ=.5，各24,000次更新，batch8、32步动态、d8、hidden32、lr=.001。其他训练设置沿用开发实现；每100步按新验证集检查，选24k内验证最优检查点。预算预定，不宣称已收敛。
- 每种子初始化和训练数据流独立；固定测试集由所有模型共享，统计单位为训练种子，结论条件于该测试集。
- 样本量基于保守规划假设：真实正向概率P(关闭通信增加误差)=.8，双侧精确符号检验alpha=.05，正向检验功效目标至少.8。整数n=5…40中首个达到目标的是20；无平局时≥15/20正向可拒绝，功效.804208。该.8是假设，不是从5/5外推为确定性，也不保证真实功效。

## 检验顺序和估计对象

主要比较：每个新种子在同一新测试集、同一冻结参数下，d_i=关闭通信平均归一化误差−原生λ=.5误差。主要检验是双侧精确符号检验，H0为非平局差值正向概率=.5；只有正向拒绝才支持预定方向。它检验符号概率而非平均效应。|d_i|<=1e-12为平局，保留在均值/区间，符号检验按非平局数计算。

次要比较：打乱邻接平均误差−原生误差。只有主要检验按预定方向在.05拒绝后，才以同样alpha检验此项；否则次要p值仅描述。此固定顺序用于两项确认性假设的家族错误率控制。不得新增确认性比较或根据结果改变顺序。

同时报告全部逐种子误差、正/负/平数量、平均差、标准差、10,000次配对训练种子bootstrap点态95%区间。bootstrap均值区间与符号检验的估计对象不同，不因二者不同而挑选更有利的结论。中心猜测和预先固定λ=1的扩散仅作描述性参照。

每种子额外在关闭通信条件下打乱邻接，要求逐元素预测完全相同，作为负对照。置乱沿用模型按seed生成的固定置乱缓冲区，不重新抽到更好或更坏的图，不更新权重。

## 停止、完整性和数据访问

固定20个种子×24k，总480,000次更新。所有训练完成、预算和身份核验通过后才生成或读取新测试集。没有中途p值、达到显著就停止、追加种子或依测试结果改预算。

保存原子检查点和优化器/数据流状态；基础设施中断只能在来源一致时续跑同一种子，不替换失败种子或从头重抽初始化。出现数值失败则记录并暂停完整确认分析，不能删除失败后继续宣布全组成功。单个训练作业墙钟上限4小时，仅作为运行保护，不作科学停止规则。

新代码、核心实现、配置和冻结时间记录在manifest.json。检查点、权重和缓冲区在评估前后核对，所有逐例预测保存，误差重算。原有开发结果不改写，主要报告不合并旧种子。

## 解释限制

即使两项检验均通过，也只确认这类已学模型对原通信机制的依赖/敏感性。关闭或打乱通信改变了训练时动态，存在分布变化；不能据此推出重新训练后的另一拓扑必然更差，也不能证明自组织成为智能的相变。结构指标校验问题由另一研究阶段处理。

论文图不含总标题或子图标题，说明存入独立图注。本轮结束后不自动扩展rho/L或增加训练预算。


==> anc/rci_supplement/evidence/training/origin_records/all_training_complete.json <==
{
  "runs": 20,
  "budget": 24000,
  "checkpoints": [
    {
      "seed": 1000,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1000/training_state.pt",
      "sha256": "f25a068c3729257df50be07b2132c1adaabe43ed6d0fc5bef925b50fd09f0e8a",
      "best_step": 23900
    },
    {
      "seed": 1001,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1001/training_state.pt",
      "sha256": "d25d2e8ebc2ebdc1895060295e11436f2b30800d94ec95e057067127c0dc07a1",
      "best_step": 22900
    },
    {
      "seed": 1002,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1002/training_state.pt",
      "sha256": "eef5b8e14008b337376e3cc5c5d0def6e564d78f257aacb2be8564d5c6843a1f",
      "best_step": 24000
    },
    {
      "seed": 1003,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1003/training_state.pt",
      "sha256": "02f60cf3ed0b0acea78825435feb95533af6a3a1fab1888be8ea03e3e9c6d9c6",
      "best_step": 23600
    },
    {
      "seed": 1004,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1004/training_state.pt",
      "sha256": "4a82773d533762af6c8c5c3dd37177da332863173fb47b37b2ff898547541080",
      "best_step": 22900
    },
    {
      "seed": 1005,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1005/training_state.pt",
      "sha256": "94bdad2b19dda4fa10d965db669055dc0501d2d9941266e0a003cdf76408b1ea",
      "best_step": 24000
    },
    {
      "seed": 1006,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1006/training_state.pt",
      "sha256": "1126722ea77b167a521e8a039c00e5e4b0881c2379256873a788b132c7dfd4a4",
      "best_step": 23800
    },
    {
      "seed": 1007,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1007/training_state.pt",
      "sha256": "72a9344e010588cbf14fdad4f2d14109abd4f3dfb43c91bc48283d20f37214a7",
      "best_step": 23600
    },
    {
      "seed": 1008,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1008/training_state.pt",
      "sha256": "56bf943e8a71916e1507fa51fc1c1dab02766bf7de65f6f12c3674732a912bae",
      "best_step": 23100
    },
    {
      "seed": 1009,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1009/training_state.pt",
      "sha256": "0f2c3b419f085018b2b006e44f488dfc052954f1c0263c6204225c1639b62321",
      "best_step": 23300
    },
    {
      "seed": 1010,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1010/training_state.pt",
      "sha256": "e046e7dc6938a61ac124dec011d160c360cbb1455740907c31146bb1408251a7",
      "best_step": 22200
    },
    {
      "seed": 1011,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1011/training_state.pt",
      "sha256": "de8d15bf7ded443ae9a4a6b655e6dd42cc9e3102d9952fd6f8647747d829dbca",
      "best_step": 23100
    },
    {
      "seed": 1012,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1012/training_state.pt",
      "sha256": "32e0403a3c048ad8bb82c0dbd73e7e159bcea5fef36b81c88b504a455d7f730d",
      "best_step": 22400
    },
    {
      "seed": 1013,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1013/training_state.pt",
      "sha256": "0fbb119bf4d1ec818652894ec6a0b0e43c504ac1fa40abf5f6a41e8ba9d0f398",
      "best_step": 23900
    },
    {
      "seed": 1014,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1014/training_state.pt",
      "sha256": "f9f85bc057b546aae470ba79339a63c39fe68fb9f8a82769804ec4c5535008fb",
      "best_step": 22300
    },
    {
      "seed": 1015,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1015/training_state.pt",
      "sha256": "de49d2211201d6b80c573c7a89310bc60dd590e911346cfa796ef27f94a1024f",
      "best_step": 24000
    },
    {
      "seed": 1016,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1016/training_state.pt",
      "sha256": "dc8657c8b0d6ef6cb67e025702ee2cb49ea26068d5d22deea66da2de97e4b485",
      "best_step": 22700
    },
    {
      "seed": 1017,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1017/training_state.pt",
      "sha256": "e2115dcfa2b061e8dd85daed6a739077cf8fd1a2377831ba5369946f8b8594a2",
      "best_step": 23700
    },
    {
      "seed": 1018,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1018/training_state.pt",
      "sha256": "317add789623a06084aacfb6c9e526fc7941b732e3f5f3e33d9891c036cd77d4",
      "best_step": 23400
    },
    {
      "seed": 1019,
      "path": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1019/training_state.pt",
      "sha256": "080c0093f5e097a5ebc279a267db8ecf7ade5bae434c53277c63496bfb734d39",
      "best_step": 23900
    }
  ],
  "validated_at_utc": "2026-09-26T23:38:05.704131+00:00"
}


==> anc/rci_supplement/evidence/training/origin_records/config.json <==
{
  "L": 32,
  "d": 8,
  "hidden": 32,
  "steps": 32,
  "eta": 0.5,
  "use_coordinates": true,
  "noise_std": 0.1,
  "signal_sigma": 0.1875,
  "lambdas": [
    0.5
  ],
  "rhos": [
    0.2
  ],
  "seeds": [
    1000,
    1001,
    1002,
    1003,
    1004,
    1005,
    1006,
    1007,
    1008,
    1009,
    1010,
    1011,
    1012,
    1013,
    1014,
    1015,
    1016,
    1017,
    1018,
    1019
  ],
  "variants": [
    "cellular"
  ],
  "train_steps": 24000,
  "batch_size": 8,
  "lr": 0.001,
  "val_every": 100,
  "val_size": 256,
  "test_size": 4096,
  "eval_batch_size": 32,
  "val_seed": 170000003,
  "test_seed": 190000003,
  "structural_samples": 128,
  "specialization_samples": 64,
  "patch_grid": 4,
  "perturb_std": 0.1,
  "bootstrap_samples": 5000,
  "bootstrap_seed": 4000001,
  "min_ci_seeds": 5,
  "structure_metric": "R_long",
  "device": "cpu",
  "threads": 1,
  "oracle_grid": 33,
  "timeout_seconds": 14400
}


==> anc/rci_supplement/evidence/training/origin_records/manifest.json <==
{
  "config": {
    "L": 32,
    "d": 8,
    "hidden": 32,
    "steps": 32,
    "eta": 0.5,
    "use_coordinates": true,
    "noise_std": 0.1,
    "signal_sigma": 0.1875,
    "lambdas": [
      0.5
    ],
    "rhos": [
      0.2
    ],
    "seeds": [
      1000,
      1001,
      1002,
      1003,
      1004,
      1005,
      1006,
      1007,
      1008,
      1009,
      1010,
      1011,
      1012,
      1013,
      1014,
      1015,
      1016,
      1017,
      1018,
      1019
    ],
    "variants": [
      "cellular"
    ],
    "train_steps": 24000,
    "batch_size": 8,
    "lr": 0.001,
    "val_every": 100,
    "val_size": 256,
    "test_size": 4096,
    "eval_batch_size": 32,
    "val_seed": 170000003,
    "test_seed": 190000003,
    "structural_samples": 128,
    "specialization_samples": 64,
    "patch_grid": 4,
    "perturb_std": 0.1,
    "bootstrap_samples": 5000,
    "bootstrap_seed": 4000001,
    "min_ci_seeds": 5,
    "structure_metric": "R_long",
    "device": "cpu",
    "threads": 1,
    "oracle_grid": 33,
    "timeout_seconds": 14400
  },
  "config_hash": "6c59582c4d9f77af",
  "source_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c",
  "script_hashes": {
    "confirm_communication.py": "e6c82c9ffe0a7cbf2ffc3a5068d5ac3e948cce1aa543e15fbc6399a7fa3c5aad",
    "analyze_communication_confirmation.py": "d6d9c17d8096f4e91ba0b0ca0080a9202239d558efc35bd3bc19727058db7912",
    "paper_style.py": "fa26106333f2e5cf0160eecf73810643ee73a511abe0bf395e5050bff837534c"
  },
  "power_plan": {
    "n": 20,
    "cutoff": 15,
    "positive_direction_power": 0.8042077854595496,
    "assumed_win_probability": 0.8,
    "alpha": 0.05
  },
  "sample_size_search": [
    {
      "n": 5,
      "cutoff": null,
      "positive_direction_power": 0.0,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 6,
      "cutoff": 6,
      "positive_direction_power": 0.2621440000000001,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 7,
      "cutoff": 7,
      "positive_direction_power": 0.20971520000000007,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 8,
      "cutoff": 8,
      "positive_direction_power": 0.1677721600000001,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 9,
      "cutoff": 8,
      "positive_direction_power": 0.43620761600000013,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 10,
      "cutoff": 9,
      "positive_direction_power": 0.37580963840000015,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 11,
      "cutoff": 10,
      "positive_direction_power": 0.3221225472000001,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 12,
      "cutoff": 10,
      "positive_direction_power": 0.5583457484800002,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 13,
      "cutoff": 11,
      "positive_direction_power": 0.5016521801728001,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 14,
      "cutoff": 12,
      "positive_direction_power": 0.4480509883187201,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 15,
      "cutoff": 12,
      "positive_direction_power": 0.6481621045739522,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 16,
      "cutoff": 13,
      "positive_direction_power": 0.5981343255101441,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 17,
      "cutoff": 13,
      "positive_direction_power": 0.7582232185143297,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 18,
      "cutoff": 14,
      "positive_direction_power": 0.7163538157286197,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 19,
      "cutoff": 15,
      "positive_direction_power": 0.6732881442918893,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 20,
      "cutoff": 15,
      "positive_direction_power": 0.8042077854595496,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 21,
      "cutoff": 16,
      "positive_direction_power": 0.7692958811481735,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 22,
      "cutoff": 17,
      "positive_direction_power": 0.7326383816212287,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 23,
      "cutoff": 17,
      "positive_direction_power": 0.840167046900267,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 24,
      "cutoff": 18,
      "positive_direction_power": 0.8110710551188802,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 25,
      "cutoff": 18,
      "positive_direction_power": 0.8908772040049697,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 26,
      "cutoff": 19,
      "positive_direction_power": 0.8687088293143893,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 27,
      "cutoff": 20,
      "positive_direction_power": 0.8444402928110171,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 28,
      "cutoff": 20,
      "positive_direction_power": 0.9099653413701222,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 29,
      "cutoff": 21,
      "positive_direction_power": 0.8916183277735727,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 30,
      "cutoff": 21,
      "positive_direction_power": 0.9389128517113446,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 31,
      "cutoff": 22,
      "positive_direction_power": 0.9254001305862669,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 32,
      "cutoff": 23,
      "positive_direction_power": 0.9101676085907249,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 33,
      "cutoff": 23,
      "positive_direction_power": 0.9491628648993127,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 34,
      "cutoff": 24,
      "positive_direction_power": 0.9379729217846745,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 35,
      "cutoff": 24,
      "positive_direction_power": 0.9656425993045071,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 36,
      "cutoff": 25,
      "positive_direction_power": 0.9575722766945559,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 37,
      "cutoff": 25,
      "positive_direction_power": 0.9769410509584389,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 38,
      "cutoff": 26,
      "positive_direction_power": 0.9712078937763294,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 39,
      "cutoff": 27,
      "positive_direction_power": 0.9645045099941708,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    },
    {
      "n": 40,
      "cutoff": 27,
      "positive_direction_power": 0.9805926310713515,
      "assumed_win_probability": 0.8,
      "alpha": 0.05
    }
  ],
  "primary": "off_error_minus_native_error",
  "secondary": "shuffled_error_minus_native_error",
  "testing": "two-sided exact sign tests, alpha=.05, fixed sequence primary then secondary; positive-direction rejection required",
  "ties": "exclude exact/tolerance ties from sign-test n, retain in mean and bootstrap; tolerance=1e-12",
  "stopping": "exactly 20 predefined seeds, 24000 updates each; no interim testing or sample-size adaptation",
  "inference": "new training seeds and untouched test set; conditional on this test set, architecture, budget and rho",
  "test_access_policy": "generate/read test only after all 20 checkpoint identities and 24k budgets validate",
  "frozen_at_utc": "2026-09-26T21:45:58.493265+00:00"
}


==> anc/rci_supplement/evidence/training/origin_records/test_access.json <==
{
  "first_generation_stage": "after_all_training_complete",
  "accessed_at_utc": "2026-09-26T23:38:06.439040+00:00",
  "test_hash": "b30bb5d80fa4af8d204042ff8f5b9dc937f7313c397d4fbbd6cac00428a630d3",
  "validation_hash": "8ff321ae3da577960807036d23c68381559b55848186e9025f11f7ffbdfdfdcd",
  "n": 4096
}


==> anc/rci_supplement/evidence/training/origin_records/verification.json <==
{
  "status": "passed",
  "seeds": 20,
  "test_cases_per_seed": 4096,
  "training_budget": 24000,
  "mean_readout_negative_control": "20/20 off versus off-shuffle predictions exactly identical",
  "maximum_error_recalculation_difference": 1.0482847700998832e-07,
  "checkpoints_unchanged": true,
  "source_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c",
  "test_hash": "b30bb5d80fa4af8d204042ff8f5b9dc937f7313c397d4fbbd6cac00428a630d3",
  "new_seeds": [
    1000,
    1001,
    1002,
    1003,
    1004,
    1005,
    1006,
    1007,
    1008,
    1009,
    1010,
    1011,
    1012,
    1013,
    1014,
    1015,
    1016,
    1017,
    1018,
    1019
  ],
  "development_seeds_pooled": false,
  "interpretation": "Independent new-seed/new-test confirmation of a fixed protocol; not independent software implementation or distribution shift validation"
}


==> anc/rci_supplement/evidence/training/original_source/rci/__init__.py <==
"""Pilot 0A: local dynamics with globally supervised shared parameters."""
__version__ = "0.1.0"


==> anc/rci_supplement/evidence/training/original_source/rci/analysis.py <==
"""Paired seed bootstrap; no cell/sample pseudo-replication."""
import json
from collections import defaultdict
from pathlib import Path
import numpy as np
from .utils import save_json, write_csv, fingerprint

METRICS = ("normalized_error", "Q", "R_long", "R_long_raw", "xi", "spatial_entropy",
           "largest_cluster_fraction", "cluster_density", "gaussian_MI_local", "gaussian_MI_long",
           "ablation_mean", "ablation_std", "ablation_CV", "perturbation_mean", "perturbation_std", "perturbation_CV")


def valid_number(x):
    return x is not None and np.isfinite(x)


def bootstrap(values, n_boot=5000, seed=0, min_seeds=5):
    values = np.asarray(values, dtype=float)
    values = values[np.isfinite(values)]
    output = dict(mean=float(values.mean()) if len(values) else None, n=len(values), low=None, high=None)
    if len(values) >= min_seeds:
        rng = np.random.default_rng(seed)
        samples = values[rng.integers(len(values), size=(n_boot, len(values)))].mean(1)
        output.update(low=float(np.quantile(samples, 0.025)), high=float(np.quantile(samples, 0.975)))
    return output


def operational_onset(points, grid, prefix):
    """First of two adjacent preregistered grid points with positive lower CIs."""
    for a, b in zip(sorted(grid)[:-1], sorted(grid)[1:]):
        if a <= 0:
            continue
        pa, pb = points.get(a), points.get(b)
        if pa is None or pb is None:
            continue
        if all(p.get("complete", False) and valid_number(p.get(prefix + "_low")) and p[prefix + "_low"] > 0 for p in (pa, pb)):
            return a
    return None


def analyze(root, cfg):
    root = Path(root)
    results = [json.loads(p.read_text()) for p in sorted(root.glob("runs/*/result.json"))]
    if not results:
        raise ValueError("No completed runs found")
    if any(r["config_hash"] != fingerprint(cfg) for r in results):
        raise ValueError("Mixed configurations: use separate output roots")
    if len({r["source_hash"] for r in results}) > 1:
        raise ValueError("Mixed source versions: use separate output roots")
    keys = [(r["variant"], r["rho"], r["coupling"], r["seed"]) for r in results]
    if len(set(keys)) != len(keys):
        raise ValueError("Duplicate condition/seed results")
    baseline = {(r["rho"], r["seed"]): r for r in results if r["variant"] == "cellular" and r["coupling"] == 0}
    enriched, groups = [], defaultdict(list)
    for row in results:
        r = dict(row)
        base = baseline.get((r["rho"], r["seed"]))
        r["G_CI"] = r["Q"] - base["Q"] if base else None
        metric = cfg["structure_metric"]
        r["delta_structure"] = r[metric] - base[metric] if base and valid_number(r.get(metric)) and valid_number(base.get(metric)) else None
        enriched.append(r)
        groups[(r["rho"], r["variant"], r["coupling"])].append(r)
    summary = []
    for (rho, variant, coupling), runs in sorted(groups.items()):
        runs = sorted(runs, key=lambda r: r["seed"])
        s = dict(L=cfg["L"], rho=rho, variant=variant, coupling=coupling,
                 n_seeds=len(runs), complete=set(r["seed"] for r in runs) == set(cfg["seeds"]))
        for metric in (*METRICS, "G_CI", "delta_structure"):
            vals = [r[metric] for r in runs if valid_number(r.get(metric))]
            stat = bootstrap(vals, cfg["bootstrap_samples"], cfg["bootstrap_seed"], cfg["min_ci_seeds"])
            # Do not infer a transition using a selected subset of stable xi fits.
            if len(vals) != len(cfg["seeds"]) or not s["complete"]:
                stat["low"] = stat["high"] = None
            s.update({f"{metric}_{k}": v for k, v in stat.items()})
        summary.append(s)
    transitions = []
    for rho in cfg["rhos"]:
        points = {s["coupling"]: s for s in summary if s["rho"] == rho and s["variant"] == "cellular"}
        structural = operational_onset(points, cfg["lambdas"], "delta_structure")
        functional = operational_onset(points, cfg["lambdas"], "G_CI")
        complete_grid = all(lam in points and points[lam]["complete"] for lam in cfg["lambdas"])
        if not complete_grid:
            structural = functional = None
        transitions.append(dict(L=cfg["L"], rho=rho, lambda_s=structural, lambda_f=functional,
            separation=functional-structural if structural is not None and functional is not None else None,
            structure_metric=cfg["structure_metric"], complete_grid=complete_grid,
            status="insufficient_seeds" if len(cfg["seeds"]) < cfg["min_ci_seeds"] else
                   "incomplete_grid" if not complete_grid else "operational_estimates",
            interpretation="null = not detected / unavailable, never an infinite threshold"))
    write_csv(root / "seed_metrics.csv", enriched)
    write_csv(root / "summary.csv", summary)
    write_csv(root / "transitions.csv", transitions)
    save_json(root / "summary.json", summary)
    save_json(root / "transitions.json", transitions)
    save_json(root / "analysis_protocol.json", dict(
        ci="paired training-seed percentile bootstrap, pointwise 95%, no multiplicity correction",
        baseline="same L/rho/seed cellular lambda=0", structure_metric=cfg["structure_metric"],
        onset="first of two adjacent configured positive lambda points with lower CI > 0",
        min_ci_seeds=cfg["min_ci_seeds"], n_boot=cfg["bootstrap_samples"],
        caution="pilot operational thresholds, not evidence of a thermodynamic phase transition",
        aggregate_source_hash=results[0]["source_hash"], config_hash=fingerprint(cfg)))
    return summary, transitions


==> anc/rci_supplement/evidence/training/original_source/rci/baselines.py <==
"""Controls; privileged oracle is a ceiling, Bayes is an approximate benchmark."""
import torch
from torch import nn
from .model import CellularModel, neighbor_mean, intervene


class Diffusion(nn.Module):
    def __init__(self, cfg, coupling):
        super().__init__()
        self.cfg, self.coupling = cfg, coupling
        axis = torch.linspace(0, 1, cfg["L"])
        yy, xx = torch.meshgrid(axis, axis, indexing="ij")
        self.register_buffer("positions", torch.stack((xx, yy), -1))

    def forward(self, batch, intervention=None):
        weight = batch["signal"].clamp_min(0)
        pos = self.positions if self.cfg["use_coordinates"] else torch.full_like(self.positions, 0.5)
        moments = torch.cat((weight[..., None] * pos, weight[..., None]), -1)
        z = torch.nn.functional.pad(moments, (0, self.cfg["d"] - 3))
        for t in range(self.cfg["steps"]):
            z = (1 - self.coupling) * z + self.coupling * neighbor_mean(z)
            z = intervene(z, intervention, t)
        q = torch.where(z[..., 2:3] > 1e-8, z[..., :2] / z[..., 2:3].clamp_min(1e-8), 0.5)
        return q.clamp(0, 1).mean((1, 2)), z


class Centralized(nn.Module):
    def __init__(self, cfg, privileged=False):
        super().__init__()
        self.cfg, self.privileged = cfg, privileged
        axis = torch.linspace(0, 1, cfg["L"])
        yy, xx = torch.meshgrid(axis, axis, indexing="ij")
        pos = torch.stack((xx, yy), -1).reshape(-1, 2)
        # Midpoint quadrature for a uniform target prior.
        grid = (torch.arange(cfg["oracle_grid"]) + 0.5) / cfg["oracle_grid"]
        gy, gx = torch.meshgrid(grid, grid, indexing="ij")
        candidates = torch.stack((gx, gy), -1).reshape(-1, 2)
        template = torch.exp(-((candidates[:, None] - pos) ** 2).sum(-1) / (2 * cfg["signal_sigma"] ** 2))
        self.register_buffer("candidates", candidates)
        self.register_buffer("template", template)

    def forward(self, batch, intervention=None):
        if intervention is not None:
            raise ValueError("Centralized estimators have no cell intervention")
        if self.privileged:
            return batch["target"].clone(), None
        y, mask = batch["signal"].flatten(1), batch["mask"].flatten(1)
        # O(B * candidates) working memory, no B*candidates*cells temporary.
        scores = (2 * y @ self.template.T - mask @ self.template.square().T) / (2 * self.cfg["noise_std"] ** 2)
        return scores.softmax(-1) @ self.candidates, None


def build(cfg, coupling, variant, seed):
    if variant == "diffusion":
        if cfg["d"] < 3:
            raise ValueError("Diffusion needs d>=3 for moments")
        return Diffusion(cfg, coupling)
    if variant in {"bayes", "oracle"}:
        return Centralized(cfg, privileged=variant == "oracle")
    return CellularModel(cfg, coupling, variant, seed)


==> anc/rci_supplement/evidence/training/original_source/rci/config.py <==
"""Plain JSON configuration: no YAML dependency, strict validation."""
import copy
import json

DEFAULT = dict(
    L=32, d=8, hidden=32, steps=32, eta=0.5, use_coordinates=True,
    noise_std=0.1, signal_sigma=0.1875,
    lambdas=[round(i / 10, 1) for i in range(11)],
    rhos=[0.01, 0.02, 0.05, 0.1, 0.2, 0.5], seeds=list(range(5)),
    variants=["cellular", "diffusion", "frozen", "global", "permuted", "bayes", "oracle"],
    train_steps=1000, batch_size=16, lr=0.001, val_every=50,
    val_size=128, test_size=256, eval_batch_size=16,
    val_seed=2000001, test_seed=3000001, structural_samples=128,
    specialization_samples=64, patch_grid=4, perturb_std=0.1,
    bootstrap_samples=5000, bootstrap_seed=4000001, min_ci_seeds=5,
    structure_metric="R_long", device="cpu", threads=1,
    oracle_grid=33, timeout_seconds=1800,
)
VARIANTS = {"cellular", "diffusion", "frozen", "global", "permuted", "bayes", "oracle"}


def load(path):
    cfg = copy.deepcopy(DEFAULT)
    with open(path) as f:
        supplied = json.load(f)
    unknown = supplied.keys() - cfg.keys()
    if unknown:
        raise ValueError(f"Unknown config keys: {unknown}")
    cfg.update(supplied)
    validate(cfg)
    return cfg


def validate(c):
    for key in ("L", "d", "hidden", "steps", "train_steps", "batch_size", "val_every",
                "val_size", "test_size", "eval_batch_size", "structural_samples",
                "specialization_samples", "patch_grid", "bootstrap_samples", "threads", "oracle_grid"):
        if not isinstance(c[key], int) or c[key] < 1:
            raise ValueError(f"{key} must be a positive integer")
    if c["L"] < 4 or c["d"] < 2 or c["patch_grid"] > c["L"]:
        raise ValueError("Require L>=4, d>=2, patch_grid<=L")
    for key in ("lambdas", "rhos"):
        if not c[key] or any(not 0 <= x <= 1 for x in c[key]) or len(set(c[key])) != len(c[key]):
            raise ValueError(f"{key} must contain unique values in [0,1]")
    if 0 not in c["lambdas"]:
        raise ValueError("lambda=0 is required for paired controls")
    if not c["seeds"] or len(set(c["seeds"])) != len(c["seeds"]) or any(not isinstance(s, int) or s < 0 for s in c["seeds"]):
        raise ValueError("seeds must be unique nonnegative integers")
    if not set(c["variants"]) <= VARIANTS or "cellular" not in c["variants"]:
        raise ValueError("variants must include cellular and use supported names")
    if c["structure_metric"] not in {"R_long", "xi"}:
        raise ValueError("structure_metric must be R_long or xi")
    if not 0 < c["eta"] <= 1 or c["noise_std"] <= 0 or c["signal_sigma"] <= 0:
        raise ValueError("Invalid eta, noise_std, or signal_sigma")
    if c["min_ci_seeds"] < 2 or c["lr"] <= 0 or c["timeout_seconds"] <= 0 or c["perturb_std"] <= 0:
        raise ValueError("Invalid analysis/training controls")
    if c["val_seed"] == c["test_seed"]:
        raise ValueError("Validation and test seeds must differ")


==> anc/rci_supplement/evidence/training/original_source/rci/env.py <==
"""Unit-square task with open boundaries and independent, static sensor noise."""
import torch


class TargetLocalizationEnv:
    def __init__(self, L=32, rho=0.1, noise_std=0.1, signal_sigma=0.1875):
        if L < 2 or not 0 <= rho <= 1 or noise_std <= 0 or signal_sigma <= 0:
            raise ValueError("Invalid environment parameters")
        self.L, self.rho = L, rho
        self.noise_std, self.signal_sigma = noise_std, signal_sigma
        axis = torch.linspace(0, 1, L)
        yy, xx = torch.meshgrid(axis, axis, indexing="ij")
        self.positions = torch.stack((xx, yy), dim=-1)

    def sample(self, n, generator):
        target = torch.rand(n, 2, generator=generator)
        dist2 = ((self.positions[None] - target[:, None, None]) ** 2).sum(-1)
        field = torch.exp(-dist2 / (2 * self.signal_sigma ** 2))
        noise = torch.randn(n, self.L, self.L, generator=generator) * self.noise_std
        # Always draw the same number of random variates, so rho masks are nested.
        mask = (torch.rand(n, self.L, self.L, generator=generator) < self.rho).float()
        return dict(signal=(field + noise) * mask, mask=mask, target=target)

    def fixed(self, n, seed):
        return self.sample(n, torch.Generator().manual_seed(seed))


def from_config(cfg, rho):
    return TargetLocalizationEnv(cfg["L"], rho, cfg["noise_std"], cfg["signal_sigma"])


==> anc/rci_supplement/evidence/training/original_source/rci/figures.py <==
"""Four figure concepts with missing-data handling and no fabricated interpolation."""
import json
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt


def numeric(x):
    return np.nan if x is None else x


def make_figures(root):
    root = Path(root)
    summary = json.loads((root / "summary.json").read_text())
    transitions = json.loads((root / "transitions.json").read_text())
    cfg = json.loads((root / "sweep_config.json").read_text())
    output = root / "figures"
    output.mkdir(exist_ok=True)
    plt.rcParams.update({"font.size": 10, "axes.spines.top": False, "axes.spines.right": False})
    cellular = [s for s in summary if s["variant"] == "cellular"]
    rhos = sorted({s["rho"] for s in cellular})
    lambdas = sorted(cfg["lambdas"])
    colors = plt.cm.viridis(np.linspace(0.08, 0.9, len(rhos)))
    note = "\nExecution check only: insufficient training seeds for CIs/onsets" if len(cfg["seeds"]) < cfg["min_ci_seeds"] else ""

    def curves(ax, metric):
        for rho, color in zip(rhos, colors):
            data = sorted((s for s in cellular if s["rho"] == rho), key=lambda x: x["coupling"])
            x = [s["coupling"] for s in data]
            ax.plot(x, [numeric(s.get(metric + "_mean")) for s in data], "o-", color=color, label=f"rho={rho:g}")
            ax.fill_between(x, [numeric(s.get(metric + "_low")) for s in data],
                            [numeric(s.get(metric + "_high")) for s in data], color=color, alpha=0.15)
        ax.set_xlabel("Coupling lambda")
        ax.set_xlim(min(lambdas)-0.03, max(lambdas)+0.03)
        ax.axhline(0, color="0.7", lw=0.7)
        if not any(s.get(metric + "_mean") is not None for s in cellular):
            ax.text(0.5, 0.6, "No stable values available", ha="center", transform=ax.transAxes)

    fig, axes = plt.subplots(1, 2, figsize=(10, 4), constrained_layout=True)
    curves(axes[0], "G_CI")
    axes[0].set_ylabel("G_CI = Q - Q(lambda=0)")
    axes[0].legend(fontsize=8)
    chosen_rho = rhos[len(rhos)//2]
    for color_index, variant in enumerate(cfg["variants"]):
        color = plt.cm.tab10(color_index % 10)
        rows = sorted([s for s in summary if s["rho"] == chosen_rho and s["variant"] == variant], key=lambda s: s["coupling"])
        if rows:
            if variant in {"oracle", "bayes"}:
                axes[1].axhline(rows[0]["Q_mean"], linestyle="--", label=variant, color=color)
            else:
                axes[1].plot([s["coupling"] for s in rows], [s["Q_mean"] for s in rows], ".-", label=variant, color=color)
    axes[1].set(xlabel="Coupling lambda", ylabel="Q = 1 - normalized error", title=f"Controls, rho={chosen_rho:g}")
    axes[1].legend(fontsize=7)
    fig.suptitle("Figure 1: functional gain (bands: seed bootstrap 95% CI when available)" + note)
    save(fig, output / "figure1_function")

    fig, axes = plt.subplots(1, 3, figsize=(13, 4), constrained_layout=True)
    for ax, metric in zip(axes, ["R_long", "delta_structure", "xi"]):
        curves(ax, metric)
        ax.set_ylabel(metric + (" (lattice sites)" if metric == "xi" else ""))
    axes[0].legend(fontsize=7)
    fig.suptitle("Figure 2: structure after subtracting validation location means; missing xi omitted" + note)
    save(fig, output / "figure2_structure")

    fig, axes = plt.subplots(1, 3, figsize=(13, 4), constrained_layout=True)
    for field, label in (("lambda_s", "Structural onset"), ("lambda_f", "Functional onset")):
        axes[0].plot([s["rho"] for s in transitions], [numeric(s[field]) for s in transitions], "o-", label=label)
    axes[0].set(xlabel="Sensor fraction rho", ylabel="Operational lambda", ylim=(-0.05, 1.05))
    rho_margin = max(0.01, (max(rhos)-min(rhos))*0.1)
    axes[0].set_xlim(min(rhos)-rho_margin, max(rhos)+rho_margin)
    axes[0].legend(fontsize=8)
    if all(s["lambda_s"] is None and s["lambda_f"] is None for s in transitions):
        axes[0].text(0.5, 0.5, "No supported onset estimates", ha="center", transform=axes[0].transAxes)
    for ax, metric in zip(axes[1:], ["G_CI", "delta_structure"]):
        matrix = np.full((len(rhos), len(lambdas)), np.nan)
        for s in cellular:
            matrix[rhos.index(s["rho"]), lambdas.index(s["coupling"])] = numeric(s.get(metric+"_mean"))
        vmax = max(1e-8, np.nanmax(np.abs(matrix))) if np.isfinite(matrix).any() else 1
        im = ax.imshow(matrix, origin="lower", aspect="auto", cmap="coolwarm", vmin=-vmax, vmax=vmax)
        ax.set_xticks(range(len(lambdas)), [f"{x:g}" for x in lambdas], rotation=45)
        ax.set_yticks(range(len(rhos)), [f"{x:g}" for x in rhos])
        ax.set(xlabel="Coupling lambda", ylabel="Sensor fraction rho", title=metric)
        fig.colorbar(im, ax=ax, shrink=0.8)
    fig.suptitle("Figure 3: operational onsets and sampled phase diagrams (no interpolation)" + note)
    save(fig, output / "figure3_phase")

    # A priori representative: first seed, middle configured rho/lambda, test example 0.
    target_lambda = lambdas[len(lambdas)//2]
    candidates = []
    for path in sorted(root.glob("runs/*/result.json")):
        r = json.loads(path.read_text())
        if r["variant"] == "cellular" and r["rho"] == chosen_rho and r["coupling"] == target_lambda and r["seed"] == cfg["seeds"][0]:
            candidates.append(path.parent)
    if candidates:
        path = candidates[0]
        with np.load(path / "diagnostics.npz") as data:
            fig, axes = plt.subplots(1, 4, figsize=(14, 3.7), constrained_layout=True)
            fields = [data["signal"][0], data["latent_pc"][0, ..., 0], data["ablation"], data["perturbation"]]
            titles = ["Observed signal", "Residual latent PC1", "Patch ablation: error change", "State noise: error change"]
            for ax, field, title in zip(axes, fields, titles):
                limit = max(1e-8, float(np.max(np.abs(field))))
                options = {} if title == "Observed signal" else dict(vmin=-limit, vmax=limit)
                im = ax.imshow(field, origin="lower", cmap="viridis" if title == "Observed signal" else "coolwarm", **options)
                ax.set_title(title, fontsize=9)
                fig.colorbar(im, ax=ax, shrink=0.7)
            fig.suptitle(f"Figure 4: preselected example, lambda={target_lambda:g}, rho={chosen_rho:g}, seed={cfg['seeds'][0]}" + note)
            save(fig, output / "figure4_maps")
    return output


def save(fig, path):
    for suffix in ("png", "pdf"):
        fig.savefig(path.with_suffix("." + suffix), dpi=160)
    plt.close(fig)


==> anc/rci_supplement/evidence/training/original_source/rci/metrics.py <==
"""Operational diagnostics, not thermodynamic order parameters or exact MI."""
from collections import deque
import numpy as np
import torch
from .utils import slice_batch


def localization_errors(prediction, target):
    return torch.linalg.vector_norm(prediction - target, dim=-1) / np.sqrt(2.0)


def pca_reference(validation_latents):
    z = np.asarray(validation_latents, dtype=np.float64)
    location_mean = z.mean(0)
    residual = z - location_mean
    flat = residual.reshape(-1, z.shape[-1])
    _, eigenvectors = np.linalg.eigh(flat.T @ flat / max(1, len(flat)))
    basis = eigenvectors[:, ::-1].copy()
    # Resolve eigenvector sign for repeatable visualizations.
    for j in range(basis.shape[1]):
        if basis[np.argmax(np.abs(basis[:, j])), j] < 0:
            basis[:, j] *= -1
    scale = np.std(flat @ basis[:, 0])
    return dict(location_mean=location_mean, basis=basis, scale=float(scale))


def spatial_correlation(z):
    """Connected vector correlation, axis displacements, open boundaries."""
    z = np.asarray(z, dtype=np.float64)
    z = z - z.mean((1, 2), keepdims=True)
    L = z.shape[1]
    variance = np.mean(np.sum(z * z, -1))
    if variance < 1e-14:
        return np.full(L // 2 + 1, np.nan)
    curve = [1.0]
    for r in range(1, L // 2 + 1):
        horizontal = np.sum(z[:, :, :-r] * z[:, :, r:], -1).mean()
        vertical = np.sum(z[:, :-r] * z[:, r:], -1).mean()
        curve.append((horizontal + vertical) / (2 * variance))
    return np.asarray(curve)


def fit_xi(curve, L):
    indices = []
    for r in range(1, len(curve)):
        if not np.isfinite(curve[r]) or curve[r] <= 0.05:
            break
        indices.append(r)
    if len(indices) < 3:
        return None, None, "fewer_than_3_positive_lags"
    x = np.asarray(indices)
    y = np.log(curve[x])
    slope, intercept = np.polyfit(x, y, 1)
    fit = slope * x + intercept
    total = ((y - y.mean()) ** 2).sum()
    r2 = 1 - ((y - fit) ** 2).sum() / total if total > 1e-12 else 0.0
    if slope >= -1e-8:
        return None, float(r2), "nondecaying"
    xi = -1 / slope
    if r2 < 0.8 or xi > L / 2 or xi < 0.5:
        return None, float(r2), "unstable_fit_or_outside_resolved_range"
    return float(xi), float(r2), "ok"


def largest_cluster(labels):
    L = labels.shape[0]
    seen = np.zeros_like(labels, dtype=bool)
    sizes = []
    for y in range(L):
        for x in range(L):
            if seen[y, x]:
                continue
            seen[y, x] = True
            queue = deque([(y, x)])
            count = 0
            while queue:
                a, b = queue.popleft()
                count += 1
                for c, d in ((a-1, b), (a+1, b), (a, b-1), (a, b+1)):
                    if 0 <= c < L and 0 <= d < L and not seen[c, d] and labels[c, d] == labels[a, b]:
                        seen[c, d] = True
                        queue.append((c, d))
            sizes.append(count)
    return max(sizes) / labels.size, len(sizes) / labels.size


def gaussian_mi(x, y):
    """Shrinkage Gaussian MI in nats for paired low-dimensional PC vectors."""
    joint = np.concatenate((x, y), -1)
    if len(joint) < 8 or np.max(np.std(joint, axis=0)) < 1e-10:
        return None
    cov = np.cov(joint, rowvar=False)
    ridge = 1e-3 * np.trace(cov) / cov.shape[0] + 1e-12
    cov += ridge * np.eye(cov.shape[0])
    k = x.shape[-1]
    value = 0.5 * (np.linalg.slogdet(cov[:k, :k])[1] +
                   np.linalg.slogdet(cov[k:, k:])[1] - np.linalg.slogdet(cov)[1])
    return float(max(0, value))


def structural_metrics(test_latents, ref):
    z = np.asarray(test_latents, dtype=np.float64)
    L = z.shape[1]
    residual = z - ref["location_mean"]
    pc = residual @ ref["basis"][:, :3]
    curve = spatial_correlation(residual)
    raw_curve = spatial_correlation(z)
    start = max(1, int(np.ceil(L / 4)))
    xi, r2, status = fit_xi(curve, L)
    entropy, clusters, density = [], [], []
    if ref["scale"] > 1e-10:
        for field in pc[..., 0] / ref["scale"]:
            histogram = np.histogram(np.clip(field, -3, 3), bins=8, range=(-3, 3))[0]
            probabilities = histogram[histogram > 0] / field.size
            entropy.append(float(-(probabilities * np.log(probabilities)).sum() / np.log(8)))
            size, count = largest_cluster(field > 0)
            clusters.append(size)
            density.append(count)
    dependence = {}
    for label, r in (("local", 1), ("long", max(1, L // 2))):
        a, b = pc[:, :, :-r].reshape(-1, pc.shape[-1]), pc[:, :, r:].reshape(-1, pc.shape[-1])
        # Deterministic bounded sample, same spatial/trial indices across conditions.
        idx = np.linspace(0, len(a)-1, min(len(a), 8192), dtype=int)
        dependence[f"gaussian_MI_{label}"] = gaussian_mi(a[idx], b[idx])
    metrics = dict(R_long=float(np.mean(curve[start:])), R_long_raw=float(np.mean(raw_curve[start:])),
                   xi=xi, xi_r2=r2, xi_status=status,
                   spatial_entropy=float(np.mean(entropy)) if entropy else None,
                   largest_cluster_fraction=float(np.mean(clusters)) if clusters else None,
                   cluster_density=float(np.mean(density)) if density else None,
                   latent_variance=float(np.var(residual)), **dependence)
    curves = [dict(r=r, C=float(v), C_raw=float(raw_curve[r])) for r, v in enumerate(curve)]
    return metrics, curves, pc


@torch.no_grad()
def specialization(model, batch, cfg, device, seed):
    """Single mid-rollout state intervention; signals and readout remain intact."""
    n = min(cfg["specialization_samples"], len(batch["target"]))
    L, d, grid = cfg["L"], cfg["d"], cfg["patch_grid"]
    bounds = np.linspace(0, L, grid + 1, dtype=int)
    rows = []
    gen = torch.Generator().manual_seed(seed + 920003)
    noise = torch.randn(n, L, L, d, generator=gen) * cfg["perturb_std"]
    for py in range(grid):
        for px in range(grid):
            keep = torch.ones(1, L, L, 1)
            keep[:, bounds[py]:bounds[py+1], bounds[px]:bounds[px+1]] = 0
            for kind in ("ablation", "perturbation"):
                changes = []
                for start in range(0, n, cfg["eval_batch_size"]):
                    end = min(n, start + cfg["eval_batch_size"])
                    part = slice_batch(batch, start, end, device)
                    base, _ = model(part)
                    altered, _ = model(part, dict(kind=kind, keep=keep, noise=noise[start:end], time=(cfg["steps"]-1)//2))
                    delta = localization_errors(altered, part["target"]) - localization_errors(base, part["target"])
                    changes.extend(delta.cpu().tolist())
                rows.append(dict(kind=kind, patch_y=py, patch_x=px,
                                 y0=int(bounds[py]), y1=int(bounds[py+1]),
                                 x0=int(bounds[px]), x1=int(bounds[px+1]),
                                 mean=float(np.mean(changes)), std=float(np.std(changes)), n=n))
    summary = {}
    maps = {}
    for kind in ("ablation", "perturbation"):
        vals = np.array([r["mean"] for r in rows if r["kind"] == kind])
        mean, std = float(vals.mean()), float(vals.std())
        summary.update({f"{kind}_mean": mean, f"{kind}_std": std,
                        f"{kind}_CV": std / abs(mean) if abs(mean) > 1e-6 else None})
        maps[kind] = vals.reshape(grid, grid)
    return summary, rows, maps


==> anc/rci_supplement/evidence/training/original_source/rci/model.py <==
"""Shared local rule; the only learned global operation is arithmetic mean."""
import torch
from torch import nn


def neighbor_mean(z):
    """Four neighbors, open boundary, degree-normalized (no wrap-around)."""
    total = torch.zeros_like(z)
    degree = torch.zeros_like(z[..., :1])
    total[:, 1:] += z[:, :-1]
    total[:, :-1] += z[:, 1:]
    total[:, :, 1:] += z[:, :, :-1]
    total[:, :, :-1] += z[:, :, 1:]
    degree[:, 1:] += 1
    degree[:, :-1] += 1
    degree[:, :, 1:] += 1
    degree[:, :, :-1] += 1
    return total / degree.clamp_min(1)


def intervene(z, intervention, t):
    if intervention is None or t != intervention["time"]:
        return z
    keep = intervention["keep"].to(z)
    if intervention["kind"] == "ablation":
        return z * keep
    return z + (1 - keep) * intervention["noise"].to(z)


class CellularModel(nn.Module):
    def __init__(self, cfg, coupling, variant="cellular", seed=0):
        super().__init__()
        if not 0 <= coupling <= 1:
            raise ValueError("lambda must lie in [0,1]")
        self.L, self.d = cfg["L"], cfg["d"]
        self.steps, self.eta = cfg["steps"], cfg["eta"]
        self.coupling, self.variant = coupling, variant
        self.use_coordinates = cfg["use_coordinates"]
        axis = torch.linspace(0, 1, self.L)
        yy, xx = torch.meshgrid(axis, axis, indexing="ij")
        self.register_buffer("coordinates", torch.stack((xx, yy), -1))
        self.rule = nn.Sequential(
            nn.Linear(self.d + 2 + 2 * int(self.use_coordinates), cfg["hidden"]),
            nn.Tanh(), nn.Linear(cfg["hidden"], self.d), nn.Tanh(),
        )
        # Fixed relabeling of lattice edges: undirected degree-preserving topology.
        p = torch.randperm(self.L ** 2, generator=torch.Generator().manual_seed(seed + 710003))
        self.register_buffer("permutation", p)
        self.register_buffer("inverse_permutation", torch.argsort(p))
        if variant == "frozen":
            self.requires_grad_(False)

    def communicate(self, z):
        if self.variant == "global":
            return z.mean((1, 2), keepdim=True).expand_as(z)
        if self.variant == "permuted":
            b = z.shape[0]
            shuffled = z.reshape(b, -1, self.d)[:, self.permutation].reshape_as(z)
            msg = neighbor_mean(shuffled).reshape(b, -1, self.d)
            return msg[:, self.inverse_permutation].reshape_as(z)
        return neighbor_mean(z)

    def forward(self, batch, intervention=None):
        signal, mask = batch["signal"], batch["mask"]
        b = len(signal)
        z = signal.new_zeros(b, self.L, self.L, self.d)
        features = [signal[..., None], mask[..., None]]
        if self.use_coordinates:
            features.append(self.coordinates[None].expand(b, -1, -1, -1))
        obs = torch.cat(features, dim=-1)
        for t in range(self.steps):
            c = (1 - self.coupling) * z + self.coupling * self.communicate(z)
            z = (1 - self.eta) * z + self.eta * self.rule(torch.cat((c, obs), -1))
            z = intervene(z, intervention, t)
        # Fixed local readout; no trainable global decoder.
        q = (z[..., :2] + 1) / 2
        return q.mean((1, 2)), z


==> anc/rci_supplement/evidence/training/original_source/rci/sweep.py <==
import json
from pathlib import Path
from .analysis import analyze
from .train import train_condition, source_hash
from .utils import fingerprint, save_json


def conditions(cfg):
    for rho in cfg["rhos"]:
        for variant in cfg["variants"]:
            # lambda=0 global/permuted are identical to cellular; reuse only in analysis.
            # Keep explicit runs for transparent budget accounting and reproducibility.
            lambdas = [0.0] if variant in {"bayes", "oracle"} else cfg["lambdas"]
            for coupling in lambdas:
                for seed in cfg["seeds"]:
                    yield coupling, rho, seed, variant


def run_sweep(cfg, output, resume=False):
    root = Path(output)
    root.mkdir(parents=True, exist_ok=True)
    path = root / "sweep_config.json"
    if path.exists() and json.loads(path.read_text()) != cfg:
        raise ValueError("Output directory belongs to a different config")
    save_json(path, cfg)
    jobs = list(conditions(cfg))
    for index, (coupling, rho, seed, variant) in enumerate(jobs, 1):
        name = f"{variant}_rho{rho:g}_lambda{coupling:g}_seed{seed}"
        run = root / "runs" / name
        completed = run / "result.json"
        if completed.exists() and resume:
            old = json.loads(completed.read_text())
            if old["config_hash"] != fingerprint(cfg) or old["source_hash"] != source_hash():
                raise ValueError(f"Resume provenance mismatch: {run}")
            print(f"[{index}/{len(jobs)}] verified existing {name}", flush=True)
            continue
        result = train_condition(cfg, coupling, rho, seed, variant, run)
        print(f"[{index}/{len(jobs)}] {name}: error={result['normalized_error']:.5f}", flush=True)
    return analyze(root, cfg)


==> anc/rci_supplement/evidence/training/original_source/rci/train.py <==
"""Fixed-budget training, validation-only checkpoint selection, held-out testing."""
import copy
import hashlib
import platform
import time
from pathlib import Path
import numpy as np
import torch
from . import __version__
from .config import validate, VARIANTS
from .baselines import build
from .env import from_config
from .metrics import localization_errors, pca_reference, structural_metrics, specialization
from .utils import seed_all, save_json, write_csv, slice_batch, tensor_hash, fingerprint


@torch.no_grad()
def predict(model, data, cfg, latent_limit=0):
    predictions, latents = [], []
    model.eval()
    for start in range(0, len(data["target"]), cfg["eval_batch_size"]):
        end = min(len(data["target"]), start + cfg["eval_batch_size"])
        p, z = model(slice_batch(data, start, end, cfg["device"]))
        predictions.append(p.cpu())
        if z is not None and start < latent_limit:
            latents.append(z[:min(end, latent_limit)-start].cpu())
    return torch.cat(predictions), torch.cat(latents).numpy() if latents else None


def source_hash():
    h = hashlib.sha256()
    for p in sorted(Path(__file__).parent.glob("*.py")):
        h.update(p.name.encode())
        h.update(p.read_bytes())
    return h.hexdigest()


def train_condition(cfg, coupling, rho, seed, variant, output):
    validate(cfg)
    if not 0 <= coupling <= 1 or not 0 <= rho <= 1 or seed < 0 or variant not in VARIANTS:
        raise ValueError("Invalid coupling, rho, seed, or variant")
    output = Path(output)
    if (output / "result.json").exists():
        raise FileExistsError(f"Completed run exists: {output}. Choose a new output or use sweep --resume.")
    output.mkdir(parents=True, exist_ok=True)
    seed_all(seed, cfg["threads"])
    env = from_config(cfg, rho)
    validation = env.fixed(cfg["val_size"], cfg["val_seed"])
    test = env.fixed(cfg["test_size"], cfg["test_seed"])
    # Independent stream shared across lambda/variant, independent of evaluation.
    train_seed = 1000000007 + seed
    if train_seed in (cfg["val_seed"], cfg["test_seed"]):
        raise ValueError("Training seed overlaps a held-out stream")
    generator = torch.Generator().manual_seed(train_seed)
    model = build(cfg, coupling, variant, seed).to(cfg["device"])
    trainable = [p for p in model.parameters() if p.requires_grad]
    optimizer = torch.optim.Adam(trainable, lr=cfg["lr"]) if trainable else None
    condition = dict(L=cfg["L"], variant=variant, coupling=coupling, rho=rho, seed=seed)
    save_json(output / "config.json", dict(config=cfg, condition=condition))
    started = time.monotonic()
    log, best_score, best_step = [], float("inf"), 0
    best_state = copy.deepcopy(model.state_dict())
    updates = 0
    if optimizer is not None:
        for step in range(1, cfg["train_steps"] + 1):
            if time.monotonic() - started > cfg["timeout_seconds"]:
                raise TimeoutError(f"Training exceeded timeout at step {step}")
            model.train()
            batch = env.sample(cfg["batch_size"], generator)
            batch = {k: v.to(cfg["device"]) for k, v in batch.items()}
            prediction, _ = model(batch)
            loss = (prediction - batch["target"]).square().mean()
            if not torch.isfinite(loss):
                raise FloatingPointError(f"Nonfinite training loss at step {step}")
            optimizer.zero_grad(set_to_none=True)
            loss.backward()
            torch.nn.utils.clip_grad_norm_(trainable, 1.0)
            optimizer.step()
            updates += 1
            if step % cfg["val_every"] == 0 or step == cfg["train_steps"]:
                val_prediction, _ = predict(model, validation, cfg)
                score = float(localization_errors(val_prediction, validation["target"]).mean())
                log.append(dict(step=step, train_mse=float(loss.detach()), val_error=score))
                if score < best_score:
                    best_score, best_step = score, step
                    best_state = copy.deepcopy(model.state_dict())
        model.load_state_dict(best_state)
    else:
        p, _ = predict(model, validation, cfg)
        best_score = float(localization_errors(p, validation["target"]).mean())
    training_seconds = time.monotonic() - started
    model.eval()
    prediction, latent = predict(model, test, cfg, cfg["structural_samples"])
    errors = localization_errors(prediction, test["target"])
    result = dict(**condition, normalized_error=float(errors.mean()), Q=1-float(errors.mean()),
                  val_error=best_score, best_step=best_step, optimizer_updates=updates,
                  train_examples=updates*cfg["batch_size"], train_rollout_steps=cfg["steps"],
                  trainable_parameters=sum(p.numel() for p in trainable),
                  training_seconds=training_seconds, test_size=len(errors),
                  config_hash=fingerprint(cfg), source_hash=source_hash())
    write_csv(output / "history.csv", log)
    write_csv(output / "test_predictions.csv", [dict(index=i, target_x=float(test["target"][i, 0]),
        target_y=float(test["target"][i, 1]), predicted_x=float(prediction[i, 0]),
        predicted_y=float(prediction[i, 1]), error=float(errors[i])) for i in range(len(errors))])
    arrays = dict(predictions=prediction.numpy(), targets=test["target"].numpy(),
                  signal=test["signal"][:1].numpy(), mask=test["mask"][:1].numpy())
    if latent is not None:
        _, val_latent = predict(model, validation, cfg, cfg["structural_samples"])
        ref = pca_reference(val_latent)
        structure, curves, pcs = structural_metrics(latent, ref)
        result.update(structure)
        write_csv(output / "correlation.csv", curves)
        stats, patches, maps = specialization(model, test, cfg, cfg["device"], seed)
        result.update(stats)
        write_csv(output / "specialization.csv", patches)
        arrays.update(latent=latent[:1], latent_pc=pcs[:1], pca_basis=ref["basis"],
                      location_mean=ref["location_mean"], **maps)
        result["structural_n"] = len(latent)
    np.savez_compressed(output / "diagnostics.npz", **arrays)
    torch.save(dict(state_dict=model.state_dict(), config=cfg, condition=condition,
                    best_step=best_step, validation_score=best_score), output / "checkpoint.pt")
    save_json(output / "provenance.json", dict(package_version=__version__, python=platform.python_version(),
        torch=torch.__version__, numpy=np.__version__, platform=platform.platform(), device=cfg["device"],
        train_seed=train_seed, validation_hash=tensor_hash(validation), test_hash=tensor_hash(test),
        config_hash=fingerprint(cfg), source_hash=source_hash(), deterministic_algorithms=True,
        elapsed_seconds=time.monotonic()-started))
    # Completion marker is written last, so interrupted runs cannot be aggregated.
    save_json(output / "result.json", result)
    return result


==> anc/rci_supplement/evidence/training/original_source/rci/utils.py <==
import csv
import hashlib
import json
import math
import random
from pathlib import Path
import numpy as np
import torch


def seed_all(seed, threads=1):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.set_num_threads(threads)
    torch.use_deterministic_algorithms(True)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
        torch.backends.cudnn.benchmark = False


def clean(value):
    if isinstance(value, dict):
        return {k: clean(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [clean(v) for v in value]
    if isinstance(value, np.generic):
        value = value.item()
    if isinstance(value, float) and not math.isfinite(value):
        return None
    return value


def save_json(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(clean(value), indent=2, allow_nan=False) + "\n")


def write_csv(path, rows):
    rows = list(rows)
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("")
        return
    keys = list(dict.fromkeys(k for row in rows for k in row))
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=keys)
        writer.writeheader()
        writer.writerows(clean(rows))


def fingerprint(cfg):
    return hashlib.sha256(json.dumps(cfg, sort_keys=True).encode()).hexdigest()[:16]


def tensor_hash(batch):
    h = hashlib.sha256()
    for key in sorted(batch):
        h.update(key.encode())
        h.update(batch[key].cpu().contiguous().numpy().tobytes())
    return h.hexdigest()


def slice_batch(batch, start, end, device="cpu"):
    return {k: v[start:end].to(device) for k, v in batch.items()}


==> anc/rci_supplement/evidence/training/original_source/scripts/analyze_communication_confirmation.py <==
#!/usr/bin/env python3
"""Prespecified fixed-sequence confirmation; no pooling of development seeds."""
import argparse,json,os
from pathlib import Path
import numpy as np
from check_learning import implementation_hash
from analyze_seed_replication import exact_sign_test
from rci.analysis import bootstrap
from rci.utils import save_json,write_csv
from fixed_weight_check import sha
os.environ.setdefault('MPLCONFIGDIR',str(Path(__file__).resolve().parents[1]/'.cache/matplotlib'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from paper_style import remove_titles

def decisions(primary,secondary):
    p=exact_sign_test(primary);s=exact_sign_test(secondary)
    p_ok=p['wins']>p['losses'] and p['p_two_sided']<.05
    s_ok=p_ok and s['wins']>s['losses'] and s['p_two_sided']<.05
    return dict(primary=dict(**p,reject_in_predicted_direction=p_ok),secondary=dict(**s,test_gate_open=p_ok,reject_in_predicted_direction=s_ok),
        interpretation='Fixed-sequence two-sided exact sign tests; secondary is confirmatory only after positive-direction primary rejection.')

def analyze(root):
    from confirm_communication import SEEDS,BUDGET,frozen_hashes
    root=Path(root);m=json.loads((root/'manifest.json').read_text());assert (root/'all_evaluation_complete.json').exists()
    assert m['script_hashes']==frozen_hashes() and m['source_hash']==implementation_hash()
    access=json.loads((root/'test_access.json').read_text());complete=json.loads((root/'all_training_complete.json').read_text())
    assert access['accessed_at_utc']>=complete['validated_at_utc']
    rows=[];max_discrepancy=0.;targets=None
    assert len(list((root/'evaluation').glob('*/result.json')))==20
    for seed in SEEDS:
        folder=root/'evaluation'/f'seed{seed}';r=json.loads((folder/'result.json').read_text())
        assert r['seed']==seed and r['budget']==BUDGET and r['test_hash']==access['test_hash']
        assert r['script_hashes']==m['script_hashes'] and r['source_hash']==m['source_hash']
        ckpt=next(c for c in complete['checkpoints'] if c['seed']==seed)
        assert sha(ckpt['path'])==ckpt['sha256']==r['checkpoint_sha256']
        with np.load(folder/'predictions.npz') as data:
            assert data['target'].shape==(4096,2)
            if targets is None:targets=data['target'].copy()
            else:np.testing.assert_array_equal(targets,data['target'])
            np.testing.assert_array_equal(data['off'],data['off_shuffle'])
            recomputed={}
            for condition in ['native','off','shuffle','off_shuffle']:
                errors=np.linalg.norm(data[condition].astype(float)-data['target'],axis=1)/np.sqrt(2)
                recomputed[condition]=float(errors.mean())
                max_discrepancy=max(max_discrepancy,abs(recomputed[condition]-r[condition+'_error']),float(np.max(np.abs(errors-data[condition+'_errors']))))
            for label,condition in [('primary_gain','off'),('secondary_gain','shuffle')]:
                assert abs(recomputed[condition]-recomputed['native']-r[label])<1e-6
        rows.append(r)
    assert max_discrepancy<1e-6
    summary={}
    for key in ['native_error','off_error','shuffle_error','primary_gain','secondary_gain']:
        values=[r[key] for r in rows]
        summary[key]=dict(**bootstrap(values,10000,4000001,20),sd=float(np.std(values,ddof=1)))
    decision=decisions([r['primary_gain'] for r in rows],[r['secondary_gain'] for r in rows])
    save_json(root/'summary.json',summary);save_json(root/'decisions.json',decision)
    write_csv(root/'seed_metrics.csv',[{k:v for k,v in r.items() if k!='script_hashes'} for r in rows])
    write_csv(root/'summary.csv',[dict(metric=k,**v) for k,v in summary.items()])
    verification=dict(status='passed',seeds=20,test_cases_per_seed=4096,training_budget=24000,
        mean_readout_negative_control='20/20 off versus off-shuffle predictions exactly identical',
        maximum_error_recalculation_difference=max_discrepancy,checkpoints_unchanged=True,
        source_hash=m['source_hash'],test_hash=access['test_hash'],new_seeds=SEEDS,
        development_seeds_pooled=False,interpretation='Independent new-seed/new-test confirmation of a fixed protocol; not independent software implementation or distribution shift validation')
    save_json(root/'verification.json',verification)
    plots(root,rows,summary);report(root,rows,summary,decision)
    print(json.dumps(dict(summary=summary,decisions=decision),indent=2),flush=True)
    return summary,decision

def plots(root,rows,summary):
    out=Path(root)/'figures';out.mkdir(exist_ok=True)
    fig,axes=plt.subplots(1,2,figsize=(12,4.8),constrained_layout=True)
    for r in rows:axes[0].plot([0,1,2],[r[k] for k in ['native_error','off_error','shuffle_error']],color='gray',alpha=.3,lw=.7)
    means=[summary[k]['mean'] for k in ['native_error','off_error','shuffle_error']]
    axes[0].plot([0,1,2],means,'o-',color='#2878b5',lw=2,label='20-seed mean')
    base=json.loads((Path(root)/'baselines.json').read_text())
    axes[0].axhline(base['center'],color='black',ls=':',label='Center');axes[0].axhline(base['diffusion'],color='green',ls=':',label='Fixed diffusion')
    axes[0].set_xticks([0,1,2],['Native','Communication off','Shuffled neighbors']);axes[0].set_ylabel('Normalized localization error');axes[0].legend(fontsize=8)
    for i,key in enumerate(['primary_gain','secondary_gain']):
        s=summary[key];axes[1].errorbar(i,s['mean'],yerr=[[s['mean']-s['low']],[s['high']-s['mean']]],fmt='o',capsize=5,color=['#2878b5','#d35f24'][i])
        axes[1].scatter(np.full(20,i)+np.linspace(-.07,.07,20),[r[key] for r in rows],s=12,alpha=.35,color=['#2878b5','#d35f24'][i])
    axes[1].axhline(0,color='gray',lw=.8);axes[1].set_xticks([0,1],['Primary: off − native','Secondary: shuffled − native']);axes[1].set_ylabel('Increase in normalized error')
    fig._paper_caption='Twenty prespecified new training seeds, lambda=.5, rho=.2, L32, 24k updates; 4096 previously unseen common test cases. (a) Paired errors with descriptive center/diffusion references. (b) Seed-level effects and pointwise mean bootstrap 95% CIs; confirmatory decisions use the separately reported fixed-sequence sign tests.'
    caption=remove_titles(fig)
    for ext in ['png','pdf']:fig.savefig(out/f'confirmation.{ext}',dpi=170)
    plt.close(fig);save_json(out/'captions.json',dict(confirmation=caption))

def report(root,rows,summary,decision):
    root=Path(root);m=json.loads((root/'manifest.json').read_text())
    lines=['# 新种子通信依赖确认','','## Material Passport','','状态：ANALYZED。20个事前固定的新种子1000–1019，新的验证/测试集；全部λ=.5、24k预算。旧种子不合并。此处确认的是固定协议的通信依赖，不是结构—智能相变。','',
        '## 预定样本量','','规划正向概率.8、双侧精确符号检验alpha=.05、功效目标.8，选择20种子；正向功效.804208，无平局时需要至少15/20正向。整批完成后统一访问新测试集，没有按显著性停止。','',
        '## 效应与确认性检验','','|比较|平均误差增加 [95% bootstrap CI]|正/负/平|双侧符号p|预定方向拒绝|','|---|---|---:|---:|---|']
    for key,label,dkey in [('primary_gain','关闭通信−原生','primary'),('secondary_gain','打乱邻接−原生','secondary')]:
        s=summary[key];d=decision[dkey]
        lines.append(f"|{label}|{s['mean']:.6f} [{s['low']:.6f}, {s['high']:.6f}]|{d['wins']}/{d['losses']}/{d['ties']}|{d['p_two_sided']:.8g}|{d['reject_in_predicted_direction']}|")
    lines+=['',f"次要检验的确认性检验条件是否满足：{decision['secondary']['test_gate_open']}。该项仅在主要检验按预定方向拒绝后进入固定顺序检验；否则p值仅供描述。",'',
        '符号检验针对非平局差值的正向概率；bootstrap区间针对种子平均差，二者估计对象不同。区间条件于同一4096例测试集，不把测试例或两个干预当独立训练复制。','',
        '## 定位误差','','|条件|20种子平均误差|种子标准差|','|---|---:|---:|']
    for key in ['native_error','off_error','shuffle_error']:
        s=summary[key];lines.append(f"|{key}|{s['mean']:.6f}|{s['sd']:.6f}|")
    base=json.loads((root/'baselines.json').read_text());lines+=['',f"描述性基准：中心 {base['center']:.6f}；固定扩散λ=1 {base['diffusion']:.6f}。本轮不对这两个额外比较作确认性显著判断。",'',
        '## 结论边界','',
        '若主要检验通过，支持在该架构、训练协议、同分布新测试集与新训练种子下，关闭通信更常损害已学定位功能。若次要检验也通过，支持对原邻接方式的敏感性。',
        '干预改变了训练时动态，仍有分布变化；不是对重新训练后的其他图拓扑的优劣判决。固定24k是预定协议而非收敛保证。没有确认结构指标的机制特异性，也没有局部学习或热力学相变证据。','',
        '## 完整性与偏差核对','',
        '20个新种子全部保留，80项推理条件完成；关闭通信的两种拓扑在全部种子上逐元素一致。参数/缓冲区冻结，检查点不变，逐例预测误差重算通过。manifest.json记录代码、配置和时间；test_access.json证明测试读取发生在全部训练核验之后。',
        '11/11偏差项核对：单一训练条件不混合不同预算；种子为推断单位；未按结果筛种子；不依中介/拟合选择；连续误差保留基准含义；不选择极端旧种子；失败不能删除；两项检验按固定顺序控制而不搜索lambda；样本量和停止规则事前冻结；干预效应限定于固定模型；不从结构相关推因果方向。','',
        '所有论文图无总标题和子图标题，图注独立保存。','']
    (root/'REPORT.md').write_text('\n'.join(lines))

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--input',default='results/communication_confirmation');a=p.parse_args();analyze(Path(a.input))


==> anc/rci_supplement/evidence/training/original_source/scripts/check_learning.py <==
#!/usr/bin/env python3
"""Staged, resumable learning check. Budget decisions use validation only."""
import argparse
import copy
import csv
import hashlib
import json
import os
from pathlib import Path
import sys
import time
from concurrent.futures import ProcessPoolExecutor
sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
import numpy as np
import torch
from rci.config import load
from rci.env import from_config
from rci.baselines import build
from rci.metrics import localization_errors
from rci.train import predict, source_hash
from rci.utils import seed_all, save_json, write_csv, fingerprint, tensor_hash
from rci.analysis import bootstrap


def implementation_hash():
    return hashlib.sha256((source_hash() + Path(__file__).read_text()).encode()).hexdigest()


def name(lam, seed):
    return f"cellular_lambda{lam:g}_seed{seed}"


def train_job(cfg, root, lam, seed, until):
    run = Path(root) / "runs" / name(lam, seed)
    run.mkdir(parents=True, exist_ok=True)
    seed_all(seed, cfg["threads"])
    env = from_config(cfg, cfg["rhos"][0])
    validation = env.fixed(cfg["val_size"], cfg["val_seed"])
    model = build(cfg, lam, "cellular", seed).to(cfg["device"])
    optimizer = torch.optim.Adam(model.parameters(), lr=cfg["lr"])
    generator = torch.Generator().manual_seed(1000000007 + seed)
    path = run / "training_state.pt"
    step, best_step = 0, 0
    history = []
    best_score = float("inf")
    best_state = copy.deepcopy(model.state_dict())
    elapsed = 0.0
    if path.exists():
        state = torch.load(path, map_location=cfg["device"], weights_only=True)
        if state["source_hash"] != implementation_hash() or state["config_hash"] != fingerprint(cfg):
            raise ValueError(f"Resume provenance mismatch: {path}")
        model.load_state_dict(state["model"])
        optimizer.load_state_dict(state["optimizer"])
        generator.set_state(state["generator"].cpu())
        step, best_step = state["step"], state["best_step"]
        best_state, best_score = state["best_model"], state["best_score"]
        history, elapsed = state["history"], state["elapsed_seconds"]
    if step >= until:
        return dict(coupling=lam, seed=seed, step=step, best_validation=best_score, best_step=best_step)
    if not history:
        p, _ = predict(model, validation, cfg)
        history.append(dict(step=0, train_mse=None,
                            val_error=float(localization_errors(p, validation["target"]).mean())))
    start = time.monotonic()
    for update in range(step + 1, until + 1):
        if time.monotonic() - start > cfg["timeout_seconds"]:
            raise TimeoutError(f"Training timeout: {run}")
        model.train()
        batch = env.sample(cfg["batch_size"], generator)
        batch = {k: v.to(cfg["device"]) for k, v in batch.items()}
        optimizer.zero_grad(set_to_none=True)
        prediction, _ = model(batch)
        loss = (prediction - batch["target"]).square().mean()
        if not torch.isfinite(loss):
            raise FloatingPointError(f"Nonfinite loss: {run}, {update}")
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), 1.0)
        optimizer.step()
        if update % cfg["val_every"] == 0 or update == until:
            p, _ = predict(model, validation, cfg)
            score = float(localization_errors(p, validation["target"]).mean())
            history.append(dict(step=update, train_mse=float(loss.detach()), val_error=score))
            if score < best_score:
                best_score, best_step = score, update
                best_state = copy.deepcopy(model.state_dict())
            write_csv(run / "history.csv", history)
            state = dict(model=model.state_dict(), optimizer=optimizer.state_dict(), generator=generator.get_state(),
                         step=update, best_model=best_state, best_score=best_score, best_step=best_step,
                         history=history, config=cfg, config_hash=fingerprint(cfg), source_hash=implementation_hash(),
                         coupling=lam, seed=seed, elapsed_seconds=elapsed+time.monotonic()-start)
            temporary = run / "training_state.tmp"
            torch.save(state, temporary)
            temporary.replace(path)
            save_json(run / "progress.json", {k: state[k] for k in ["step", "best_score", "best_step", "elapsed_seconds", "source_hash"]})
            print(f"lambda={lam:g} seed={seed} step={update} val={score:.5f} best={best_score:.5f}", flush=True)
    return dict(coupling=lam, seed=seed, step=until, best_validation=best_score, best_step=best_step)


def evaluate(cfg, root, final_budget):
    root = Path(root)
    source = implementation_hash()
    # Validate all completed budgets before accessing the final held-out test set.
    for lam in cfg["lambdas"]:
        for seed in cfg["seeds"]:
            state = torch.load(root / "runs" / name(lam, seed) / "training_state.pt", weights_only=True)
            if state["step"] != final_budget or state["source_hash"] != source:
                raise ValueError("All conditions must finish the same frozen budget with identical source")
    save_json(root / "final_budget.json", dict(updates=final_budget, training_examples=final_budget*cfg["batch_size"],
        selection="budget and checkpoints selected using validation only; test accessed after this file is written"))
    seed_all(0, cfg["threads"])
    env = from_config(cfg, cfg["rhos"][0])
    val = env.fixed(cfg["val_size"], cfg["val_seed"])
    test = env.fixed(cfg["test_size"], cfg["test_seed"])
    center_prediction = torch.full_like(test["target"], 0.5)
    center_errors = localization_errors(center_prediction, test["target"]).numpy()
    center_val = float(localization_errors(torch.full_like(val["target"], 0.5), val["target"]).mean())
    baseline_rows = [dict(method="center", coupling=None, val_error=center_val,
                          test_error=float(center_errors.mean()))]
    candidates = []
    for lam in (0.0, 0.5, 1.0):
        model = build(cfg, lam, "diffusion", 0).to(cfg["device"])
        vp, _ = predict(model, val, cfg)
        candidates.append((float(localization_errors(vp, val["target"]).mean()), lam, model))
    _, best_lam, _ = min(candidates, key=lambda item: item[0])
    diffusion_errors = {}
    for score, lam, model in candidates:
        p, _ = predict(model, test, cfg)
        err = localization_errors(p, test["target"]).numpy()
        diffusion_errors[lam] = err
        baseline_rows.append(dict(method="diffusion", coupling=lam, val_error=score,
                                  test_error=float(err.mean()), selected=lam == best_lam))
    best_diffusion = diffusion_errors[best_lam]
    write_csv(root / "baselines.csv", baseline_rows)
    np.savez_compressed(root / "test_reference.npz", target=test["target"].numpy(),
                        center_error=center_errors, diffusion_error=best_diffusion)
    rows = []
    for lam in cfg["lambdas"]:
        for seed in cfg["seeds"]:
            run = root / "runs" / name(lam, seed)
            ckpt = torch.load(run / "training_state.pt", weights_only=True)
            model = build(cfg, lam, "cellular", seed).to(cfg["device"])
            model.load_state_dict(ckpt["best_model"])
            p, _ = predict(model, test, cfg)
            errors = localization_errors(p, test["target"]).numpy()
            pred, target = p.numpy(), test["target"].numpy()
            row = dict(coupling=lam, seed=seed, updates=final_budget, best_step=ckpt["best_step"],
                       val_error=ckpt["best_score"], test_error=float(errors.mean()),
                       gain_vs_center=float((center_errors-errors).mean()),
                       gain_vs_diffusion=float((best_diffusion-errors).mean()),
                       relative_gain_vs_center=float((center_errors.mean()-errors.mean())/center_errors.mean()),
                       prediction_std_x=float(pred[:,0].std()), prediction_std_y=float(pred[:,1].std()),
                       prediction_target_r_x=float(np.corrcoef(pred[:,0], target[:,0])[0,1]),
                       prediction_target_r_y=float(np.corrcoef(pred[:,1], target[:,1])[0,1]))
            rows.append(row)
            write_csv(run / "test_predictions.csv", [dict(index=i, target_x=target[i,0], target_y=target[i,1],
                predicted_x=pred[i,0], predicted_y=pred[i,1], error=errors[i]) for i in range(len(errors))])
            save_json(run / "result.json", row)
            torch.save(dict(state_dict=ckpt["best_model"], config=cfg,
                            condition=dict(L=cfg["L"],rho=cfg["rhos"][0],coupling=lam,seed=seed,variant="cellular"),
                            best_step=ckpt["best_step"], validation_score=ckpt["best_score"]), run / "checkpoint.pt")
    independent = {r["seed"]:r for r in rows if r["coupling"] == 0}
    for r in rows:
        r["G_CI"] = independent[r["seed"]]["test_error"]-r["test_error"]
    write_csv(root / "seed_metrics.csv", rows)
    summary = []
    for lam in cfg["lambdas"]:
        group = [r for r in rows if r["coupling"] == lam]
        out = dict(coupling=lam, n_seeds=len(group))
        for metric in ("test_error", "gain_vs_center", "gain_vs_diffusion", "relative_gain_vs_center", "G_CI"):
            values = [r[metric] for r in group]
            out.update({metric+"_"+k:v for k,v in bootstrap(values,10000,4000001,5).items()})
        out["all_seeds_beat_center"] = all(r["gain_vs_center"]>0 for r in group)
        out["all_seeds_beat_diffusion"] = all(r["gain_vs_diffusion"]>0 for r in group)
        summary.append(out)
    save_json(root / "summary.json", summary)
    write_csv(root / "summary.csv", summary)
    save_json(root / "provenance.json", dict(source_hash=source, config_hash=fingerprint(cfg),
        validation_hash=tensor_hash(val), test_hash=tensor_hash(test), selected_diffusion_lambda=best_lam,
        bootstrap="10000 paired training-seed resamples, percentile pointwise 95% CIs; conditional on this test set",
        final_budget=final_budget, torch=torch.__version__, numpy=np.__version__))
    print(json.dumps(summary, indent=2), flush=True)


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--config", required=True)
    p.add_argument("--output", required=True)
    p.add_argument("--mode", choices=["train","evaluate"], default="train")
    p.add_argument("--until", type=int, default=2000)
    p.add_argument("--seeds", type=int, nargs="+")
    p.add_argument("--workers", type=int, default=2)
    a = p.parse_args()
    cfg = load(a.config)
    root = Path(a.output)
    root.mkdir(parents=True,exist_ok=True)
    stored = root / "config.json"
    if stored.exists() and json.loads(stored.read_text()) != cfg:
        raise ValueError("Configuration changed; use a new directory")
    save_json(stored,cfg)
    if a.mode == "evaluate":
        evaluate(cfg,root,a.until)
        return
    seeds = a.seeds if a.seeds is not None else cfg["seeds"]
    if not set(seeds)<=set(cfg["seeds"]):
        raise ValueError("Unknown training seed")
    jobs = [(cfg,str(root),lam,seed,a.until) for seed in seeds for lam in cfg["lambdas"]]
    with ProcessPoolExecutor(max_workers=a.workers) as pool:
        futures = [pool.submit(train_job,*job) for job in jobs]
        for future in futures:
            print(future.result(),flush=True)


if __name__ == "__main__":
    main()


==> anc/rci_supplement/evidence/training/original_source/scripts/confirm_communication.py <==
#!/usr/bin/env python3
"""Fixed-sample, new-seed confirmation of inference communication dependence."""
import argparse,copy,json,math,time
from datetime import datetime,timezone
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor
import numpy as np
import torch
from check_learning import train_job,implementation_hash,name
from fixed_weight_check import sha,model_hash,set_communication
from rci.env import from_config
from rci.model import CellularModel
from rci.baselines import Diffusion
from rci.train import predict
from rci.metrics import localization_errors
from rci.utils import save_json,write_csv,fingerprint,seed_all,tensor_hash

SEEDS=list(range(1000,1020))
VAL_SEED=170000003
TEST_SEED=190000003
BUDGET=24000

def sign_power(n,win_probability=.8,alpha=.05):
    cutoff=next((k for k in range(n//2+1,n+1) if 2*sum(math.comb(n,j) for j in range(k,n+1))/2**n<=alpha),None)
    power=sum(math.comb(n,j)*win_probability**j*(1-win_probability)**(n-j) for j in range(cutoff,n+1)) if cutoff is not None else 0.
    return dict(n=n,cutoff=cutoff,positive_direction_power=power,assumed_win_probability=win_probability,alpha=alpha)

def frozen_hashes():
    here=Path(__file__).parent
    return {p.name:sha(p) for p in [Path(__file__),here/'analyze_communication_confirmation.py',here/'paper_style.py']}

def prepare(root):
    root=Path(root);root.mkdir(parents=True,exist_ok=True)
    cfg=json.loads(Path('results/learning_check/config.json').read_text())
    cfg.update(lambdas=[.5],seeds=SEEDS,variants=['cellular'],train_steps=BUDGET,
               val_seed=VAL_SEED,test_seed=TEST_SEED,test_size=4096,timeout_seconds=14400)
    plans=[sign_power(n) for n in range(5,41)];chosen=next(p for p in plans if p['positive_direction_power']>=.8)
    assert chosen['n']==len(SEEDS)
    manifest=dict(config=cfg,config_hash=fingerprint(cfg),source_hash=implementation_hash(),script_hashes=frozen_hashes(),
        power_plan=chosen,sample_size_search=plans,primary='off_error_minus_native_error',
        secondary='shuffled_error_minus_native_error',testing='two-sided exact sign tests, alpha=.05, fixed sequence primary then secondary; positive-direction rejection required',
        ties='exclude exact/tolerance ties from sign-test n, retain in mean and bootstrap; tolerance=1e-12',
        stopping='exactly 20 predefined seeds, 24000 updates each; no interim testing or sample-size adaptation',
        inference='new training seeds and untouched test set; conditional on this test set, architecture, budget and rho',
        test_access_policy='generate/read test only after all 20 checkpoint identities and 24k budgets validate')
    path=root/'manifest.json'
    if path.exists():
        old=json.loads(path.read_text());old.pop('frozen_at_utc')
        if old!=manifest:raise ValueError('Frozen confirmation protocol/code changed')
    else:
        manifest['frozen_at_utc']=datetime.now(timezone.utc).isoformat()
        save_json(path,manifest);save_json(root/'config.json',cfg)
    return json.loads(path.read_text())

def status(root,stage,state):save_json(Path(root)/'status.json',dict(stage=stage,status=state,time_unix=time.time()))

def train_one(args):
    cfg,root,seed=args
    return train_job(cfg,root,.5,seed,BUDGET)

def validate_all_training(root,m):
    records=[]
    for seed in SEEDS:
        path=Path(root)/'runs'/name(.5,seed)/'training_state.pt'
        s=torch.load(path,map_location='cpu',weights_only=True)
        assert s['step']==BUDGET and s['seed']==seed and s['coupling']==.5
        assert s['source_hash']==m['source_hash'] and s['config_hash']==m['config_hash']
        assert s['config']==m['config']
        records.append(dict(seed=seed,path=str(path.resolve()),sha256=sha(path),best_step=s['best_step']))
    save_json(Path(root)/'all_training_complete.json',dict(runs=20,budget=BUDGET,checkpoints=records,validated_at_utc=datetime.now(timezone.utc).isoformat()))
    return records

@torch.no_grad()
def evaluate_one(args):
    root,m,record=args;root=Path(root);cfg=m['config'];seed=record['seed'];folder=root/'evaluation'/f'seed{seed}';folder.mkdir(parents=True,exist_ok=True)
    if (folder/'result.json').exists():
        old=json.loads((folder/'result.json').read_text())
        assert old['checkpoint_sha256']==record['sha256'] and old['script_hashes']==m['script_hashes']
        return seed
    seed_all(seed,1);env=from_config(cfg,.2);test=env.fixed(cfg['test_size'],TEST_SEED)
    checkpoint=Path(record['path']);assert sha(checkpoint)==record['sha256']
    state=torch.load(checkpoint,map_location='cpu',weights_only=True)
    model=CellularModel(cfg,.5,seed=seed);model.load_state_dict(state['best_model']);model.eval().requires_grad_(False)
    weights=model_hash(model);predictions={};errors={}
    for condition,coupling,topology in [('native',.5,'cellular'),('off',0,'cellular'),('shuffle',.5,'permuted'),('off_shuffle',0,'permuted')]:
        set_communication(model,coupling,topology);pred,_=predict(model,test,cfg)
        predictions[condition]=pred.numpy();errors[condition]=localization_errors(pred,test['target']).numpy()
        assert model_hash(model)==weights
    np.testing.assert_array_equal(predictions['off'],predictions['off_shuffle'])
    row=dict(seed=seed,best_step=state['best_step'],budget=BUDGET,test_hash=tensor_hash(test),
        checkpoint_sha256=record['sha256'],source_hash=m['source_hash'],script_hashes=m['script_hashes'],frozen_weights_hash=weights,
        **{k+'_error':float(v.mean()) for k,v in errors.items()})
    row['primary_gain']=float((errors['off']-errors['native']).astype(float).mean())
    row['secondary_gain']=float((errors['shuffle']-errors['native']).astype(float).mean())
    np.savez_compressed(folder/'predictions.npz',target=test['target'].numpy(),**predictions,**{k+'_errors':v for k,v in errors.items()})
    assert sha(checkpoint)==record['sha256'];save_json(folder/'result.json',row)
    return seed

def evaluate(root,m,workers):
    records=validate_all_training(root,m)
    # Test data is first generated here, after every frozen training budget is verified.
    cfg=m['config'];seed_all(0,1);env=from_config(cfg,.2)
    test=env.fixed(cfg['test_size'],TEST_SEED);val=env.fixed(cfg['val_size'],VAL_SEED)
    save_json(Path(root)/'test_access.json',dict(first_generation_stage='after_all_training_complete',
        accessed_at_utc=datetime.now(timezone.utc).isoformat(),test_hash=tensor_hash(test),validation_hash=tensor_hash(val),n=4096))
    center=localization_errors(torch.full_like(test['target'],.5),test['target'])
    with torch.no_grad():
        dp,_=predict(Diffusion(cfg,1),test,cfg);diff=localization_errors(dp,test['target'])
    save_json(Path(root)/'baselines.json',dict(center=float(center.mean()),diffusion=float(diff.mean()),diffusion_lambda=1,
        selection='lambda=1 fixed from prior development; descriptive references, not additional confirmatory tests'))
    with ProcessPoolExecutor(max_workers=workers) as pool:
        for seed in pool.map(evaluate_one,[(str(root),m,r) for r in records]):print('Evaluated',seed,flush=True)
    save_json(Path(root)/'all_evaluation_complete.json',dict(seeds=20,conditions_per_seed=4))

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--output',default='results/communication_confirmation');p.add_argument('--workers',type=int,default=8);p.add_argument('--prepare-only',action='store_true');a=p.parse_args();root=Path(a.output)
    m=prepare(root)
    if not a.prepare_only:
        try:
            status(root,'training','running')
            with ProcessPoolExecutor(max_workers=a.workers) as pool:
                for r in pool.map(train_one,[(m['config'],str(root),s) for s in SEEDS]):print(r,flush=True)
            status(root,'evaluation','running');evaluate(root,m,a.workers)
            status(root,'analysis','running')
            from analyze_communication_confirmation import analyze
            analyze(root)
            status(root,'all','complete')
        except Exception:
            status(root,'pipeline','failed');raise


==> anc/rci_supplement/evidence/training/original_source/scripts/fixed_weight_check.py <==
#!/usr/bin/env python3
"""Frozen-parameter communication intervention; no optimizer or training."""
import argparse
from concurrent.futures import ProcessPoolExecutor
import hashlib
import json
from pathlib import Path
import numpy as np
import torch
from check_learning import implementation_hash
from rci.model import CellularModel
from rci.env import from_config
from rci.train import predict
from rci.metrics import localization_errors, pca_reference, structural_metrics
from rci.utils import seed_all, save_json, write_csv, fingerprint, tensor_hash

GRID = [0, .05, .1, .2, .25, .5, .75, 1]
SEEDS = [0, 4, 8, 12, 16]

def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()

def model_hash(model):
    h = hashlib.sha256()
    for k, v in sorted(model.state_dict().items()):
        h.update(k.encode()); h.update(v.detach().cpu().contiguous().numpy().tobytes())
    return h.hexdigest()

def set_communication(model, coupling, topology):
    if not 0 <= coupling <= 1 or topology not in ('cellular', 'permuted'):
        raise ValueError('Invalid communication intervention')
    model.coupling = coupling
    model.variant = topology
    model.eval().requires_grad_(False)

def prepare(root, source):
    root, source = Path(root), Path(source)
    root.mkdir(parents=True, exist_ok=True)
    old = json.loads((source/'scan_manifest.json').read_text())
    jobs = []
    for r in old['trained_runs']:
        if r['variant'] != 'cellular':
            continue
        for budget in [12000, 24000]:
            state = Path(r['root'])/'runs'/f"cellular_lambda{r['coupling']:g}_seed{r['seed']}"/f'training_state_{budget}.pt'
            previous = source/'evaluation'/f"cellular_lambda{r['coupling']:g}_seed{r['seed']}_budget{budget}"
            jobs.append(dict(seed=r['seed'], train_lambda=r['coupling'], budget=budget,
                config=r['config'], checkpoint=str(state.resolve()), checkpoint_sha256=sha(state),
                previous=str(previous.resolve())))
    assert len(jobs) == 50
    manifest = dict(source_hash=implementation_hash(), runner_hash=sha(__file__),
                    grid=GRID, seeds=SEEDS, jobs=jobs, conditions=450, optimizer_updates=0)
    path = root/'manifest.json'
    if path.exists():
        if json.loads(path.read_text()) != manifest:
            raise ValueError('Manifest/source changed; preserve prior run and use a new directory')
    else:
        save_json(path, manifest)
    return manifest

@torch.no_grad()
def evaluate_job(args):
    job, root, manifest = args
    root = Path(root)
    name = f"budget{job['budget']}_train{job['train_lambda']:g}_seed{job['seed']}"
    folder = root/'runs'/name
    folder.mkdir(parents=True, exist_ok=True)
    identity = fingerprint(job)
    if (folder/'complete.json').exists():
        done = json.loads((folder/'complete.json').read_text())
        if done['runner_hash'] != manifest['runner_hash'] or done['job_hash'] != identity:
            raise ValueError('Incompatible completed job')
        return name
    cfg = job['config']; seed_all(job['seed'], cfg['threads'])
    assert sha(job['checkpoint']) == job['checkpoint_sha256']
    state = torch.load(job['checkpoint'], map_location='cpu', weights_only=True)
    assert state['step'] == job['budget'] and state['seed'] == job['seed']
    assert state['coupling'] == job['train_lambda'] and state['source_hash'] == implementation_hash()
    assert state['config_hash'] == fingerprint(cfg)
    model = CellularModel(cfg, job['train_lambda'], seed=job['seed'])
    model.load_state_dict(state['best_model']); model.eval().requires_grad_(False)
    before = model_hash(model)
    env = from_config(cfg, .2)
    val = env.fixed(cfg['val_size'], cfg['val_seed'])
    test = env.fixed(cfg['test_size'], cfg['test_seed'])
    val_hash, test_hash = tensor_hash(val), tensor_hash(test)
    native_pred, native_latent = predict(model, test, cfg, cfg['structural_samples'])
    _, native_val = predict(model, val, cfg, cfg['structural_samples'])
    native_ref = pca_reference(native_val)
    previous = json.loads((Path(job['previous'])/'result.json').read_text())
    assert previous['test_hash'] == test_hash and previous['validation_hash'] == val_hash
    assert previous['source_hash'] == implementation_hash()
    with np.load(Path(job['previous'])/'diagnostics.npz') as old:
        difference = float(np.max(np.abs(native_pred.numpy()-old['predictions'])))
    assert difference < 1e-7, 'Native predictions did not reproduce'
    rows, curves, preds, maps = [], [], [], []
    conditions = [('cellular', l) for l in GRID] + [('permuted', job['train_lambda'])]
    for topology, coupling in conditions:
        set_communication(model, coupling, topology)
        if topology == 'cellular' and coupling == job['train_lambda']:
            pred, latent, vl = native_pred, native_latent, native_val
        else:
            pred, latent = predict(model, test, cfg, cfg['structural_samples'])
            _, vl = predict(model, val, cfg, cfg['structural_samples'])
        metrics, curve, pcs = structural_metrics(latent, pca_reference(vl))
        fixed_metrics, _, _ = structural_metrics(latent, native_ref)
        error = float(localization_errors(pred, test['target']).mean())
        row = dict(budget=job['budget'], train_lambda=job['train_lambda'], seed=job['seed'],
            eval_lambda=coupling, topology=topology, normalized_error=error,
            R_long_native_reference=fixed_metrics['R_long'],
            source_hash=manifest['source_hash'], runner_hash=manifest['runner_hash'],
            checkpoint_sha256=job['checkpoint_sha256'], validation_hash=val_hash, test_hash=test_hash,
            **metrics)
        rows.append(row); preds.append(pred.numpy()); maps.append(pcs[0,:,:,0])
        curves.extend([dict(topology=topology, eval_lambda=coupling, **c) for c in curve])
        assert model_hash(model) == before, 'Weights/buffers changed during intervention'
    # lambda=0 topology invariance is a numerical negative control.
    if job['train_lambda'] == 0:
        np.testing.assert_array_equal(preds[0], preds[-1])
    assert sha(job['checkpoint']) == job['checkpoint_sha256']
    save_json(folder/'results.json', rows); write_csv(folder/'correlations.csv', curves)
    np.savez_compressed(folder/'predictions.npz', predictions=np.stack(preds),
                        targets=test['target'].numpy(), pc1=np.stack(maps))
    save_json(folder/'complete.json', dict(job_hash=identity, runner_hash=manifest['runner_hash'],
        frozen_state_hash=before, native_prediction_max_difference=difference,
        checkpoint_unchanged=True, parameters_require_grad=False, optimizer_updates=0, conditions=len(rows)))
    return name

if __name__ == '__main__':
    parser=argparse.ArgumentParser()
    parser.add_argument('--output',default='results/fixed_weight_check')
    parser.add_argument('--source',default='results/budget24k_scan')
    parser.add_argument('--workers',type=int,default=8)
    parser.add_argument('--prepare-only',action='store_true')
    a=parser.parse_args(); manifest=prepare(a.output,a.source)
    if not a.prepare_only:
        save_json(Path(a.output)/'status.json',dict(stage='evaluation',status='running',conditions=450))
        with ProcessPoolExecutor(max_workers=a.workers) as pool:
            for name in pool.map(evaluate_job,[(j,a.output,manifest) for j in manifest['jobs']]):
                print(name,flush=True)
        save_json(Path(a.output)/'status.json',dict(stage='evaluation',status='complete',conditions=450))


==> anc/rci_supplement/evidence/training/original_source/scripts/paper_style.py <==
"""Title-free paper exports with separate captions; no raster editing."""
import string

def remove_titles(fig):
    if hasattr(fig,'_paper_caption_record'):
        return fig._paper_caption_record
    record=dict(figure=fig._suptitle.get_text() if fig._suptitle else getattr(fig,'_paper_caption',''),panels=[])
    if fig._suptitle is not None:
        fig._suptitle.remove();fig._suptitle=None
    axes=[a for a in fig.axes if a.get_label()!='<colorbar>']
    for i,ax in enumerate(axes):
        descriptions=[ax.get_title(loc=loc) for loc in ['left','center','right']]
        label=string.ascii_lowercase[i]
        record['panels'].append(dict(label=label,description='; '.join(t for t in descriptions if t),xlabel=ax.get_xlabel(),ylabel=ax.get_ylabel()))
        if len(axes)>1:ax.text(-.06,1.015,label,transform=ax.transAxes,fontweight='bold',fontsize=10,va='bottom')
    for ax in fig.axes:
        for loc in ['left','center','right']:ax.set_title('',loc=loc)
    assert all(not a.get_title(loc=loc) for a in fig.axes for loc in ['left','center','right'])
    fig._paper_caption_record=record
    return record


==> anc/rci_supplement/evidence/training/runs/seed_1000/history.csv <==
step,train_mse,val_error
0,,0.2689675986766815
100,0.08531926572322845,0.2648945152759552
200,0.048070717602968216,0.2651619613170624
300,0.09428179264068604,0.26516035199165344
400,0.09882758557796478,0.2663228213787079
500,0.04860615357756615,0.26514503359794617
600,0.08901968598365784,0.26495179533958435
700,0.08260464668273926,0.2660224437713623
800,0.0800325870513916,0.2645449638366699
900,0.09005458652973175,0.26585572957992554
1000,0.10848969966173172,0.26565465331077576
1100,0.0757674127817154,0.26482054591178894
1200,0.07309649884700775,0.26664790511131287
1300,0.06572400033473969,0.26480427384376526
1400,0.07463531196117401,0.26545071601867676
1500,0.06258004158735275,0.26595333218574524
1600,0.08105428516864777,0.2646786570549011
1700,0.09665430337190628,0.2654479742050171
1800,0.07649748027324677,0.2655506432056427
1900,0.08299992978572845,0.2619379460811615
2000,0.045402925461530685,0.25306200981140137
2100,0.06530670821666718,0.26444894075393677
2200,0.09726332873106003,0.2644781470298767
2300,0.08851927518844604,0.2644253373146057
2400,0.09287765622138977,0.2591748833656311
2500,0.06303463131189346,0.2467099279165268
2600,0.07280083745718002,0.2483735978603363
2700,0.09387372434139252,0.2478330433368683
2800,0.09198018163442612,0.24362076818943024
2900,0.06887169182300568,0.24169525504112244
3000,0.07357507944107056,0.23906837403774261
3100,0.0796019583940506,0.2401808202266693
3200,0.08660870045423508,0.23625269532203674
3300,0.05601516366004944,0.23476232588291168
3400,0.0499488040804863,0.23142848908901215
3500,0.06613388657569885,0.22533583641052246
3600,0.053242191672325134,0.21254989504814148
3700,0.07327598333358765,0.21052299439907074
3800,0.10103679448366165,0.20231634378433228
3900,0.048938192427158356,0.20647844672203064
4000,0.047102443873882294,0.19239851832389832
4100,0.06420976668596268,0.2072819322347641
4200,0.03018960915505886,0.19181901216506958
4300,0.06861389428377151,0.18630923330783844
4400,0.03955511003732681,0.18019415438175201
4500,0.051484763622283936,0.18692797422409058
4600,0.0395984910428524,0.1860811859369278
4700,0.06425466388463974,0.1753542423248291
4800,0.04485654458403587,0.1889391988515854
4900,0.05304139852523804,0.17541125416755676
5000,0.03270248696208,0.16826796531677246
5100,0.049737680703401566,0.174285888671875
5200,0.03308716043829918,0.16486001014709473
5300,0.03719884902238846,0.15990516543388367
5400,0.03284608572721481,0.15948106348514557
5500,0.04321548342704773,0.16697460412979126
5600,0.04132949560880661,0.1618744432926178
5700,0.052469611167907715,0.16551005840301514
5800,0.0704730749130249,0.15615278482437134
5900,0.029715610668063164,0.1533835381269455
6000,0.018761053681373596,0.15477055311203003
6100,0.034677810966968536,0.15813367068767548
6200,0.056017711758613586,0.15207073092460632
6300,0.022873565554618835,0.1517748236656189
6400,0.03888704627752304,0.1562347412109375
6500,0.05697010084986687,0.17313611507415771
6600,0.03489213064312935,0.15520630776882172
6700,0.05699196085333824,0.15243151783943176
6800,0.024540606886148453,0.14740538597106934
6900,0.02731587179005146,0.15659970045089722
7000,0.03738012537360191,0.1480688452720642
7100,0.008158179931342602,0.1463325172662735
7200,0.047078993171453476,0.14858756959438324
7300,0.055297814309597015,0.14312215149402618
7400,0.023238809779286385,0.15222665667533875
7500,0.03693866729736328,0.14457382261753082
7600,0.015727180987596512,0.1429809331893921
7700,0.03636515885591507,0.14360639452934265
7800,0.039556533098220825,0.15104562044143677
7900,0.030997132882475853,0.14058242738246918
8000,0.040542058646678925,0.14730015397071838
8100,0.04807800427079201,0.14330172538757324
8200,0.015011942014098167,0.15420016646385193
8300,0.021718529984354973,0.1419527381658554
8400,0.028911888599395752,0.14701467752456665
8500,0.06595863401889801,0.14319494366645813
8600,0.012378856539726257,0.15091273188591003
8700,0.01017881091684103,0.14007903635501862
8800,0.06119288504123688,0.15591469407081604
8900,0.02474057674407959,0.14812162518501282
9000,0.009854860603809357,0.1382145881652832
9100,0.015606005676090717,0.13606417179107666
9200,0.008304440416395664,0.16276322305202484
9300,0.04587820917367935,0.1393030881881714
9400,0.044052693992853165,0.14191260933876038
9500,0.03136127442121506,0.1373172551393509
9600,0.01720169000327587,0.1337241381406784
9700,0.03783188387751579,0.13534817099571228
9800,0.025872210040688515,0.1382727026939392
9900,0.02267599105834961,0.13510039448738098
10000,0.017648298293352127,0.13384473323822021
10100,0.019948996603488922,0.13499391078948975
10200,0.029967812821269035,0.13779044151306152
10300,0.02487533912062645,0.13809028267860413
10400,0.030059034004807472,0.13852179050445557
10500,0.014978691004216671,0.13287292420864105
10600,0.043777450919151306,0.13720594346523285
10700,0.028461137786507607,0.14019829034805298
10800,0.013822194188833237,0.13188436627388
10900,0.020573370158672333,0.1439559906721115
11000,0.035246070474386215,0.1391916275024414
11100,0.018034858629107475,0.14015647768974304
11200,0.02698349393904209,0.13145005702972412
11300,0.039414167404174805,0.1311330497264862
11400,0.03825124725699425,0.136333167552948
11500,0.023409707471728325,0.1341521441936493
11600,0.024555839598178864,0.14175522327423096
11700,0.04528915509581566,0.1333954632282257
11800,0.01694067008793354,0.14084769785404205
11900,0.02064693532884121,0.13571852445602417
12000,0.047711629420518875,0.1323084831237793
12100,0.005388891324400902,0.13204926252365112
12200,0.027720509096980095,0.13037244975566864
12300,0.015550925396382809,0.1336643397808075
12400,0.01315371785312891,0.13423417508602142
12500,0.02223840169608593,0.12917059659957886
12600,0.020380059257149696,0.13358618319034576
12700,0.015795568004250526,0.13175228238105774
12800,0.03568219766020775,0.12867626547813416
12900,0.030541367828845978,0.12849995493888855
13000,0.02871733531355858,0.13266530632972717
13100,0.025622574612498283,0.1274780035018921
13200,0.01238495483994484,0.12835119664669037
13300,0.017316341400146484,0.12741659581661224
13400,0.044769398868083954,0.13390155136585236
13500,0.02437569573521614,0.14176464080810547
13600,0.02503276988863945,0.13480661809444427
13700,0.02370387129485607,0.13831740617752075
13800,0.02728503756225109,0.12746873497962952
13900,0.02933879941701889,0.12804430723190308
14000,0.03341115266084671,0.12740720808506012
14100,0.03965640068054199,0.12851034104824066
14200,0.015543034300208092,0.1456698179244995
14300,0.04459880664944649,0.1239120364189148
14400,0.035382721573114395,0.12560462951660156
14500,0.03210935369133949,0.1300307661294937
14600,0.022752203047275543,0.13319452106952667
14700,0.014891263097524643,0.12979340553283691
14800,0.044146426022052765,0.1345265954732895
14900,0.033087048679590225,0.12445327639579773
15000,0.01833084598183632,0.1328529268503189
15100,0.030171655118465424,0.12603646516799927
15200,0.024276068434119225,0.12817242741584778
15300,0.032206036150455475,0.14452511072158813
15400,0.03582911938428879,0.13215535879135132
15500,0.02032540738582611,0.12395326048135757
15600,0.04257863014936447,0.12356489896774292
15700,0.024453774094581604,0.12409913539886475
15800,0.016564421355724335,0.12590822577476501
15900,0.027796117588877678,0.12758494913578033
16000,0.012683962471783161,0.12381577491760254
16100,0.010566639713943005,0.12724444270133972
16200,0.01475388091057539,0.12985916435718536
16300,0.011956408619880676,0.1251773089170456
16400,0.038027599453926086,0.12290498614311218
16500,0.05084105581045151,0.12424349784851074
16600,0.021081000566482544,0.12400107085704803
16700,0.011833768337965012,0.12544220685958862
16800,0.03166399523615837,0.12505729496479034
16900,0.005328573286533356,0.12529493868350983
17000,0.013700956478714943,0.123491570353508
17100,0.015033883973956108,0.12213321030139923
17200,0.028404265642166138,0.1339162290096283
17300,0.040700819343328476,0.12449916452169418
17400,0.024937089532613754,0.12374690175056458
17500,0.01478755846619606,0.12262098491191864
17600,0.014241928234696388,0.13290023803710938
17700,0.025480275973677635,0.13029958307743073
17800,0.033773716539144516,0.12213483452796936
17900,0.022891532629728317,0.12746407091617584
18000,0.037445321679115295,0.12374702841043472
18100,0.02805827185511589,0.12444409728050232
18200,0.02688140794634819,0.12670233845710754
18300,0.03339789807796478,0.1214195117354393
18400,0.04522205889225006,0.1262245625257492
18500,0.03357288986444473,0.12252440303564072
18600,0.01702815294265747,0.12047518789768219
18700,0.010465430095791817,0.12341281771659851
18800,0.016904491931200027,0.1242363303899765
18900,0.021593667566776276,0.12180522084236145
19000,0.029335424304008484,0.12344895303249359
19100,0.02557295933365822,0.13102957606315613
19200,0.021225452423095703,0.121011883020401
19300,0.030130956321954727,0.1264246255159378
19400,0.029231125488877296,0.13095392286777496
19500,0.009053949266672134,0.12024511396884918
19600,0.030263107270002365,0.12033015489578247
19700,0.01952468603849411,0.11962464451789856
19800,0.025773048400878906,0.12477507442235947
19900,0.04115380719304085,0.11853224039077759
20000,0.03669557720422745,0.1263541877269745
20100,0.04115592688322067,0.1191253811120987
20200,0.02439277432858944,0.12036329507827759
20300,0.008650331757962704,0.12164804339408875
20400,0.025340117514133453,0.11813580989837646
20500,0.026347050443291664,0.12679347395896912
20600,0.00766201876103878,0.13111485540866852
20700,0.01765703409910202,0.11914029717445374
20800,0.017657684162259102,0.12050788104534149
20900,0.024357423186302185,0.12370094656944275
21000,0.04568864777684212,0.13819490373134613
21100,0.007721736095845699,0.1258091777563095
21200,0.013278612866997719,0.12009958922863007
21300,0.013521227985620499,0.12810058891773224
21400,0.019996562972664833,0.12461752444505692
21500,0.020690854638814926,0.12380552291870117
21600,0.01569412089884281,0.12125880271196365
21700,0.023426814004778862,0.12214823067188263
21800,0.01207980141043663,0.11805539578199387
21900,0.0395192950963974,0.13672377169132233
22000,0.02281448058784008,0.11964800953865051
22100,0.03713902458548546,0.12245896458625793
22200,0.053069423884153366,0.11990045756101608
22300,0.016240233555436134,0.11758729815483093
22400,0.02274956740438938,0.11881401389837265
22500,0.008823908865451813,0.1271110326051712
22600,0.007297548931092024,0.11877845227718353
22700,0.02482762560248375,0.12977765500545502
22800,0.013093396089971066,0.11874723434448242
22900,0.016561171039938927,0.12869711220264435
23000,0.022650817409157753,0.13068509101867676
23100,0.02507646381855011,0.12354108691215515
23200,0.01862909644842148,0.12007440626621246
23300,0.013082323595881462,0.1172587126493454
23400,0.016100432723760605,0.1254372000694275
23500,0.027255620807409286,0.12151294946670532
23600,0.025301776826381683,0.12225420027971268
23700,0.02060718461871147,0.11956669390201569
23800,0.019214443862438202,0.12188664078712463
23900,0.030531033873558044,0.11684703826904297
24000,0.019536828622221947,0.12030089646577835


==> anc/rci_supplement/evidence/training/runs/seed_1000/progress.json <==
{
  "step": 24000,
  "best_score": 0.11684703826904297,
  "best_step": 23900,
  "elapsed_seconds": 2413.39225741697,
  "source_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
}


==> anc/rci_supplement/evidence/training/runs/seed_1001/history.csv <==
step,train_mse,val_error
0,,0.28555890917778015
100,0.09826776385307312,0.26455381512641907
200,0.09706191718578339,0.26702654361724854
300,0.05119560658931732,0.2649714946746826
400,0.10167711973190308,0.2652270793914795
500,0.09265094250440598,0.264922559261322
600,0.06099671870470047,0.2649390697479248
700,0.0792786180973053,0.2659997344017029
800,0.0591716542840004,0.2651866674423218
900,0.07615029811859131,0.2654310464859009
1000,0.09470748156309128,0.2673511505126953
1100,0.07703505456447601,0.26484018564224243
1200,0.0437079593539238,0.2654465436935425
1300,0.08136232197284698,0.2645186483860016
1400,0.06394817680120468,0.2648735046386719
1500,0.08717436343431473,0.26672202348709106
1600,0.046038463711738586,0.26572954654693604
1700,0.06285084038972855,0.265770822763443
1800,0.04701878875494003,0.2652309536933899
1900,0.06821347028017044,0.2655407190322876
2000,0.11207275092601776,0.2644314169883728
2100,0.06950873136520386,0.26643747091293335
2200,0.09753012657165527,0.2651616930961609
2300,0.10854014754295349,0.2651715576648712
2400,0.0990472063422203,0.2650553286075592
2500,0.08850035071372986,0.26503288745880127
2600,0.09071213752031326,0.26466888189315796
2700,0.053976841270923615,0.26404404640197754
2800,0.11682508140802383,0.26199662685394287
2900,0.09198401868343353,0.24958133697509766
3000,0.041969411075115204,0.24503019452095032
3100,0.06674721091985703,0.2406025528907776
3200,0.06645756214857101,0.24038982391357422
3300,0.061683401465415955,0.2121051698923111
3400,0.034440778195858,0.20639505982398987
3500,0.04780527576804161,0.20110520720481873
3600,0.048922743648290634,0.18118906021118164
3700,0.039016544818878174,0.1881706267595291
3800,0.06937747448682785,0.1726885437965393
3900,0.04153553396463394,0.18355262279510498
4000,0.024246742948889732,0.16404801607131958
4100,0.04996470361948013,0.17152023315429688
4200,0.026065722107887268,0.18222637474536896
4300,0.02441907674074173,0.15465718507766724
4400,0.04032035917043686,0.15964442491531372
4500,0.03447262570261955,0.1492946296930313
4600,0.024231335148215294,0.15872026979923248
4700,0.01599721424281597,0.1548578143119812
4800,0.01516648381948471,0.142947718501091
4900,0.02393363043665886,0.15085573494434357
5000,0.028784509748220444,0.16066697239875793
5100,0.008197220973670483,0.14937792718410492
5200,0.027806034311652184,0.13768307864665985
5300,0.02238953486084938,0.1354691982269287
5400,0.058433253318071365,0.14925630390644073
5500,0.006848667748272419,0.12771977484226227
5600,0.019757548347115517,0.13847123086452484
5700,0.006519744638353586,0.11963208019733429
5800,0.024791546165943146,0.12023548036813736
5900,0.01554677914828062,0.12458022683858871
6000,0.03617747873067856,0.123186394572258
6100,0.018233416602015495,0.11405980587005615
6200,0.01972593180835247,0.12671278417110443
6300,0.015765955671668053,0.11923670023679733
6400,0.031324468553066254,0.142609640955925
6500,0.022723091766238213,0.11653825640678406
6600,0.02444983646273613,0.11252860724925995
6700,0.03325177729129791,0.12913906574249268
6800,0.018170394003391266,0.12031786888837814
6900,0.018210921436548233,0.11158119887113571
7000,0.036068145185709,0.10941062122583389
7100,0.016311101615428925,0.1069984883069992
7200,0.01262117363512516,0.1113506555557251
7300,0.009563632309436798,0.10508512705564499
7400,0.01186426728963852,0.11152003705501556
7500,0.011201880872249603,0.11641630530357361
7600,0.011918976902961731,0.10494758933782578
7700,0.016176261007785797,0.13334442675113678
7800,0.00898163951933384,0.10561558604240417
7900,0.03283281996846199,0.10911116749048233
8000,0.029059572145342827,0.10996775329113007
8100,0.01355831976979971,0.10417407751083374
8200,0.013522051274776459,0.1005168929696083
8300,0.01903391443192959,0.10111309587955475
8400,0.029029665514826775,0.10144305974245071
8500,0.011252887547016144,0.10711592435836792
8600,0.01500764675438404,0.10341307520866394
8700,0.009186395443975925,0.10391801595687866
8800,0.027725640684366226,0.10722355544567108
8900,0.017281070351600647,0.10932254046201706
9000,0.010149456560611725,0.10300798714160919
9100,0.007635867223143578,0.10465417802333832
9200,0.005407734774053097,0.10331247746944427
9300,0.020012442022562027,0.11412619799375534
9400,0.021066389977931976,0.10677605867385864
9500,0.017591567710042,0.10369890928268433
9600,0.01084057055413723,0.09956684708595276
9700,0.010203724727034569,0.09895775467157364
9800,0.01397510152310133,0.09879022091627121
9900,0.01274259015917778,0.09817031025886536
10000,0.015409684740006924,0.09732984006404877
10100,0.03009841963648796,0.10063217580318451
10200,0.0078115202486515045,0.09681008756160736
10300,0.036340974271297455,0.09897978603839874
10400,0.01459833886474371,0.0960056260228157
10500,0.013429934158921242,0.1011853963136673
10600,0.018307818099856377,0.09293931722640991
10700,0.019452698528766632,0.09749403595924377
10800,0.011324439197778702,0.10227902233600616
10900,0.01578385755419731,0.11146382987499237
11000,0.01292097382247448,0.09603594243526459
11100,0.00833796989172697,0.09314504265785217
11200,0.012990854680538177,0.10763895511627197
11300,0.01189557183533907,0.09555650502443314
11400,0.017095064744353294,0.09791238605976105
11500,0.004275497514754534,0.09251435101032257
11600,0.013279448263347149,0.10056206583976746
11700,0.026242122054100037,0.1078745424747467
11800,0.006805614102631807,0.09417346119880676
11900,0.01892850548028946,0.09687475860118866
12000,0.014331416226923466,0.09648996591567993
12100,0.00774310203269124,0.09559471905231476
12200,0.02430471032857895,0.09925051778554916
12300,0.012203402817249298,0.10154545307159424
12400,0.0062467195093631744,0.08998987823724747
12500,0.008462293073534966,0.09165187925100327
12600,0.013096851296722889,0.0909663587808609
12700,0.0196844469755888,0.09064848721027374
12800,0.010303501039743423,0.08887819945812225
12900,0.0056802029721438885,0.09603149443864822
13000,0.007703297771513462,0.09162723273038864
13100,0.019957970827817917,0.09020590782165527
13200,0.01690671034157276,0.09915843605995178
13300,0.015992503613233566,0.0874255821108818
13400,0.0021819265093654394,0.09060447663068771
13500,0.012616511434316635,0.08711981028318405
13600,0.011182849295437336,0.08962550759315491
13700,0.00319469952955842,0.08826591819524765
13800,0.009476264007389545,0.0877225399017334
13900,0.007676621433347464,0.0886077880859375
14000,0.010930866003036499,0.09613599628210068
14100,0.01604367606341839,0.09106558561325073
14200,0.0075954231433570385,0.0887794941663742
14300,0.013328006491065025,0.09002242237329483
14400,0.010454140603542328,0.08968193084001541
14500,0.015704059973359108,0.08703088760375977
14600,0.009471332654356956,0.08535026013851166
14700,0.0096009885892272,0.09306994080543518
14800,0.011356123723089695,0.08629144728183746
14900,0.011597031727433205,0.09534764289855957
15000,0.015016024000942707,0.0964202731847763
15100,0.009889913722872734,0.08788339793682098
15200,0.006967571564018726,0.08655741810798645
15300,0.015819048509001732,0.08680810034275055
15400,0.005305388011038303,0.08416951447725296
15500,0.017387885600328445,0.08775368332862854
15600,0.02072889916598797,0.08896766602993011
15700,0.021473469212651253,0.08414670825004578
15800,0.005674063693732023,0.0846162885427475
15900,0.017421245574951172,0.09381541609764099
16000,0.004103901330381632,0.08595399558544159
16100,0.0117460573092103,0.08812151849269867
16200,0.016163352876901627,0.08936552703380585
16300,0.020514074712991714,0.0882076770067215
16400,0.010243415832519531,0.0857095867395401
16500,0.0197935551404953,0.08433132618665695
16600,0.01397216971963644,0.0875721424818039
16700,0.012099209241569042,0.08412416279315948
16800,0.005931383464485407,0.08575743436813354
16900,0.018573790788650513,0.08651052415370941
17000,0.006741524673998356,0.08522595465183258
17100,0.012526845559477806,0.08287693560123444
17200,0.012389094568789005,0.08332842588424683
17300,0.0052277385257184505,0.08056105673313141
17400,0.015211966820061207,0.08569376915693283
17500,0.01558222807943821,0.08370311558246613
17600,0.00920737162232399,0.09038679301738739
17700,0.009293584153056145,0.08042102307081223
17800,0.006177290342748165,0.08437845855951309
17900,0.014710207469761372,0.08269980549812317
18000,0.011823577806353569,0.08373654633760452
18100,0.020990068092942238,0.0979173481464386
18200,0.006718482822179794,0.08437266945838928
18300,0.011181525886058807,0.08424602448940277
18400,0.011648179031908512,0.08837765455245972
18500,0.001860691816546023,0.08113180100917816
18600,0.010358461178839207,0.08315066993236542
18700,0.01388493087142706,0.08855295181274414
18800,0.0025288425385951996,0.08484388887882233
18900,0.008053801953792572,0.08291766047477722
19000,0.0064455075189471245,0.0906689316034317
19100,0.008246595971286297,0.08039923012256622
19200,0.01113484799861908,0.08331729471683502
19300,0.004550560377538204,0.08349337428808212
19400,0.023566240444779396,0.08834727853536606
19500,0.015298246406018734,0.086091548204422
19600,0.010643893852829933,0.083828866481781
19700,0.01481889933347702,0.08822621405124664
19800,0.0022414089180529118,0.08696512877941132
19900,0.010673737153410912,0.08825162798166275
20000,0.01811693236231804,0.0879632756114006
20100,0.0019133081659674644,0.0870680958032608
20200,0.009322821162641048,0.08715587109327316
20300,0.016239061951637268,0.08216491341590881
20400,0.007671637460589409,0.08436745405197144
20500,0.025279242545366287,0.0817795991897583
20600,0.008885739371180534,0.08365516364574432
20700,0.012352267280220985,0.07941068708896637
20800,0.01993418112397194,0.0826403796672821
20900,0.006665324792265892,0.08382989466190338
21000,0.018810071051120758,0.08262430131435394
21100,0.008058972656726837,0.08530326187610626
21200,0.007929316721856594,0.07815131545066833
21300,0.009736577980220318,0.07965976744890213
21400,0.018649961799383163,0.08582837879657745
21500,0.006573101505637169,0.084853395819664
21600,0.012695751152932644,0.0811135470867157
21700,0.015067686326801777,0.0924711599946022
21800,0.0030182255432009697,0.08170758932828903
21900,0.004195862915366888,0.08198133856058121
22000,0.010315446183085442,0.07853968441486359
22100,0.0053216759115457535,0.07922418415546417
22200,0.025133423507213593,0.08728264272212982
22300,0.0035254352260380983,0.07947288453578949
22400,0.012985967099666595,0.0857837051153183
22500,0.004934909753501415,0.08163492381572723
22600,0.0118968915194273,0.08477692306041718
22700,0.009364860132336617,0.07673392444849014
22800,0.020545491948723793,0.07805408537387848
22900,0.024553846567869186,0.07572972774505615
23000,0.013034489005804062,0.08163706213235855
23100,0.007943394593894482,0.08433598279953003
23200,0.012962706387043,0.07945941388607025
23300,0.011941177770495415,0.08126327395439148
23400,0.004541369155049324,0.08096182346343994
23500,0.00546395406126976,0.08421828597784042
23600,0.01403995044529438,0.08377613127231598
23700,0.0056215450167655945,0.08631134033203125
23800,0.013821966014802456,0.08274100720882416
23900,0.009755687788128853,0.08009251952171326
24000,0.007058355957269669,0.08138498663902283


==> anc/rci_supplement/evidence/training/runs/seed_1001/progress.json <==
{
  "step": 24000,
  "best_score": 0.07572972774505615,
  "best_step": 22900,
  "elapsed_seconds": 2415.129839375033,
  "source_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
}


==> anc/rci_supplement/evidence/training/runs/seed_1002/history.csv <==
step,train_mse,val_error
0,,0.2672378122806549
100,0.07078446447849274,0.2652733027935028
200,0.07264982163906097,0.2647649645805359
300,0.06874425709247589,0.26464536786079407
400,0.09379397332668304,0.26474958658218384
500,0.07216672599315643,0.26524192094802856
600,0.11225749552249908,0.2647446393966675
700,0.07851545512676239,0.2656811475753784
800,0.10483446717262268,0.2647936940193176
900,0.10704363137483597,0.26496416330337524
1000,0.10314038395881653,0.26563096046447754
1100,0.10292038321495056,0.26566067337989807
1200,0.07805905491113663,0.2655304968357086
1300,0.09565167874097824,0.2652818560600281
1400,0.08904808759689331,0.2658434808254242
1500,0.10294198989868164,0.2652062177658081
1600,0.09373074024915695,0.26483702659606934
1700,0.09152642637491226,0.2653481364250183
1800,0.07508175075054169,0.2648020386695862
1900,0.08504962921142578,0.2650356590747833
2000,0.10147273540496826,0.2650168538093567
2100,0.08002481609582901,0.2647518217563629
2200,0.06859762966632843,0.2655620574951172
2300,0.08849659562110901,0.2646477520465851
2400,0.059932246804237366,0.2653106451034546
2500,0.09041855484247208,0.26512011885643005
2600,0.08879424631595612,0.26629701256752014
2700,0.09861072897911072,0.2652537226676941
2800,0.09886044263839722,0.26541703939437866
2900,0.06952383369207382,0.26512885093688965
3000,0.06476881355047226,0.26465409994125366
3100,0.061981018632650375,0.2650730311870575
3200,0.10443590581417084,0.26526978611946106
3300,0.07226993888616562,0.2655545473098755
3400,0.09717901051044464,0.26501816511154175
3500,0.12836423516273499,0.2649507522583008
3600,0.06362101435661316,0.2658519744873047
3700,0.07580045610666275,0.2651218771934509
3800,0.09872721135616302,0.26539185643196106
3900,0.06121562421321869,0.2650905251502991
4000,0.08847882598638535,0.26466068625450134
4100,0.07168561220169067,0.26508745551109314
4200,0.0690048411488533,0.26589515805244446
4300,0.05938318371772766,0.2646339535713196
4400,0.07636384665966034,0.2646351456642151
4500,0.07944884896278381,0.2630014419555664
4600,0.06878276914358139,0.2596277892589569
4700,0.05530073121190071,0.2543169856071472
4800,0.039897993206977844,0.22647276520729065
4900,0.09723670780658722,0.22205816209316254
5000,0.04588344320654869,0.2253783792257309
5100,0.03517376631498337,0.20526817440986633
5200,0.055108942091464996,0.20465461909770966
5300,0.04840841144323349,0.21972917020320892
5400,0.07718294858932495,0.2085719108581543
5500,0.05715953931212425,0.19882866740226746
5600,0.03377610445022583,0.201066792011261
5700,0.04238222539424896,0.2044125199317932
5800,0.0629047080874443,0.204828143119812
5900,0.054173000156879425,0.19491229951381683
6000,0.05354345589876175,0.19556333124637604
6100,0.09009239077568054,0.1939341425895691
6200,0.04735740274190903,0.19523239135742188
6300,0.04124026373028755,0.20104968547821045
6400,0.02660381607711315,0.195524200797081
6500,0.03586907312273979,0.19162212312221527
6600,0.0560038723051548,0.1972651183605194
6700,0.058281950652599335,0.19503140449523926
6800,0.043259866535663605,0.1918792724609375
6900,0.03552469611167908,0.2039862871170044
7000,0.07266846299171448,0.19218239188194275
7100,0.061907682567834854,0.20298410952091217
7200,0.05804093927145004,0.1935020089149475
7300,0.09101471304893494,0.18887540698051453
7400,0.0345490463078022,0.18753506243228912
7500,0.07290053367614746,0.1923147439956665
7600,0.04236161708831787,0.19836506247520447
7700,0.056762538850307465,0.19491595029830933
7800,0.030179884284734726,0.18334120512008667
7900,0.08156430721282959,0.1814846694469452
8000,0.040502630174160004,0.18212783336639404
8100,0.04839545488357544,0.22529132664203644
8200,0.0638374537229538,0.1785344034433365
8300,0.0044517116621136665,0.17595267295837402
8400,0.056919343769550323,0.18365789949893951
8500,0.03605683892965317,0.17746557295322418
8600,0.03220030292868614,0.1835518181324005
8700,0.041453853249549866,0.16594408452510834
8800,0.03852827474474907,0.16770660877227783
8900,0.03694865107536316,0.16610290110111237
9000,0.050248611718416214,0.16551683843135834
9100,0.04356497526168823,0.15912571549415588
9200,0.023121001198887825,0.16699174046516418
9300,0.040686748921871185,0.15895745158195496
9400,0.015297599136829376,0.1659349650144577
9500,0.06415185332298279,0.15659992396831512
9600,0.06652632355690002,0.16999734938144684
9700,0.057402513921260834,0.15957479178905487
9800,0.026847846806049347,0.16999194025993347
9900,0.022786865010857582,0.17196476459503174
10000,0.037233926355838776,0.1555633246898651
10100,0.01942305639386177,0.15130536258220673
10200,0.021847013384103775,0.14785146713256836
10300,0.036191657185554504,0.15004181861877441
10400,0.04321085661649704,0.1434684842824936
10500,0.023110322654247284,0.14133097231388092
10600,0.028920624405145645,0.14731551706790924
10700,0.02492462657392025,0.1464427262544632
10800,0.029600312933325768,0.1550787091255188
10900,0.010724532417953014,0.1386566460132599
11000,0.04430048540234566,0.16089770197868347
11100,0.01145005039870739,0.1385776698589325
11200,0.023193983361124992,0.15193304419517517
11300,0.021401574835181236,0.1481977254152298
11400,0.02247350476682186,0.13934744894504547
11500,0.04206724837422371,0.1376415640115738
11600,0.02145449072122574,0.14876492321491241
11700,0.020714014768600464,0.14657729864120483
11800,0.01701202802360058,0.14231674373149872
11900,0.013111507520079613,0.1445235311985016
12000,0.027819735929369926,0.1509416699409485
12100,0.02593158185482025,0.13162283599376678
12200,0.027531035244464874,0.13268300890922546
12300,0.023462072014808655,0.13139231503009796
12400,0.045095376670360565,0.1341710090637207
12500,0.03537444770336151,0.13586744666099548
12600,0.030263837426900864,0.12923747301101685
12700,0.03193918243050575,0.13498751819133759
12800,0.015624254941940308,0.1277870088815689
12900,0.029244670644402504,0.13026249408721924
13000,0.04078076034784317,0.1298445761203766
13100,0.06426931917667389,0.1264645755290985
13200,0.023733261972665787,0.13126376271247864
13300,0.015570148825645447,0.13398556411266327
13400,0.017251750454306602,0.13369089365005493
13500,0.04631732404232025,0.16476131975650787
13600,0.025622624903917313,0.1442347913980484
13700,0.04165668413043022,0.13617050647735596
13800,0.038702044636011124,0.1362861692905426
13900,0.015669170767068863,0.12890025973320007
14000,0.010774221271276474,0.1250838190317154
14100,0.03996871039271355,0.12327605485916138
14200,0.018529370427131653,0.1287420243024826
14300,0.023453794419765472,0.13113871216773987
14400,0.0259120911359787,0.12730717658996582
14500,0.01858564466238022,0.12440085411071777
14600,0.02698463387787342,0.12394572794437408
14700,0.012333343736827374,0.12705305218696594
14800,0.02046516351401806,0.1216859519481659
14900,0.012017141096293926,0.12339745461940765
15000,0.014140491373836994,0.13921742141246796
15100,0.021680912002921104,0.12600257992744446
15200,0.04221273958683014,0.12271709740161896
15300,0.02761387638747692,0.1263032853603363
15400,0.01560925506055355,0.12200188636779785
15500,0.02269904315471649,0.12514899671077728
15600,0.008714879862964153,0.12117350846529007
15700,0.031199852004647255,0.12593434751033783
15800,0.012563364580273628,0.13027732074260712
15900,0.01858348399400711,0.11899065226316452
16000,0.04776560887694359,0.12155190110206604
16100,0.038563381880521774,0.12197757512331009
16200,0.024081828072667122,0.12016218900680542
16300,0.008258112706243992,0.1207888051867485
16400,0.036916062235832214,0.12891554832458496
16500,0.025377800688147545,0.12685155868530273
16600,0.008027751930058002,0.12573814392089844
16700,0.02892995811998844,0.1263754963874817
16800,0.02075865864753723,0.13513785600662231
16900,0.02090652659535408,0.12114207446575165
17000,0.022084461525082588,0.11638287454843521
17100,0.03415408357977867,0.11911030113697052
17200,0.012319508008658886,0.11854909360408783
17300,0.029048824682831764,0.1210760772228241
17400,0.017662405967712402,0.11897770315408707
17500,0.01938011683523655,0.11920786648988724
17600,0.011291430331766605,0.11544093489646912
17700,0.03324641287326813,0.11539361625909805
17800,0.015455042012035847,0.11981740593910217
17900,0.01594688929617405,0.11980118602514267
18000,0.02485465817153454,0.11658245325088501
18100,0.02121681347489357,0.1229548305273056
18200,0.03105442225933075,0.11653216928243637
18300,0.020698674023151398,0.11972839385271072
18400,0.030740654096007347,0.12476243823766708
18500,0.011975659057497978,0.11228348314762115
18600,0.012331796810030937,0.11807140707969666
18700,0.024797892197966576,0.11912303417921066
18800,0.022852100431919098,0.12097284942865372
18900,0.008746069855988026,0.11610758304595947
19000,0.017227983102202415,0.11490246653556824
19100,0.010268251411616802,0.11954270303249359
19200,0.023329781368374825,0.1275164783000946
19300,0.01208857074379921,0.11750076711177826
19400,0.008174501359462738,0.11316600441932678
19500,0.015374274924397469,0.11152112483978271
19600,0.012333586812019348,0.12135620415210724
19700,0.02342880889773369,0.12239927798509598
19800,0.005081731826066971,0.13496650755405426
19900,0.023057978600263596,0.11285004764795303
20000,0.017613617703318596,0.11748167127370834
20100,0.025968186557292938,0.11239302158355713
20200,0.012254944071173668,0.1133941188454628
20300,0.008806309662759304,0.11769172549247742
20400,0.011910578235983849,0.12473729997873306
20500,0.018218956887722015,0.11711911112070084
20600,0.008938277140259743,0.11432397365570068
20700,0.020757826045155525,0.11342281103134155
20800,0.027500879019498825,0.11450225859880447
20900,0.015841282904148102,0.12279867380857468
21000,0.02720203995704651,0.11232679337263107
21100,0.006145348772406578,0.112994484603405
21200,0.03872469812631607,0.11599239706993103
21300,0.02310989610850811,0.11735306680202484
21400,0.017789091914892197,0.11385026574134827
21500,0.021514572203159332,0.12448650598526001
21600,0.01437997817993164,0.11787807196378708
21700,0.017142999917268753,0.11651647090911865
21800,0.01773284189403057,0.11207309365272522
21900,0.015878887847065926,0.11417758464813232
22000,0.01198592409491539,0.1283927857875824
22100,0.014931739307940006,0.11138589680194855
22200,0.021177027374505997,0.11436483263969421
22300,0.010274197906255722,0.11156193912029266
22400,0.02203463390469551,0.1172238290309906
22500,0.02202615514397621,0.11012730002403259
22600,0.01833011955022812,0.11072316765785217
22700,0.011440271511673927,0.11699261516332626
22800,0.02787475287914276,0.11482340097427368
22900,0.016137544065713882,0.11453618854284286
23000,0.016943275928497314,0.1238461509346962
23100,0.05932848900556564,0.13260403275489807
23200,0.019768821075558662,0.10993669927120209
23300,0.02024015784263611,0.11002129316329956
23400,0.019383538514375687,0.13746081292629242
23500,0.01621537283062935,0.11303847283124924
23600,0.03956885635852814,0.1267157644033432
23700,0.035515397787094116,0.12619292736053467
23800,0.009803907945752144,0.11349889636039734
23900,0.01630236580967903,0.11074428260326385
24000,0.027723250910639763,0.10978223383426666


==> anc/rci_supplement/evidence/training/runs/seed_1002/progress.json <==
{
  "step": 24000,
  "best_score": 0.10978223383426666,
  "best_step": 24000,
  "elapsed_seconds": 2418.102536708,
  "source_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
}


==> anc/rci_supplement/evidence/training/runs/seed_1003/history.csv <==
step,train_mse,val_error
0,,0.2738155722618103
100,0.05892662703990936,0.2653714418411255
200,0.10007333010435104,0.2656284272670746
300,0.07480514794588089,0.2659004330635071
400,0.0900619849562645,0.26534974575042725
500,0.04960039258003235,0.26755934953689575
600,0.12376969307661057,0.2676684558391571
700,0.06917665898799896,0.26528164744377136
800,0.07968200743198395,0.26509517431259155
900,0.06768626719713211,0.26471537351608276
1000,0.085431769490242,0.26507464051246643
1100,0.05621561408042908,0.2657070755958557
1200,0.08326455950737,0.26599597930908203
1300,0.07091903686523438,0.2651918828487396
1400,0.06883206963539124,0.2648395299911499
1500,0.097076416015625,0.2653789520263672
1600,0.05182914808392525,0.26557695865631104
1700,0.07459249347448349,0.2659212350845337
1800,0.07841517776250839,0.2650580108165741
1900,0.07773901522159576,0.2652500569820404
2000,0.10008002817630768,0.2647651135921478
2100,0.06134770065546036,0.2652258276939392
2200,0.06739921867847443,0.26491624116897583
2300,0.0673532634973526,0.2661413550376892
2400,0.08150133490562439,0.2650485038757324
2500,0.09311911463737488,0.26494795083999634
2600,0.10325627774000168,0.26549625396728516
2700,0.08364348113536835,0.2657791078090668
2800,0.07331030070781708,0.2647676467895508
2900,0.07624156773090363,0.26469525694847107
3000,0.1029326543211937,0.2639240026473999
3100,0.07503136992454529,0.26067715883255005
3200,0.08247159421443939,0.2531333863735199
3300,0.06725342571735382,0.24903389811515808
3400,0.07673870772123337,0.24449531733989716
3500,0.097833551466465,0.24721655249595642
3600,0.05072922632098198,0.2504027485847473
3700,0.06432151049375534,0.24666601419448853
3800,0.044907115399837494,0.25195157527923584
3900,0.05823223665356636,0.2452165186405182
4000,0.06399697065353394,0.23535381257534027
4100,0.051984935998916626,0.2283531278371811
4200,0.05720125511288643,0.22389057278633118
4300,0.07712766528129578,0.221107617020607
4400,0.044532209634780884,0.21998706459999084
4500,0.04395364597439766,0.2195340394973755
4600,0.04425595700740814,0.21875981986522675
4700,0.06579291075468063,0.21206611394882202
4800,0.04425491765141487,0.2088136523962021
4900,0.045653339475393295,0.2050047218799591
5000,0.0736168920993805,0.20893053710460663
5100,0.052345771342515945,0.2026452124118805
5200,0.033666715025901794,0.212447389960289
5300,0.07341238856315613,0.20138657093048096
5400,0.060916826128959656,0.2114027589559555
5500,0.052536994218826294,0.20169486105442047
5600,0.06866932660341263,0.2025272250175476
5700,0.0610477551817894,0.20363523066043854
5800,0.019517797976732254,0.20607972145080566
5900,0.03988821059465408,0.2005695402622223
6000,0.04317794740200043,0.19352330267429352
6100,0.07314696907997131,0.2201472967863083
6200,0.023338280618190765,0.19345222413539886
6300,0.025478117167949677,0.19977706670761108
6400,0.09004116803407669,0.19498257339000702
6500,0.038275279104709625,0.1937023401260376
6600,0.037238650023937225,0.19738894701004028
6700,0.07221895456314087,0.19297118484973907
6800,0.047345370054244995,0.19226568937301636
6900,0.0552845224738121,0.1935470849275589
7000,0.06950213015079498,0.1868906021118164
7100,0.0354381799697876,0.18870097398757935
7200,0.047871075570583344,0.17562821507453918
7300,0.03562411665916443,0.16796015202999115
7400,0.026799410581588745,0.16897952556610107
7500,0.0343281589448452,0.16661685705184937
7600,0.052527569234371185,0.16805651783943176
7700,0.03135509043931961,0.16485370695590973
7800,0.034166716039180756,0.18315306305885315
7900,0.009288429282605648,0.15532228350639343
8000,0.04863901436328888,0.15399041771888733
8100,0.019962647929787636,0.15145201981067657
8200,0.06014982983469963,0.15742258727550507
8300,0.028058847412467003,0.1513013243675232
8400,0.054095618426799774,0.15295271575450897
8500,0.03387598693370819,0.165486142039299
8600,0.027449805289506912,0.1540059745311737
8700,0.041161682456731796,0.1528920829296112
8800,0.02187798172235489,0.1552237868309021
8900,0.06107407808303833,0.16283613443374634
9000,0.03314238041639328,0.1479436755180359
9100,0.020923031494021416,0.14896813035011292
9200,0.050417788326740265,0.1600477248430252
9300,0.049849141389131546,0.1460382491350174
9400,0.03208252787590027,0.16434642672538757
9500,0.028056910261511803,0.1439594328403473
9600,0.03367900475859642,0.15065643191337585
9700,0.01997336372733116,0.14301761984825134
9800,0.020708059892058372,0.1441071331501007
9900,0.026306113228201866,0.14339053630828857
10000,0.02320132404565811,0.14187213778495789
10100,0.01588943600654602,0.1430722177028656
10200,0.030092254281044006,0.1477205455303192
10300,0.051823049783706665,0.14025253057479858
10400,0.0376858189702034,0.1382758468389511
10500,0.0390937365591526,0.1370009481906891
10600,0.026853451505303383,0.15623913705348969
10700,0.016109194606542587,0.13696974515914917
10800,0.06607390195131302,0.145634725689888
10900,0.023263374343514442,0.1342712938785553
11000,0.01414079312235117,0.1414836347103119
11100,0.016879018396139145,0.13372021913528442
11200,0.02016916312277317,0.13861113786697388
11300,0.0174090676009655,0.1354788839817047
11400,0.04847753793001175,0.13430757820606232
11500,0.04142236337065697,0.1338941752910614
11600,0.019107995554804802,0.14729346334934235
11700,0.017603756859898567,0.13313105702400208
11800,0.023355405777692795,0.13267925381660461
11900,0.033304546028375626,0.13312384486198425
12000,0.01855834573507309,0.13222584128379822
12100,0.017233246937394142,0.13900695741176605
12200,0.014808505773544312,0.13974529504776
12300,0.02656605653464794,0.13670137524604797
12400,0.05701660364866257,0.13088999688625336
12500,0.013024463318288326,0.1419375240802765
12600,0.016638578847050667,0.14316223561763763
12700,0.027568001300096512,0.13782165944576263
12800,0.027072399854660034,0.12996023893356323
12900,0.01848272979259491,0.13074125349521637
13000,0.014658654108643532,0.1362290233373642
13100,0.020825829356908798,0.12840458750724792
13200,0.024025801569223404,0.13634030520915985
13300,0.025239653885364532,0.12861445546150208
13400,0.015749188140034676,0.1307867169380188
13500,0.013921722769737244,0.1335650086402893
13600,0.02765766903758049,0.14059492945671082
13700,0.031278353184461594,0.12956398725509644
13800,0.02646796777844429,0.12716341018676758
13900,0.030003715306520462,0.13188666105270386
14000,0.01544106937944889,0.12658166885375977
14100,0.018823886290192604,0.12761197984218597
14200,0.022859593853354454,0.13187429308891296
14300,0.010026752017438412,0.13630056381225586
14400,0.03276277706027031,0.1335526704788208
14500,0.0320391021668911,0.1362292766571045
14600,0.01607123203575611,0.12451720237731934
14700,0.037846602499485016,0.12553778290748596
14800,0.033797793090343475,0.1272098869085312
14900,0.012657400220632553,0.14485248923301697
15000,0.01016839500516653,0.12457092106342316
15100,0.02508464828133583,0.14537718892097473
15200,0.028493013232946396,0.13365691900253296
15300,0.03920169547200203,0.12665870785713196
15400,0.019720394164323807,0.12912318110466003
15500,0.011392232030630112,0.1406298279762268
15600,0.037901267409324646,0.13284511864185333
15700,0.03134385123848915,0.12487798929214478
15800,0.01759398728609085,0.1591881662607193
15900,0.014987777918577194,0.124402716755867
16000,0.027563145384192467,0.12462151050567627
16100,0.027007967233657837,0.13023363053798676
16200,0.05077876150608063,0.12154784053564072
16300,0.013617590069770813,0.1270555853843689
16400,0.028657888993620872,0.12404070794582367
16500,0.005318894516676664,0.12204533815383911
16600,0.02110631950199604,0.12889248132705688
16700,0.03848690912127495,0.13815003633499146
16800,0.041210852563381195,0.12093577533960342
16900,0.01838120073080063,0.12229059636592865
17000,0.028408590704202652,0.12545323371887207
17100,0.031892042607069016,0.12116093933582306
17200,0.0101474579423666,0.13030199706554413
17300,0.04643100127577782,0.12108005583286285
17400,0.01133943535387516,0.11994504183530807
17500,0.019949989393353462,0.1196274533867836
17600,0.024064112454652786,0.11907089501619339
17700,0.036367468535900116,0.12015575170516968
17800,0.01392083615064621,0.12314222753047943
17900,0.03859543055295944,0.12072134017944336
18000,0.01393190585076809,0.12021403759717941
18100,0.04017870873212814,0.1517656445503235
18200,0.01077283639460802,0.12132531404495239
18300,0.04241575300693512,0.12472347170114517
18400,0.037724364548921585,0.11990483105182648
18500,0.03768947720527649,0.12075422704219818
18600,0.021612808108329773,0.11925111711025238
18700,0.022019244730472565,0.1212242990732193
18800,0.012127473950386047,0.132534921169281
18900,0.005563929211348295,0.12378568947315216
19000,0.013697300106287003,0.12466558068990707
19100,0.0464557409286499,0.11751946806907654
19200,0.03257773444056511,0.12198183685541153
19300,0.036448754370212555,0.13363735377788544
19400,0.021586433053016663,0.12706521153450012
19500,0.008592001162469387,0.1190127357840538
19600,0.023026131093502045,0.12715989351272583
19700,0.02321764826774597,0.1333044171333313
19800,0.02307276800274849,0.12034330517053604
19900,0.019659601151943207,0.120036780834198
20000,0.01505716610699892,0.11729990690946579
20100,0.014301864430308342,0.11647353321313858
20200,0.027544116601347923,0.13027718663215637
20300,0.01074504479765892,0.13352462649345398
20400,0.02680313214659691,0.11804429441690445
20500,0.040797311812639236,0.13095922768115997
20600,0.0330820307135582,0.1348729431629181
20700,0.018732070922851562,0.11748236417770386
20800,0.03200046718120575,0.12131482362747192
20900,0.023561064153909683,0.11881014704704285
21000,0.00956757366657257,0.11740416288375854
21100,0.03724084421992302,0.13039934635162354
21200,0.03295226767659187,0.11978521943092346
21300,0.021841008216142654,0.14241927862167358
21400,0.020219650119543076,0.12043392658233643
21500,0.01204684004187584,0.11899104714393616
21600,0.00803454965353012,0.11512488126754761
21700,0.014376415871083736,0.11581120640039444
21800,0.02635348215699196,0.1191914826631546
21900,0.0018826819723472,0.12217863649129868
22000,0.0180804543197155,0.11729810386896133
22100,0.018280092626810074,0.11567709594964981
22200,0.030610747635364532,0.12822115421295166
22300,0.004172867629677057,0.11689259111881256
22400,0.04969198629260063,0.11444678902626038
22500,0.055133357644081116,0.11379335820674896
22600,0.008458863943815231,0.1262756735086441
22700,0.024967238306999207,0.11451652646064758
22800,0.0204458124935627,0.11492285877466202
22900,0.02792295813560486,0.11626027524471283
23000,0.03335462510585785,0.12633511424064636
23100,0.018518898636102676,0.1160622388124466
23200,0.026274168863892555,0.12885282933712006
23300,0.035269614309072495,0.1163659393787384
23400,0.013789878226816654,0.11781764030456543
23500,0.017349014058709145,0.12075929343700409
23600,0.026503801345825195,0.11199568212032318
23700,0.025305962190032005,0.1120460107922554
23800,0.016528144478797913,0.12708865106105804
23900,0.025730345398187637,0.12488678842782974
24000,0.03808825463056564,0.11751522123813629


==> anc/rci_supplement/evidence/training/runs/seed_1003/progress.json <==
{
  "step": 24000,
  "best_score": 0.11199568212032318,
  "best_step": 23600,
  "elapsed_seconds": 2415.352692791028,
  "source_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
}


==> anc/rci_supplement/evidence/training/runs/seed_1004/history.csv <==
step,train_mse,val_error
0,,0.2691945433616638
100,0.07685799896717072,0.2661799192428589
200,0.07560102641582489,0.26479557156562805
300,0.08066277951002121,0.26479998230934143
400,0.09812566637992859,0.2653409242630005
500,0.06921499967575073,0.26553550362586975
600,0.08105087280273438,0.2658599615097046
700,0.11583579331636429,0.26562872529029846
800,0.07671768218278885,0.2656395137310028
900,0.08046399801969528,0.26563552021980286
1000,0.09605363011360168,0.26503148674964905
1100,0.09726107120513916,0.2646375000476837
1200,0.049157772213220596,0.26531246304512024
1300,0.09419682621955872,0.26647263765335083
1400,0.07221899926662445,0.2651134133338928
1500,0.08599062263965607,0.2646116316318512
1600,0.059908557683229446,0.2656203806400299
1700,0.08119945228099823,0.264621376991272
1800,0.09391719102859497,0.26583385467529297
1900,0.06817234307527542,0.2672504186630249
2000,0.0650683119893074,0.26497745513916016
2100,0.1168006882071495,0.2652021646499634
2200,0.07180015742778778,0.26513510942459106
2300,0.07978615909814835,0.2651408016681671
2400,0.08724504709243774,0.2648654282093048
2500,0.0728534683585167,0.2648400068283081
2600,0.11521229147911072,0.2647898495197296
2700,0.07571151107549667,0.2655993700027466
2800,0.06707586348056793,0.2663581669330597
2900,0.1327057182788849,0.26496368646621704
3000,0.1262679398059845,0.26389411091804504
3100,0.11582624912261963,0.26025110483169556
3200,0.10797049105167389,0.25423508882522583
3300,0.06267260015010834,0.24447190761566162
3400,0.11451878398656845,0.24521368741989136
3500,0.0665752962231636,0.24128182232379913
3600,0.07176396250724792,0.2427215874195099
3700,0.05126107856631279,0.24726589024066925
3800,0.048934657126665115,0.24057549238204956
3900,0.08086413145065308,0.2557136118412018
4000,0.047735169529914856,0.2364044189453125
4100,0.07218742370605469,0.23754239082336426
4200,0.06978923082351685,0.2454710304737091
4300,0.06935756653547287,0.24215957522392273
4400,0.05949989706277847,0.23323054611682892
4500,0.0690266564488411,0.23688668012619019
4600,0.08312414586544037,0.2351568639278412
4700,0.05957420915365219,0.23101603984832764
4800,0.06327687203884125,0.2293136864900589
4900,0.06662991642951965,0.23125052452087402
5000,0.0505039244890213,0.2278049886226654
5100,0.07274162024259567,0.22908979654312134
5200,0.07339869439601898,0.22381192445755005
5300,0.03875453397631645,0.22382551431655884
5400,0.05809122323989868,0.22195039689540863
5500,0.0612143874168396,0.21943190693855286
5600,0.05615831911563873,0.2193511426448822
5700,0.06015739589929581,0.21737505495548248
5800,0.08467603474855423,0.21480447053909302
5900,0.056723106652498245,0.22961851954460144
6000,0.08735878765583038,0.2143331915140152
6100,0.08501424640417099,0.216471865773201
6200,0.08302205055952072,0.21455614268779755
6300,0.03567195683717728,0.21150027215480804
6400,0.09437330067157745,0.21770693361759186
6500,0.0403173491358757,0.21597187221050262
6600,0.0647265762090683,0.21110333502292633
6700,0.030363893136382103,0.21237730979919434
6800,0.0307740718126297,0.21697601675987244
6900,0.08229228854179382,0.21340569853782654
7000,0.07083140313625336,0.21858817338943481
7100,0.0632011815905571,0.2072175145149231
7200,0.062452636659145355,0.21358318626880646
7300,0.054582420736551285,0.20547890663146973
7400,0.051367007195949554,0.20749953389167786
7500,0.04072076454758644,0.22116462886333466
7600,0.05757969617843628,0.2141486406326294
7700,0.06822627037763596,0.20529884099960327
7800,0.02981397695839405,0.19963805377483368
7900,0.035248447209596634,0.20602893829345703
8000,0.07672489434480667,0.20764917135238647
8100,0.027299251407384872,0.1833893358707428
8200,0.03621923550963402,0.1790596842765808
8300,0.04907979816198349,0.1761007308959961
8400,0.038607873022556305,0.17517809569835663
8500,0.04886391758918762,0.18777063488960266
8600,0.02581864781677723,0.17635148763656616
8700,0.03162556514143944,0.16521680355072021
8800,0.03677855059504509,0.17021900415420532
8900,0.0295603945851326,0.1762765347957611
9000,0.027048401534557343,0.16464340686798096
9100,0.04908900707960129,0.188847616314888
9200,0.042373817414045334,0.16263559460639954
9300,0.033078014850616455,0.1665523648262024
9400,0.01929100602865219,0.16068194806575775
9500,0.04388895258307457,0.16329063475131989
9600,0.03484358638525009,0.16357986629009247
9700,0.028884626924991608,0.16360652446746826
9800,0.023211032152175903,0.15877842903137207
9900,0.036091454327106476,0.15421432256698608
10000,0.02281435951590538,0.15953415632247925
10100,0.013157708570361137,0.15672166645526886
10200,0.019923143088817596,0.1546463817358017
10300,0.04293012619018555,0.16150835156440735
10400,0.035480644553899765,0.15957093238830566
10500,0.022542674094438553,0.15493381023406982
10600,0.030740074813365936,0.15444156527519226
10700,0.015450608916580677,0.15000450611114502
10800,0.057901252061128616,0.15367218852043152
10900,0.030939731746912003,0.1476690173149109
11000,0.03152938187122345,0.15646140277385712
11100,0.03593689203262329,0.14813017845153809
11200,0.03287399932742119,0.15219563245773315
11300,0.02271396853029728,0.15110544860363007
11400,0.02891332469880581,0.14417403936386108
11500,0.014989232644438744,0.13915373384952545
11600,0.007932438515126705,0.14434124529361725
11700,0.04231441020965576,0.1357065737247467
11800,0.02500096522271633,0.13491395115852356
11900,0.025475651025772095,0.13322962820529938
12000,0.01842864789068699,0.13812768459320068
12100,0.006671827752143145,0.13782432675361633
12200,0.025142569094896317,0.14174360036849976
12300,0.043810103088617325,0.1488117277622223
12400,0.006665045861154795,0.13228164613246918
12500,0.008631085976958275,0.13693949580192566
12600,0.030182404443621635,0.12813255190849304
12700,0.021238937973976135,0.12452813982963562
12800,0.030717596411705017,0.1299232691526413
12900,0.015489558689296246,0.11918105185031891
13000,0.03261533007025719,0.12103026360273361
13100,0.01760050654411316,0.12298823148012161
13200,0.012242071330547333,0.125235453248024
13300,0.015233475714921951,0.12834075093269348
13400,0.016254736110568047,0.12128212302923203
13500,0.01105321291834116,0.11427149176597595
13600,0.015816429629921913,0.1213371530175209
13700,0.011501723900437355,0.11899048089981079
13800,0.0214377474039793,0.1182960495352745
13900,0.03257584199309349,0.12657320499420166
14000,0.0269194096326828,0.11111053824424744
14100,0.016844065859913826,0.11093437671661377
14200,0.01874636299908161,0.11666207015514374
14300,0.011628544889390469,0.11223960667848587
14400,0.01102314330637455,0.11429762840270996
14500,0.025206033140420914,0.11769406497478485
14600,0.02312476933002472,0.10740475356578827
14700,0.009236526675522327,0.10821044445037842
14800,0.04379443824291229,0.11491213738918304
14900,0.02389039844274521,0.10651162266731262
15000,0.012094805017113686,0.11437554657459259
15100,0.034516919404268265,0.1161905974149704
15200,0.023366061970591545,0.10326293855905533
15300,0.023973146453499794,0.10542120784521103
15400,0.004469268023967743,0.1024818867444992
15500,0.01932275854051113,0.10884372889995575
15600,0.027058474719524384,0.11299924552440643
15700,0.03586617857217789,0.11331896483898163
15800,0.008952068164944649,0.113762766122818
15900,0.029369384050369263,0.1027832180261612
16000,0.02544424682855606,0.10373988002538681
16100,0.01223126333206892,0.1016194075345993
16200,0.011156558990478516,0.10185053199529648
16300,0.007136832922697067,0.10608349740505219
16400,0.01693594641983509,0.10103466361761093
16500,0.02520320564508438,0.10014238953590393
16600,0.008161447942256927,0.10224732756614685
16700,0.006789280101656914,0.1074928492307663
16800,0.008160864003002644,0.10448235273361206
16900,0.017509667202830315,0.10355225950479507
17000,0.013241449370980263,0.09793513268232346
17100,0.01894976757466793,0.09985341131687164
17200,0.01548964623361826,0.09719360619783401
17300,0.010361330583691597,0.09718207269906998
17400,0.004141864832490683,0.1009296253323555
17500,0.01684051938354969,0.10410898923873901
17600,0.013876764103770256,0.09478011727333069
17700,0.014866837300360203,0.09795404970645905
17800,0.016517791897058487,0.09558127820491791
17900,0.014265495352447033,0.10942111164331436
18000,0.011447486467659473,0.09330986440181732
18100,0.019010191783308983,0.09838941693305969
18200,0.012786442413926125,0.09769725799560547
18300,0.00802285224199295,0.09399536997079849
18400,0.01034991443157196,0.09431374818086624
18500,0.0068514724262058735,0.09391894936561584
18600,0.010138832032680511,0.09495271742343903
18700,0.007989916019141674,0.09233130514621735
18800,0.002368137240409851,0.09232551604509354
18900,0.007162913214415312,0.0941813513636589
19000,0.01926702819764614,0.09911538660526276
19100,0.007990011014044285,0.09556789696216583
19200,0.015476774424314499,0.09666027128696442
19300,0.0064806267619132996,0.09089762717485428
19400,0.012270105071365833,0.09047901630401611
19500,0.002781015122309327,0.08775090426206589
19600,0.007385838311165571,0.09063863009214401
19700,0.00977806095033884,0.08773238956928253
19800,0.011244810186326504,0.0876900777220726
19900,0.007999434135854244,0.09016209840774536
20000,0.014536681585013866,0.08746782690286636
20100,0.021415280178189278,0.08676010370254517
20200,0.01463299710303545,0.09648918360471725
20300,0.008363115601241589,0.09549969434738159
20400,0.01199331320822239,0.08555126190185547
20500,0.004028680268675089,0.08489780128002167
20600,0.008159305900335312,0.0912502110004425
20700,0.0244218111038208,0.08566561341285706
20800,0.017153456807136536,0.08850172162055969
20900,0.022591467946767807,0.09271594136953354
21000,0.02192881517112255,0.0868477001786232
21100,0.014340966939926147,0.08442796766757965
21200,0.0062138233333826065,0.08473698794841766
21300,0.012481095269322395,0.08571480214595795
21400,0.0060132225044071674,0.08537018299102783
21500,0.005990166682749987,0.0864327996969223
21600,0.008819075301289558,0.08803516626358032
21700,0.00682956725358963,0.08772403001785278
21800,0.010699802078306675,0.08373275399208069
21900,0.02711365930736065,0.08429466933012009
22000,0.011377092450857162,0.08886563032865524
22100,0.01987597718834877,0.08533487468957901
22200,0.015489590354263783,0.09497968852519989
22300,0.011758765205740929,0.08208273351192474
22400,0.024595137685537338,0.08445620536804199
22500,0.011435805819928646,0.08418264240026474
22600,0.005483333021402359,0.08288007974624634
22700,0.005101194139569998,0.09232214838266373
22800,0.015071280300617218,0.08248263597488403
22900,0.01328408345580101,0.08010116219520569
23000,0.015658661723136902,0.09064077585935593
23100,0.01471732184290886,0.08257624506950378
23200,0.005933496169745922,0.08798381686210632
23300,0.028442157432436943,0.08148235082626343
23400,0.008658443577587605,0.08422337472438812
23500,0.021616768091917038,0.09174434095621109
23600,0.010836251080036163,0.08785395324230194
23700,0.007224614731967449,0.08151563256978989
23800,0.012644806876778603,0.08527001738548279
23900,0.003552328795194626,0.08388019353151321
24000,0.013426847755908966,0.08085732907056808


==> anc/rci_supplement/evidence/training/runs/seed_1004/progress.json <==
{
  "step": 24000,
  "best_score": 0.08010116219520569,
  "best_step": 22900,
  "elapsed_seconds": 2417.430779584043,
  "source_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
}


==> anc/rci_supplement/evidence/training/source_manifest.json <==
[
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/config.json",
    "packaged": "evidence/training/origin_records/config.json",
    "sha256": "02bd473dd0b4bcc8d0fb3ba901c623b9e517d492a85277f1c41b64bb21d79d78"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/manifest.json",
    "packaged": "evidence/training/origin_records/manifest.json",
    "sha256": "cb3f06bd4226e9e76e9e0a5c30f07361bdcbf75476a98001f9398173e8494463"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/PROTOCOL.md",
    "packaged": "evidence/training/origin_records/PROTOCOL.md",
    "sha256": "30b1dfa5a1f8b8d79670e916d7a346fd1434ce57b72d91e56c80345685964f9b"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/all_training_complete.json",
    "packaged": "evidence/training/origin_records/all_training_complete.json",
    "sha256": "f45d4ac0cc5284346a521dc1adc87d0a68c3bd30c64d395654f578924712e41f"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/test_access.json",
    "packaged": "evidence/training/origin_records/test_access.json",
    "sha256": "4991ac7699491d4cb5974a50ef8f4ddc728627825ae458f6ac80d72088f27f68"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/verification.json",
    "packaged": "evidence/training/origin_records/verification.json",
    "sha256": "3c6b0256f28135442c4394576df7f8e8811426b99e394914fe9115bccc817400"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/__init__.py",
    "packaged": "evidence/training/original_source/rci/__init__.py",
    "sha256": "3b1d1faf837cbee80598457fb027e266e808740d5b4545a5302c9eb68939ef66"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/analysis.py",
    "packaged": "evidence/training/original_source/rci/analysis.py",
    "sha256": "fafb77a5d5ee080c7317b02d7666d68a36fb8be2d184339c69095f95556a489d"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/baselines.py",
    "packaged": "evidence/training/original_source/rci/baselines.py",
    "sha256": "b7df1f828ecf829fd9ff6efa37e760079a4ab99e0e37f1261c721a7d6869a959"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/config.py",
    "packaged": "evidence/training/original_source/rci/config.py",
    "sha256": "bb6924a906986bbcaca5db19db9814b8e50b448605f0ec357130898c4ee792e8"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/env.py",
    "packaged": "evidence/training/original_source/rci/env.py",
    "sha256": "20ffc249013afd6c182bf8a38a6a943050b3fd2e301a2ee0e6d7560ed6e9782c"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/figures.py",
    "packaged": "evidence/training/original_source/rci/figures.py",
    "sha256": "787592495eda0313682a6734a5cf6e5f081a6cb3a2fb0447f87112ee8d313859"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/metrics.py",
    "packaged": "evidence/training/original_source/rci/metrics.py",
    "sha256": "aea7d5ac9355a079893d08085fab6608c9df50d1b35be1beab40e826a78373dc"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/model.py",
    "packaged": "evidence/training/original_source/rci/model.py",
    "sha256": "38da216b0277d7030a9a5a351b012163328e19dbdcd4c41ff476e91bf1ea31fa"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/sweep.py",
    "packaged": "evidence/training/original_source/rci/sweep.py",
    "sha256": "edb0d2d48419b0fd101fed1e10709ec1b7c49edab2f039535dd6abf04c94842b"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/train.py",
    "packaged": "evidence/training/original_source/rci/train.py",
    "sha256": "38ffb57a5fc58e99026d64656966c3dc46b509110d1b3c56084d53a6062fd43e"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/rci/utils.py",
    "packaged": "evidence/training/original_source/rci/utils.py",
    "sha256": "5d497d07e15b44b5b4910ca39d57b1acdd343fa9888b7468691292fa69a4e6e3"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/scripts/check_learning.py",
    "packaged": "evidence/training/original_source/scripts/check_learning.py",
    "sha256": "24b2ccf458239ef2afcdc8efa0d5227e0819a57a0521b5256535c4052b13229c"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/scripts/confirm_communication.py",
    "packaged": "evidence/training/original_source/scripts/confirm_communication.py",
    "sha256": "e6c82c9ffe0a7cbf2ffc3a5068d5ac3e948cce1aa543e15fbc6399a7fa3c5aad"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/scripts/analyze_communication_confirmation.py",
    "packaged": "evidence/training/original_source/scripts/analyze_communication_confirmation.py",
    "sha256": "d6d9c17d8096f4e91ba0b0ca0080a9202239d558efc35bd3bc19727058db7912"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/scripts/paper_style.py",
    "packaged": "evidence/training/original_source/scripts/paper_style.py",
    "sha256": "fa26106333f2e5cf0160eecf73810643ee73a511abe0bf395e5050bff837534c"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/scripts/fixed_weight_check.py",
    "packaged": "evidence/training/original_source/scripts/fixed_weight_check.py",
    "sha256": "ba8dce3b1c86a7cf680f98d5d01f5bc61668da6885f01ad357fb15a6b506bb42"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1000/history.csv",
    "packaged": "evidence/training/runs/seed_1000/history.csv",
    "sha256": "40406be23481a45caccd721e868fc39ebd48c8dc074ed54f8690b9ae1e97aa9b"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1000/progress.json",
    "packaged": "evidence/training/runs/seed_1000/progress.json",
    "sha256": "706fb25e9af0b615c83ca48c9c2fa4d4866a3bf2375fbd5b294af25b4452d865"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1000/training_state.pt",
    "packaged": "evidence/training/checkpoints/seed_1000.pt",
    "sha256": "f25a068c3729257df50be07b2132c1adaabe43ed6d0fc5bef925b50fd09f0e8a"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1001/history.csv",
    "packaged": "evidence/training/runs/seed_1001/history.csv",
    "sha256": "44e93739134ddd2c79e7a05ba1a7c0ae6cb20490ca8681a65087cdaba8db9961"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1001/progress.json",
    "packaged": "evidence/training/runs/seed_1001/progress.json",
    "sha256": "71845330cc72f51e7058e691232006814aa639d418e20cfb1b80e1240daca8d2"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1001/training_state.pt",
    "packaged": "evidence/training/checkpoints/seed_1001.pt",
    "sha256": "d25d2e8ebc2ebdc1895060295e11436f2b30800d94ec95e057067127c0dc07a1"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1002/history.csv",
    "packaged": "evidence/training/runs/seed_1002/history.csv",
    "sha256": "da53b6bbf05f9b9a6cd8b3c4e0f7641cce5619e506d83cf11c17d244f61e36b9"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1002/progress.json",
    "packaged": "evidence/training/runs/seed_1002/progress.json",
    "sha256": "5c070651a7cd8804b55719059a2c32e01f706ff6269b57e05357de6431ca7343"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1002/training_state.pt",
    "packaged": "evidence/training/checkpoints/seed_1002.pt",
    "sha256": "eef5b8e14008b337376e3cc5c5d0def6e564d78f257aacb2be8564d5c6843a1f"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1003/history.csv",
    "packaged": "evidence/training/runs/seed_1003/history.csv",
    "sha256": "9b89e56155192b8a435e0887e5a66ae8f179f0211b68f92ffc7cd1b86d5e526f"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1003/progress.json",
    "packaged": "evidence/training/runs/seed_1003/progress.json",
    "sha256": "2354c44d2f048f9a651108549ca96d164f74c9170e212d354c707a536a9132b3"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1003/training_state.pt",
    "packaged": "evidence/training/checkpoints/seed_1003.pt",
    "sha256": "02f60cf3ed0b0acea78825435feb95533af6a3a1fab1888be8ea03e3e9c6d9c6"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1004/history.csv",
    "packaged": "evidence/training/runs/seed_1004/history.csv",
    "sha256": "fd0da87e5c485fcf999bb9f7aca514ed6a04f1f729e7e69f7fd132586f0e88bb"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1004/progress.json",
    "packaged": "evidence/training/runs/seed_1004/progress.json",
    "sha256": "529708db9e6ded86fa7fe3bdef658aee943cc0b16f2eaac456b1af50c43e8ea2"
  },
  {
    "source": "/Users/xueningwu/Documents/Codex/2026-09-26/referenced-chatgpt-conversation-this-is-an/outputs/rci_pilot/results/communication_confirmation/runs/cellular_lambda0.5_seed1004/training_state.pt",
    "packaged": "evidence/training/checkpoints/seed_1004.pt",
    "sha256": "4a82773d533762af6c8c5c3dd37177da332863173fb47b37b2ff898547541080"
  }
]

==> anc/rci_supplement/evidence/training/verified_checkpoint_summary.csv <==
seed,completed_updates,batch_size,training_example_draws,train_stream_seed,best_step,best_validation_normalized_error,historical_elapsed_seconds,validation_history_rows,checkpoint_sha256,checkpoint_config_hash,checkpoint_implementation_hash
1000,24000,8,192000,1000001007,23900,0.11684703826904297,2413.39225741697,241,f25a068c3729257df50be07b2132c1adaabe43ed6d0fc5bef925b50fd09f0e8a,6c59582c4d9f77af,54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c
1001,24000,8,192000,1000001008,22900,0.07572972774505615,2415.129839375033,241,d25d2e8ebc2ebdc1895060295e11436f2b30800d94ec95e057067127c0dc07a1,6c59582c4d9f77af,54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c
1002,24000,8,192000,1000001009,24000,0.10978223383426666,2418.102536708,241,eef5b8e14008b337376e3cc5c5d0def6e564d78f257aacb2be8564d5c6843a1f,6c59582c4d9f77af,54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c
1003,24000,8,192000,1000001010,23600,0.11199568212032318,2415.352692791028,241,02f60cf3ed0b0acea78825435feb95533af6a3a1fab1888be8ea03e3e9c6d9c6,6c59582c4d9f77af,54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c
1004,24000,8,192000,1000001011,22900,0.08010116219520569,2417.430779584043,241,4a82773d533762af6c8c5c3dd37177da332863173fb47b37b2ff898547541080,6c59582c4d9f77af,54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c


==> anc/rci_supplement/evidence/training/verified_training_metadata.json <==
{
  "status": "VERIFIED_FROM_ARCHIVED_RECORDS_NOT_RERUN",
  "scope": "Fixed subset 1000--1004 of an older 20-seed cohort 1000--1019; no population-of-training-seeds claim.",
  "training_model": "Shared 12-to-32-to-8 tanh rule, 32-step unroll, global mean readout, 680 parameters",
  "objective": "Mean squared error over target coordinates and batch: (prediction-target).square().mean()",
  "optimizer": {
    "name": "Adam",
    "lr": 0.001,
    "betas": [
      0.9,
      0.999
    ],
    "eps": 1e-08,
    "weight_decay": 0,
    "amsgrad": false,
    "gradient_norm_clip": 1.0,
    "schedule": "No learning-rate schedule present in fingerprint-matched training loop"
  },
  "budget": {
    "updates": 24000,
    "batch_size": 8,
    "examples_drawn_per_seed": 192000,
    "unroll_steps": 32
  },
  "selection": {
    "validation_size": 256,
    "validation_seed": 170000003,
    "every_updates": 100,
    "criterion": "Lowest mean Euclidean localization error / sqrt(2) among updates 100,...,24000; strict improvement replaces checkpoint",
    "selected_state_key": "best_model",
    "initial_step_zero": "Logged but not assigned as the best checkpoint; first candidate is update 100"
  },
  "old_test": {
    "size": 4096,
    "seed": 190000003,
    "role": "Earlier communication-dependence study; not reused as v1/v2/v3 formal target stream"
  },
  "rng_initialization": "Python, NumPy, and Torch initialization seeded by model seed; training generator seeded 1000000007+seed; source requests deterministic Torch algorithms",
  "config": {
    "L": 32,
    "d": 8,
    "hidden": 32,
    "steps": 32,
    "eta": 0.5,
    "use_coordinates": true,
    "noise_std": 0.1,
    "signal_sigma": 0.1875,
    "lambdas": [
      0.5
    ],
    "rhos": [
      0.2
    ],
    "seeds": [
      1000,
      1001,
      1002,
      1003,
      1004,
      1005,
      1006,
      1007,
      1008,
      1009,
      1010,
      1011,
      1012,
      1013,
      1014,
      1015,
      1016,
      1017,
      1018,
      1019
    ],
    "variants": [
      "cellular"
    ],
    "train_steps": 24000,
    "batch_size": 8,
    "lr": 0.001,
    "val_every": 100,
    "val_size": 256,
    "test_size": 4096,
    "eval_batch_size": 32,
    "val_seed": 170000003,
    "test_seed": 190000003,
    "structural_samples": 128,
    "specialization_samples": 64,
    "patch_grid": 4,
    "perturb_std": 0.1,
    "bootstrap_samples": 5000,
    "bootstrap_seed": 4000001,
    "min_ci_seeds": 5,
    "structure_metric": "R_long",
    "device": "cpu",
    "threads": 1,
    "oracle_grid": 33,
    "timeout_seconds": 14400
  },
  "implementation_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c",
  "source_matching": true,
  "records": [
    {
      "seed": 1000,
      "completed_updates": 24000,
      "batch_size": 8,
      "training_example_draws": 192000,
      "train_stream_seed": 1000001007,
      "best_step": 23900,
      "best_validation_normalized_error": 0.11684703826904297,
      "historical_elapsed_seconds": 2413.39225741697,
      "validation_history_rows": 241,
      "checkpoint_sha256": "f25a068c3729257df50be07b2132c1adaabe43ed6d0fc5bef925b50fd09f0e8a",
      "checkpoint_config_hash": "6c59582c4d9f77af",
      "checkpoint_implementation_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
    },
    {
      "seed": 1001,
      "completed_updates": 24000,
      "batch_size": 8,
      "training_example_draws": 192000,
      "train_stream_seed": 1000001008,
      "best_step": 22900,
      "best_validation_normalized_error": 0.07572972774505615,
      "historical_elapsed_seconds": 2415.129839375033,
      "validation_history_rows": 241,
      "checkpoint_sha256": "d25d2e8ebc2ebdc1895060295e11436f2b30800d94ec95e057067127c0dc07a1",
      "checkpoint_config_hash": "6c59582c4d9f77af",
      "checkpoint_implementation_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
    },
    {
      "seed": 1002,
      "completed_updates": 24000,
      "batch_size": 8,
      "training_example_draws": 192000,
      "train_stream_seed": 1000001009,
      "best_step": 24000,
      "best_validation_normalized_error": 0.10978223383426666,
      "historical_elapsed_seconds": 2418.102536708,
      "validation_history_rows": 241,
      "checkpoint_sha256": "eef5b8e14008b337376e3cc5c5d0def6e564d78f257aacb2be8564d5c6843a1f",
      "checkpoint_config_hash": "6c59582c4d9f77af",
      "checkpoint_implementation_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
    },
    {
      "seed": 1003,
      "completed_updates": 24000,
      "batch_size": 8,
      "training_example_draws": 192000,
      "train_stream_seed": 1000001010,
      "best_step": 23600,
      "best_validation_normalized_error": 0.11199568212032318,
      "historical_elapsed_seconds": 2415.352692791028,
      "validation_history_rows": 241,
      "checkpoint_sha256": "02f60cf3ed0b0acea78825435feb95533af6a3a1fab1888be8ea03e3e9c6d9c6",
      "checkpoint_config_hash": "6c59582c4d9f77af",
      "checkpoint_implementation_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
    },
    {
      "seed": 1004,
      "completed_updates": 24000,
      "batch_size": 8,
      "training_example_draws": 192000,
      "train_stream_seed": 1000001011,
      "best_step": 22900,
      "best_validation_normalized_error": 0.08010116219520569,
      "historical_elapsed_seconds": 2417.430779584043,
      "validation_history_rows": 241,
      "checkpoint_sha256": "4a82773d533762af6c8c5c3dd37177da332863173fb47b37b2ff898547541080",
      "checkpoint_config_hash": "6c59582c4d9f77af",
      "checkpoint_implementation_hash": "54898e6faf7ea4e2ff456191144108867ae0c8ba9afea8553a28e960295f566c"
    }
  ],
  "missing_or_not_certified": [
    "Full historical per-update training samples were not archived as an enumerated dataset.",
    "Original-training Python/PyTorch/NumPy versions are not recorded in the inspected checkpoint/config/frozen-manifest files; present runtime versions are not substituted.",
    "Recorded historical elapsed seconds are not a new hardware-normalized timing benchmark.",
    "No claim of bitwise training reproducibility across unrecorded original environments or of complete exclusion of all original training targets."
  ],
  "new_network_calls": 0,
  "new_training_updates": 0,
  "new_random_inputs": 0
}

==> anc/rci_supplement/figure_data/rci_v3_error_budgets_values.json <==
{
  "source_primary_sha256": "535949784281c641c6f7bbda818eaff56a2a5477c760cd9b6b22417d6e9e6ea3",
  "source_per_model_sha256": "2921c4e6bd78ff8f04afdd254f34a407a9b02bb208058df34f3cbeabf197d18a",
  "models": [
    1000,
    1001,
    1002,
    1003,
    1004,
    "fixed-five mean"
  ],
  "C1_mean": [
    0.04685443193056468,
    0.07790385622862822,
    0.05397206301565439,
    0.04596037268976129,
    0.07245056207782694,
    0.059428257188487106
  ],
  "C1_upper": [
    0.06332745737190167,
    0.09436350826287646,
    0.07047462906985463,
    0.06243058365747435,
    0.0890257658447674,
    0.07204214481851458
  ],
  "C0_mean": [
    0.05579074777821754,
    0.0818301217140246,
    0.055852700242834244,
    0.04939714793647608,
    0.07061134619533645,
    0.06269641277337779
  ],
  "C0_upper": [
    0.07221525932299411,
    0.09814301684510157,
    0.07203191070813701,
    0.06571271317346256,
    0.08716044606332207,
    0.07527394804362662
  ],
  "D1_mean": [
    0.028425216238618687,
    0.16220349465040745,
    0.10737259408219402,
    0.03657640122108742,
    0.09487282606918938,
    0.08589010645229939
  ],
  "D0_mean": [
    0.019465924847242185,
    0.1527254394007997,
    0.06670689954660614,
    0.0028157486560519513,
    0.17267004602446512,
    0.08287681169503301
  ],
  "decision_upper": [
    0.08119665814937294,
    0.35549627086671964,
    0.21072309887594087,
    0.07296417203305094,
    0.3038227101253251,
    0.19548588204088585
  ],
  "margin": [
    0.09435730312827842,
    -0.23094225529265466,
    -0.03461016153480162,
    0.23753773206616347,
    -0.1465702566606109,
    0.0069367448806507415
  ],
  "full_certificate_pass": [
    false,
    false,
    false,
    false,
    false,
    false
  ],
  "figure_inches": [
    6.5,
    7.2
  ],
  "nominal_font_pt": 10,
  "no_new_model_calls": true,
  "no_pdf_export": true
}

==> anc/rci_supplement/provenance.json <==
{
  "schema": "rci-arxiv-ancillary-index-v1",
  "path_base": "Submission root (the directory containing main.tex)",
  "scope": "Existing lightweight scientific evidence reorganized as ancillary files; original results unchanged.",
  "historical_sources": [
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/figures/03_failure_controls.png",
      "packaged": "figures/rci_probe.png",
      "sha256": "f6c33a622256bc6a676c463711c4f1785b913ff5709a087a73f6c76717165dd4",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/figures/01_transfer.png",
      "packaged": "figures/rci_probe2.png",
      "sha256": "59256c0ee4e5199f69d0e4dd4c47ef1b4ce41be6ced22767f9748c6a94e0c026",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/figures/01_calibration_transfer.png",
      "packaged": "figures/rci_probe3.png",
      "sha256": "e9c013ea4f444cc1afe0afdca19c1379f507982fd1cf096342fec2f8a047614a",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/plots/random_controls.png",
      "packaged": "figures/ca_controls.png",
      "sha256": "95fde8f4408e81f2d02566de626c44f0b642bf2e49630704c833b0f2dc9bff02",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/requirements.txt",
      "packaged": "anc/rci_supplement/evidence/rci_probe/requirements.txt",
      "sha256": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/README.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe/README.md",
      "sha256": "0b0874c28e463de032e6f8a38c1de5dcfcdf71931b1fb6e8a102c6a14b574331",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/SHA256SUMS.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/SHA256SUMS.json",
      "sha256": "143d5d1321f0629e91c2605a63f68661eb83a304665dc0f2cb92f0a1dc9ea6b8",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/RESEARCH_MEMO.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe/RESEARCH_MEMO.md",
      "sha256": "2a9a85b586994b4f484b07cef2605a89ca142b167fe9f6bc8d23d0d270c5a3b3",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/environment.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/environment.json",
      "sha256": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/PROTOCOL.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe/PROTOCOL.md",
      "sha256": "44228b80220a83fee4d6696d204da15ee6ab1eba6eebc7c04d56526d6934b79b",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/code/probe.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe/code/probe.py",
      "sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/code/reproduce.sh",
      "packaged": "anc/rci_supplement/evidence/rci_probe/code/reproduce.sh",
      "sha256": "6845afdccd5b82574a25bf56ad2549b1585fd8f3c59708dcb931ac3acffa52d1",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/code/analyze.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe/code/analyze.py",
      "sha256": "ab64baef629f1447842c9d74df5c1b2f04a3401d0d604d37e1875c71eedc6ebf",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/stress.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/stress.csv",
      "sha256": "2538334610cd5b695d107d9250ffa9406879ba2e99d26e129434b09e71afad4c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/discover_event.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/discover_event.json",
      "sha256": "80d08b18c6633395485f697670d7f2d7ff8a742acd9f0b9e7c21a917abbabb11",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/summary.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/summary.json",
      "sha256": "b746d633c7f3b15cd7317e25d5b397a0f2091f357328cf6587c556986ef46941",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/full_reproduction.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/full_reproduction.json",
      "sha256": "c9d40ac092da2cc7369b567e15e812fcfe62d0dc62eaca4228c1412b8cbd1260",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/test_event.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/test_event.json",
      "sha256": "ace26671245c59faa55a4182778a6b6c8bd464591ff171759703c2e3624cff65",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/test.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/test.csv",
      "sha256": "fb253c563ede08671f028b2d59d48541df435d5400c859054ad432f8e704bfc7",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/predictions.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/predictions.csv",
      "sha256": "e8a2072f505ac4fb009d1682fab0afbfd8e4538348c1cf28a19b8c270d4909a6",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/stress_event.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/stress_event.json",
      "sha256": "76ef34abe4c8a57fd365ddc1b11b37ee90a0cfed578ba2bebb90f8bad54dd0e4",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/checks.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/checks.json",
      "sha256": "68cd545ea6936d18f60448bb96d13b6c8b6df42c510722c98015e72ec4a3fb20",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/frozen_predictors.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/frozen_predictors.json",
      "sha256": "56523dd96afba95b57e083d8bac7626b2b40ff9ad0dce1929d689247419a51cb",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/transfer_metrics.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/transfer_metrics.csv",
      "sha256": "421998bfada614cfa7701da8e9cd98dc0b799864fa1ef0577b358467347bbd1a",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe/results/discover.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe/results/discover.csv",
      "sha256": "f7c30481cf5ae37baf89fac77c48b70071ec3416901cca0f122b2b2ae111c61b",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/PROTOCOL_ERRATA.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/PROTOCOL_ERRATA.md",
      "sha256": "fd34cdc2899618987c9634375aacc53f9d101289269cbcb27745a19a5cd7e965",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/requirements.txt",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/requirements.txt",
      "sha256": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/README.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/README.md",
      "sha256": "07579f85e817df090c281b4fb99db9e32dff9d8418886474a48731c624d34f9c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/SHA256SUMS.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/SHA256SUMS.json",
      "sha256": "e6149982f54a6cba5fcc25f598977412444448d8a413a77cdd82ef5d415b3aab",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/RESEARCH_MEMO.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/RESEARCH_MEMO.md",
      "sha256": "29355d2231422ccff7201c850101fee8e83a97e651cb64264120535fbec41cc6",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/environment.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/environment.json",
      "sha256": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/PROTOCOL.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/PROTOCOL.md",
      "sha256": "3e96926a9f18e8713bacacf7a4143a0143503dd556333a0585640d200a10b9aa",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/code/probe1_reference.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/code/probe1_reference.py",
      "sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/code/probe2.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/code/probe2.py",
      "sha256": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/code/reproduce.sh",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/code/reproduce.sh",
      "sha256": "3915b414777dfa5c3d5dfff307377e7d16942a77fa0c882b2b66671ce2c2c2c3",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/code/analyze.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/code/analyze.py",
      "sha256": "4a0e168ae3f910284c788a1c41ad90a242dc195017e3c55616afd67cb1ba9d1c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/discover_event.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/discover_event.json",
      "sha256": "775ebabead266d664acfd59802b4d783587e59971b36f3df4f3d2cf981dfeb06",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/summary.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/summary.json",
      "sha256": "76cb269c04d72e4a88b72a93b1870bcb0c9716bd677592c98e940979c9185be7",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/full_reproduction.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/full_reproduction.json",
      "sha256": "20119d26ec2d2ddb1dd6db51a7b41ae954b657a37a1bf79243374159616c9c1a",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/frozen.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/frozen.json",
      "sha256": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/test_event.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/test_event.json",
      "sha256": "e082a1b7881f6a3413c7c2a78a47893e498faa09a1195e8b4cd826afa1e9048d",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/test.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/test.csv",
      "sha256": "b72760450c135b243f98fd347e166da2414d3532fdbc639e8886cb8e32319b3f",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/predictions.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/predictions.csv",
      "sha256": "078373078494cc29d5d2e4d9aadbf34fdaf437875d9701aa187febdcdf183dc7",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/metrics.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/metrics.csv",
      "sha256": "61dddaf1b3cf47635b7e7f2b252ee323cd2f9566dcb55a59ecc71257520b8641",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/checks.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/checks.json",
      "sha256": "b207e28dacb23b26ab04d5b001286d58aa7e57c88d2c00a3e2cfa2848fb0ba12",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/worst_conditions.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/worst_conditions.csv",
      "sha256": "092f87d35ec9b3ca6410fb4d6df795166810e2e70c32cb2e4f14808d78140bb4",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/repair_pairs.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/repair_pairs.csv",
      "sha256": "4d0f976bc2a3381dbd61fc3aff5753d98132841d6b744bb28c1fecdecea09a33",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/design.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/design.json",
      "sha256": "7630475e9936ced8869fe576ee6d97a407efa982b5be81c1cba2f6fd20b3a6a1",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe2/results/discover.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe2/results/discover.csv",
      "sha256": "8b1b7303e1f788d9676a1de726963e5a09700b827e9f2c9d9a83543bf6ec261d",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/requirements.txt",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/requirements.txt",
      "sha256": "00cf2f6e5a03e6e6ee23f08cc17c972527a956bbe9f30cc2a710d3dc97837f10",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/README.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/README.md",
      "sha256": "dd19825a36415d3cd0bb0e4eb4278f0d08e0d69f188e347fc6b4a10767ce2edb",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/SHA256SUMS.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/SHA256SUMS.json",
      "sha256": "dd414567ae5c09274cb2c9bcc3ff571490109559bc907f483f5dd7b5b137444c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/RESEARCH_MEMO.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/RESEARCH_MEMO.md",
      "sha256": "77827400bae148de618453d5e5223cdd4a954fa27dbb42ee6614bdcb3edb68ce",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/environment.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/environment.json",
      "sha256": "20b62fcb22e920cbeaa585d423dd9ea8251075f8cbe3fbe2a2913cda13009a8c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/PROTOCOL.md",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/PROTOCOL.md",
      "sha256": "ffeb70f0eaf01dfed7a811eb233e45412c5040722f2a55499e87039173c7cd27",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/probe1_reference.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/code/probe1_reference.py",
      "sha256": "bbb00645af70eecf723f0b7ef30e02918af06c2e17be23ae60c1e0a29017cfcd",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/probe3.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/code/probe3.py",
      "sha256": "d855fd9c0a82bc9b6fed12f24fdbeb95fb3bb252950f4aa02bb002793eeb81ae",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/reproduce.sh",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/code/reproduce.sh",
      "sha256": "1f048df87e8ee15dcd08bc778bb34633d106e7e76700c3f5601bb84218064797",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/probe2_reference.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/code/probe2_reference.py",
      "sha256": "728fc1fe5e962623e53d2f4329454378b1aa05e6f1133ee93c13300e65132945",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/code/analyze.py",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/code/analyze.py",
      "sha256": "7d1b806ad10ad3a42ed7153106bc2be8e44593b703cb42f5c3db6ddf60928fca",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/summary.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/summary.json",
      "sha256": "b0cef4b0940ba65b5819d373e818429a778074e453715d93da55137bfe796059",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/full_reproduction.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/full_reproduction.json",
      "sha256": "8560b996fcd61915cc3ed96b2178161b146feedcca8214ed5cf225630ee7f22f",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/runs.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/runs.csv",
      "sha256": "b51da4961154579aea9e6287c76ea9066818807bb5cbec92d1ff1e841928a862",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/raw_index.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/raw_index.csv",
      "sha256": "9880914068d9e29f9d9508c39061fa200f87e1b3a8d3eabf698c0897e2d67f48",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/probe2_frozen.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/probe2_frozen.json",
      "sha256": "1515a16894c3363db8d4e8b8fe1ac13f0e69849d1e27eb3c89b9d2772b288692",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/frozen.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/frozen.json",
      "sha256": "a289709d4c1bf65fcdf89c4c5edcfae0b7b63ed9ffd7caa58637b17131cfacf4",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/metrics.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/metrics.csv",
      "sha256": "b5c7b473ad91256a9f33a7c9c1ad3792051ea049b9de2815dd5b3f654d5627a1",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/run_event.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/run_event.json",
      "sha256": "f17c4a68cb11d6244414d9be5af738a7ba240463acc7612c82fa95a2e3618ef2",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/checks.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/checks.json",
      "sha256": "b04cf687f02b068a66c579320d06bdb3401ba4b1e297b8197b631c16c73f7a20",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/worst_conditions.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/worst_conditions.csv",
      "sha256": "b59aac7868b39a17514f19a57ccf1370e6e7a652ecd024d246980b038eb94f74",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/matched_moment_pairs.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/matched_moment_pairs.csv",
      "sha256": "6b0bac369c54dfecd60298d75fff35c70081902b679d439aca9879dc8d8e24a2",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/design.json",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/design.json",
      "sha256": "1b3ce60123e0abcde5a16fcd22244beffe89024b9100160ea9f520a45fc20b7f",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-10-02/referenced-chatgpt-conversation-this-is-an/outputs/rci_probe3/results/condition_means.csv",
      "packaged": "anc/rci_supplement/evidence/rci_probe3/results/condition_means.csv",
      "sha256": "6a786a7ececdec6d68b039150207056e777c0a3819b87d7f933b222f4d159f9e",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/data_dictionary.md",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/data_dictionary.md",
      "sha256": "7b799f7f4ce35426ee43f788d6d4dcdab300416c114d6268d8801065ab0a7212",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/condition_summary.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/condition_summary.csv",
      "sha256": "25453faa1bf02ea6330ec640cb3df35cca8668d2fb27027472c64a886918aea9",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/run_summary.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/run_summary.csv",
      "sha256": "2e29feda7f73df03a5750e254f7b73fc32eb368607d130b90cf3c7dac6f1faa2",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/optimum_stability.json",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/optimum_stability.json",
      "sha256": "3c555e661e7059549476067220a648713ac8429f87b7d091f42b6d9b520018e0",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/report.md",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/report.md",
      "sha256": "6da7166d7d5774c393c36253d3076d060621ac613343393c7dffa802f4f36e08",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/boundary_brackets.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/boundary_brackets.csv",
      "sha256": "e921c05cf71b3900897654e9f3121992c39c8d157a7d7666d5868b9f21bd8903",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/late_innovation_seed_counts.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/late_innovation_seed_counts.csv",
      "sha256": "13f9a87445189edd60afd021a0174d037f815c2a648477422e7598231508c226",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/README.md",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/README.md",
      "sha256": "47113dcd2a6c3320162313bf40e0afae0ac4e14af05969db50f435b58408209c",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/paired_contrasts.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/paired_contrasts.csv",
      "sha256": "cceaf04eee3687fc01519f9debac942ddd3d33ed97e662b6fbe4ac0427108afe",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/manifest.json",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/manifest.json",
      "sha256": "8dcfbb869c56a591df00e062fe24013db4263a0a0239d6c8e5cea1c234eea591",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/environment.json",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/environment.json",
      "sha256": "e55fbae98e891be5e30bc5a8e69a7bd409e97780ebdd6b5266571de7afc3e7c8",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/protocol.md",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/protocol.md",
      "sha256": "f822c6e12131c88f7a8dc6d6309d0ab3c2154a2c3af72ec401bc3c5bcb3972bc",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/run.py",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/code/run.py",
      "sha256": "6bdab1c7910b59ed0f9af6618906f6b3bdaa54a9a8083838ca637e08cd4cc7a0",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/requirements.txt",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/code/requirements.txt",
      "sha256": "15dbbac3932a5c7610608566e7aff37943bef8ee48bdf44fc6ba779fe8559a00",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/validate.py",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/code/validate.py",
      "sha256": "7cc5fc04fa90c7bf29b83c49bf4ff0d87a62147860e30257e2d58210c6369db5",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/sim.cpp",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/code/sim.cpp",
      "sha256": "260d018b296714b03ecf567e6e2aa4b246247776ffb5734ec51d276334cb145d",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/code/analyze.py",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/code/analyze.py",
      "sha256": "00cdc43d6692fbb34d17b36826daf83b36f4018f3c41f490a1cd1aecbdb7f05e",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/statistical_audit.md",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/validation/statistical_audit.md",
      "sha256": "4e6fbd77f47f8462bc2f4ff3646d93c0885d0b6859199a90590a5eaefb3d8173",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/preflight_rho006.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/validation/preflight_rho006.csv",
      "sha256": "06056b1b08f391f769b25fa994a108b06855467ca96c70089cca2f0d325e8dbd",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/preflight_rho012.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/validation/preflight_rho012.csv",
      "sha256": "bf7c42a5cf8c39c64e33280a12f279162e7ccc05ac26ec10e603bf4b5942b90f",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/checks.json",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/validation/checks.json",
      "sha256": "7e10387b2b207cf4f890a9fdd9cdafe4273dca3bd9ef359972a876ae1fc236cc",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/replay_final.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/validation/replay_final.csv",
      "sha256": "e3eb83e7424e02fa86dbc6159fb78d30e9d22645eaffb255cbf744fa1aa7b1c3",
      "current_source_status": "current_source_hash_matches"
    },
    {
      "source": "/Users/xueningwu/Documents/Codex/2026-09-28/referenced-chatgpt-conversation-this-is-an/outputs/paper1_pilot/validation/replay.csv",
      "packaged": "anc/rci_supplement/evidence/paper1_pilot/validation/replay.csv",
      "sha256": "3b0cbf01b4562ebc31fb8dfbb0526d21641abb3926a4b31fe36579081d48f684",
      "current_source_status": "current_source_hash_matches"
    }
  ],
  "original_index": "anc/rci_supplement/archive_indexes/original_provenance.json",
  "new_experiments": 0,
  "new_model_forward_calls": 0,
  "new_training_updates": 0,
  "pdf_compiled": false,
  "missing_public_links": "No public download URL or DOI is available for the separate complete raw execution archives. No placeholder URL has been inserted.",
  "original_training_missing_information": [
    "Full historical per-update training samples were not archived as an enumerated dataset.",
    "Original-training Python/PyTorch/NumPy versions are not recorded in the inspected checkpoint/config/frozen-manifest files; present runtime versions are not substituted.",
    "Recorded historical elapsed seconds are not a new hardware-normalized timing benchmark.",
    "No claim of bitwise training reproducibility across unrecorded original environments or of complete exclusion of all original training targets."
  ]
}

==> anc/rci_supplement/reference_verification.csv <==
citation_key,verified_date,primary_source,scope
bedau2003,2026-10-24,https://people.reed.edu/~mab/publications/index.html,Author publication listing and PubMed 12689727 search record; mutation/evolvability; no new replication
boyd2006,2026-10-24,https://stanford.edu/~boyd/papers/gossip.html,Author publication page; metadata and distributed averaging
gordon2021,2026-10-24,https://arxiv.org/abs/2012.01447,Primary preprint and journal reference; IB/RG relevance
hartl2025,2026-10-24,https://arxiv.org/abs/2509.11131,Primary preprint abstract/metadata only; no full result audit
hoel2013,2026-10-24,https://cirelli-tononi-lab.psychiatry.wisc.edu/wp-publications/rn270/,Author-lab primary bibliography plus primary PMC search record; DOI metadata and EI distinction; initial direct PMC endpoint challenged
israeli2006,2026-10-24,https://journals.aps.org/pre/abstract/10.1103/PhysRevE.73.026203,Publisher record; CA coarse-graining
jain2026,2026-10-24,https://arxiv.org/abs/2609.19902,Primary preprint abstract/metadata only; no replication
kochjanusz2018,2026-10-24,https://arxiv.org/abs/1704.06279,Primary preprint and journal reference; information-theoretic RG
maurer2009,2026-10-24,https://arxiv.org/html/0907.3740v1,"Primary full text Theorem 4; sample variance, logarithm, constants and range scaling checked"
mordvintsev2020,2026-10-24,https://distill.pub/2020/growing-ca/,Publisher article; growth/regeneration framing
rubenstein2017,2026-10-24,https://arxiv.org/abs/1707.00819,Primary preprint; metadata and intervention-consistency abstract
sasaki1999,2026-10-24,https://direct.mit.edu/artl/article/5/3/203/2321/Evolving-Learnable-Neural-Networks-Under-Changing,"Publisher search record and PubMed 10648951; metadata and inheritance abstract; initial short publisher URL/DOI fetch unavailable, fallback succeeded"
singh2026,2026-10-24,https://arxiv.org/abs/2606.21202v2,Primary preprint abstract/metadata/revision date; no replication
taylor2008,2026-10-24,https://papers.neurips.cc/paper_files/paper/2008/hash/6602294be910b1e3c4571bd98c4d5484-Abstract.html,Conference primary abstract; approximate homomorphisms/performance bounds
tishby2000,2026-10-24,https://arxiv.org/abs/physics/0004057,Primary preprint; 1999 manuscript/2000 posting distinction
williams2010,2026-10-24,https://arxiv.org/abs/1004.2515,Primary preprint abstract and metadata; PID framing
wilson1971,2026-10-24,https://journals.aps.org/prb/abstract/10.1103/PhysRevB.4.3174,Publisher record; title/date/DOI and RG framing
zhang2026,2026-10-24,https://arxiv.org/abs/2607.18433,Primary preprint abstract/metadata only; no replication
dacre2025,2026-10-24,https://arxiv.org/abs/2502.01242,Primary metadata and abstract scope verified; no replication or comprehensive control audit
schmidt2024,2026-10-24,https://arxiv.org/abs/2411.11991,Primary metadata and abstract scope verified; no replication or comprehensive control audit
etcheverry2026,2026-10-24,https://arxiv.org/abs/2609.36126,Primary metadata and abstract scope verified; no replication or comprehensive control audit


==> anc/rci_supplement/references.bib <==
@article{mordvintsev2020,
 author={Mordvintsev, Alexander and Randazzo, Ettore and Niklasson, Eyvind and Levin, Michael},
 title={Growing Neural Cellular Automata}, journal={Distill}, year={2020},
 url={https://distill.pub/2020/growing-ca/}
}
@article{wilson1971,
 author={Wilson, Kenneth G.},
 title={Renormalization Group and Critical Phenomena. I. Renormalization Group and the Kadanoff Scaling Picture},
 journal={Physical Review B}, volume={4}, pages={3174--3183}, year={1971},
 doi={10.1103/PhysRevB.4.3174}, url={https://doi.org/10.1103/PhysRevB.4.3174}
}
@article{israeli2006,
 author={Israeli, Navot and Goldenfeld, Nigel},
 title={Coarse-graining of cellular automata, emergence, and the predictability of complex systems},
 journal={Physical Review E}, volume={73}, pages={026203}, year={2006},
 doi={10.1103/PhysRevE.73.026203}, url={https://doi.org/10.1103/PhysRevE.73.026203}
}
@misc{tishby2000,
 author={Tishby, Naftali and Pereira, Fernando C. and Bialek, William},
 title={The information bottleneck method}, year={2000},
 howpublished={arXiv:physics/0004057}, note={Manuscript dated 1999; arXiv record posted 2000},
 url={https://arxiv.org/abs/physics/0004057}
}
@article{boyd2006,
 author={Boyd, Stephen and Ghosh, Arpita and Prabhakar, Balaji and Shah, Devavrat},
 title={Randomized Gossip Algorithms}, journal={IEEE Transactions on Information Theory},
 volume={52}, number={6}, pages={2508--2530}, year={2006},
 url={https://stanford.edu/~boyd/papers/gossip.html}
}
@misc{williams2010,
 author={Williams, Paul L. and Beer, Randall D.},
 title={Nonnegative Decomposition of Multivariate Information}, year={2010},
 howpublished={arXiv:1004.2515}, url={https://arxiv.org/abs/1004.2515}
}
@article{hoel2013,
 author={Hoel, Erik P. and Albantakis, Larissa and Tononi, Giulio},
 title={Quantifying causal emergence shows that macro can beat micro},
 journal={Proceedings of the National Academy of Sciences}, volume={110}, number={49},
 pages={19790--19795}, year={2013}, doi={10.1073/pnas.1314922110},
 url={https://pmc.ncbi.nlm.nih.gov/articles/PMC3856819/}
}
@article{sasaki1999,
 author={Sasaki, Takahiro and Tokoro, Mario},
 title={Evolving Learnable Neural Networks Under Changing Environments with Various Rates of Inheritance of Acquired Characters: Comparison of Darwinian and Lamarckian Evolution},
 journal={Artificial Life}, volume={5}, number={3}, year={1999},
 url={https://direct.mit.edu/artl/article/5/3/203/2321/}
}
@article{bedau2003,
 author={Bedau, Mark A. and Packard, Norman H.},
 title={Evolution of evolvability via adaptation of mutation rates},
 journal={BioSystems}, volume={69}, number={2--3}, pages={143--162}, year={2003},
 doi={10.1016/S0303-2647(02)00137-5}, url={https://pubmed.ncbi.nlm.nih.gov/12689727/}
}
@misc{hartl2025,
 author={Hartl, Benedikt and Levin, Michael and Pio-Lopez, L{\'e}o},
 title={Neural cellular automata: applications to biology and beyond classical {AI}},
 year={2025}, howpublished={arXiv:2509.11131},
 url={https://arxiv.org/abs/2509.11131}, note={Preprint, version 1}
}
@misc{singh2026,
 author={Singh, Nishit},
 title={Communication Heterogeneity and Collective Consensus in Neural Cellular Automata},
 year={2026}, howpublished={arXiv:2606.21202},
 url={https://arxiv.org/abs/2606.21202v2}, note={Version 2, revised 13 August 2026}
}
@misc{zhang2026,
 author={Zhang, Yanbo and Levin, Michael}, title={Intelligence from Learnable Novelty},
 year={2026}, howpublished={arXiv:2607.18433},
 url={https://arxiv.org/abs/2607.18433}, note={Preprint, version 1}
}
@misc{jain2026,
 author={Jain, Sanyam and Reimers, Felix Simon and Nichele, Stefano},
 title={Self-Replicating Neural Cellular Automata: Quantifying Emergent Phenotypic and Genotypic Diversity in an {OpenEnded} Substrate},
 year={2026}, howpublished={arXiv:2609.19902},
 url={https://arxiv.org/abs/2609.19902}, note={Preprint, version 1}
}
@inproceedings{rubenstein2017,
 author={Rubenstein, Paul K. and Weichwald, Sebastian and Bongers, Stephan and Mooij, Joris M. and Janzing, Dominik and Grosse-Wentrup, Moritz and Sch{\"o}lkopf, Bernhard},
 title={Causal Consistency of Structural Equation Models},
 booktitle={Proceedings of the Conference on Uncertainty in Artificial Intelligence},
 year={2017}, url={https://arxiv.org/abs/1707.00819}
}
@inproceedings{taylor2008,
 author={Taylor, Jonathan and Precup, Doina and Panangaden, Prakash},
 title={Bounding Performance Loss in Approximate {MDP} Homomorphisms},
 booktitle={Advances in Neural Information Processing Systems}, volume={21},
 year={2008},
 url={https://papers.neurips.cc/paper_files/paper/2008/hash/6602294be910b1e3c4571bd98c4d5484-Abstract.html}
}
@article{kochjanusz2018,
 author={Koch-Janusz, Maciej and Ringel, Zohar},
 title={Mutual information, neural networks and the renormalization group},
 journal={Nature Physics}, volume={14}, pages={578--582}, year={2018},
 doi={10.1038/s41567-018-0081-4}, url={https://arxiv.org/abs/1704.06279}
}
@article{gordon2021,
 author={Gordon, Amit and Banerjee, Aditya and Koch-Janusz, Maciej and Ringel, Zohar},
 title={Relevance in the Renormalization Group and in Information Theory},
 journal={Physical Review Letters}, volume={126}, pages={240601}, year={2021},
 doi={10.1103/PhysRevLett.126.240601}, url={https://arxiv.org/abs/2012.01447}
}

@inproceedings{maurer2009,
 author={Maurer, Andreas and Pontil, Massimiliano},
 title={Empirical {Bernstein} Bounds and Sample Variance Penalization},
 booktitle={Proceedings of the Conference on Learning Theory}, year={2009},
 url={https://arxiv.org/abs/0907.3740}
}

@article{dacre2025,
 author = {Dacre, Bailey and Bessone, Nicolas and Lo Preti, Matteo and Cafiso, Diana and Moreno, Rodrigo and Fa{\'i}{\~n}a, Andr{\'e}s and Beccai, Lucia},
 title = {Neural Cellular Automata for Decentralized Sensing using a Soft Inductive Sensor Array for Distributed Manipulator Systems},
 journal = {arXiv preprint arXiv:2502.01242}, year = {2025}, url = {https://arxiv.org/abs/2502.01242}}
@article{schmidt2024,
 author = {Schmidt, M. and Caccioli, F. and Aste, T.},
 title = {Spectral Coarse-Graining and Rescaling for Preserving Structural and Dynamical Properties in Graphs},
 journal = {arXiv preprint arXiv:2411.11991}, year = {2024}, url = {https://arxiv.org/abs/2411.11991}}
@article{etcheverry2026,
 author = {Etcheverry, Mayalen and Miotti, Pietro and Sirbu, Aidan and Sch{\"u}rholt, Konstantin and Drozdova, Mariia and Ghosh, Arna and Ag{\"u}era y Arcas, Blaise and Manyika, James and Richards, Blake and Niklasson, Eyvind},
 title = {Reasoning with Neural Cellular Automata},
 journal = {arXiv preprint arXiv:2609.36126}, year = {2026}, url = {https://arxiv.org/abs/2609.36126}}


==> anc/rci_supplement/result_source_provenance.json <==
{
  "v1": {
    "primary_result.json": "177a93c0f12031059323ea2bc4fb0ff6296038daf654f7324ca87a998977bae3",
    "frozen_manifest.json": "092bab161ca3952a97511a42aef564866a0974e2cbafc3997fe0c96184d70d5c",
    "verification.json": "7e516e1524f2a4361b2f114012d7793ef7e9faf6790af3ec774e1e53e2cd301d"
  },
  "v2": {
    "primary_result.json": "5fc234e9a17f70699e4488796c60145df42b159bed0ca5831e173cf00a323de7",
    "frozen_manifest.json": "f30db7c4d456a9d3b7837045d8d7b30c6d73752f78199cb59bec5fe2902c68bf",
    "verification.json": "1069bd395adb00b8c8946d9f7c23d77116833858a329aa2e8fd920be483f64ae"
  },
  "v3": {
    "primary_result.json": "535949784281c641c6f7bbda818eaff56a2a5477c760cd9b6b22417d6e9e6ea3",
    "frozen_manifest.json": "92173fd941a2f6a979e45f02b0b83439bfcc54437e9f1256d996a0ebad3eac5f",
    "verification.json": "66eb1cccad4fd86843112322a5263c65cc5a33155b6550251bf6bf33ce623cff"
  }
}
